High-statistics measurement of neutrino quasielastic-like scattering at <E_nu>=~6 GeV on a hydrocarbon target

We measure neutrino charged current quasielastic-like scattering on hydrocarbon at high statistics using the wide-band NuMI beam with neutrino energy peaked at 6 GeV. The double-differential cross section is reported in terms of muon longitudinal and transverse momentum. Cross-section contours versus lepton momentum components are approximately described by a conventional generator-based simulation, however discrepancies are observed for transverse momenta above 0.5 GeV/c for longitudinal momentum ranges 3 to 5 GeV/c and 9 to 20 GeV/c. The single differential cross section versus momentum transfer squared ($d\sigma/dQ_{QE}^2$) is measured over a four-decade range of $Q^2$ that extends to $10~GeV^2$. The cross section turn-over and fall-off in the $Q^2$ range 0.3 to $10~GeV^2$ is not fully reproduced by generator predictions that rely on dipole form factors. Our measurement probes the axial-vector content of the hadronic current and complements the electromagnetic form factor data obtained using electron-nucleon elastic scattering. These results help oscillation experiments because they probe the importance of various correlations and final-state interaction effects within the nucleus, which have different effects on the visible energy in detectors.

==> anc/tables.html <==
MINERvA Neutrino quasielastic-like Cross Sections from: <br>M.F. Carneiro et al., High Statitics Measurement of Neutrino Quasielasticlike Scattering at 6 GeV on a Hydrocarbon Target,<br> Phys. Rev. Lett. 124, no. 12. 121801 (2020)<p>Units are 10^-41 cm^2 and GeV/c <p> generated for v09 on Tue, 28 Jul 2020 02:37:27 <p>1 Dimensional information for Tranverse momentum<br>
Cross Section:<a href=tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_py_binwidth_1d.csv>h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_py_binwidth_1d.csv</a><br>
Bin edges:	<a href=tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_py_binwidth_bins_1d.csv>h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_py_binwidth_bins_1d.csv</a><br>
Correlation:<a href=tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_py_binwidth_correlation.csv>h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_py_binwidth_correlation.csv</a><br>
Covariance:<a href=tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_py_binwidth_covariance.csv>h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_py_binwidth_covariance.csv</a><br>
Statistical Error:<a href=tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_py_binwidth_staterrors_1d.csv>h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_py_binwidth_staterrors_1d.csv</a><br>
Systematic Error:<a href=tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_py_binwidth_syserrors_1d.csv>h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_py_binwidth_syserrors_1d.csv</a><br>
<p>1 Dimensional information for Longitudinal momentum<br>
Cross Section:<a href=tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_1d.csv>h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_1d.csv</a><br>
Bin edges:	<a href=tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_bins_1d.csv>h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_bins_1d.csv</a><br>
Correlation:<a href=tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_correlation.csv>h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_correlation.csv</a><br>
Covariance:<a href=tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_covariance.csv>h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_covariance.csv</a><br>
Statistical Error:<a href=tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_staterrors_1d.csv>h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_staterrors_1d.csv</a><br>
Systematic Error:<a href=tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_syserrors_1d.csv>h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_syserrors_1d.csv</a><br>
<p>1 Dimensional information for Q2<br>
Cross Section:<a href=tables/h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_1d.csv>h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_1d.csv</a><br>
Bin edges:	<a href=tables/h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_bins_1d.csv>h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_bins_1d.csv</a><br>
Correlation:<a href=tables/h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_correlation.csv>h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_correlation.csv</a><br>
Covariance:<a href=tables/h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_covariance.csv>h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_covariance.csv</a><br>
Statistical Error:<a href=tables/h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_staterrors_1d.csv>h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_staterrors_1d.csv</a><br>
Systematic Error:<a href=tables/h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_syserrors_1d.csv>h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_syserrors_1d.csv</a><br>
<p>
 <b> 2D distributions </b> <p>
 Rows are pT, Columns are p||<p>
<p>2 Dimensional information for muon pT vs p||<br>
Cross Section:<a href=tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_binwidth.csv>h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_binwidth.csv</a><br>
Bin edges:	<a href=tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_binwidth_bins.csv>h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_binwidth_bins.csv</a><br>
Correlation:<a href=tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_binwidth_correlation.csv>h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_binwidth_correlation.csv</a><br>
Covariance:<a href=tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_binwidth_covariance.csv>h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_binwidth_covariance.csv</a><br>
Statistical Error:<a href=tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_binwidth_staterrors.csv>h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_binwidth_staterrors.csv</a><br>
Systematic Error:<a href=tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_binwidth_syserrors.csv>h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_binwidth_syserrors.csv</a><br>


==> anc/tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_binwidth.csv <==
2.14187854422690904e+00,9.15444672358314548e+00,1.78469669751142419e+01,3.14740437880847956e+01,3.86998131366648579e+01,4.56256919777524317e+01,5.54858338562046285e+01,4.13945295313215311e+01,1.08425079367110855e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00
2.64786530266444498e+00,1.07797764448719118e+01,3.32684247856656512e+01,5.55666202765403767e+01,7.50135969370607683e+01,9.47808249727186052e+01,9.90682622785489713e+01,9.01859463426114445e+01,5.88432443016617768e+01,4.09637930884144286e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00
3.81420625598697338e+00,1.53614065484706046e+01,4.24499148965657511e+01,7.12798546906288948e+01,1.03941211049875065e+02,1.24481797682031214e+02,1.29428546712392546e+02,1.18174842451746187e+02,9.39849673317506102e+01,6.76965947556470127e+01,6.45230755933437194e+00,0.00000000000000000e+00,0.00000000000000000e+00
3.16487731977815567e+00,1.89334573539371220e+01,5.35145452602975595e+01,8.57245470962787977e+01,1.24355845673469432e+02,1.46660533032983722e+02,1.53558143190599424e+02,1.38940872478278550e+02,1.14862059321406846e+02,8.88940953352122278e+01,3.99420887961079529e+01,2.51857947744741517e-01,0.00000000000000000e+00
2.87869886666145858e+00,1.95128882235669607e+01,5.90926799723096821e+01,9.57133050240172878e+01,1.27414437573947581e+02,1.51060017603584555e+02,1.57606434007666763e+02,1.45531428927425310e+02,1.21295031448114713e+02,8.95492875476736572e+01,5.28708852251257468e+01,1.25206108592203282e+01,0.00000000000000000e+00
3.94028722405057907e+00,2.20260771014450505e+01,6.26186952037895708e+01,1.03977288410575525e+02,1.36361599722346710e+02,1.65637242101595120e+02,1.82559399659461008e+02,1.61094793895128674e+02,1.30929550065969408e+02,9.63448947229578465e+01,5.46029158013500791e+01,2.00718534718527728e+01,4.47494427904737258e-01
4.90337399781229966e+00,2.34827269777038339e+01,6.57406183699653752e+01,1.10304988741604376e+02,1.54282207622227844e+02,1.81539362724831165e+02,1.96119026218767971e+02,1.74780661422258106e+02,1.40657836104400332e+02,9.63618252501392618e+01,5.15224789761674131e+01,1.73686595495161455e+01,1.19390288689996771e+00
5.03094998296827001e+00,2.36353089350761252e+01,6.75677156294073171e+01,1.13138826874624527e+02,1.54950225797805842e+02,1.82156854434508091e+02,1.93352536076088086e+02,1.71368163085809073e+02,1.29468963360478085e+02,8.94982317942926642e+01,4.33381487178655007e+01,1.36509274027372722e+01,9.72793976132619531e-01
4.61709345019974204e+00,2.25757225602322507e+01,6.60045953009067858e+01,1.08491969283122401e+02,1.47723310662113562e+02,1.68942762873153640e+02,1.80260674338055253e+02,1.59492791615037902e+02,1.17449854801390671e+02,7.81018881912269194e+01,3.56014236199237217e+01,1.07713773247947628e+01,6.85703890012349104e-01
4.00013268166068237e+00,1.90211616505896437e+01,5.30042205740971184e+01,8.83204709557016088e+01,1.16474235921603778e+02,1.36547452257434486e+02,1.41218366133187345e+02,1.24574672664526346e+02,8.78285449303660073e+01,5.68356946232974991e+01,2.51474138343173657e+01,8.01859888143294164e+00,4.81366381489900352e-01
2.05002253508060983e+00,1.22544291227548907e+01,3.21948974669343997e+01,5.32540307140223064e+01,7.12119116231605602e+01,8.05776803601451093e+01,8.21251642844784158e+01,6.93955144914120865e+01,4.82778166553318329e+01,2.96808834403769666e+01,1.29304530522727887e+01,3.68934098150810819e+00,3.18131136071154230e-01
1.03909261792459229e+00,6.26154775036693056e+00,1.56358012458913986e+01,2.63046292944773050e+01,3.49716888543325553e+01,3.98874498526653696e+01,3.93602857582789696e+01,3.34307962908627516e+01,2.35925872683863354e+01,1.43976385781995297e+01,6.22477450835916102e+00,1.77796710560804350e+00,1.80101602905050839e-01
5.73457632802376494e-01,2.70365713459664825e+00,7.17433105262371296e+00,1.21679370566565073e+01,1.63028921859487248e+01,1.91913045932259294e+01,1.83729835943453494e+01,1.61009396174068229e+01,1.14744800281651429e+01,7.57536694273481359e+00,3.23570135195706188e+00,1.09019085135662386e+00,1.02981252747887789e-01
2.51379681557908463e-01,8.44778198406950120e-01,2.18720387285031315e+00,3.71192144111322397e+00,4.80403651895637029e+00,5.65316571067076801e+00,5.72449554043178743e+00,4.92703839522689524e+00,3.79154153264443439e+00,2.48623163589593643e+00,1.34089279082872315e+00,4.57179228628125323e-01,4.93610618086306879e-02
1.43051124115906231e-01,3.18722280257945356e-01,7.12268826190640358e-01,1.16310676962664794e+00,1.47778457834485843e+00,1.79886658157099055e+00,1.90432300327236215e+00,1.61440793379306480e+00,1.30585357998319185e+00,9.76625344973282350e-01,5.50703772125773927e-01,2.05928473617413232e-01,2.64002005820959951e-02


==> anc/tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_binwidth_bins.csv <==
1.5,2,2.5,3,3.5,4,4.5,5,5.5,6,7,8,9,10,15,20
0,0.075,0.15,0.25,0.325,0.4,0.475,0.55,0.7,0.85,1,1.25,1.5,2.5


==> anc/tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_binwidth_correlation.csv <==
1.00e+00,8.18e-01,7.46e-01,8.51e-01,7.17e-01,7.46e-01,7.56e-01,6.68e-01,5.32e-01,-1.99e-01,-6.49e-01,-6.01e-01,-4.76e-01,-2.31e-01,5.10e-01,9.13e-01,9.10e-01,9.03e-01,8.91e-01,8.77e-01,8.59e-01,8.42e-01,7.76e-01,6.53e-01,7.15e-02,-4.87e-01,-5.85e-01,-5.32e-01,-6.31e-02,5.19e-01,8.98e-01,9.23e-01,9.05e-01,8.69e-01,8.44e-01,8.50e-01,8.36e-01,8.25e-01,7.62e-01,2.80e-01,-2.19e-01,-3.81e-01,-3.52e-01,-4.84e-02,3.91e-01,9.29e-01,9.18e-01,8.91e-01,8.69e-01,8.35e-01,8.13e-01,8.10e-01,7.43e-01,6.52e-01,-9.48e-04,-4.57e-01,-5.68e-01,-4.42e-01,-1.86e-01,3.94e-01,9.44e-01,9.01e-01,8.71e-01,8.21e-01,7.95e-01,7.90e-01,7.26e-01,6.57e-01,5.33e-01,-1.52e-01,-5.24e-01,-6.15e-01,-5.88e-01,-3.43e-01,2.48e-01,9.46e-01,9.26e-01,8.81e-01,8.11e-01,7.29e-01,7.77e-01,7.17e-01,6.28e-01,4.33e-01,-2.64e-01,-5.78e-01,-6.42e-01,-5.83e-01,-4.37e-01,5.26e-02,9.22e-01,8.85e-01,8.16e-01,7.59e-01,7.16e-01,7.16e-01,6.32e-01,5.60e-01,3.09e-01,-4.06e-01,-6.28e-01,-6.82e-01,-6.45e-01,-4.64e-01,-5.77e-02,6.89e-01,6.67e-01,5.68e-01,4.62e-01,4.54e-01,4.46e-01,3.49e-01,2.56e-01,5.27e-02,-5.02e-01,-6.56e-01,-6.83e-01,-6.59e-01,-5.11e-01,-1.60e-01,7.29e-01,8.15e-01,8.21e-01,7.92e-01,7.83e-01,7.96e-01,7.45e-01,6.48e-01,4.22e-01,-4.14e-01,-5.78e-01,-6.10e-01,-5.63e-01,-4.17e-01,2.07e-01,0.00e+00,7.75e-01,6.87e-01,5.86e-01,6.05e-01,5.12e-01,2.73e-01,-9.39e-02,-3.62e-01,-5.76e-01,-6.11e-01,-6.18e-01,-5.83e-01,-3.96e-01,1.21e-01,0.00e+00,0.00e+00,3.45e-01,1.50e-01,1.24e-01,-1.44e-01,-3.85e-01,-4.94e-01,-5.83e-01,-6.59e-01,-6.69e-01,-6.58e-01,-6.32e-01,-4.82e-01,-1.97e-01,0.00e+00,0.00e+00,0.00e+00,7.96e-03,-4.30e-01,-5.08e-01,-5.69e-01,-6.07e-01,-6.31e-01,-6.68e-01,-6.77e-01,-6.60e-01,-6.39e-01,-4.90e-01,-3.87e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-6.34e-01,-6.01e-01,-6.06e-01,-6.38e-01,-6.49e-01,-6.41e-01,-6.21e-01,-5.94e-01,-4.41e-01,-3.37e-01
8.18e-01,1.00e+00,9.44e-01,8.30e-01,9.29e-01,9.27e-01,9.11e-01,8.74e-01,7.70e-01,-7.49e-02,-5.74e-01,-5.89e-01,-4.74e-01,-9.06e-02,4.21e-01,6.83e-01,8.97e-01,8.78e-01,8.72e-01,8.54e-01,8.97e-01,8.93e-01,8.94e-01,7.74e-01,9.60e-02,-4.91e-01,-6.18e-01,-5.75e-01,-2.16e-01,2.83e-01,6.48e-01,7.47e-01,7.71e-01,7.33e-01,6.92e-01,7.00e-01,6.98e-01,6.93e-01,6.14e-01,8.51e-02,-3.90e-01,-5.23e-01,-4.87e-01,-2.19e-01,1.86e-01,7.57e-01,8.57e-01,8.64e-01,8.51e-01,8.27e-01,8.09e-01,8.15e-01,7.89e-01,7.28e-01,4.11e-02,-4.67e-01,-5.91e-01,-4.80e-01,-2.33e-01,3.03e-01,7.80e-01,8.95e-01,8.88e-01,8.44e-01,8.25e-01,8.42e-01,7.99e-01,7.75e-01,6.75e-01,-5.62e-02,-4.66e-01,-5.75e-01,-5.44e-01,-3.06e-01,2.94e-01,8.17e-01,8.77e-01,8.66e-01,8.33e-01,7.39e-01,8.18e-01,7.87e-01,7.57e-01,6.05e-01,-1.56e-01,-5.39e-01,-6.02e-01,-5.33e-01,-3.74e-01,1.45e-01,8.21e-01,8.50e-01,8.17e-01,7.73e-01,7.70e-01,8.14e-01,7.64e-01,7.27e-01,5.09e-01,-2.73e-01,-5.45e-01,-6.12e-01,-5.52e-01,-3.34e-01,1.28e-01,8.60e-01,8.86e-01,8.29e-01,7.52e-01,7.52e-01,7.53e-01,6.78e-01,5.99e-01,3.96e-01,-2.68e-01,-4.98e-01,-5.27e-01,-4.87e-01,-2.60e-01,1.91e-01,8.10e-01,8.90e-01,8.96e-01,8.86e-01,8.85e-01,9.04e-01,8.60e-01,7.79e-01,5.47e-01,-3.81e-01,-5.63e-01,-5.86e-01,-4.93e-01,-2.49e-01,4.82e-01,0.00e+00,7.81e-01,6.97e-01,5.97e-01,6.10e-01,4.95e-01,2.28e-01,-1.75e-01,-4.55e-01,-6.68e-01,-7.01e-01,-6.93e-01,-6.56e-01,-3.90e-01,1.60e-01,0.00e+00,0.00e+00,2.87e-01,8.79e-02,3.94e-02,-2.59e-01,-5.02e-01,-6.16e-01,-7.00e-01,-7.64e-01,-7.65e-01,-7.42e-01,-6.93e-01,-4.93e-01,-1.92e-01,0.00e+00,0.00e+00,0.00e+00,-8.40e-02,-5.67e-01,-6.53e-01,-7.03e-01,-7.42e-01,-7.61e-01,-7.73e-01,-7.84e-01,-7.44e-01,-6.89e-01,-5.00e-01,-3.13e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-7.60e-01,-7.30e-01,-7.49e-01,-7.71e-01,-7.70e-01,-7.28e-01,-6.73e-01,-6.46e-01,-4.23e-01,-2.11e-01
7.46e-01,9.44e-01,1.00e+00,9.38e-01,9.05e-01,9.07e-01,9.29e-01,9.10e-01,8.01e-01,-1.80e-02,-5.19e-01,-5.25e-01,-4.25e-01,-7.24e-02,3.72e-01,6.45e-01,8.43e-01,8.82e-01,8.33e-01,7.95e-01,8.74e-01,8.84e-01,9.02e-01,8.08e-01,1.83e-01,-4.09e-01,-5.39e-01,-5.06e-01,-1.69e-01,2.52e-01,5.94e-01,7.15e-01,7.24e-01,7.17e-01,6.62e-01,6.84e-01,6.83e-01,6.69e-01,6.00e-01,1.04e-01,-3.53e-01,-4.71e-01,-4.32e-01,-1.87e-01,2.05e-01,7.00e-01,8.34e-01,8.35e-01,8.41e-01,8.05e-01,7.96e-01,8.20e-01,8.10e-01,7.55e-01,1.11e-01,-3.86e-01,-5.14e-01,-4.13e-01,-1.28e-01,3.31e-01,7.28e-01,8.54e-01,8.59e-01,8.32e-01,8.01e-01,8.49e-01,8.11e-01,8.05e-01,7.11e-01,3.38e-02,-3.72e-01,-4.82e-01,-4.58e-01,-2.22e-01,4.05e-01,7.67e-01,8.20e-01,8.40e-01,8.38e-01,7.58e-01,8.39e-01,8.11e-01,7.84e-01,6.37e-01,-7.22e-02,-4.57e-01,-5.05e-01,-4.32e-01,-2.82e-01,2.14e-01,7.87e-01,8.15e-01,8.08e-01,7.97e-01,7.78e-01,8.32e-01,7.78e-01,7.63e-01,5.78e-01,-1.93e-01,-4.66e-01,-5.21e-01,-4.79e-01,-2.54e-01,1.93e-01,8.48e-01,8.71e-01,8.44e-01,7.76e-01,7.75e-01,7.79e-01,7.26e-01,6.55e-01,4.73e-01,-1.76e-01,-4.14e-01,-4.45e-01,-4.00e-01,-1.97e-01,2.37e-01,7.70e-01,8.48e-01,8.66e-01,8.59e-01,8.64e-01,8.82e-01,8.47e-01,7.89e-01,5.82e-01,-3.11e-01,-4.93e-01,-5.22e-01,-4.05e-01,-1.87e-01,5.10e-01,0.00e+00,7.25e-01,6.60e-01,5.71e-01,5.71e-01,4.85e-01,2.26e-01,-1.50e-01,-4.16e-01,-6.24e-01,-6.53e-01,-6.48e-01,-6.07e-01,-3.34e-01,1.40e-01,0.00e+00,0.00e+00,2.71e-01,6.95e-02,1.84e-02,-2.58e-01,-4.96e-01,-5.98e-01,-6.67e-01,-7.31e-01,-7.34e-01,-7.11e-01,-6.60e-01,-4.58e-01,-1.76e-01,0.00e+00,0.00e+00,0.00e+00,-9.56e-03,-5.43e-01,-6.38e-01,-6.85e-01,-7.21e-01,-7.40e-01,-7.48e-01,-7.55e-01,-7.29e-01,-6.68e-01,-4.94e-01,-2.77e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-7.41e-01,-6.99e-01,-7.24e-01,-7.51e-01,-7.43e-01,-7.06e-01,-6.59e-01,-6.21e-01,-4.10e-01,-1.95e-01
8.51e-01,8.30e-01,9.38e-01,1.00e+00,1.13e+00,8.70e-01,8.76e-01,8.53e-01,8.16e-01,1.92e-01,-3.35e-01,-3.46e-01,-2.77e-01,6.87e-02,6.19e-01,8.28e-01,8.85e-01,8.46e-01,9.62e-01,8.98e-01,8.87e-01,9.06e-01,8.77e-01,8.44e-01,3.84e-01,-1.99e-01,-3.29e-01,-2.76e-01,1.63e-01,6.25e-01,7.76e-01,8.28e-01,8.40e-01,8.28e-01,8.15e-01,8.25e-01,8.24e-01,8.15e-01,7.87e-01,4.24e-01,-3.18e-02,-1.83e-01,-1.39e-01,1.20e-01,4.96e-01,8.29e-01,8.61e-01,8.74e-01,8.86e-01,8.68e-01,8.65e-01,8.59e-01,8.19e-01,7.74e-01,2.87e-01,-1.87e-01,-3.27e-01,-1.80e-01,6.18e-02,5.46e-01,8.57e-01,8.69e-01,8.68e-01,8.55e-01,8.61e-01,8.57e-01,8.28e-01,7.81e-01,7.08e-01,1.58e-01,-2.38e-01,-3.53e-01,-3.15e-01,-5.53e-02,4.50e-01,8.51e-01,8.75e-01,8.76e-01,8.59e-01,8.35e-01,8.52e-01,8.10e-01,7.64e-01,6.51e-01,4.60e-02,-3.12e-01,-3.81e-01,-3.12e-01,-1.49e-01,2.68e-01,8.72e-01,9.01e-01,8.71e-01,8.67e-01,8.46e-01,8.28e-01,7.96e-01,7.41e-01,5.77e-01,-7.80e-02,-3.36e-01,-4.11e-01,-3.63e-01,-1.62e-01,2.33e-01,7.87e-01,7.95e-01,7.53e-01,6.99e-01,6.95e-01,6.87e-01,6.23e-01,5.57e-01,4.02e-01,-1.29e-01,-3.32e-01,-3.63e-01,-3.31e-01,-1.56e-01,1.83e-01,7.70e-01,8.29e-01,8.50e-01,8.71e-01,8.83e-01,8.98e-01,8.96e-01,8.61e-01,7.16e-01,-8.72e-02,-2.91e-01,-3.26e-01,-2.48e-01,-5.85e-02,5.12e-01,0.00e+00,7.78e-01,7.57e-01,7.12e-01,7.37e-01,6.75e-01,4.84e-01,1.39e-01,-1.35e-01,-3.73e-01,-4.19e-01,-4.03e-01,-3.69e-01,-1.20e-01,3.60e-01,0.00e+00,0.00e+00,4.62e-01,3.07e-01,2.57e-01,-5.46e-03,-2.45e-01,-3.69e-01,-4.48e-01,-5.17e-01,-5.19e-01,-4.90e-01,-4.29e-01,-2.43e-01,2.92e-03,0.00e+00,0.00e+00,0.00e+00,8.14e-02,-3.17e-01,-4.39e-01,-4.91e-01,-5.36e-01,-5.57e-01,-5.61e-01,-5.72e-01,-5.26e-01,-4.59e-01,-2.89e-01,-1.63e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-5.69e-01,-5.43e-01,-5.49e-01,-5.62e-01,-5.64e-01,-5.33e-01,-4.63e-01,-4.19e-01,-2.29e-01,-1.03e-01
7.17e-01,9.29e-01,9.05e-01,1.13e+00,1.00e+00,1.26e+00,9.62e-01,9.15e-01,8.58e-01,1.11e-01,-4.00e-01,-4.25e-01,-3.08e-01,5.29e-02,3.88e-01,5.74e-01,8.03e-01,8.09e-01,7.94e-01,8.32e-01,8.60e-01,8.35e-01,8.63e-01,8.05e-01,2.25e-01,-3.36e-01,-4.75e-01,-4.44e-01,-1.48e-01,2.36e-01,5.05e-01,6.25e-01,6.46e-01,6.32e-01,5.84e-01,5.99e-01,6.02e-01,6.00e-01,5.35e-01,8.28e-02,-3.29e-01,-4.35e-01,-4.04e-01,-1.82e-01,1.57e-01,6.23e-01,7.46e-01,7.63e-01,7.74e-01,7.53e-01,7.37e-01,7.61e-01,7.50e-01,7.09e-01,1.28e-01,-3.39e-01,-4.60e-01,-3.60e-01,-1.28e-01,3.04e-01,6.53e-01,7.80e-01,7.90e-01,7.79e-01,7.67e-01,7.92e-01,7.67e-01,7.56e-01,6.91e-01,6.60e-02,-3.23e-01,-4.24e-01,-3.93e-01,-1.74e-01,3.60e-01,6.86e-01,7.59e-01,7.75e-01,7.68e-01,7.01e-01,7.73e-01,7.56e-01,7.39e-01,6.20e-01,-3.57e-02,-3.99e-01,-4.55e-01,-3.85e-01,-2.41e-01,2.44e-01,7.10e-01,7.51e-01,7.45e-01,7.42e-01,7.41e-01,7.85e-01,7.53e-01,7.36e-01,5.69e-01,-1.34e-01,-3.95e-01,-4.51e-01,-3.92e-01,-1.90e-01,2.52e-01,8.69e-01,8.97e-01,8.75e-01,8.25e-01,8.31e-01,8.30e-01,7.75e-01,7.13e-01,5.44e-01,-7.46e-02,-3.17e-01,-3.45e-01,-2.99e-01,-7.50e-02,3.44e-01,8.14e-01,8.57e-01,8.72e-01,8.78e-01,8.82e-01,8.93e-01,8.57e-01,8.03e-01,6.11e-01,-2.44e-01,-4.24e-01,-4.33e-01,-3.19e-01,-7.14e-02,6.08e-01,0.00e+00,7.60e-01,6.94e-01,6.16e-01,6.11e-01,5.06e-01,2.54e-01,-1.24e-01,-3.86e-01,-5.81e-01,-6.09e-01,-5.82e-01,-5.38e-01,-2.44e-01,2.56e-01,0.00e+00,0.00e+00,3.09e-01,1.20e-01,3.40e-02,-2.51e-01,-4.83e-01,-5.96e-01,-6.58e-01,-7.01e-01,-6.94e-01,-6.58e-01,-5.90e-01,-3.72e-01,-8.37e-02,0.00e+00,0.00e+00,0.00e+00,-6.81e-02,-5.33e-01,-6.51e-01,-6.91e-01,-7.25e-01,-7.42e-01,-7.31e-01,-7.35e-01,-6.86e-01,-6.00e-01,-3.99e-01,-1.77e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-7.41e-01,-7.19e-01,-7.30e-01,-7.40e-01,-7.34e-01,-6.86e-01,-6.08e-01,-5.51e-01,-3.04e-01,-6.85e-02
7.46e-01,9.27e-01,9.07e-01,8.70e-01,1.26e+00,1.00e+00,1.26e+00,9.51e-01,8.50e-01,1.60e-01,-3.46e-01,-3.69e-01,-2.58e-01,1.02e-01,4.78e-01,6.05e-01,8.19e-01,8.38e-01,8.34e-01,8.13e-01,9.29e-01,8.96e-01,8.74e-01,8.21e-01,2.90e-01,-2.82e-01,-4.22e-01,-3.86e-01,-6.25e-02,3.12e-01,5.35e-01,6.53e-01,6.81e-01,6.71e-01,6.34e-01,6.43e-01,6.47e-01,6.49e-01,5.91e-01,1.65e-01,-2.52e-01,-3.75e-01,-3.32e-01,-9.37e-02,2.34e-01,6.49e-01,7.66e-01,7.86e-01,7.99e-01,7.91e-01,7.84e-01,7.98e-01,7.87e-01,7.47e-01,1.92e-01,-2.76e-01,-4.06e-01,-3.04e-01,-5.61e-02,3.92e-01,6.78e-01,7.97e-01,8.16e-01,8.10e-01,7.98e-01,8.26e-01,8.05e-01,7.94e-01,7.38e-01,1.35e-01,-2.67e-01,-3.76e-01,-3.39e-01,-1.15e-01,4.16e-01,7.07e-01,7.81e-01,8.04e-01,7.99e-01,7.47e-01,8.07e-01,7.96e-01,7.77e-01,6.66e-01,2.91e-02,-3.43e-01,-4.05e-01,-3.32e-01,-1.72e-01,3.06e-01,7.35e-01,7.83e-01,7.85e-01,7.85e-01,7.86e-01,8.16e-01,7.93e-01,7.74e-01,6.23e-01,-7.32e-02,-3.48e-01,-4.07e-01,-3.52e-01,-1.28e-01,3.30e-01,8.78e-01,9.00e-01,8.84e-01,8.41e-01,8.46e-01,8.47e-01,7.95e-01,7.36e-01,5.76e-01,-3.12e-02,-2.74e-01,-3.06e-01,-2.59e-01,-3.31e-02,3.67e-01,8.38e-01,8.58e-01,8.73e-01,8.88e-01,8.96e-01,9.10e-01,8.92e-01,8.44e-01,6.68e-01,-1.81e-01,-3.69e-01,-3.83e-01,-2.71e-01,-1.75e-02,6.40e-01,0.00e+00,7.86e-01,7.22e-01,6.52e-01,6.53e-01,5.62e-01,3.22e-01,-5.18e-02,-3.17e-01,-5.25e-01,-5.60e-01,-5.29e-01,-4.85e-01,-1.89e-01,3.26e-01,0.00e+00,0.00e+00,3.67e-01,1.83e-01,9.96e-02,-1.85e-01,-4.24e-01,-5.42e-01,-6.08e-01,-6.55e-01,-6.48e-01,-6.15e-01,-5.43e-01,-3.23e-01,-4.35e-02,0.00e+00,0.00e+00,0.00e+00,-3.16e-02,-4.86e-01,-6.11e-01,-6.55e-01,-6.90e-01,-7.06e-01,-6.96e-01,-6.94e-01,-6.38e-01,-5.57e-01,-3.59e-01,-1.54e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-7.13e-01,-6.91e-01,-6.98e-01,-7.09e-01,-7.04e-01,-6.55e-01,-5.64e-01,-5.07e-01,-2.71e-01,-5.03e-02
7.56e-01,9.11e-01,9.29e-01,8.76e-01,9.62e-01,1.26e+00,1.00e+00,1.27e+00,9.47e-01,1.45e-01,-3.70e-01,-3.44e-01,-2.12e-01,1.31e-01,4.46e-01,6.24e-01,8.17e-01,8.35e-01,8.49e-01,8.01e-01,8.84e-01,9.31e-01,9.10e-01,8.50e-01,3.19e-01,-2.47e-01,-3.88e-01,-3.53e-01,-3.93e-02,3.23e-01,5.54e-01,6.75e-01,7.01e-01,6.93e-01,6.55e-01,6.77e-01,6.71e-01,6.72e-01,6.21e-01,2.11e-01,-1.98e-01,-3.24e-01,-3.05e-01,-6.97e-02,2.80e-01,6.56e-01,7.66e-01,7.98e-01,8.15e-01,7.98e-01,7.84e-01,8.22e-01,8.06e-01,7.77e-01,2.34e-01,-2.46e-01,-3.62e-01,-2.52e-01,-1.18e-02,4.21e-01,6.91e-01,7.95e-01,8.21e-01,8.18e-01,8.10e-01,8.32e-01,8.16e-01,7.96e-01,7.38e-01,1.63e-01,-2.36e-01,-3.56e-01,-3.18e-01,-7.39e-02,4.65e-01,7.10e-01,7.90e-01,8.13e-01,7.99e-01,7.48e-01,8.21e-01,8.03e-01,7.77e-01,6.68e-01,4.88e-02,-3.24e-01,-3.83e-01,-3.06e-01,-1.57e-01,3.11e-01,7.21e-01,7.79e-01,7.84e-01,7.92e-01,7.83e-01,8.27e-01,7.96e-01,7.83e-01,6.26e-01,-6.10e-02,-3.28e-01,-3.95e-01,-3.26e-01,-1.22e-01,2.95e-01,8.31e-01,8.59e-01,8.43e-01,8.00e-01,8.05e-01,8.09e-01,7.58e-01,7.01e-01,5.45e-01,-4.30e-02,-2.79e-01,-3.06e-01,-2.62e-01,-5.10e-02,3.57e-01,7.70e-01,8.23e-01,8.45e-01,8.56e-01,8.68e-01,8.83e-01,8.65e-01,8.23e-01,6.60e-01,-1.68e-01,-3.56e-01,-3.74e-01,-2.64e-01,-3.83e-02,6.00e-01,0.00e+00,7.38e-01,6.84e-01,6.16e-01,6.16e-01,5.31e-01,3.09e-01,-4.48e-02,-3.03e-01,-5.04e-01,-5.33e-01,-5.16e-01,-4.69e-01,-1.87e-01,2.97e-01,0.00e+00,0.00e+00,3.23e-01,1.40e-01,7.05e-02,-1.98e-01,-4.22e-01,-5.29e-01,-5.90e-01,-6.37e-01,-6.32e-01,-5.95e-01,-5.36e-01,-3.30e-01,-5.28e-02,0.00e+00,0.00e+00,0.00e+00,-2.22e-02,-4.74e-01,-5.92e-01,-6.33e-01,-6.66e-01,-6.82e-01,-6.74e-01,-6.78e-01,-6.32e-01,-5.53e-01,-3.64e-01,-1.73e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-6.86e-01,-6.64e-01,-6.73e-01,-6.86e-01,-6.83e-01,-6.34e-01,-5.63e-01,-5.12e-01,-2.80e-01,-8.48e-02
6.68e-01,8.74e-01,9.10e-01,8.53e-01,9.15e-01,9.51e-01,1.27e+00,1.00e+00,1.38e+00,3.45e-01,-2.82e-01,-2.54e-01,-1.47e-01,2.15e-01,4.78e-01,5.48e-01,7.63e-01,7.90e-01,8.22e-01,7.84e-01,8.40e-01,8.65e-01,9.38e-01,9.06e-01,3.87e-01,-1.73e-01,-3.08e-01,-2.66e-01,2.47e-02,3.05e-01,4.74e-01,6.01e-01,6.44e-01,6.45e-01,6.11e-01,6.33e-01,6.34e-01,6.37e-01,5.89e-01,2.23e-01,-1.54e-01,-2.72e-01,-2.38e-01,-3.11e-02,2.88e-01,5.85e-01,7.15e-01,7.56e-01,7.77e-01,7.70e-01,7.68e-01,7.99e-01,7.98e-01,7.86e-01,3.12e-01,-1.55e-01,-2.83e-01,-1.85e-01,6.05e-02,4.48e-01,6.21e-01,7.51e-01,7.91e-01,7.96e-01,7.89e-01,8.24e-01,8.16e-01,8.12e-01,7.79e-01,2.61e-01,-1.38e-01,-2.57e-01,-2.25e-01,3.89e-03,5.08e-01,6.51e-01,7.35e-01,7.79e-01,7.85e-01,7.46e-01,8.14e-01,8.09e-01,8.03e-01,7.23e-01,1.57e-01,-2.22e-01,-2.79e-01,-1.99e-01,-5.29e-02,3.71e-01,6.69e-01,7.46e-01,7.75e-01,7.87e-01,7.92e-01,8.26e-01,8.22e-01,8.20e-01,7.00e-01,4.93e-02,-2.25e-01,-2.91e-01,-2.30e-01,-2.05e-04,4.09e-01,8.41e-01,8.73e-01,8.77e-01,8.51e-01,8.59e-01,8.63e-01,8.27e-01,7.84e-01,6.53e-01,8.49e-02,-1.58e-01,-1.90e-01,-1.43e-01,7.17e-02,4.65e-01,7.51e-01,7.91e-01,8.11e-01,8.33e-01,8.51e-01,8.70e-01,8.71e-01,8.49e-01,7.16e-01,-6.79e-02,-2.58e-01,-2.82e-01,-1.64e-01,7.17e-02,6.73e-01,0.00e+00,7.09e-01,6.59e-01,6.02e-01,6.00e-01,5.36e-01,3.31e-01,-6.84e-03,-2.47e-01,-4.40e-01,-4.69e-01,-4.47e-01,-4.02e-01,-1.18e-01,3.29e-01,0.00e+00,0.00e+00,3.17e-01,1.49e-01,7.31e-02,-1.83e-01,-3.92e-01,-4.92e-01,-5.45e-01,-5.89e-01,-5.81e-01,-5.44e-01,-4.77e-01,-2.74e-01,-3.82e-02,0.00e+00,0.00e+00,0.00e+00,-3.59e-02,-4.57e-01,-5.72e-01,-6.10e-01,-6.43e-01,-6.53e-01,-6.36e-01,-6.35e-01,-5.86e-01,-4.99e-01,-3.16e-01,-1.39e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-6.62e-01,-6.40e-01,-6.53e-01,-6.67e-01,-6.60e-01,-6.09e-01,-5.16e-01,-4.62e-01,-2.38e-01,-3.70e-02
5.32e-01,7.70e-01,8.01e-01,8.16e-01,8.58e-01,8.50e-01,9.47e-01,1.38e+00,1.00e+00,8.58e-01,-1.72e-02,-7.41e-02,-1.72e-03,3.70e-01,5.34e-01,4.46e-01,6.51e-01,6.81e-01,7.51e-01,7.37e-01,7.79e-01,7.81e-01,8.52e-01,9.54e-01,5.96e-01,3.29e-02,-1.11e-01,-6.20e-02,2.07e-01,3.69e-01,3.74e-01,4.97e-01,5.49e-01,5.70e-01,5.56e-01,5.70e-01,5.81e-01,5.89e-01,5.69e-01,3.33e-01,2.21e-02,-8.08e-02,-3.67e-02,1.38e-01,3.30e-01,4.84e-01,6.05e-01,6.64e-01,6.98e-01,7.11e-01,7.09e-01,7.41e-01,7.59e-01,7.81e-01,4.78e-01,6.22e-02,-8.02e-02,1.70e-02,2.34e-01,4.91e-01,5.21e-01,6.40e-01,6.97e-01,7.38e-01,7.52e-01,7.65e-01,7.83e-01,7.93e-01,8.05e-01,4.38e-01,7.18e-02,-3.96e-02,-1.37e-02,1.91e-01,5.63e-01,5.34e-01,6.29e-01,6.96e-01,7.23e-01,7.27e-01,7.56e-01,7.78e-01,7.98e-01,7.73e-01,3.52e-01,-5.13e-04,-7.20e-02,-6.43e-04,1.33e-01,4.95e-01,5.65e-01,6.76e-01,7.34e-01,7.66e-01,7.89e-01,7.98e-01,8.25e-01,8.32e-01,7.81e-01,2.67e-01,-6.19e-03,-7.19e-02,-1.72e-02,2.11e-01,5.55e-01,7.87e-01,8.24e-01,8.58e-01,8.68e-01,8.76e-01,8.75e-01,8.65e-01,8.48e-01,7.69e-01,2.97e-01,6.27e-02,2.49e-02,7.12e-02,2.74e-01,5.99e-01,6.92e-01,6.96e-01,7.19e-01,7.67e-01,7.98e-01,8.18e-01,8.57e-01,8.79e-01,8.25e-01,1.67e-01,-2.94e-02,-5.79e-02,5.74e-02,2.78e-01,7.54e-01,0.00e+00,6.39e-01,6.29e-01,6.15e-01,6.18e-01,5.84e-01,4.46e-01,1.71e-01,-4.11e-02,-2.30e-01,-2.64e-01,-2.38e-01,-1.96e-01,7.48e-02,4.48e-01,0.00e+00,0.00e+00,3.77e-01,2.59e-01,1.78e-01,-3.87e-02,-2.21e-01,-3.18e-01,-3.63e-01,-4.02e-01,-3.89e-01,-3.51e-01,-2.73e-01,-8.23e-02,1.00e-01,0.00e+00,0.00e+00,0.00e+00,4.03e-02,-3.06e-01,-4.35e-01,-4.64e-01,-4.92e-01,-4.99e-01,-4.67e-01,-4.65e-01,-4.04e-01,-3.08e-01,-1.47e-01,8.12e-03,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-5.24e-01,-5.09e-01,-5.16e-01,-5.17e-01,-5.07e-01,-4.51e-01,-3.34e-01,-2.87e-01,-8.73e-02,9.25e-02
-1.99e-01,-7.49e-02,-1.80e-02,1.92e-01,1.11e-01,1.60e-01,1.45e-01,3.45e-01,8.58e-01,1.00e+00,1.05e+00,7.79e-01,6.76e-01,7.37e-01,4.05e-01,-1.46e-01,-1.37e-01,-1.20e-01,4.29e-02,7.54e-02,6.26e-02,8.58e-02,1.18e-01,3.72e-01,9.10e-01,8.43e-01,7.28e-01,7.44e-01,7.07e-01,3.47e-01,-2.00e-01,-1.65e-01,-1.12e-01,-4.12e-02,1.50e-02,1.96e-02,3.92e-02,5.58e-02,1.47e-01,5.31e-01,6.77e-01,6.82e-01,6.94e-01,6.36e-01,4.06e-01,-1.85e-01,-1.70e-01,-8.08e-02,-3.09e-03,4.86e-02,6.92e-02,9.18e-02,1.45e-01,2.62e-01,7.47e-01,7.79e-01,7.23e-01,7.48e-01,7.33e-01,4.37e-01,-1.54e-01,-1.53e-01,-7.20e-02,4.95e-02,1.13e-01,8.82e-02,1.69e-01,2.12e-01,3.55e-01,7.92e-01,7.84e-01,7.38e-01,7.46e-01,7.78e-01,5.07e-01,-2.13e-01,-1.42e-01,-3.88e-02,4.53e-02,1.88e-01,1.04e-01,1.69e-01,2.35e-01,4.23e-01,7.93e-01,7.63e-01,7.27e-01,7.38e-01,7.59e-01,6.00e-01,-1.45e-01,-7.57e-03,9.71e-02,2.13e-01,2.47e-01,1.81e-01,2.87e-01,3.23e-01,5.41e-01,8.26e-01,7.66e-01,7.36e-01,7.51e-01,8.03e-01,6.80e-01,8.38e-02,9.55e-02,2.18e-01,3.39e-01,3.38e-01,3.32e-01,4.10e-01,4.80e-01,6.28e-01,8.23e-01,7.86e-01,7.64e-01,7.77e-01,7.95e-01,6.68e-01,4.44e-02,-8.64e-02,-5.51e-02,3.99e-02,9.04e-02,9.53e-02,2.27e-01,3.68e-01,6.17e-01,8.54e-01,7.84e-01,7.72e-01,8.08e-01,8.31e-01,5.43e-01,0.00e+00,8.85e-03,1.30e-01,2.67e-01,2.58e-01,3.62e-01,5.32e-01,6.51e-01,6.72e-01,6.41e-01,6.28e-01,6.54e-01,6.80e-01,7.39e-01,6.12e-01,0.00e+00,0.00e+00,3.48e-01,4.54e-01,3.98e-01,4.61e-01,4.88e-01,4.68e-01,4.92e-01,5.10e-01,5.35e-01,5.62e-01,6.19e-01,6.52e-01,5.50e-01,0.00e+00,0.00e+00,0.00e+00,2.97e-01,4.18e-01,3.25e-01,3.40e-01,3.53e-01,3.62e-01,4.26e-01,4.39e-01,4.99e-01,5.73e-01,5.80e-01,5.36e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,3.04e-01,2.83e-01,3.19e-01,3.52e-01,3.61e-01,4.03e-01,5.15e-01,5.41e-01,5.47e-01,5.22e-01
-6.49e-01,-5.74e-01,-5.19e-01,-3.35e-01,-4.00e-01,-3.46e-01,-3.70e-01,-2.82e-01,-1.72e-02,1.05e+00,1.00e+00,1.16e+00,8.91e-01,6.60e-01,6.38e-02,-5.43e-01,-6.10e-01,-5.99e-01,-4.63e-01,-4.21e-01,-4.50e-01,-4.18e-01,-3.81e-01,-1.60e-01,5.79e-01,9.51e-01,9.54e-01,9.14e-01,6.38e-01,6.45e-02,-5.66e-01,-5.86e-01,-5.48e-01,-4.76e-01,-4.08e-01,-4.15e-01,-3.96e-01,-3.78e-01,-2.69e-01,3.14e-01,7.08e-01,7.93e-01,7.76e-01,5.80e-01,1.54e-01,-5.94e-01,-6.25e-01,-5.55e-01,-4.90e-01,-4.31e-01,-4.06e-01,-4.01e-01,-3.37e-01,-2.12e-01,5.42e-01,8.60e-01,8.82e-01,8.26e-01,6.81e-01,1.42e-01,-5.87e-01,-6.19e-01,-5.53e-01,-4.36e-01,-3.72e-01,-4.03e-01,-3.16e-01,-2.62e-01,-9.08e-02,6.39e-01,8.73e-01,8.99e-01,8.79e-01,7.77e-01,2.06e-01,-6.44e-01,-6.09e-01,-5.22e-01,-4.31e-01,-2.74e-01,-3.84e-01,-3.10e-01,-2.29e-01,1.02e-02,7.07e-01,9.00e-01,9.04e-01,8.66e-01,8.11e-01,3.88e-01,-5.84e-01,-4.85e-01,-3.85e-01,-2.74e-01,-2.32e-01,-3.07e-01,-1.89e-01,-1.41e-01,1.54e-01,8.07e-01,9.14e-01,9.24e-01,8.98e-01,8.43e-01,4.92e-01,-3.75e-01,-3.73e-01,-2.41e-01,-1.03e-01,-1.02e-01,-1.08e-01,-4.52e-03,9.28e-02,3.17e-01,8.23e-01,9.22e-01,9.18e-01,9.06e-01,8.25e-01,4.75e-01,-3.91e-01,-5.46e-01,-5.28e-01,-4.46e-01,-4.08e-01,-4.16e-01,-2.90e-01,-1.39e-01,1.80e-01,8.75e-01,9.37e-01,9.42e-01,9.24e-01,8.42e-01,2.02e-01,0.00e+00,-4.21e-01,-2.84e-01,-1.23e-01,-1.40e-01,-5.58e-03,2.67e-01,5.74e-01,7.49e-01,8.54e-01,8.73e-01,8.94e-01,8.95e-01,8.18e-01,4.01e-01,0.00e+00,0.00e+00,1.02e-01,2.99e-01,2.74e-01,4.82e-01,6.38e-01,6.84e-01,7.54e-01,8.11e-01,8.41e-01,8.50e-01,8.78e-01,8.11e-01,5.47e-01,0.00e+00,0.00e+00,0.00e+00,2.44e-01,6.14e-01,5.93e-01,6.36e-01,6.70e-01,6.91e-01,7.56e-01,7.73e-01,8.08e-01,8.44e-01,7.64e-01,6.24e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,6.40e-01,6.05e-01,6.47e-01,6.88e-01,6.95e-01,7.09e-01,7.80e-01,7.92e-01,6.94e-01,5.73e-01
-6.01e-01,-5.89e-01,-5.25e-01,-3.46e-01,-4.25e-01,-3.69e-01,-3.44e-01,-2.54e-01,-7.41e-02,7.79e-01,1.16e+00,1.00e+00,1.37e+00,7.12e-01,-1.03e-02,-5.36e-01,-6.20e-01,-6.01e-01,-4.72e-01,-4.27e-01,-4.36e-01,-4.15e-01,-3.89e-01,-1.50e-01,5.57e-01,9.26e-01,9.85e-01,9.64e-01,6.44e-01,4.50e-02,-5.48e-01,-5.67e-01,-5.32e-01,-4.62e-01,-4.05e-01,-3.93e-01,-3.86e-01,-3.59e-01,-2.48e-01,3.24e-01,7.32e-01,8.12e-01,7.50e-01,5.59e-01,1.80e-01,-6.06e-01,-6.31e-01,-5.54e-01,-4.83e-01,-4.34e-01,-4.12e-01,-3.79e-01,-3.43e-01,-2.13e-01,5.25e-01,8.49e-01,9.05e-01,8.46e-01,6.79e-01,1.54e-01,-5.70e-01,-6.32e-01,-5.46e-01,-4.33e-01,-3.79e-01,-4.09e-01,-3.20e-01,-2.86e-01,-1.18e-01,6.47e-01,8.77e-01,8.96e-01,8.82e-01,8.00e-01,2.43e-01,-6.40e-01,-5.97e-01,-5.04e-01,-4.52e-01,-2.96e-01,-3.72e-01,-3.07e-01,-2.56e-01,-2.66e-02,6.90e-01,9.03e-01,9.11e-01,8.81e-01,8.21e-01,3.79e-01,-6.11e-01,-5.02e-01,-3.94e-01,-2.75e-01,-2.49e-01,-3.17e-01,-2.05e-01,-1.47e-01,1.34e-01,7.82e-01,9.11e-01,9.21e-01,9.07e-01,8.41e-01,4.66e-01,-4.01e-01,-4.00e-01,-2.76e-01,-1.36e-01,-1.34e-01,-1.32e-01,-3.81e-02,5.93e-02,2.84e-01,7.98e-01,9.06e-01,9.09e-01,8.92e-01,8.10e-01,4.53e-01,-4.12e-01,-5.66e-01,-5.44e-01,-4.68e-01,-4.31e-01,-4.39e-01,-3.15e-01,-1.70e-01,1.53e-01,8.58e-01,9.35e-01,9.40e-01,9.20e-01,8.25e-01,1.72e-01,0.00e+00,-4.30e-01,-3.01e-01,-1.49e-01,-1.64e-01,-3.45e-02,2.45e-01,5.56e-01,7.42e-01,8.50e-01,8.83e-01,8.93e-01,9.05e-01,8.31e-01,3.98e-01,0.00e+00,0.00e+00,8.77e-02,2.60e-01,2.54e-01,4.61e-01,6.26e-01,6.83e-01,7.55e-01,8.15e-01,8.45e-01,8.55e-01,8.70e-01,8.09e-01,5.46e-01,0.00e+00,0.00e+00,0.00e+00,2.55e-01,6.29e-01,5.99e-01,6.41e-01,6.76e-01,7.02e-01,7.59e-01,7.82e-01,8.11e-01,8.40e-01,7.67e-01,6.02e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,6.47e-01,6.12e-01,6.48e-01,6.92e-01,7.00e-01,7.16e-01,7.76e-01,7.90e-01,7.03e-01,5.55e-01
-4.76e-01,-4.74e-01,-4.25e-01,-2.77e-01,-3.08e-01,-2.58e-01,-2.12e-01,-1.47e-01,-1.72e-03,6.76e-01,8.91e-01,1.37e+00,1.00e+00,1.00e+00,-6.02e-02,-5.09e-01,-5.50e-01,-5.15e-01,-4.04e-01,-3.58e-01,-3.24e-01,-3.32e-01,-3.08e-01,-7.25e-02,5.41e-01,8.10e-01,8.48e-01,9.19e-01,6.04e-01,-4.67e-02,-5.23e-01,-5.09e-01,-4.68e-01,-4.14e-01,-3.68e-01,-3.45e-01,-3.44e-01,-3.13e-01,-2.15e-01,2.86e-01,6.51e-01,7.25e-01,6.42e-01,4.77e-01,1.71e-01,-5.71e-01,-5.65e-01,-4.81e-01,-4.04e-01,-3.52e-01,-3.38e-01,-2.87e-01,-2.65e-01,-1.45e-01,4.85e-01,7.51e-01,8.21e-01,7.66e-01,6.05e-01,1.65e-01,-5.17e-01,-5.52e-01,-4.59e-01,-3.47e-01,-3.09e-01,-3.19e-01,-2.42e-01,-1.98e-01,-4.27e-02,6.43e-01,8.13e-01,8.07e-01,8.23e-01,7.63e-01,3.06e-01,-5.90e-01,-5.14e-01,-4.22e-01,-3.93e-01,-2.54e-01,-2.91e-01,-2.26e-01,-1.96e-01,1.42e-02,6.46e-01,8.20e-01,8.25e-01,8.18e-01,7.73e-01,4.26e-01,-5.67e-01,-4.50e-01,-3.37e-01,-2.22e-01,-2.09e-01,-2.49e-01,-1.46e-01,-7.86e-02,1.64e-01,7.32e-01,8.34e-01,8.38e-01,8.56e-01,7.74e-01,4.44e-01,-3.27e-01,-3.25e-01,-2.11e-01,-7.27e-02,-7.12e-02,-6.04e-02,1.63e-02,1.12e-01,3.11e-01,7.51e-01,8.34e-01,8.32e-01,8.28e-01,7.80e-01,4.70e-01,-3.00e-01,-4.84e-01,-4.63e-01,-4.04e-01,-3.74e-01,-3.72e-01,-2.62e-01,-1.38e-01,1.56e-01,7.60e-01,8.23e-01,8.38e-01,8.19e-01,7.68e-01,2.32e-01,0.00e+00,-3.38e-01,-2.50e-01,-1.26e-01,-1.48e-01,-4.61e-02,2.02e-01,4.77e-01,6.40e-01,7.31e-01,7.62e-01,7.72e-01,8.00e-01,7.40e-01,4.26e-01,0.00e+00,0.00e+00,9.89e-02,2.07e-01,1.98e-01,3.77e-01,5.27e-01,5.74e-01,6.31e-01,6.95e-01,7.22e-01,7.37e-01,7.42e-01,6.87e-01,5.04e-01,0.00e+00,0.00e+00,0.00e+00,1.90e-01,5.24e-01,4.89e-01,5.25e-01,5.66e-01,5.90e-01,6.37e-01,6.61e-01,6.89e-01,7.08e-01,6.57e-01,5.26e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,5.41e-01,5.00e-01,5.33e-01,5.71e-01,5.83e-01,5.97e-01,6.40e-01,6.56e-01,5.86e-01,4.87e-01
-2.31e-01,-9.06e-02,-7.24e-02,6.87e-02,5.29e-02,1.02e-01,1.31e-01,2.15e-01,3.70e-01,7.37e-01,6.60e-01,7.12e-01,1.00e+00,1.00e+00,8.96e-01,-1.80e-01,-1.73e-01,-1.34e-01,1.49e-02,2.63e-02,7.29e-02,9.84e-02,1.24e-01,3.56e-01,7.37e-01,7.59e-01,6.68e-01,7.24e-01,9.22e-01,2.60e-01,-2.49e-01,-1.80e-01,-1.03e-01,-3.03e-02,1.98e-02,3.58e-02,4.08e-02,6.86e-02,1.47e-01,5.01e-01,6.67e-01,6.62e-01,6.22e-01,5.58e-01,3.70e-01,-2.07e-01,-1.80e-01,-4.83e-02,2.57e-02,7.21e-02,8.60e-02,1.16e-01,1.67e-01,3.01e-01,7.59e-01,7.68e-01,7.37e-01,7.52e-01,7.28e-01,4.83e-01,-2.00e-01,-1.32e-01,-4.02e-02,7.05e-02,1.57e-01,1.24e-01,2.08e-01,2.31e-01,3.98e-01,7.90e-01,7.82e-01,7.42e-01,7.47e-01,8.38e-01,5.74e-01,-2.44e-01,-1.12e-01,-1.66e-02,8.32e-02,2.03e-01,1.54e-01,2.12e-01,2.94e-01,5.08e-01,8.24e-01,7.53e-01,7.32e-01,7.55e-01,8.17e-01,6.80e-01,-2.21e-01,-4.81e-02,9.01e-02,1.96e-01,2.56e-01,2.17e-01,3.53e-01,3.84e-01,5.77e-01,8.15e-01,7.71e-01,7.14e-01,7.53e-01,8.43e-01,7.47e-01,4.37e-04,4.40e-02,1.69e-01,2.92e-01,2.99e-01,3.01e-01,3.79e-01,4.47e-01,5.75e-01,7.62e-01,7.41e-01,7.36e-01,7.40e-01,8.00e-01,7.36e-01,-9.83e-02,-1.68e-01,-1.34e-01,-4.11e-02,-7.56e-04,1.70e-02,1.27e-01,2.45e-01,4.73e-01,7.31e-01,7.11e-01,7.14e-01,7.46e-01,8.11e-01,5.44e-01,0.00e+00,-1.50e-01,-1.91e-02,8.15e-02,8.73e-02,1.56e-01,3.17e-01,4.45e-01,5.00e-01,5.33e-01,5.56e-01,5.75e-01,5.95e-01,6.77e-01,5.57e-01,0.00e+00,0.00e+00,1.16e-01,2.15e-01,2.01e-01,2.78e-01,3.29e-01,3.39e-01,3.87e-01,4.26e-01,4.65e-01,5.00e-01,5.41e-01,5.76e-01,4.56e-01,0.00e+00,0.00e+00,0.00e+00,1.13e-01,3.05e-01,2.63e-01,2.75e-01,2.84e-01,3.08e-01,3.76e-01,3.77e-01,4.20e-01,4.74e-01,5.08e-01,4.28e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,3.02e-01,2.66e-01,2.83e-01,3.00e-01,2.92e-01,3.23e-01,3.95e-01,4.03e-01,4.21e-01,3.71e-01
5.10e-01,4.21e-01,3.72e-01,6.19e-01,3.88e-01,4.78e-01,4.46e-01,4.78e-01,5.34e-01,4.05e-01,6.38e-02,-1.03e-02,-6.02e-02,8.96e-01,1.00e+00,6.30e-01,5.87e-01,6.05e-01,7.03e-01,7.34e-01,6.70e-01,6.93e-01,6.63e-01,7.10e-01,6.58e-01,2.58e-01,1.54e-01,1.95e-01,5.54e-01,1.21e+00,5.94e-01,6.22e-01,6.72e-01,7.20e-01,7.55e-01,7.47e-01,7.68e-01,7.75e-01,8.10e-01,7.71e-01,4.72e-01,3.32e-01,4.11e-01,6.07e-01,8.08e-01,5.94e-01,5.91e-01,6.41e-01,6.85e-01,7.16e-01,7.40e-01,7.04e-01,7.06e-01,7.19e-01,6.41e-01,3.25e-01,1.80e-01,2.98e-01,5.23e-01,7.77e-01,6.05e-01,5.88e-01,6.26e-01,6.82e-01,7.11e-01,6.96e-01,7.07e-01,6.94e-01,7.19e-01,5.34e-01,2.44e-01,1.66e-01,2.00e-01,4.15e-01,7.05e-01,5.59e-01,5.97e-01,6.50e-01,7.04e-01,7.67e-01,7.03e-01,7.09e-01,6.97e-01,7.12e-01,4.76e-01,1.97e-01,1.34e-01,1.98e-01,3.69e-01,6.60e-01,5.96e-01,6.75e-01,7.21e-01,7.60e-01,7.67e-01,6.87e-01,7.20e-01,6.74e-01,6.68e-01,3.56e-01,1.32e-01,7.38e-02,9.08e-02,2.99e-01,5.99e-01,4.14e-01,4.20e-01,4.46e-01,4.60e-01,4.54e-01,4.47e-01,4.40e-01,4.23e-01,3.90e-01,1.80e-01,6.33e-02,3.28e-02,5.63e-02,1.62e-01,3.18e-01,4.20e-01,4.20e-01,4.43e-01,5.03e-01,5.31e-01,5.64e-01,6.46e-01,6.79e-01,7.04e-01,3.29e-01,1.62e-01,1.30e-01,1.68e-01,2.93e-01,5.61e-01,0.00e+00,4.53e-01,5.08e-01,5.39e-01,5.92e-01,6.43e-01,6.23e-01,4.73e-01,3.10e-01,1.22e-01,7.13e-02,9.21e-02,1.13e-01,2.55e-01,5.85e-01,0.00e+00,0.00e+00,4.81e-01,4.44e-01,4.54e-01,3.48e-01,2.04e-01,1.12e-01,4.52e-02,-1.69e-02,-1.97e-02,-5.62e-04,4.06e-02,1.44e-01,2.68e-01,0.00e+00,0.00e+00,0.00e+00,2.45e-01,9.92e-02,2.55e-02,-2.78e-02,-6.31e-02,-7.50e-02,-7.51e-02,-6.84e-02,-4.11e-02,-2.02e-02,5.32e-02,6.37e-02,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-8.42e-02,-6.74e-02,-7.31e-02,-9.55e-02,-9.43e-02,-8.67e-02,-2.65e-02,-2.55e-02,-2.87e-03,1.90e-02
9.13e-01,6.83e-01,6.45e-01,8.28e-01,5.74e-01,6.05e-01,6.24e-01,5.48e-01,4.46e-01,-1.46e-01,-5.43e-01,-5.36e-01,-5.09e-01,-1.80e-01,6.30e-01,1.00e+00,9.17e-01,8.71e-01,8.84e-01,8.84e-01,8.10e-01,8.09e-01,7.38e-01,6.43e-01,1.83e-01,-3.42e-01,-4.15e-01,-3.44e-01,1.67e-01,7.31e-01,9.89e-01,9.73e-01,9.56e-01,9.41e-01,9.39e-01,9.34e-01,9.26e-01,9.08e-01,8.77e-01,5.02e-01,4.38e-03,-1.72e-01,-1.15e-01,1.85e-01,5.63e-01,9.84e-01,9.27e-01,9.02e-01,8.84e-01,8.58e-01,8.48e-01,8.19e-01,7.62e-01,6.82e-01,1.57e-01,-2.77e-01,-4.10e-01,-2.64e-01,8.47e-03,5.43e-01,9.79e-01,8.98e-01,8.60e-01,8.19e-01,8.15e-01,7.92e-01,7.39e-01,6.61e-01,5.45e-01,-5.10e-02,-3.95e-01,-4.81e-01,-4.62e-01,-2.08e-01,3.20e-01,9.66e-01,9.20e-01,8.75e-01,8.37e-01,7.98e-01,7.85e-01,7.19e-01,6.40e-01,4.72e-01,-1.44e-01,-4.50e-01,-5.14e-01,-4.64e-01,-3.08e-01,1.01e-01,9.55e-01,9.21e-01,8.46e-01,7.98e-01,7.58e-01,7.25e-01,6.46e-01,5.56e-01,3.40e-01,-2.96e-01,-5.11e-01,-5.75e-01,-5.56e-01,-3.75e-01,-2.49e-02,5.68e-01,5.49e-01,4.60e-01,3.60e-01,3.48e-01,3.34e-01,2.53e-01,1.65e-01,-9.11e-03,-4.66e-01,-5.90e-01,-6.16e-01,-6.02e-01,-5.00e-01,-2.20e-01,5.77e-01,7.03e-01,7.16e-01,7.07e-01,7.08e-01,7.28e-01,7.06e-01,6.43e-01,4.67e-01,-2.62e-01,-4.31e-01,-4.81e-01,-4.53e-01,-3.58e-01,1.37e-01,0.00e+00,6.53e-01,6.27e-01,5.64e-01,6.10e-01,5.65e-01,3.90e-01,8.31e-02,-1.68e-01,-3.88e-01,-4.32e-01,-4.44e-01,-4.29e-01,-2.86e-01,1.31e-01,0.00e+00,0.00e+00,3.65e-01,2.28e-01,2.39e-01,2.27e-02,-1.97e-01,-3.01e-01,-3.90e-01,-4.81e-01,-4.97e-01,-4.92e-01,-4.69e-01,-3.57e-01,-1.52e-01,0.00e+00,0.00e+00,0.00e+00,9.59e-02,-2.60e-01,-3.16e-01,-3.79e-01,-4.27e-01,-4.53e-01,-4.91e-01,-5.12e-01,-5.08e-01,-4.98e-01,-3.95e-01,-3.54e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-4.50e-01,-4.12e-01,-4.25e-01,-4.63e-01,-4.76e-01,-4.86e-01,-4.82e-01,-4.72e-01,-3.81e-01,-3.56e-01
9.10e-01,8.97e-01,8.43e-01,8.85e-01,8.03e-01,8.19e-01,8.17e-01,7.63e-01,6.51e-01,-1.37e-01,-6.10e-01,-6.20e-01,-5.50e-01,-1.73e-01,5.87e-01,9.17e-01,1.00e+00,9.94e-01,9.67e-01,9.57e-01,9.44e-01,9.42e-01,9.10e-01,7.90e-01,1.76e-01,-4.43e-01,-5.53e-01,-4.93e-01,-1.44e-02,5.35e-01,8.88e-01,9.55e-01,9.49e-01,9.38e-01,9.10e-01,9.09e-01,9.09e-01,9.00e-01,8.38e-01,3.45e-01,-1.97e-01,-3.70e-01,-3.07e-01,1.75e-02,3.90e-01,9.49e-01,9.87e-01,9.73e-01,9.58e-01,9.39e-01,9.21e-01,9.15e-01,8.84e-01,8.05e-01,1.41e-01,-3.74e-01,-5.28e-01,-3.99e-01,-7.32e-02,4.76e-01,9.53e-01,9.79e-01,9.62e-01,9.33e-01,9.09e-01,9.14e-01,8.67e-01,8.20e-01,7.10e-01,-2.36e-02,-4.43e-01,-5.43e-01,-5.23e-01,-2.61e-01,3.79e-01,9.70e-01,9.76e-01,9.62e-01,9.33e-01,8.66e-01,8.95e-01,8.55e-01,7.98e-01,6.12e-01,-1.30e-01,-5.11e-01,-5.85e-01,-5.22e-01,-3.48e-01,1.90e-01,9.65e-01,9.64e-01,9.25e-01,8.78e-01,8.52e-01,8.63e-01,7.85e-01,7.28e-01,5.00e-01,-2.85e-01,-5.65e-01,-6.24e-01,-5.97e-01,-3.62e-01,9.38e-02,7.59e-01,7.66e-01,6.96e-01,6.01e-01,5.98e-01,5.91e-01,5.14e-01,4.28e-01,2.30e-01,-3.87e-01,-5.84e-01,-6.20e-01,-5.86e-01,-4.13e-01,-2.55e-02,7.32e-01,8.48e-01,8.59e-01,8.47e-01,8.49e-01,8.75e-01,8.46e-01,7.77e-01,5.58e-01,-3.46e-01,-5.39e-01,-5.85e-01,-5.15e-01,-3.38e-01,3.29e-01,0.00e+00,7.55e-01,6.91e-01,6.00e-01,6.34e-01,5.62e-01,3.21e-01,-5.39e-02,-3.36e-01,-5.75e-01,-6.18e-01,-6.22e-01,-5.99e-01,-3.83e-01,1.22e-01,0.00e+00,0.00e+00,3.30e-01,1.40e-01,1.24e-01,-1.44e-01,-3.91e-01,-5.04e-01,-5.96e-01,-6.84e-01,-6.97e-01,-6.86e-01,-6.48e-01,-4.88e-01,-2.25e-01,0.00e+00,0.00e+00,0.00e+00,6.48e-03,-4.65e-01,-5.37e-01,-5.98e-01,-6.47e-01,-6.71e-01,-7.01e-01,-7.16e-01,-7.01e-01,-6.74e-01,-5.37e-01,-4.00e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-6.65e-01,-6.22e-01,-6.49e-01,-6.88e-01,-6.91e-01,-6.84e-01,-6.59e-01,-6.38e-01,-4.91e-01,-3.61e-01
9.03e-01,8.78e-01,8.82e-01,8.46e-01,8.09e-01,8.38e-01,8.35e-01,7.90e-01,6.81e-01,-1.20e-01,-5.99e-01,-6.01e-01,-5.15e-01,-1.34e-01,6.05e-01,8.71e-01,9.94e-01,1.00e+00,9.91e-01,9.54e-01,9.64e-01,9.59e-01,9.35e-01,8.20e-01,1.94e-01,-4.31e-01,-5.47e-01,-4.94e-01,-3.43e-02,4.83e-01,8.43e-01,9.23e-01,9.41e-01,9.22e-01,8.91e-01,8.93e-01,8.97e-01,8.96e-01,8.31e-01,3.33e-01,-2.05e-01,-3.80e-01,-3.21e-01,1.32e-02,3.61e-01,9.12e-01,9.77e-01,9.73e-01,9.60e-01,9.50e-01,9.35e-01,9.33e-01,9.09e-01,8.38e-01,1.70e-01,-3.57e-01,-5.09e-01,-3.89e-01,-5.92e-02,4.88e-01,9.18e-01,9.76e-01,9.76e-01,9.53e-01,9.25e-01,9.36e-01,8.97e-01,8.58e-01,7.58e-01,2.43e-02,-4.10e-01,-5.18e-01,-4.92e-01,-2.30e-01,4.17e-01,9.41e-01,9.74e-01,9.70e-01,9.43e-01,8.77e-01,9.14e-01,8.85e-01,8.33e-01,6.57e-01,-8.75e-02,-4.85e-01,-5.61e-01,-4.92e-01,-3.07e-01,2.40e-01,9.34e-01,9.51e-01,9.28e-01,8.86e-01,8.67e-01,8.87e-01,8.19e-01,7.71e-01,5.52e-01,-2.44e-01,-5.35e-01,-6.00e-01,-5.64e-01,-3.21e-01,1.53e-01,7.78e-01,7.94e-01,7.34e-01,6.46e-01,6.46e-01,6.43e-01,5.69e-01,4.88e-01,2.96e-01,-3.37e-01,-5.46e-01,-5.84e-01,-5.46e-01,-3.55e-01,4.14e-02,7.52e-01,8.61e-01,8.70e-01,8.62e-01,8.63e-01,8.92e-01,8.66e-01,7.98e-01,5.84e-01,-3.36e-01,-5.30e-01,-5.75e-01,-4.97e-01,-3.00e-01,3.87e-01,0.00e+00,7.68e-01,6.98e-01,6.02e-01,6.37e-01,5.61e-01,3.17e-01,-6.44e-02,-3.45e-01,-5.86e-01,-6.28e-01,-6.30e-01,-6.02e-01,-3.73e-01,1.47e-01,0.00e+00,0.00e+00,3.26e-01,1.28e-01,1.11e-01,-1.63e-01,-4.10e-01,-5.24e-01,-6.15e-01,-7.00e-01,-7.10e-01,-6.97e-01,-6.57e-01,-4.87e-01,-2.22e-01,0.00e+00,0.00e+00,0.00e+00,-1.51e-02,-4.87e-01,-5.63e-01,-6.23e-01,-6.72e-01,-6.94e-01,-7.20e-01,-7.31e-01,-7.12e-01,-6.80e-01,-5.35e-01,-3.92e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-6.88e-01,-6.47e-01,-6.78e-01,-7.15e-01,-7.15e-01,-7.01e-01,-6.64e-01,-6.42e-01,-4.84e-01,-3.39e-01
8.91e-01,8.72e-01,8.33e-01,9.62e-01,7.94e-01,8.34e-01,8.49e-01,8.22e-01,7.51e-01,4.29e-02,-4.63e-01,-4.72e-01,-4.04e-01,1.49e-02,7.03e-01,8.84e-01,9.67e-01,9.91e-01,1.00e+00,1.02e+00,9.68e-01,9.78e-01,9.58e-01,8.89e-01,3.58e-01,-2.73e-01,-4.01e-01,-3.38e-01,1.37e-01,6.08e-01,8.47e-01,9.28e-01,9.43e-01,9.54e-01,9.30e-01,9.31e-01,9.38e-01,9.37e-01,8.94e-01,4.75e-01,-4.37e-02,-2.22e-01,-1.59e-01,1.63e-01,5.00e-01,9.10e-01,9.64e-01,9.80e-01,9.81e-01,9.73e-01,9.62e-01,9.63e-01,9.42e-01,8.93e-01,3.24e-01,-2.02e-01,-3.66e-01,-2.31e-01,9.16e-02,6.02e-01,9.23e-01,9.63e-01,9.73e-01,9.71e-01,9.61e-01,9.61e-01,9.35e-01,8.96e-01,8.20e-01,1.72e-01,-2.65e-01,-3.79e-01,-3.53e-01,-7.41e-02,5.23e-01,9.26e-01,9.65e-01,9.78e-01,9.70e-01,9.32e-01,9.50e-01,9.26e-01,8.83e-01,7.45e-01,6.68e-02,-3.41e-01,-4.21e-01,-3.49e-01,-1.61e-01,3.52e-01,9.27e-01,9.71e-01,9.67e-01,9.45e-01,9.31e-01,9.30e-01,8.83e-01,8.34e-01,6.51e-01,-9.18e-02,-3.94e-01,-4.65e-01,-4.29e-01,-1.74e-01,2.71e-01,7.70e-01,7.88e-01,7.48e-01,6.83e-01,6.80e-01,6.75e-01,6.15e-01,5.44e-01,3.76e-01,-2.09e-01,-4.19e-01,-4.57e-01,-4.22e-01,-2.36e-01,1.40e-01,7.33e-01,8.28e-01,8.45e-01,8.57e-01,8.68e-01,9.01e-01,9.03e-01,8.60e-01,6.94e-01,-1.71e-01,-3.81e-01,-4.29e-01,-3.54e-01,-1.63e-01,4.65e-01,0.00e+00,7.48e-01,7.13e-01,6.46e-01,6.85e-01,6.35e-01,4.29e-01,7.77e-02,-2.01e-01,-4.48e-01,-4.96e-01,-4.96e-01,-4.70e-01,-2.38e-01,2.63e-01,0.00e+00,0.00e+00,3.92e-01,2.20e-01,2.05e-01,-5.15e-02,-2.93e-01,-4.10e-01,-5.00e-01,-5.85e-01,-5.94e-01,-5.78e-01,-5.34e-01,-3.66e-01,-1.16e-01,0.00e+00,0.00e+00,0.00e+00,6.29e-02,-3.81e-01,-4.69e-01,-5.29e-01,-5.78e-01,-5.99e-01,-6.18e-01,-6.30e-01,-6.06e-01,-5.72e-01,-4.31e-01,-3.07e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-5.98e-01,-5.60e-01,-5.86e-01,-6.21e-01,-6.23e-01,-6.05e-01,-5.62e-01,-5.46e-01,-4.01e-01,-2.77e-01
8.77e-01,8.54e-01,7.95e-01,8.98e-01,8.32e-01,8.13e-01,8.01e-01,7.84e-01,7.37e-01,7.54e-02,-4.21e-01,-4.27e-01,-3.58e-01,2.63e-02,7.34e-01,8.84e-01,9.57e-01,9.54e-01,1.02e+00,1.00e+00,1.02e+00,9.67e-01,9.41e-01,8.82e-01,3.89e-01,-2.29e-01,-3.56e-01,-2.93e-01,1.89e-01,6.47e-01,8.52e-01,9.27e-01,9.48e-01,9.46e-01,9.47e-01,9.39e-01,9.42e-01,9.46e-01,9.11e-01,5.22e-01,1.41e-02,-1.67e-01,-1.03e-01,2.28e-01,5.17e-01,9.07e-01,9.50e-01,9.69e-01,9.72e-01,9.76e-01,9.61e-01,9.61e-01,9.39e-01,8.92e-01,3.57e-01,-1.54e-01,-3.19e-01,-1.80e-01,1.37e-01,6.20e-01,9.23e-01,9.48e-01,9.62e-01,9.69e-01,9.63e-01,9.52e-01,9.32e-01,8.92e-01,8.21e-01,2.04e-01,-2.24e-01,-3.36e-01,-3.07e-01,-3.32e-02,5.35e-01,9.18e-01,9.56e-01,9.70e-01,9.53e-01,9.31e-01,9.36e-01,9.19e-01,8.74e-01,7.40e-01,9.54e-02,-2.97e-01,-3.84e-01,-3.15e-01,-1.27e-01,3.79e-01,9.18e-01,9.70e-01,9.68e-01,9.44e-01,9.33e-01,9.23e-01,8.78e-01,8.29e-01,6.54e-01,-5.36e-02,-3.54e-01,-4.24e-01,-3.85e-01,-1.34e-01,2.90e-01,7.59e-01,7.78e-01,7.38e-01,6.81e-01,6.78e-01,6.71e-01,6.11e-01,5.46e-01,3.87e-01,-1.74e-01,-3.79e-01,-4.19e-01,-3.85e-01,-1.98e-01,1.53e-01,7.21e-01,8.03e-01,8.20e-01,8.37e-01,8.51e-01,8.85e-01,8.96e-01,8.62e-01,7.09e-01,-1.26e-01,-3.37e-01,-3.83e-01,-3.16e-01,-1.25e-01,4.69e-01,0.00e+00,7.39e-01,7.06e-01,6.50e-01,6.91e-01,6.42e-01,4.55e-01,1.18e-01,-1.53e-01,-4.00e-01,-4.50e-01,-4.46e-01,-4.22e-01,-1.99e-01,2.94e-01,0.00e+00,0.00e+00,4.14e-01,2.49e-01,2.35e-01,-1.45e-02,-2.47e-01,-3.66e-01,-4.58e-01,-5.40e-01,-5.49e-01,-5.31e-01,-4.88e-01,-3.26e-01,-8.87e-02,0.00e+00,0.00e+00,0.00e+00,6.61e-02,-3.45e-01,-4.36e-01,-4.94e-01,-5.41e-01,-5.59e-01,-5.78e-01,-5.90e-01,-5.60e-01,-5.27e-01,-3.95e-01,-2.83e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-5.67e-01,-5.32e-01,-5.55e-01,-5.85e-01,-5.85e-01,-5.68e-01,-5.20e-01,-5.05e-01,-3.70e-01,-2.57e-01
8.59e-01,8.97e-01,8.74e-01,8.87e-01,8.60e-01,9.29e-01,8.84e-01,8.40e-01,7.79e-01,6.26e-02,-4.50e-01,-4.36e-01,-3.24e-01,7.29e-02,6.70e-01,8.10e-01,9.44e-01,9.64e-01,9.68e-01,1.02e+00,1.00e+00,1.05e+00,9.72e-01,9.07e-01,3.70e-01,-2.57e-01,-3.98e-01,-3.47e-01,9.56e-02,5.26e-01,7.67e-01,8.75e-01,9.07e-01,9.07e-01,8.80e-01,8.99e-01,8.98e-01,9.00e-01,8.55e-01,4.33e-01,-6.74e-02,-2.39e-01,-1.91e-01,1.32e-01,4.51e-01,8.43e-01,9.29e-01,9.59e-01,9.69e-01,9.69e-01,9.53e-01,9.67e-01,9.48e-01,9.10e-01,3.39e-01,-1.93e-01,-3.47e-01,-2.18e-01,9.40e-02,5.85e-01,8.67e-01,9.40e-01,9.66e-01,9.71e-01,9.60e-01,9.69e-01,9.50e-01,9.20e-01,8.59e-01,2.20e-01,-2.29e-01,-3.49e-01,-3.14e-01,-3.51e-02,5.62e-01,8.73e-01,9.42e-01,9.67e-01,9.54e-01,9.17e-01,9.57e-01,9.43e-01,9.04e-01,7.78e-01,1.04e-01,-3.12e-01,-3.92e-01,-3.11e-01,-1.23e-01,4.02e-01,8.68e-01,9.34e-01,9.50e-01,9.36e-01,9.26e-01,9.41e-01,9.06e-01,8.74e-01,6.98e-01,-4.90e-02,-3.57e-01,-4.30e-01,-3.77e-01,-1.28e-01,3.20e-01,7.93e-01,8.22e-01,7.92e-01,7.40e-01,7.43e-01,7.43e-01,6.85e-01,6.25e-01,4.61e-01,-1.41e-01,-3.66e-01,-4.04e-01,-3.64e-01,-1.56e-01,2.29e-01,7.52e-01,8.30e-01,8.47e-01,8.61e-01,8.73e-01,9.08e-01,9.10e-01,8.72e-01,7.09e-01,-1.65e-01,-3.73e-01,-4.13e-01,-3.29e-01,-1.12e-01,5.34e-01,0.00e+00,7.48e-01,7.02e-01,6.31e-01,6.66e-01,6.02e-01,3.96e-01,4.29e-02,-2.30e-01,-4.71e-01,-5.15e-01,-5.09e-01,-4.76e-01,-2.28e-01,2.90e-01,0.00e+00,0.00e+00,3.69e-01,1.80e-01,1.60e-01,-1.02e-01,-3.37e-01,-4.52e-01,-5.38e-01,-6.12e-01,-6.18e-01,-5.95e-01,-5.49e-01,-3.73e-01,-1.13e-01,0.00e+00,0.00e+00,0.00e+00,1.44e-02,-4.23e-01,-5.17e-01,-5.73e-01,-6.19e-01,-6.35e-01,-6.49e-01,-6.59e-01,-6.28e-01,-5.87e-01,-4.34e-01,-2.93e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-6.34e-01,-6.02e-01,-6.30e-01,-6.60e-01,-6.58e-01,-6.33e-01,-5.83e-01,-5.60e-01,-3.96e-01,-2.47e-01
8.42e-01,8.93e-01,8.84e-01,9.06e-01,8.35e-01,8.96e-01,9.31e-01,8.65e-01,7.81e-01,8.58e-02,-4.18e-01,-4.15e-01,-3.32e-01,9.84e-02,6.93e-01,8.09e-01,9.42e-01,9.59e-01,9.78e-01,9.67e-01,1.05e+00,1.00e+00,1.05e+00,9.39e-01,3.97e-01,-2.29e-01,-3.69e-01,-3.14e-01,1.33e-01,5.53e-01,7.63e-01,8.69e-01,9.02e-01,9.11e-01,8.85e-01,8.93e-01,9.06e-01,9.07e-01,8.62e-01,4.51e-01,-4.54e-02,-2.16e-01,-1.60e-01,1.53e-01,4.73e-01,8.40e-01,9.27e-01,9.57e-01,9.70e-01,9.68e-01,9.58e-01,9.68e-01,9.52e-01,9.17e-01,3.68e-01,-1.63e-01,-3.25e-01,-1.93e-01,1.22e-01,6.00e-01,8.63e-01,9.38e-01,9.63e-01,9.69e-01,9.61e-01,9.72e-01,9.54e-01,9.27e-01,8.70e-01,2.46e-01,-2.02e-01,-3.21e-01,-2.89e-01,-1.08e-02,5.78e-01,8.67e-01,9.33e-01,9.64e-01,9.62e-01,9.29e-01,9.63e-01,9.50e-01,9.18e-01,8.02e-01,1.37e-01,-2.85e-01,-3.63e-01,-2.82e-01,-9.49e-02,4.14e-01,8.70e-01,9.39e-01,9.57e-01,9.48e-01,9.41e-01,9.49e-01,9.21e-01,8.88e-01,7.25e-01,-1.66e-02,-3.29e-01,-4.03e-01,-3.55e-01,-9.64e-02,3.51e-01,8.00e-01,8.30e-01,8.07e-01,7.58e-01,7.60e-01,7.60e-01,7.08e-01,6.49e-01,4.91e-01,-1.06e-01,-3.37e-01,-3.74e-01,-3.34e-01,-1.31e-01,2.54e-01,7.41e-01,8.20e-01,8.40e-01,8.59e-01,8.75e-01,9.10e-01,9.21e-01,8.89e-01,7.36e-01,-1.29e-01,-3.42e-01,-3.84e-01,-2.96e-01,-8.26e-02,5.51e-01,0.00e+00,7.34e-01,6.96e-01,6.32e-01,6.68e-01,6.13e-01,4.13e-01,6.61e-02,-2.05e-01,-4.47e-01,-4.92e-01,-4.86e-01,-4.56e-01,-2.07e-01,2.96e-01,0.00e+00,0.00e+00,3.68e-01,1.92e-01,1.72e-01,-8.48e-02,-3.18e-01,-4.32e-01,-5.15e-01,-5.92e-01,-5.98e-01,-5.75e-01,-5.27e-01,-3.51e-01,-1.04e-01,0.00e+00,0.00e+00,0.00e+00,3.41e-02,-4.06e-01,-5.01e-01,-5.57e-01,-6.03e-01,-6.20e-01,-6.31e-01,-6.41e-01,-6.09e-01,-5.66e-01,-4.19e-01,-2.78e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-6.20e-01,-5.86e-01,-6.14e-01,-6.44e-01,-6.41e-01,-6.14e-01,-5.61e-01,-5.39e-01,-3.80e-01,-2.34e-01
7.76e-01,8.94e-01,9.02e-01,8.77e-01,8.63e-01,8.74e-01,9.10e-01,9.38e-01,8.52e-01,1.18e-01,-3.81e-01,-3.89e-01,-3.08e-01,1.24e-01,6.63e-01,7.38e-01,9.10e-01,9.35e-01,9.58e-01,9.41e-01,9.72e-01,1.05e+00,1.00e+00,1.04e+00,4.36e-01,-2.09e-01,-3.47e-01,-2.88e-01,1.13e-01,4.87e-01,6.86e-01,8.13e-01,8.54e-01,8.64e-01,8.40e-01,8.46e-01,8.55e-01,8.67e-01,8.26e-01,4.19e-01,-6.12e-02,-2.19e-01,-1.58e-01,1.43e-01,4.26e-01,7.80e-01,8.92e-01,9.29e-01,9.44e-01,9.48e-01,9.40e-01,9.55e-01,9.56e-01,9.29e-01,3.93e-01,-1.36e-01,-2.97e-01,-1.73e-01,1.44e-01,5.77e-01,8.04e-01,9.11e-01,9.44e-01,9.56e-01,9.48e-01,9.66e-01,9.56e-01,9.48e-01,8.95e-01,2.84e-01,-1.57e-01,-2.81e-01,-2.50e-01,1.92e-02,6.03e-01,8.14e-01,8.94e-01,9.37e-01,9.47e-01,9.17e-01,9.53e-01,9.50e-01,9.35e-01,8.30e-01,1.79e-01,-2.47e-01,-3.23e-01,-2.44e-01,-5.99e-02,4.43e-01,8.26e-01,9.09e-01,9.39e-01,9.35e-01,9.35e-01,9.57e-01,9.33e-01,9.13e-01,7.67e-01,3.64e-02,-2.84e-01,-3.57e-01,-3.07e-01,-4.32e-02,3.91e-01,8.10e-01,8.47e-01,8.39e-01,8.00e-01,8.03e-01,8.04e-01,7.63e-01,7.12e-01,5.63e-01,-3.78e-02,-2.77e-01,-3.16e-01,-2.72e-01,-6.18e-02,3.32e-01,7.28e-01,8.06e-01,8.26e-01,8.49e-01,8.70e-01,9.06e-01,9.22e-01,9.01e-01,7.56e-01,-9.72e-02,-3.12e-01,-3.54e-01,-2.56e-01,-3.41e-02,5.92e-01,0.00e+00,7.10e-01,6.76e-01,6.20e-01,6.49e-01,5.99e-01,4.05e-01,6.76e-02,-1.99e-01,-4.35e-01,-4.80e-01,-4.74e-01,-4.43e-01,-1.87e-01,2.95e-01,0.00e+00,0.00e+00,3.53e-01,1.84e-01,1.59e-01,-9.12e-02,-3.17e-01,-4.28e-01,-5.08e-01,-5.82e-01,-5.87e-01,-5.62e-01,-5.13e-01,-3.32e-01,-9.14e-02,0.00e+00,0.00e+00,0.00e+00,4.25e-02,-4.14e-01,-5.07e-01,-5.58e-01,-6.00e-01,-6.15e-01,-6.21e-01,-6.30e-01,-5.96e-01,-5.49e-01,-4.02e-01,-2.44e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-6.21e-01,-5.86e-01,-6.14e-01,-6.43e-01,-6.37e-01,-6.02e-01,-5.43e-01,-5.27e-01,-3.64e-01,-1.97e-01
6.53e-01,7.74e-01,8.08e-01,8.44e-01,8.05e-01,8.21e-01,8.50e-01,9.06e-01,9.54e-01,3.72e-01,-1.60e-01,-1.50e-01,-7.25e-02,3.56e-01,7.10e-01,6.43e-01,7.90e-01,8.20e-01,8.89e-01,8.82e-01,9.07e-01,9.39e-01,1.04e+00,1.00e+00,7.48e-01,6.20e-02,-9.74e-02,-4.06e-02,3.23e-01,5.61e-01,5.84e-01,7.14e-01,7.70e-01,8.03e-01,7.95e-01,8.13e-01,8.16e-01,8.29e-01,8.36e-01,5.86e-01,1.77e-01,2.69e-02,7.14e-02,3.34e-01,5.43e-01,6.64e-01,7.70e-01,8.42e-01,8.82e-01,8.92e-01,8.89e-01,9.22e-01,9.31e-01,9.48e-01,6.04e-01,1.16e-01,-3.82e-02,9.07e-02,3.64e-01,6.79e-01,6.99e-01,7.93e-01,8.51e-01,8.97e-01,9.12e-01,9.17e-01,9.35e-01,9.31e-01,9.29e-01,5.11e-01,9.93e-02,-3.10e-02,3.39e-03,2.72e-01,7.30e-01,6.82e-01,7.87e-01,8.57e-01,8.85e-01,9.01e-01,9.20e-01,9.30e-01,9.31e-01,8.97e-01,4.13e-01,4.98e-03,-7.26e-02,8.10e-03,1.80e-01,5.85e-01,6.99e-01,8.26e-01,8.90e-01,9.22e-01,9.28e-01,9.35e-01,9.46e-01,9.42e-01,8.67e-01,2.80e-01,-2.70e-02,-1.12e-01,-5.09e-02,1.90e-01,5.35e-01,7.19e-01,7.65e-01,7.93e-01,7.92e-01,7.96e-01,7.99e-01,7.85e-01,7.62e-01,6.70e-01,1.87e-01,-3.99e-02,-7.71e-02,-3.71e-02,1.50e-01,4.75e-01,6.19e-01,6.74e-01,7.05e-01,7.53e-01,7.87e-01,8.26e-01,8.80e-01,9.06e-01,8.54e-01,1.54e-01,-6.18e-02,-1.07e-01,-1.29e-02,1.78e-01,6.61e-01,0.00e+00,5.98e-01,6.10e-01,5.97e-01,6.29e-01,6.13e-01,4.98e-01,2.42e-01,1.24e-02,-2.08e-01,-2.51e-01,-2.48e-01,-2.16e-01,1.90e-02,4.13e-01,0.00e+00,0.00e+00,3.76e-01,2.50e-01,2.31e-01,3.36e-02,-1.53e-01,-2.52e-01,-3.15e-01,-3.79e-01,-3.81e-01,-3.51e-01,-3.00e-01,-1.42e-01,4.50e-02,0.00e+00,0.00e+00,0.00e+00,1.14e-01,-2.50e-01,-3.56e-01,-3.96e-01,-4.33e-01,-4.44e-01,-4.35e-01,-4.48e-01,-4.07e-01,-3.53e-01,-2.29e-01,-1.09e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-4.55e-01,-4.31e-01,-4.56e-01,-4.74e-01,-4.68e-01,-4.27e-01,-3.61e-01,-3.48e-01,-2.09e-01,-8.66e-02
7.15e-02,9.60e-02,1.83e-01,3.84e-01,2.25e-01,2.90e-01,3.19e-01,3.87e-01,5.96e-01,9.10e-01,5.79e-01,5.57e-01,5.41e-01,7.37e-01,6.58e-01,1.83e-01,1.76e-01,1.94e-01,3.58e-01,3.89e-01,3.70e-01,3.97e-01,4.36e-01,7.48e-01,1.00e+00,8.40e-01,6.57e-01,6.79e-01,8.34e-01,6.10e-01,1.41e-01,2.05e-01,2.65e-01,3.57e-01,4.04e-01,4.21e-01,4.33e-01,4.48e-01,5.46e-01,8.38e-01,8.01e-01,7.22e-01,7.37e-01,8.17e-01,6.80e-01,1.42e-01,1.70e-01,2.76e-01,3.60e-01,4.04e-01,4.19e-01,4.59e-01,4.99e-01,6.06e-01,9.34e-01,7.85e-01,6.84e-01,7.63e-01,8.70e-01,7.18e-01,1.81e-01,1.71e-01,2.66e-01,3.94e-01,4.53e-01,4.26e-01,5.04e-01,5.26e-01,6.46e-01,9.13e-01,7.63e-01,6.80e-01,6.98e-01,8.41e-01,7.88e-01,9.98e-02,1.89e-01,3.08e-01,3.89e-01,5.35e-01,4.57e-01,5.11e-01,5.50e-01,6.98e-01,8.78e-01,7.09e-01,6.52e-01,6.94e-01,7.75e-01,7.67e-01,1.42e-01,3.11e-01,4.38e-01,5.51e-01,5.67e-01,5.04e-01,5.91e-01,6.17e-01,7.76e-01,8.31e-01,6.76e-01,6.17e-01,6.46e-01,7.68e-01,7.41e-01,1.88e-01,2.16e-01,3.29e-01,4.31e-01,4.27e-01,4.26e-01,4.92e-01,5.47e-01,6.53e-01,7.04e-01,6.20e-01,5.92e-01,6.08e-01,6.48e-01,6.13e-01,1.10e-01,5.16e-02,9.68e-02,1.93e-01,2.50e-01,2.81e-01,4.27e-01,5.68e-01,7.87e-01,8.05e-01,6.74e-01,6.33e-01,6.75e-01,7.04e-01,5.64e-01,0.00e+00,9.61e-02,2.33e-01,3.53e-01,3.78e-01,4.87e-01,6.35e-01,7.00e-01,6.57e-01,5.51e-01,5.22e-01,5.24e-01,5.46e-01,6.23e-01,6.01e-01,0.00e+00,0.00e+00,3.90e-01,4.44e-01,4.47e-01,4.76e-01,4.54e-01,4.17e-01,4.11e-01,3.89e-01,3.97e-01,4.20e-01,4.59e-01,4.96e-01,4.46e-01,0.00e+00,0.00e+00,0.00e+00,3.64e-01,3.69e-01,2.79e-01,2.72e-01,2.65e-01,2.69e-01,3.07e-01,3.04e-01,3.42e-01,3.85e-01,3.82e-01,3.43e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,2.28e-01,2.26e-01,2.31e-01,2.40e-01,2.48e-01,2.78e-01,3.48e-01,3.46e-01,3.27e-01,2.76e-01
-4.87e-01,-4.91e-01,-4.09e-01,-1.99e-01,-3.36e-01,-2.82e-01,-2.47e-01,-1.73e-01,3.29e-02,8.43e-01,9.51e-01,9.26e-01,8.10e-01,7.59e-01,2.58e-01,-3.42e-01,-4.43e-01,-4.31e-01,-2.73e-01,-2.29e-01,-2.57e-01,-2.29e-01,-2.09e-01,6.20e-02,8.40e-01,1.00e+00,1.04e+00,9.78e-01,8.21e-01,2.96e-01,-3.59e-01,-3.60e-01,-3.13e-01,-2.21e-01,-1.53e-01,-1.44e-01,-1.32e-01,-1.14e-01,1.31e-02,5.89e-01,9.07e-01,9.48e-01,9.16e-01,7.89e-01,4.27e-01,-4.06e-01,-4.35e-01,-3.37e-01,-2.55e-01,-2.02e-01,-1.78e-01,-1.50e-01,-9.85e-02,4.08e-02,7.66e-01,9.71e-01,9.71e-01,9.61e-01,8.69e-01,3.94e-01,-3.84e-01,-4.36e-01,-3.49e-01,-2.16e-01,-1.43e-01,-1.81e-01,-8.42e-02,-4.59e-02,1.22e-01,8.26e-01,9.70e-01,9.61e-01,9.56e-01,9.36e-01,4.73e-01,-4.71e-01,-4.11e-01,-3.06e-01,-2.14e-01,-3.22e-02,-1.42e-01,-7.63e-02,-1.33e-02,2.28e-01,8.62e-01,9.67e-01,9.58e-01,9.49e-01,9.27e-01,5.65e-01,-4.28e-01,-2.88e-01,-1.62e-01,-3.36e-02,-7.20e-03,-8.46e-02,3.33e-02,7.89e-02,3.57e-01,9.13e-01,9.64e-01,9.45e-01,9.43e-01,9.14e-01,5.81e-01,-3.27e-01,-3.15e-01,-1.78e-01,-3.26e-02,-3.73e-02,-3.96e-02,6.44e-02,1.62e-01,3.78e-01,8.36e-01,9.08e-01,9.03e-01,8.91e-01,8.15e-01,5.08e-01,-3.74e-01,-4.93e-01,-4.58e-01,-3.64e-01,-3.16e-01,-3.06e-01,-1.58e-01,1.06e-02,3.46e-01,9.53e-01,9.69e-01,9.57e-01,9.41e-01,8.50e-01,2.58e-01,0.00e+00,-3.90e-01,-2.16e-01,-4.86e-02,-4.42e-02,1.02e-01,3.94e-01,6.91e-01,8.33e-01,8.91e-01,9.00e-01,9.02e-01,9.07e-01,8.39e-01,4.67e-01,0.00e+00,0.00e+00,1.64e-01,3.38e-01,3.55e-01,5.55e-01,6.88e-01,7.26e-01,7.78e-01,8.14e-01,8.34e-01,8.46e-01,8.60e-01,7.93e-01,5.53e-01,0.00e+00,0.00e+00,0.00e+00,3.38e-01,6.60e-01,6.28e-01,6.58e-01,6.80e-01,7.00e-01,7.53e-01,7.58e-01,7.79e-01,8.01e-01,7.13e-01,5.60e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,6.59e-01,6.30e-01,6.54e-01,6.85e-01,6.90e-01,7.00e-01,7.44e-01,7.32e-01,6.15e-01,4.58e-01
-5.85e-01,-6.18e-01,-5.39e-01,-3.29e-01,-4.75e-01,-4.22e-01,-3.88e-01,-3.08e-01,-1.11e-01,7.28e-01,9.54e-01,9.85e-01,8.48e-01,6.68e-01,1.54e-01,-4.15e-01,-5.53e-01,-5.47e-01,-4.01e-01,-3.56e-01,-3.98e-01,-3.69e-01,-3.47e-01,-9.74e-02,6.57e-01,1.04e+00,1.00e+00,1.08e+00,8.05e-01,2.26e-01,-4.25e-01,-4.52e-01,-4.14e-01,-3.28e-01,-2.57e-01,-2.52e-01,-2.41e-01,-2.25e-01,-9.67e-02,5.13e-01,8.79e-01,9.52e-01,9.33e-01,7.56e-01,3.55e-01,-4.88e-01,-5.41e-01,-4.57e-01,-3.83e-01,-3.31e-01,-3.03e-01,-2.87e-01,-2.36e-01,-1.06e-01,6.69e-01,9.54e-01,9.79e-01,9.49e-01,8.21e-01,3.15e-01,-4.78e-01,-5.48e-01,-4.73e-01,-3.50e-01,-2.79e-01,-3.17e-01,-2.24e-01,-1.90e-01,-2.82e-02,7.32e-01,9.47e-01,9.59e-01,9.48e-01,8.89e-01,3.63e-01,-5.59e-01,-5.22e-01,-4.32e-01,-3.41e-01,-1.58e-01,-2.80e-01,-2.20e-01,-1.59e-01,7.89e-02,7.85e-01,9.56e-01,9.64e-01,9.38e-01,9.00e-01,4.70e-01,-5.15e-01,-4.03e-01,-2.94e-01,-1.70e-01,-1.43e-01,-2.24e-01,-1.15e-01,-7.45e-02,2.12e-01,8.54e-01,9.56e-01,9.52e-01,9.34e-01,8.75e-01,5.01e-01,-4.47e-01,-4.44e-01,-3.11e-01,-1.71e-01,-1.77e-01,-1.80e-01,-7.56e-02,1.93e-02,2.46e-01,7.84e-01,8.97e-01,9.00e-01,8.80e-01,7.72e-01,4.15e-01,-4.81e-01,-5.98e-01,-5.67e-01,-4.79e-01,-4.37e-01,-4.35e-01,-2.98e-01,-1.37e-01,2.00e-01,9.18e-01,9.72e-01,9.69e-01,9.37e-01,8.16e-01,1.42e-01,0.00e+00,-4.85e-01,-3.05e-01,-1.34e-01,-1.32e-01,2.25e-02,3.28e-01,6.60e-01,8.34e-01,9.26e-01,9.43e-01,9.48e-01,9.44e-01,8.46e-01,4.03e-01,0.00e+00,0.00e+00,1.16e-01,3.15e-01,3.38e-01,5.69e-01,7.26e-01,7.76e-01,8.38e-01,8.81e-01,9.02e-01,9.09e-01,9.14e-01,8.30e-01,5.55e-01,0.00e+00,0.00e+00,0.00e+00,3.38e-01,7.15e-01,7.03e-01,7.36e-01,7.61e-01,7.81e-01,8.32e-01,8.40e-01,8.52e-01,8.63e-01,7.60e-01,5.83e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,7.46e-01,7.17e-01,7.44e-01,7.73e-01,7.77e-01,7.77e-01,8.07e-01,7.94e-01,6.57e-01,4.70e-01
-5.32e-01,-5.75e-01,-5.06e-01,-2.76e-01,-4.44e-01,-3.86e-01,-3.53e-01,-2.66e-01,-6.20e-02,7.44e-01,9.14e-01,9.64e-01,9.19e-01,7.24e-01,1.95e-01,-3.44e-01,-4.93e-01,-4.94e-01,-3.38e-01,-2.93e-01,-3.47e-01,-3.14e-01,-2.88e-01,-4.06e-02,6.79e-01,9.78e-01,1.08e+00,1.00e+00,9.31e-01,2.88e-01,-3.58e-01,-3.88e-01,-3.48e-01,-2.62e-01,-1.83e-01,-1.83e-01,-1.70e-01,-1.57e-01,-2.82e-02,5.74e-01,8.96e-01,9.51e-01,9.67e-01,8.15e-01,4.12e-01,-4.14e-01,-4.79e-01,-3.94e-01,-3.22e-01,-2.66e-01,-2.38e-01,-2.30e-01,-1.74e-01,-4.66e-02,7.12e-01,9.63e-01,9.69e-01,9.56e-01,8.47e-01,3.74e-01,-4.13e-01,-4.85e-01,-4.15e-01,-2.90e-01,-2.13e-01,-2.55e-01,-1.64e-01,-1.30e-01,2.54e-02,7.49e-01,9.40e-01,9.48e-01,9.42e-01,8.96e-01,4.02e-01,-4.94e-01,-4.62e-01,-3.73e-01,-2.73e-01,-8.89e-02,-2.21e-01,-1.63e-01,-9.76e-02,1.35e-01,8.05e-01,9.46e-01,9.50e-01,9.31e-01,9.02e-01,5.08e-01,-4.47e-01,-3.34e-01,-2.26e-01,-1.06e-01,-7.58e-02,-1.62e-01,-5.48e-02,-2.32e-02,2.54e-01,8.63e-01,9.41e-01,9.33e-01,9.19e-01,8.78e-01,5.32e-01,-4.16e-01,-4.14e-01,-2.83e-01,-1.45e-01,-1.52e-01,-1.60e-01,-5.58e-02,3.43e-02,2.52e-01,7.68e-01,8.71e-01,8.75e-01,8.59e-01,7.53e-01,4.27e-01,-4.52e-01,-5.54e-01,-5.21e-01,-4.30e-01,-3.84e-01,-3.82e-01,-2.41e-01,-8.29e-02,2.45e-01,9.25e-01,9.57e-01,9.55e-01,9.25e-01,8.11e-01,1.73e-01,0.00e+00,-4.44e-01,-2.55e-01,-8.03e-02,-7.43e-02,8.33e-02,3.82e-01,6.95e-01,8.46e-01,9.23e-01,9.30e-01,9.39e-01,9.34e-01,8.45e-01,4.46e-01,0.00e+00,0.00e+00,1.56e-01,3.58e-01,3.80e-01,6.00e-01,7.39e-01,7.78e-01,8.31e-01,8.66e-01,8.84e-01,8.96e-01,9.03e-01,8.26e-01,5.74e-01,0.00e+00,0.00e+00,0.00e+00,3.61e-01,7.15e-01,7.03e-01,7.30e-01,7.50e-01,7.68e-01,8.17e-01,8.24e-01,8.36e-01,8.47e-01,7.52e-01,5.84e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,7.35e-01,7.10e-01,7.39e-01,7.62e-01,7.63e-01,7.64e-01,7.95e-01,7.76e-01,6.37e-01,4.59e-01
-6.31e-02,-2.16e-01,-1.69e-01,1.63e-01,-1.48e-01,-6.25e-02,-3.93e-02,2.47e-02,2.07e-01,7.07e-01,6.38e-01,6.44e-01,6.04e-01,9.22e-01,5.54e-01,1.67e-01,-1.44e-02,-3.43e-02,1.37e-01,1.89e-01,9.56e-02,1.33e-01,1.13e-01,3.23e-01,8.34e-01,8.21e-01,8.05e-01,9.31e-01,1.00e+00,7.77e-01,1.61e-01,1.25e-01,1.58e-01,2.52e-01,3.27e-01,3.25e-01,3.36e-01,3.43e-01,4.61e-01,8.77e-01,9.42e-01,8.94e-01,9.20e-01,1.00e+00,7.72e-01,9.46e-02,1.62e-02,9.03e-02,1.59e-01,2.06e-01,2.29e-01,2.25e-01,2.45e-01,3.40e-01,8.49e-01,8.70e-01,7.93e-01,8.57e-01,8.89e-01,6.47e-01,1.07e-01,-1.17e-02,4.82e-02,1.64e-01,2.40e-01,1.84e-01,2.52e-01,2.46e-01,3.59e-01,7.90e-01,7.84e-01,7.56e-01,7.53e-01,8.44e-01,6.05e-01,1.08e-02,2.49e-02,1.07e-01,1.90e-01,3.63e-01,2.24e-01,2.58e-01,2.82e-01,4.40e-01,7.99e-01,7.73e-01,7.34e-01,7.47e-01,8.04e-01,6.22e-01,4.54e-02,1.61e-01,2.52e-01,3.52e-01,3.65e-01,2.45e-01,3.29e-01,3.19e-01,4.97e-01,7.70e-01,7.26e-01,6.87e-01,6.73e-01,7.52e-01,5.88e-01,-1.06e-01,-1.06e-01,-1.44e-02,8.30e-02,7.30e-02,5.85e-02,1.25e-01,1.78e-01,3.15e-01,5.85e-01,6.16e-01,6.02e-01,5.92e-01,5.54e-01,3.62e-01,-1.45e-01,-1.95e-01,-1.55e-01,-5.93e-02,-1.03e-02,9.21e-03,1.56e-01,2.96e-01,5.49e-01,8.47e-01,7.89e-01,7.54e-01,7.44e-01,6.92e-01,3.08e-01,0.00e+00,-1.12e-01,6.41e-02,2.09e-01,2.48e-01,3.86e-01,6.06e-01,7.69e-01,7.97e-01,7.52e-01,7.39e-01,7.41e-01,7.44e-01,7.43e-01,5.58e-01,0.00e+00,0.00e+00,3.47e-01,4.73e-01,5.09e-01,6.17e-01,6.49e-01,6.38e-01,6.45e-01,6.34e-01,6.45e-01,6.58e-01,6.82e-01,6.70e-01,5.09e-01,0.00e+00,0.00e+00,0.00e+00,4.06e-01,5.87e-01,5.39e-01,5.33e-01,5.28e-01,5.38e-01,5.68e-01,5.66e-01,5.82e-01,5.97e-01,5.52e-01,4.04e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,5.00e-01,4.94e-01,5.07e-01,5.15e-01,5.13e-01,5.06e-01,5.47e-01,5.31e-01,4.33e-01,2.71e-01
5.19e-01,2.83e-01,2.52e-01,6.25e-01,2.36e-01,3.12e-01,3.23e-01,3.05e-01,3.69e-01,3.47e-01,6.45e-02,4.50e-02,-4.67e-02,2.60e-01,1.21e+00,7.31e-01,5.35e-01,4.83e-01,6.08e-01,6.47e-01,5.26e-01,5.53e-01,4.87e-01,5.61e-01,6.10e-01,2.96e-01,2.26e-01,2.88e-01,7.77e-01,1.00e+00,7.31e-01,6.82e-01,6.91e-01,7.29e-01,7.83e-01,7.78e-01,7.77e-01,7.66e-01,8.30e-01,8.73e-01,6.07e-01,4.70e-01,5.20e-01,6.98e-01,1.04e+00,6.73e-01,5.71e-01,6.00e-01,6.30e-01,6.36e-01,6.53e-01,6.19e-01,5.85e-01,5.93e-01,6.07e-01,3.54e-01,2.32e-01,3.86e-01,5.27e-01,7.85e-01,6.83e-01,5.39e-01,5.42e-01,5.74e-01,6.27e-01,5.71e-01,5.78e-01,5.20e-01,5.08e-01,4.32e-01,2.22e-01,1.48e-01,1.72e-01,3.81e-01,5.60e-01,6.03e-01,5.75e-01,5.87e-01,6.09e-01,6.99e-01,5.98e-01,5.66e-01,5.34e-01,5.37e-01,3.84e-01,1.85e-01,1.23e-01,1.63e-01,2.85e-01,4.24e-01,6.18e-01,6.68e-01,6.64e-01,6.89e-01,6.72e-01,5.64e-01,5.75e-01,5.03e-01,4.79e-01,2.79e-01,1.26e-01,5.63e-02,6.51e-02,1.96e-01,3.26e-01,2.32e-01,2.24e-01,2.17e-01,2.19e-01,2.04e-01,1.88e-01,1.76e-01,1.58e-01,1.35e-01,4.49e-02,-5.71e-03,-2.48e-02,-2.79e-02,-6.73e-03,6.32e-02,2.27e-01,2.80e-01,3.13e-01,3.74e-01,4.08e-01,4.36e-01,5.22e-01,5.74e-01,6.31e-01,3.84e-01,2.31e-01,1.76e-01,1.70e-01,1.84e-01,2.74e-01,0.00e+00,3.03e-01,4.15e-01,4.81e-01,5.52e-01,6.17e-01,6.67e-01,5.97e-01,4.53e-01,2.76e-01,2.24e-01,2.17e-01,2.14e-01,2.86e-01,4.81e-01,0.00e+00,0.00e+00,4.64e-01,4.73e-01,5.24e-01,4.68e-01,3.57e-01,2.84e-01,2.22e-01,1.48e-01,1.33e-01,1.45e-01,1.65e-01,2.15e-01,2.75e-01,0.00e+00,0.00e+00,0.00e+00,3.46e-01,2.70e-01,2.08e-01,1.67e-01,1.28e-01,1.16e-01,1.02e-01,7.74e-02,9.21e-02,9.00e-02,1.17e-01,5.88e-02,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,9.47e-02,1.15e-01,1.10e-01,9.37e-02,8.10e-02,7.15e-02,8.27e-02,6.16e-02,4.02e-02,-5.62e-02
8.98e-01,6.48e-01,5.94e-01,7.76e-01,5.05e-01,5.35e-01,5.54e-01,4.74e-01,3.74e-01,-2.00e-01,-5.66e-01,-5.48e-01,-5.23e-01,-2.49e-01,5.94e-01,9.89e-01,8.88e-01,8.43e-01,8.47e-01,8.52e-01,7.67e-01,7.63e-01,6.86e-01,5.84e-01,1.41e-01,-3.59e-01,-4.25e-01,-3.58e-01,1.61e-01,7.31e-01,1.00e+00,9.74e-01,9.46e-01,9.33e-01,9.31e-01,9.24e-01,9.15e-01,8.98e-01,8.67e-01,4.99e-01,8.72e-03,-1.64e-01,-1.09e-01,1.90e-01,5.52e-01,9.80e-01,9.11e-01,8.78e-01,8.55e-01,8.30e-01,8.15e-01,7.89e-01,7.27e-01,6.43e-01,1.27e-01,-2.87e-01,-4.18e-01,-2.74e-01,-8.48e-03,5.08e-01,9.73e-01,8.71e-01,8.28e-01,7.90e-01,7.81e-01,7.53e-01,6.98e-01,6.18e-01,4.98e-01,-8.39e-02,-4.13e-01,-4.89e-01,-4.74e-01,-2.34e-01,2.81e-01,9.56e-01,8.99e-01,8.51e-01,8.03e-01,7.65e-01,7.47e-01,6.84e-01,5.99e-01,4.21e-01,-1.74e-01,-4.56e-01,-5.24e-01,-4.78e-01,-3.36e-01,7.02e-02,9.35e-01,8.96e-01,8.20e-01,7.63e-01,7.19e-01,6.83e-01,5.96e-01,5.07e-01,2.87e-01,-3.25e-01,-5.28e-01,-5.83e-01,-5.74e-01,-4.05e-01,-8.16e-02,4.98e-01,4.78e-01,3.82e-01,2.80e-01,2.68e-01,2.54e-01,1.72e-01,8.63e-02,-8.33e-02,-5.14e-01,-6.21e-01,-6.47e-01,-6.37e-01,-5.53e-01,-2.97e-01,5.15e-01,6.47e-01,6.58e-01,6.44e-01,6.45e-01,6.68e-01,6.49e-01,5.88e-01,4.16e-01,-2.78e-01,-4.40e-01,-4.94e-01,-4.80e-01,-4.10e-01,5.71e-02,0.00e+00,5.99e-01,5.71e-01,5.08e-01,5.62e-01,5.25e-01,3.65e-01,8.37e-02,-1.54e-01,-3.70e-01,-4.15e-01,-4.35e-01,-4.28e-01,-3.15e-01,7.49e-02,0.00e+00,0.00e+00,3.33e-01,1.99e-01,2.27e-01,3.08e-02,-1.72e-01,-2.67e-01,-3.59e-01,-4.53e-01,-4.76e-01,-4.77e-01,-4.67e-01,-3.78e-01,-1.88e-01,0.00e+00,0.00e+00,0.00e+00,9.73e-02,-2.36e-01,-2.79e-01,-3.40e-01,-3.88e-01,-4.14e-01,-4.61e-01,-4.85e-01,-4.92e-01,-5.01e-01,-4.24e-01,-3.98e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-4.10e-01,-3.70e-01,-3.91e-01,-4.31e-01,-4.45e-01,-4.65e-01,-4.81e-01,-4.84e-01,-4.24e-01,-4.19e-01
9.23e-01,7.47e-01,7.15e-01,8.28e-01,6.25e-01,6.53e-01,6.75e-01,6.01e-01,4.97e-01,-1.65e-01,-5.86e-01,-5.67e-01,-5.09e-01,-1.80e-01,6.22e-01,9.73e-01,9.55e-01,9.23e-01,9.28e-01,9.27e-01,8.75e-01,8.69e-01,8.13e-01,7.14e-01,2.05e-01,-3.60e-01,-4.52e-01,-3.88e-01,1.25e-01,6.82e-01,9.74e-01,1.00e+00,9.88e-01,9.77e-01,9.68e-01,9.66e-01,9.60e-01,9.51e-01,9.11e-01,5.00e-01,-2.26e-02,-2.05e-01,-1.51e-01,1.77e-01,5.33e-01,9.85e-01,9.70e-01,9.54e-01,9.39e-01,9.23e-01,9.03e-01,8.95e-01,8.49e-01,7.75e-01,2.01e-01,-2.76e-01,-4.21e-01,-2.78e-01,2.55e-02,5.56e-01,9.87e-01,9.42e-01,9.21e-01,8.97e-01,8.85e-01,8.67e-01,8.23e-01,7.57e-01,6.47e-01,5.84e-03,-3.78e-01,-4.76e-01,-4.54e-01,-1.89e-01,3.91e-01,9.77e-01,9.63e-01,9.38e-01,8.99e-01,8.57e-01,8.57e-01,8.10e-01,7.37e-01,5.62e-01,-9.52e-02,-4.39e-01,-5.17e-01,-4.60e-01,-2.93e-01,1.86e-01,9.55e-01,9.52e-01,9.06e-01,8.57e-01,8.22e-01,8.11e-01,7.28e-01,6.57e-01,4.38e-01,-2.57e-01,-5.08e-01,-5.73e-01,-5.49e-01,-3.46e-01,3.15e-02,5.91e-01,5.92e-01,5.13e-01,4.20e-01,4.11e-01,4.04e-01,3.28e-01,2.46e-01,6.96e-02,-4.40e-01,-5.88e-01,-6.21e-01,-6.00e-01,-4.75e-01,-1.61e-01,5.80e-01,7.14e-01,7.28e-01,7.19e-01,7.24e-01,7.57e-01,7.44e-01,6.89e-01,5.11e-01,-2.76e-01,-4.59e-01,-5.16e-01,-4.82e-01,-3.68e-01,1.80e-01,0.00e+00,6.40e-01,6.06e-01,5.35e-01,5.89e-01,5.45e-01,3.66e-01,5.95e-02,-1.97e-01,-4.30e-01,-4.77e-01,-4.98e-01,-4.85e-01,-3.36e-01,1.04e-01,0.00e+00,0.00e+00,3.27e-01,1.68e-01,1.96e-01,-2.04e-02,-2.36e-01,-3.38e-01,-4.33e-01,-5.29e-01,-5.51e-01,-5.49e-01,-5.35e-01,-4.25e-01,-2.06e-01,0.00e+00,0.00e+00,0.00e+00,7.64e-02,-3.12e-01,-3.62e-01,-4.24e-01,-4.74e-01,-4.98e-01,-5.42e-01,-5.66e-01,-5.69e-01,-5.74e-01,-4.84e-01,-4.20e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-4.90e-01,-4.49e-01,-4.80e-01,-5.24e-01,-5.33e-01,-5.43e-01,-5.55e-01,-5.60e-01,-4.80e-01,-4.35e-01
9.05e-01,7.71e-01,7.24e-01,8.40e-01,6.46e-01,6.81e-01,7.01e-01,6.44e-01,5.49e-01,-1.12e-01,-5.48e-01,-5.32e-01,-4.68e-01,-1.03e-01,6.72e-01,9.56e-01,9.49e-01,9.41e-01,9.43e-01,9.48e-01,9.07e-01,9.02e-01,8.54e-01,7.70e-01,2.65e-01,-3.13e-01,-4.14e-01,-3.48e-01,1.58e-01,6.91e-01,9.46e-01,9.88e-01,1.00e+00,9.89e-01,9.77e-01,9.78e-01,9.76e-01,9.69e-01,9.36e-01,5.38e-01,1.48e-02,-1.74e-01,-1.18e-01,2.13e-01,5.76e-01,9.69e-01,9.72e-01,9.78e-01,9.64e-01,9.53e-01,9.47e-01,9.32e-01,8.92e-01,8.30e-01,2.76e-01,-2.25e-01,-3.72e-01,-2.28e-01,7.72e-02,6.18e-01,9.73e-01,9.61e-01,9.53e-01,9.27e-01,9.17e-01,9.11e-01,8.74e-01,8.17e-01,7.17e-01,9.02e-02,-3.15e-01,-4.27e-01,-3.97e-01,-1.21e-01,4.66e-01,9.64e-01,9.74e-01,9.61e-01,9.33e-01,8.98e-01,9.03e-01,8.58e-01,7.97e-01,6.44e-01,-1.50e-02,-3.88e-01,-4.63e-01,-3.97e-01,-2.17e-01,2.42e-01,9.46e-01,9.67e-01,9.37e-01,8.92e-01,8.63e-01,8.53e-01,7.90e-01,7.25e-01,5.20e-01,-1.82e-01,-4.49e-01,-5.27e-01,-4.94e-01,-2.79e-01,1.02e-01,6.09e-01,6.20e-01,5.53e-01,4.73e-01,4.66e-01,4.62e-01,3.91e-01,3.19e-01,1.49e-01,-3.68e-01,-5.29e-01,-5.63e-01,-5.40e-01,-4.01e-01,-7.96e-02,5.85e-01,7.19e-01,7.33e-01,7.32e-01,7.41e-01,7.80e-01,7.80e-01,7.34e-01,5.70e-01,-2.23e-01,-4.16e-01,-4.76e-01,-4.39e-01,-3.05e-01,2.51e-01,0.00e+00,6.42e-01,6.12e-01,5.43e-01,6.02e-01,5.64e-01,3.94e-01,8.87e-02,-1.68e-01,-4.07e-01,-4.56e-01,-4.75e-01,-4.64e-01,-3.05e-01,1.49e-01,0.00e+00,0.00e+00,3.30e-01,1.71e-01,2.03e-01,-1.48e-02,-2.28e-01,-3.28e-01,-4.24e-01,-5.20e-01,-5.41e-01,-5.36e-01,-5.19e-01,-4.07e-01,-2.00e-01,0.00e+00,0.00e+00,0.00e+00,6.49e-02,-3.15e-01,-3.66e-01,-4.27e-01,-4.78e-01,-4.99e-01,-5.40e-01,-5.64e-01,-5.61e-01,-5.65e-01,-4.69e-01,-4.12e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-4.92e-01,-4.53e-01,-4.89e-01,-5.32e-01,-5.40e-01,-5.45e-01,-5.46e-01,-5.55e-01,-4.72e-01,-4.21e-01
8.69e-01,7.33e-01,7.17e-01,8.28e-01,6.32e-01,6.71e-01,6.93e-01,6.45e-01,5.70e-01,-4.12e-02,-4.76e-01,-4.62e-01,-4.14e-01,-3.03e-02,7.20e-01,9.41e-01,9.38e-01,9.22e-01,9.54e-01,9.46e-01,9.07e-01,9.11e-01,8.64e-01,8.03e-01,3.57e-01,-2.21e-01,-3.28e-01,-2.62e-01,2.52e-01,7.29e-01,9.33e-01,9.77e-01,9.89e-01,1.00e+00,9.97e-01,9.90e-01,9.93e-01,9.88e-01,9.66e-01,6.11e-01,9.99e-02,-8.51e-02,-2.52e-02,3.03e-01,6.19e-01,9.52e-01,9.60e-01,9.66e-01,9.72e-01,9.61e-01,9.48e-01,9.45e-01,9.14e-01,8.65e-01,3.69e-01,-1.25e-01,-2.85e-01,-1.40e-01,1.79e-01,6.63e-01,9.57e-01,9.39e-01,9.40e-01,9.38e-01,9.33e-01,9.21e-01,8.94e-01,8.42e-01,7.64e-01,1.85e-01,-2.21e-01,-3.25e-01,-3.03e-01,-2.36e-02,5.37e-01,9.39e-01,9.53e-01,9.58e-01,9.47e-01,9.30e-01,9.21e-01,8.89e-01,8.33e-01,6.98e-01,8.69e-02,-2.89e-01,-3.69e-01,-3.02e-01,-1.23e-01,3.40e-01,9.26e-01,9.61e-01,9.53e-01,9.26e-01,8.99e-01,8.80e-01,8.26e-01,7.67e-01,5.88e-01,-8.50e-02,-3.61e-01,-4.33e-01,-4.08e-01,-1.80e-01,1.91e-01,5.98e-01,6.11e-01,5.62e-01,4.94e-01,4.87e-01,4.82e-01,4.24e-01,3.58e-01,2.08e-01,-2.84e-01,-4.48e-01,-4.83e-01,-4.60e-01,-3.26e-01,-2.35e-02,5.66e-01,6.89e-01,7.09e-01,7.18e-01,7.32e-01,7.73e-01,7.88e-01,7.59e-01,6.24e-01,-1.34e-01,-3.31e-01,-3.92e-01,-3.49e-01,-2.24e-01,2.95e-01,0.00e+00,6.13e-01,6.05e-01,5.52e-01,6.12e-01,5.90e-01,4.40e-01,1.55e-01,-9.44e-02,-3.35e-01,-3.85e-01,-4.02e-01,-3.90e-01,-2.30e-01,1.93e-01,0.00e+00,0.00e+00,3.55e-01,2.06e-01,2.41e-01,3.86e-02,-1.70e-01,-2.71e-01,-3.63e-01,-4.59e-01,-4.79e-01,-4.73e-01,-4.53e-01,-3.43e-01,-1.46e-01,0.00e+00,0.00e+00,0.00e+00,1.13e-01,-2.58e-01,-3.15e-01,-3.76e-01,-4.28e-01,-4.49e-01,-4.85e-01,-5.08e-01,-5.07e-01,-5.08e-01,-4.22e-01,-3.63e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-4.41e-01,-4.01e-01,-4.37e-01,-4.81e-01,-4.87e-01,-4.93e-01,-4.94e-01,-5.01e-01,-4.33e-01,-3.89e-01
8.44e-01,6.92e-01,6.62e-01,8.15e-01,5.84e-01,6.34e-01,6.55e-01,6.11e-01,5.56e-01,1.50e-02,-4.08e-01,-4.05e-01,-3.68e-01,1.98e-02,7.55e-01,9.39e-01,9.10e-01,8.91e-01,9.30e-01,9.47e-01,8.80e-01,8.85e-01,8.40e-01,7.95e-01,4.04e-01,-1.53e-01,-2.57e-01,-1.83e-01,3.27e-01,7.83e-01,9.31e-01,9.68e-01,9.77e-01,9.97e-01,1.00e+00,1.00e+00,9.94e-01,9.91e-01,9.79e-01,6.73e-01,1.81e-01,-5.82e-03,5.90e-02,3.82e-01,6.64e-01,9.44e-01,9.34e-01,9.49e-01,9.49e-01,9.56e-01,9.41e-01,9.30e-01,9.02e-01,8.62e-01,4.23e-01,-5.22e-02,-2.15e-01,-6.60e-02,2.46e-01,7.03e-01,9.45e-01,9.12e-01,9.15e-01,9.25e-01,9.29e-01,9.03e-01,8.82e-01,8.29e-01,7.60e-01,2.30e-01,-1.59e-01,-2.63e-01,-2.40e-01,3.64e-02,5.53e-01,9.20e-01,9.32e-01,9.38e-01,9.30e-01,9.29e-01,9.02e-01,8.75e-01,8.24e-01,7.03e-01,1.39e-01,-2.24e-01,-3.09e-01,-2.46e-01,-6.86e-02,3.73e-01,9.06e-01,9.50e-01,9.45e-01,9.20e-01,8.99e-01,8.70e-01,8.21e-01,7.58e-01,5.96e-01,-2.76e-02,-3.00e-01,-3.73e-01,-3.48e-01,-1.23e-01,2.22e-01,5.57e-01,5.69e-01,5.25e-01,4.66e-01,4.59e-01,4.51e-01,3.98e-01,3.38e-01,2.01e-01,-2.46e-01,-3.97e-01,-4.32e-01,-4.12e-01,-2.86e-01,-7.77e-03,5.29e-01,6.49e-01,6.70e-01,6.87e-01,7.04e-01,7.46e-01,7.73e-01,7.55e-01,6.42e-01,-6.42e-02,-2.63e-01,-3.23e-01,-2.90e-01,-1.74e-01,2.94e-01,0.00e+00,5.86e-01,5.94e-01,5.56e-01,6.21e-01,6.11e-01,4.87e-01,2.25e-01,-1.76e-02,-2.55e-01,-3.08e-01,-3.24e-01,-3.16e-01,-1.66e-01,2.38e-01,0.00e+00,0.00e+00,3.80e-01,2.52e-01,2.91e-01,1.05e-01,-9.51e-02,-1.96e-01,-2.88e-01,-3.84e-01,-4.04e-01,-3.96e-01,-3.77e-01,-2.75e-01,-9.46e-02,0.00e+00,0.00e+00,0.00e+00,1.43e-01,-1.93e-01,-2.47e-01,-3.08e-01,-3.58e-01,-3.78e-01,-4.12e-01,-4.36e-01,-4.33e-01,-4.37e-01,-3.60e-01,-3.20e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-3.74e-01,-3.36e-01,-3.68e-01,-4.11e-01,-4.19e-01,-4.26e-01,-4.26e-01,-4.39e-01,-3.86e-01,-3.61e-01
8.50e-01,7.00e-01,6.84e-01,8.25e-01,5.99e-01,6.43e-01,6.77e-01,6.33e-01,5.70e-01,1.96e-02,-4.15e-01,-3.93e-01,-3.45e-01,3.58e-02,7.47e-01,9.34e-01,9.09e-01,8.93e-01,9.31e-01,9.39e-01,8.99e-01,8.93e-01,8.46e-01,8.13e-01,4.21e-01,-1.44e-01,-2.52e-01,-1.83e-01,3.25e-01,7.78e-01,9.24e-01,9.66e-01,9.78e-01,9.90e-01,1.00e+00,1.00e+00,1.01e+00,9.90e-01,9.80e-01,6.73e-01,1.84e-01,-1.07e-03,5.40e-02,3.73e-01,6.85e-01,9.34e-01,9.32e-01,9.51e-01,9.59e-01,9.50e-01,9.46e-01,9.42e-01,9.06e-01,8.67e-01,4.28e-01,-5.33e-02,-2.08e-01,-5.63e-02,2.45e-01,7.08e-01,9.45e-01,9.13e-01,9.18e-01,9.23e-01,9.28e-01,9.09e-01,8.86e-01,8.33e-01,7.63e-01,2.42e-01,-1.51e-01,-2.59e-01,-2.33e-01,5.11e-02,5.78e-01,9.14e-01,9.31e-01,9.40e-01,9.31e-01,9.28e-01,9.16e-01,8.82e-01,8.28e-01,7.13e-01,1.47e-01,-2.22e-01,-3.00e-01,-2.32e-01,-5.60e-02,3.71e-01,9.00e-01,9.48e-01,9.44e-01,9.26e-01,9.00e-01,8.74e-01,8.29e-01,7.70e-01,6.07e-01,-2.28e-02,-2.92e-01,-3.69e-01,-3.39e-01,-1.19e-01,2.19e-01,5.61e-01,5.75e-01,5.33e-01,4.76e-01,4.69e-01,4.63e-01,4.11e-01,3.52e-01,2.15e-01,-2.37e-01,-3.92e-01,-4.24e-01,-4.04e-01,-2.79e-01,4.30e-03,5.26e-01,6.45e-01,6.70e-01,6.86e-01,7.05e-01,7.47e-01,7.74e-01,7.56e-01,6.46e-01,-6.23e-02,-2.60e-01,-3.21e-01,-2.84e-01,-1.69e-01,3.02e-01,0.00e+00,5.80e-01,5.87e-01,5.49e-01,6.11e-01,6.00e-01,4.77e-01,2.17e-01,-2.53e-02,-2.61e-01,-3.12e-01,-3.30e-01,-3.19e-01,-1.66e-01,2.36e-01,0.00e+00,0.00e+00,3.69e-01,2.36e-01,2.76e-01,9.04e-02,-1.08e-01,-2.05e-01,-2.96e-01,-3.90e-01,-4.10e-01,-4.01e-01,-3.85e-01,-2.81e-01,-9.86e-02,0.00e+00,0.00e+00,0.00e+00,1.44e-01,-1.98e-01,-2.56e-01,-3.16e-01,-3.65e-01,-3.84e-01,-4.18e-01,-4.43e-01,-4.41e-01,-4.45e-01,-3.64e-01,-3.23e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-3.80e-01,-3.42e-01,-3.75e-01,-4.18e-01,-4.25e-01,-4.30e-01,-4.33e-01,-4.47e-01,-3.87e-01,-3.62e-01
8.36e-01,6.98e-01,6.83e-01,8.24e-01,6.02e-01,6.47e-01,6.71e-01,6.34e-01,5.81e-01,3.92e-02,-3.96e-01,-3.86e-01,-3.44e-01,4.08e-02,7.68e-01,9.26e-01,9.09e-01,8.97e-01,9.38e-01,9.42e-01,8.98e-01,9.06e-01,8.55e-01,8.16e-01,4.33e-01,-1.32e-01,-2.41e-01,-1.70e-01,3.36e-01,7.77e-01,9.15e-01,9.60e-01,9.76e-01,9.93e-01,9.94e-01,1.01e+00,1.00e+00,1.01e+00,9.84e-01,6.79e-01,1.90e-01,4.40e-03,6.77e-02,3.89e-01,6.81e-01,9.29e-01,9.33e-01,9.52e-01,9.61e-01,9.59e-01,9.50e-01,9.49e-01,9.22e-01,8.81e-01,4.46e-01,-3.58e-02,-1.98e-01,-4.79e-02,2.64e-01,7.20e-01,9.36e-01,9.13e-01,9.22e-01,9.32e-01,9.36e-01,9.20e-01,9.00e-01,8.51e-01,7.84e-01,2.64e-01,-1.34e-01,-2.42e-01,-2.15e-01,6.42e-02,5.93e-01,9.09e-01,9.29e-01,9.43e-01,9.40e-01,9.41e-01,9.22e-01,8.95e-01,8.44e-01,7.31e-01,1.69e-01,-2.04e-01,-2.84e-01,-2.16e-01,-3.63e-02,3.98e-01,9.00e-01,9.50e-01,9.52e-01,9.35e-01,9.12e-01,8.85e-01,8.42e-01,7.85e-01,6.30e-01,1.16e-03,-2.76e-01,-3.52e-01,-3.25e-01,-9.78e-02,2.50e-01,5.68e-01,5.84e-01,5.47e-01,4.93e-01,4.86e-01,4.80e-01,4.32e-01,3.74e-01,2.41e-01,-2.12e-01,-3.71e-01,-4.06e-01,-3.84e-01,-2.56e-01,2.52e-02,5.32e-01,6.47e-01,6.70e-01,6.90e-01,7.09e-01,7.53e-01,7.84e-01,7.70e-01,6.64e-01,-4.51e-02,-2.47e-01,-3.08e-01,-2.69e-01,-1.49e-01,3.24e-01,0.00e+00,5.82e-01,5.90e-01,5.54e-01,6.18e-01,6.11e-01,4.89e-01,2.29e-01,-1.20e-02,-2.51e-01,-3.04e-01,-3.20e-01,-3.10e-01,-1.56e-01,2.47e-01,0.00e+00,0.00e+00,3.77e-01,2.46e-01,2.85e-01,1.01e-01,-9.79e-02,-1.97e-01,-2.89e-01,-3.84e-01,-4.04e-01,-3.96e-01,-3.77e-01,-2.73e-01,-9.41e-02,0.00e+00,0.00e+00,0.00e+00,1.47e-01,-1.94e-01,-2.52e-01,-3.12e-01,-3.63e-01,-3.82e-01,-4.15e-01,-4.38e-01,-4.36e-01,-4.38e-01,-3.61e-01,-3.17e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-3.78e-01,-3.40e-01,-3.74e-01,-4.17e-01,-4.22e-01,-4.28e-01,-4.27e-01,-4.40e-01,-3.86e-01,-3.56e-01
8.25e-01,6.93e-01,6.69e-01,8.15e-01,6.00e-01,6.49e-01,6.72e-01,6.37e-01,5.89e-01,5.58e-02,-3.78e-01,-3.59e-01,-3.13e-01,6.86e-02,7.75e-01,9.08e-01,9.00e-01,8.96e-01,9.37e-01,9.46e-01,9.00e-01,9.07e-01,8.67e-01,8.29e-01,4.48e-01,-1.14e-01,-2.25e-01,-1.57e-01,3.43e-01,7.66e-01,8.98e-01,9.51e-01,9.69e-01,9.88e-01,9.91e-01,9.90e-01,1.01e+00,1.00e+00,1.00e+00,6.88e-01,2.02e-01,1.50e-02,7.58e-02,4.02e-01,6.65e-01,9.14e-01,9.22e-01,9.47e-01,9.56e-01,9.63e-01,9.48e-01,9.49e-01,9.30e-01,8.99e-01,4.67e-01,-1.53e-02,-1.77e-01,-3.09e-02,2.82e-01,7.28e-01,9.21e-01,9.02e-01,9.19e-01,9.39e-01,9.44e-01,9.21e-01,9.09e-01,8.58e-01,8.03e-01,2.89e-01,-1.12e-01,-2.20e-01,-1.93e-01,8.52e-02,5.99e-01,8.95e-01,9.25e-01,9.45e-01,9.36e-01,9.41e-01,9.22e-01,9.04e-01,8.55e-01,7.46e-01,1.96e-01,-1.78e-01,-2.66e-01,-1.98e-01,-1.65e-02,4.31e-01,8.78e-01,9.39e-01,9.51e-01,9.34e-01,9.18e-01,8.93e-01,8.52e-01,8.01e-01,6.52e-01,2.81e-02,-2.54e-01,-3.29e-01,-3.00e-01,-6.81e-02,2.86e-01,5.62e-01,5.82e-01,5.49e-01,4.99e-01,4.95e-01,4.91e-01,4.44e-01,3.90e-01,2.63e-01,-1.87e-01,-3.49e-01,-3.85e-01,-3.62e-01,-2.29e-01,5.24e-02,5.27e-01,6.39e-01,6.62e-01,6.84e-01,7.04e-01,7.50e-01,7.87e-01,7.76e-01,6.77e-01,-2.86e-02,-2.31e-01,-2.93e-01,-2.53e-01,-1.31e-01,3.38e-01,0.00e+00,5.76e-01,5.84e-01,5.48e-01,6.16e-01,6.11e-01,4.94e-01,2.39e-01,5.96e-04,-2.39e-01,-2.92e-01,-3.08e-01,-2.98e-01,-1.44e-01,2.59e-01,0.00e+00,0.00e+00,3.74e-01,2.44e-01,2.86e-01,1.04e-01,-9.01e-02,-1.89e-01,-2.79e-01,-3.74e-01,-3.94e-01,-3.86e-01,-3.67e-01,-2.64e-01,-8.65e-02,0.00e+00,0.00e+00,0.00e+00,1.40e-01,-1.88e-01,-2.46e-01,-3.07e-01,-3.58e-01,-3.77e-01,-4.08e-01,-4.30e-01,-4.26e-01,-4.30e-01,-3.56e-01,-3.14e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-3.71e-01,-3.35e-01,-3.71e-01,-4.13e-01,-4.19e-01,-4.23e-01,-4.19e-01,-4.33e-01,-3.79e-01,-3.53e-01
7.62e-01,6.14e-01,6.00e-01,7.87e-01,5.35e-01,5.91e-01,6.21e-01,5.89e-01,5.69e-01,1.47e-01,-2.69e-01,-2.48e-01,-2.15e-01,1.47e-01,8.10e-01,8.77e-01,8.38e-01,8.31e-01,8.94e-01,9.11e-01,8.55e-01,8.62e-01,8.26e-01,8.36e-01,5.46e-01,1.31e-02,-9.67e-02,-2.82e-02,4.61e-01,8.30e-01,8.67e-01,9.11e-01,9.36e-01,9.66e-01,9.79e-01,9.80e-01,9.84e-01,1.00e+00,1.00e+00,7.97e-01,3.33e-01,1.50e-01,2.09e-01,5.16e-01,7.51e-01,8.68e-01,8.65e-01,9.02e-01,9.23e-01,9.30e-01,9.27e-01,9.24e-01,9.01e-01,8.92e-01,5.69e-01,1.08e-01,-4.98e-02,1.04e-01,3.91e-01,7.80e-01,8.82e-01,8.46e-01,8.70e-01,8.99e-01,9.14e-01,8.89e-01,8.86e-01,8.40e-01,8.00e-01,3.89e-01,9.85e-03,-1.01e-01,-6.97e-02,2.06e-01,6.59e-01,8.37e-01,8.70e-01,8.98e-01,9.02e-01,9.32e-01,8.99e-01,8.80e-01,8.38e-01,7.65e-01,2.99e-01,-5.90e-02,-1.43e-01,-7.41e-02,1.01e-01,4.76e-01,8.28e-01,9.03e-01,9.24e-01,9.24e-01,9.05e-01,8.66e-01,8.43e-01,7.93e-01,6.79e-01,1.37e-01,-1.33e-01,-2.14e-01,-1.83e-01,2.94e-02,3.23e-01,4.98e-01,5.17e-01,4.97e-01,4.66e-01,4.59e-01,4.55e-01,4.21e-01,3.80e-01,2.82e-01,-9.71e-02,-2.44e-01,-2.79e-01,-2.59e-01,-1.48e-01,8.12e-02,4.62e-01,5.62e-01,5.90e-01,6.24e-01,6.51e-01,6.98e-01,7.54e-01,7.68e-01,7.16e-01,9.84e-02,-1.03e-01,-1.68e-01,-1.36e-01,-3.76e-02,3.45e-01,0.00e+00,5.16e-01,5.50e-01,5.40e-01,6.11e-01,6.26e-01,5.56e-01,3.47e-01,1.27e-01,-1.09e-01,-1.64e-01,-1.82e-01,-1.73e-01,-3.94e-02,3.13e-01,0.00e+00,0.00e+00,4.01e-01,2.96e-01,3.47e-01,1.95e-01,2.04e-02,-7.28e-02,-1.59e-01,-2.52e-01,-2.72e-01,-2.63e-01,-2.46e-01,-1.60e-01,-1.72e-02,0.00e+00,0.00e+00,0.00e+00,2.00e-01,-8.16e-02,-1.43e-01,-2.00e-01,-2.48e-01,-2.65e-01,-2.93e-01,-3.17e-01,-3.12e-01,-3.16e-01,-2.58e-01,-2.44e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-2.66e-01,-2.33e-01,-2.68e-01,-3.04e-01,-3.09e-01,-3.13e-01,-3.08e-01,-3.28e-01,-2.97e-01,-2.99e-01
2.80e-01,8.51e-02,1.04e-01,4.24e-01,8.28e-02,1.65e-01,2.11e-01,2.23e-01,3.33e-01,5.31e-01,3.14e-01,3.24e-01,2.86e-01,5.01e-01,7.71e-01,5.02e-01,3.45e-01,3.33e-01,4.75e-01,5.22e-01,4.33e-01,4.51e-01,4.19e-01,5.86e-01,8.38e-01,5.89e-01,5.13e-01,5.74e-01,8.77e-01,8.73e-01,4.99e-01,5.00e-01,5.38e-01,6.11e-01,6.73e-01,6.73e-01,6.79e-01,6.88e-01,7.97e-01,1.00e+00,8.53e-01,7.17e-01,7.55e-01,9.14e-01,8.73e-01,4.46e-01,3.85e-01,4.62e-01,5.18e-01,5.56e-01,5.70e-01,5.71e-01,5.75e-01,6.37e-01,8.66e-01,6.69e-01,5.49e-01,6.66e-01,8.16e-01,8.42e-01,4.57e-01,3.60e-01,4.16e-01,5.09e-01,5.67e-01,5.15e-01,5.67e-01,5.43e-01,6.04e-01,7.38e-01,5.61e-01,4.80e-01,5.05e-01,6.88e-01,7.33e-01,3.64e-01,4.00e-01,4.67e-01,5.21e-01,6.59e-01,5.46e-01,5.62e-01,5.59e-01,6.42e-01,7.00e-01,5.16e-01,4.50e-01,4.90e-01,6.00e-01,6.43e-01,3.77e-01,4.98e-01,5.72e-01,6.38e-01,6.33e-01,5.44e-01,5.87e-01,5.62e-01,6.38e-01,6.05e-01,4.51e-01,3.80e-01,3.96e-01,5.10e-01,5.08e-01,7.12e-02,8.56e-02,1.39e-01,1.94e-01,1.82e-01,1.75e-01,2.07e-01,2.33e-01,2.91e-01,3.37e-01,3.00e-01,2.74e-01,2.75e-01,2.74e-01,2.29e-01,3.94e-02,6.09e-02,1.00e-01,1.78e-01,2.25e-01,2.68e-01,3.99e-01,5.08e-01,6.74e-01,6.29e-01,4.90e-01,4.31e-01,4.20e-01,3.98e-01,2.90e-01,0.00e+00,9.77e-02,2.42e-01,3.40e-01,4.09e-01,5.22e-01,6.66e-01,7.15e-01,6.43e-01,5.01e-01,4.55e-01,4.37e-01,4.33e-01,4.44e-01,4.75e-01,0.00e+00,0.00e+00,3.97e-01,4.41e-01,5.14e-01,5.44e-01,5.03e-01,4.59e-01,4.18e-01,3.60e-01,3.47e-01,3.54e-01,3.61e-01,3.50e-01,3.04e-01,0.00e+00,0.00e+00,0.00e+00,3.83e-01,4.08e-01,3.62e-01,3.34e-01,3.07e-01,3.02e-01,3.00e-01,2.78e-01,2.84e-01,2.70e-01,2.29e-01,1.18e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,2.85e-01,2.94e-01,2.80e-01,2.64e-01,2.60e-01,2.49e-01,2.55e-01,2.16e-01,1.23e-01,-1.57e-02
-2.19e-01,-3.90e-01,-3.53e-01,-3.18e-02,-3.29e-01,-2.52e-01,-1.98e-01,-1.54e-01,2.21e-02,6.77e-01,7.08e-01,7.32e-01,6.51e-01,6.67e-01,4.72e-01,4.38e-03,-1.97e-01,-2.05e-01,-4.37e-02,1.41e-02,-6.74e-02,-4.54e-02,-6.12e-02,1.77e-01,8.01e-01,9.07e-01,8.79e-01,8.96e-01,9.42e-01,6.07e-01,8.72e-03,-2.26e-02,1.48e-02,9.99e-02,1.81e-01,1.84e-01,1.90e-01,2.02e-01,3.33e-01,8.53e-01,1.00e+00,9.92e-01,9.70e-01,9.46e-01,6.83e-01,-7.37e-02,-1.60e-01,-7.07e-02,-1.18e-03,5.00e-02,6.97e-02,8.15e-02,1.06e-01,2.15e-01,8.23e-01,9.28e-01,9.00e-01,9.38e-01,9.11e-01,6.08e-01,-6.10e-02,-1.82e-01,-1.11e-01,8.78e-03,8.38e-02,2.27e-02,1.04e-01,1.04e-01,2.32e-01,7.94e-01,8.57e-01,8.29e-01,8.33e-01,8.85e-01,5.59e-01,-1.68e-01,-1.35e-01,-5.48e-02,1.46e-02,1.98e-01,6.43e-02,1.05e-01,1.33e-01,3.21e-01,8.12e-01,8.48e-01,8.19e-01,8.18e-01,8.38e-01,5.78e-01,-1.49e-01,-2.14e-02,7.83e-02,1.79e-01,1.90e-01,8.94e-02,1.76e-01,1.83e-01,3.91e-01,8.07e-01,8.10e-01,7.72e-01,7.71e-01,7.72e-01,5.04e-01,-3.14e-01,-3.08e-01,-2.10e-01,-9.67e-02,-1.07e-01,-1.14e-01,-3.67e-02,3.59e-02,2.09e-01,6.03e-01,6.76e-01,6.68e-01,6.50e-01,5.65e-01,2.99e-01,-3.39e-01,-3.92e-01,-3.55e-01,-2.66e-01,-2.17e-01,-1.93e-01,-4.25e-02,1.09e-01,4.07e-01,8.73e-01,8.46e-01,8.13e-01,7.70e-01,6.60e-01,1.52e-01,0.00e+00,-2.96e-01,-1.10e-01,4.61e-02,8.85e-02,2.42e-01,5.22e-01,7.76e-01,8.59e-01,8.53e-01,8.40e-01,8.27e-01,8.18e-01,7.32e-01,4.61e-01,0.00e+00,0.00e+00,2.51e-01,4.03e-01,4.69e-01,6.44e-01,7.35e-01,7.51e-01,7.67e-01,7.64e-01,7.66e-01,7.72e-01,7.66e-01,6.86e-01,4.84e-01,0.00e+00,0.00e+00,0.00e+00,4.04e-01,6.83e-01,6.65e-01,6.71e-01,6.75e-01,6.86e-01,7.09e-01,6.99e-01,7.03e-01,6.87e-01,5.86e-01,3.95e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,6.56e-01,6.41e-01,6.49e-01,6.59e-01,6.55e-01,6.45e-01,6.49e-01,6.10e-01,4.55e-01,2.41e-01
-3.81e-01,-5.23e-01,-4.71e-01,-1.83e-01,-4.35e-01,-3.75e-01,-3.24e-01,-2.72e-01,-8.08e-02,6.82e-01,7.93e-01,8.12e-01,7.25e-01,6.62e-01,3.32e-01,-1.72e-01,-3.70e-01,-3.80e-01,-2.22e-01,-1.67e-01,-2.39e-01,-2.16e-01,-2.19e-01,2.69e-02,7.22e-01,9.48e-01,9.52e-01,9.51e-01,8.94e-01,4.70e-01,-1.64e-01,-2.05e-01,-1.74e-01,-8.51e-02,-5.82e-03,-1.07e-03,4.40e-03,1.50e-02,1.50e-01,7.17e-01,9.92e-01,1.00e+00,1.01e+00,8.93e-01,5.71e-01,-2.52e-01,-3.36e-01,-2.53e-01,-1.79e-01,-1.31e-01,-1.12e-01,-9.68e-02,-6.74e-02,5.26e-02,7.52e-01,9.45e-01,9.51e-01,9.77e-01,8.81e-01,4.62e-01,-2.34e-01,-3.56e-01,-2.91e-01,-1.68e-01,-9.11e-02,-1.48e-01,-6.64e-02,-5.20e-02,8.67e-02,7.58e-01,9.00e-01,8.97e-01,8.93e-01,8.92e-01,4.63e-01,-3.44e-01,-3.17e-01,-2.36e-01,-1.59e-01,2.75e-02,-1.04e-01,-5.86e-02,-2.10e-02,1.92e-01,7.94e-01,9.05e-01,8.93e-01,8.80e-01,8.62e-01,5.17e-01,-3.16e-01,-1.97e-01,-9.59e-02,1.42e-02,2.57e-02,-7.26e-02,2.25e-02,4.06e-02,2.79e-01,8.21e-01,8.79e-01,8.60e-01,8.49e-01,8.07e-01,4.56e-01,-4.20e-01,-4.17e-01,-3.09e-01,-1.82e-01,-1.92e-01,-2.00e-01,-1.12e-01,-2.70e-02,1.72e-01,6.56e-01,7.61e-01,7.62e-01,7.37e-01,6.30e-01,3.03e-01,-4.37e-01,-5.18e-01,-4.82e-01,-3.96e-01,-3.50e-01,-3.35e-01,-1.89e-01,-3.08e-02,2.91e-01,9.00e-01,9.13e-01,8.95e-01,8.44e-01,7.13e-01,1.06e-01,0.00e+00,-4.09e-01,-2.19e-01,-5.02e-02,-2.29e-02,1.33e-01,4.40e-01,7.47e-01,8.74e-01,9.15e-01,9.15e-01,9.07e-01,8.96e-01,7.87e-01,4.26e-01,0.00e+00,0.00e+00,1.92e-01,3.68e-01,4.26e-01,6.38e-01,7.68e-01,8.01e-01,8.33e-01,8.50e-01,8.58e-01,8.64e-01,8.54e-01,7.59e-01,5.20e-01,0.00e+00,0.00e+00,0.00e+00,3.96e-01,7.32e-01,7.22e-01,7.41e-01,7.56e-01,7.71e-01,8.01e-01,7.95e-01,7.97e-01,7.83e-01,6.71e-01,4.74e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,7.37e-01,7.16e-01,7.32e-01,7.50e-01,7.49e-01,7.38e-01,7.37e-01,7.01e-01,5.35e-01,3.22e-01
-3.52e-01,-4.87e-01,-4.32e-01,-1.39e-01,-4.04e-01,-3.32e-01,-3.05e-01,-2.38e-01,-3.67e-02,6.94e-01,7.76e-01,7.50e-01,6.42e-01,6.22e-01,4.11e-01,-1.15e-01,-3.07e-01,-3.21e-01,-1.59e-01,-1.03e-01,-1.91e-01,-1.60e-01,-1.58e-01,7.14e-02,7.37e-01,9.16e-01,9.33e-01,9.67e-01,9.20e-01,5.20e-01,-1.09e-01,-1.51e-01,-1.18e-01,-2.52e-02,5.90e-02,5.40e-02,6.77e-02,7.58e-02,2.09e-01,7.55e-01,9.70e-01,1.01e+00,1.00e+00,9.53e-01,5.99e-01,-1.87e-01,-2.72e-01,-1.95e-01,-1.24e-01,-6.81e-02,-4.31e-02,-4.45e-02,-3.88e-03,1.08e-01,7.86e-01,9.42e-01,9.16e-01,9.63e-01,9.18e-01,5.15e-01,-1.82e-01,-2.94e-01,-2.34e-01,-1.08e-01,-3.13e-02,-8.44e-02,-3.38e-03,1.71e-02,1.50e-01,7.73e-01,8.86e-01,8.82e-01,8.82e-01,8.81e-01,4.95e-01,-2.82e-01,-2.66e-01,-1.82e-01,-8.68e-02,1.04e-01,-4.68e-02,2.50e-03,4.73e-02,2.50e-01,8.12e-01,8.88e-01,8.74e-01,8.69e-01,8.60e-01,5.58e-01,-2.42e-01,-1.29e-01,-2.75e-02,7.94e-02,9.69e-02,-9.88e-03,8.31e-02,9.47e-02,3.32e-01,8.30e-01,8.55e-01,8.39e-01,8.24e-01,8.06e-01,5.09e-01,-3.70e-01,-3.69e-01,-2.59e-01,-1.36e-01,-1.46e-01,-1.57e-01,-6.77e-02,1.18e-02,2.02e-01,6.53e-01,7.40e-01,7.37e-01,7.21e-01,6.15e-01,3.17e-01,-3.89e-01,-4.65e-01,-4.29e-01,-3.38e-01,-2.90e-01,-2.73e-01,-1.22e-01,3.49e-02,3.42e-01,9.01e-01,8.88e-01,8.71e-01,8.28e-01,7.09e-01,1.53e-01,0.00e+00,-3.59e-01,-1.62e-01,9.05e-03,4.15e-02,2.05e-01,4.97e-01,7.78e-01,8.82e-01,9.01e-01,8.85e-01,8.87e-01,8.73e-01,7.75e-01,4.60e-01,0.00e+00,0.00e+00,2.43e-01,4.20e-01,4.75e-01,6.72e-01,7.79e-01,7.98e-01,8.19e-01,8.25e-01,8.27e-01,8.35e-01,8.32e-01,7.45e-01,5.28e-01,0.00e+00,0.00e+00,0.00e+00,4.20e-01,7.26e-01,7.16e-01,7.26e-01,7.34e-01,7.45e-01,7.72e-01,7.69e-01,7.70e-01,7.57e-01,6.46e-01,4.73e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,7.16e-01,7.02e-01,7.16e-01,7.26e-01,7.27e-01,7.13e-01,7.19e-01,6.80e-01,5.08e-01,3.13e-01
-4.84e-02,-2.19e-01,-1.87e-01,1.20e-01,-1.82e-01,-9.37e-02,-6.97e-02,-3.11e-02,1.38e-01,6.36e-01,5.80e-01,5.59e-01,4.77e-01,5.58e-01,6.07e-01,1.85e-01,1.75e-02,1.32e-02,1.63e-01,2.28e-01,1.32e-01,1.53e-01,1.43e-01,3.34e-01,8.17e-01,7.89e-01,7.56e-01,8.15e-01,1.00e+00,6.98e-01,1.90e-01,1.77e-01,2.13e-01,3.03e-01,3.82e-01,3.73e-01,3.89e-01,4.02e-01,5.16e-01,9.14e-01,9.46e-01,8.93e-01,9.53e-01,1.00e+00,7.61e-01,1.27e-01,5.71e-02,1.35e-01,2.00e-01,2.64e-01,2.78e-01,2.81e-01,3.14e-01,4.02e-01,8.67e-01,8.64e-01,7.81e-01,8.46e-01,9.69e-01,7.25e-01,1.32e-01,2.69e-02,9.48e-02,2.25e-01,2.90e-01,2.31e-01,3.06e-01,3.10e-01,4.11e-01,8.02e-01,7.80e-01,7.42e-01,7.47e-01,8.37e-01,6.53e-01,3.30e-02,6.54e-02,1.52e-01,2.28e-01,4.07e-01,2.59e-01,3.08e-01,3.28e-01,4.67e-01,8.01e-01,7.58e-01,7.10e-01,7.24e-01,7.85e-01,6.72e-01,6.03e-02,1.87e-01,2.88e-01,3.81e-01,3.91e-01,2.91e-01,3.54e-01,3.51e-01,5.17e-01,7.66e-01,6.97e-01,6.60e-01,6.55e-01,7.24e-01,5.68e-01,-1.52e-01,-1.46e-01,-5.49e-02,4.21e-02,3.11e-02,1.91e-02,8.49e-02,1.39e-01,2.72e-01,5.32e-01,5.63e-01,5.46e-01,5.41e-01,5.02e-01,3.14e-01,-1.68e-01,-2.07e-01,-1.69e-01,-7.97e-02,-3.10e-02,-1.80e-03,1.46e-01,2.83e-01,5.27e-01,8.02e-01,7.33e-01,6.99e-01,6.76e-01,6.20e-01,2.64e-01,0.00e+00,-1.23e-01,5.34e-02,1.97e-01,2.46e-01,3.88e-01,6.14e-01,7.83e-01,8.00e-01,7.38e-01,7.13e-01,7.09e-01,7.06e-01,6.82e-01,5.28e-01,0.00e+00,0.00e+00,3.57e-01,4.70e-01,5.33e-01,6.49e-01,6.80e-01,6.63e-01,6.51e-01,6.29e-01,6.29e-01,6.39e-01,6.46e-01,6.15e-01,4.79e-01,0.00e+00,0.00e+00,0.00e+00,4.37e-01,5.98e-01,5.64e-01,5.55e-01,5.48e-01,5.54e-01,5.69e-01,5.64e-01,5.70e-01,5.60e-01,4.91e-01,3.53e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,5.21e-01,5.21e-01,5.24e-01,5.23e-01,5.23e-01,5.11e-01,5.25e-01,4.87e-01,3.54e-01,1.91e-01
3.91e-01,1.86e-01,2.05e-01,4.96e-01,1.57e-01,2.34e-01,2.80e-01,2.88e-01,3.30e-01,4.06e-01,1.54e-01,1.80e-01,1.71e-01,3.70e-01,8.08e-01,5.63e-01,3.90e-01,3.61e-01,5.00e-01,5.17e-01,4.51e-01,4.73e-01,4.26e-01,5.43e-01,6.80e-01,4.27e-01,3.55e-01,4.12e-01,7.72e-01,1.04e+00,5.52e-01,5.33e-01,5.76e-01,6.19e-01,6.64e-01,6.85e-01,6.81e-01,6.65e-01,7.51e-01,8.73e-01,6.83e-01,5.71e-01,5.99e-01,7.61e-01,1.00e+00,4.92e-01,4.38e-01,4.98e-01,5.55e-01,5.54e-01,6.01e-01,5.71e-01,5.44e-01,5.79e-01,7.01e-01,4.72e-01,3.85e-01,5.16e-01,6.26e-01,1.04e+00,5.22e-01,4.36e-01,4.63e-01,4.93e-01,5.42e-01,5.37e-01,5.47e-01,5.21e-01,5.32e-01,5.92e-01,3.97e-01,3.03e-01,3.48e-01,5.46e-01,7.69e-01,4.33e-01,4.50e-01,4.91e-01,5.50e-01,6.47e-01,5.84e-01,5.48e-01,5.27e-01,5.94e-01,5.38e-01,3.34e-01,3.09e-01,3.73e-01,4.90e-01,5.30e-01,4.61e-01,5.45e-01,5.78e-01,6.37e-01,6.10e-01,5.22e-01,5.68e-01,5.23e-01,5.49e-01,4.29e-01,2.96e-01,2.17e-01,2.43e-01,3.48e-01,4.18e-01,1.31e-01,1.31e-01,1.59e-01,1.94e-01,1.77e-01,1.75e-01,1.84e-01,1.91e-01,2.01e-01,1.89e-01,1.50e-01,1.39e-01,1.38e-01,1.46e-01,1.93e-01,1.11e-01,1.39e-01,1.78e-01,2.41e-01,2.78e-01,3.16e-01,4.15e-01,4.83e-01,5.90e-01,4.73e-01,3.43e-01,2.96e-01,2.90e-01,3.04e-01,3.46e-01,0.00e+00,1.71e-01,2.91e-01,3.61e-01,4.22e-01,5.10e-01,6.04e-01,5.96e-01,4.99e-01,3.58e-01,3.18e-01,3.05e-01,3.09e-01,3.56e-01,5.18e-01,0.00e+00,0.00e+00,3.87e-01,3.96e-01,4.65e-01,4.58e-01,3.89e-01,3.42e-01,2.94e-01,2.36e-01,2.22e-01,2.38e-01,2.37e-01,2.61e-01,2.96e-01,0.00e+00,0.00e+00,0.00e+00,3.44e-01,3.15e-01,2.72e-01,2.33e-01,2.06e-01,2.03e-01,1.89e-01,1.71e-01,1.71e-01,1.52e-01,1.70e-01,8.82e-02,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,1.93e-01,2.04e-01,1.92e-01,1.69e-01,1.60e-01,1.50e-01,1.41e-01,1.07e-01,5.34e-02,-3.97e-02
9.29e-01,7.57e-01,7.00e-01,8.29e-01,6.23e-01,6.49e-01,6.56e-01,5.85e-01,4.84e-01,-1.85e-01,-5.94e-01,-6.06e-01,-5.71e-01,-2.07e-01,5.94e-01,9.84e-01,9.49e-01,9.12e-01,9.10e-01,9.07e-01,8.43e-01,8.40e-01,7.80e-01,6.64e-01,1.42e-01,-4.06e-01,-4.88e-01,-4.14e-01,9.46e-02,6.73e-01,9.80e-01,9.85e-01,9.69e-01,9.52e-01,9.44e-01,9.34e-01,9.29e-01,9.14e-01,8.68e-01,4.46e-01,-7.37e-02,-2.52e-01,-1.87e-01,1.27e-01,4.92e-01,1.00e+00,9.62e-01,9.36e-01,9.10e-01,8.92e-01,8.72e-01,8.49e-01,8.03e-01,7.20e-01,1.37e-01,-3.25e-01,-4.72e-01,-3.31e-01,-3.25e-02,5.11e-01,9.88e-01,9.34e-01,8.99e-01,8.64e-01,8.54e-01,8.31e-01,7.80e-01,7.10e-01,5.91e-01,-7.20e-02,-4.38e-01,-5.25e-01,-5.10e-01,-2.57e-01,3.09e-01,9.85e-01,9.52e-01,9.11e-01,8.74e-01,8.23e-01,8.15e-01,7.61e-01,6.92e-01,5.07e-01,-1.62e-01,-4.92e-01,-5.66e-01,-5.16e-01,-3.57e-01,1.17e-01,9.72e-01,9.46e-01,8.81e-01,8.20e-01,7.88e-01,7.70e-01,6.85e-01,6.02e-01,3.72e-01,-3.17e-01,-5.56e-01,-6.17e-01,-5.99e-01,-3.97e-01,-1.34e-02,6.11e-01,6.01e-01,5.11e-01,4.08e-01,3.99e-01,3.84e-01,3.03e-01,2.14e-01,2.80e-02,-4.83e-01,-6.24e-01,-6.55e-01,-6.36e-01,-5.13e-01,-1.93e-01,6.04e-01,7.40e-01,7.49e-01,7.36e-01,7.37e-01,7.61e-01,7.35e-01,6.68e-01,4.71e-01,-3.17e-01,-4.94e-01,-5.45e-01,-5.13e-01,-3.96e-01,1.56e-01,0.00e+00,6.68e-01,6.30e-01,5.54e-01,6.00e-01,5.44e-01,3.48e-01,2.34e-02,-2.37e-01,-4.61e-01,-5.07e-01,-5.21e-01,-5.10e-01,-3.55e-01,9.06e-02,0.00e+00,0.00e+00,3.34e-01,1.81e-01,1.91e-01,-3.86e-02,-2.64e-01,-3.70e-01,-4.62e-01,-5.55e-01,-5.73e-01,-5.70e-01,-5.47e-01,-4.30e-01,-2.10e-01,0.00e+00,0.00e+00,0.00e+00,5.53e-02,-3.35e-01,-3.85e-01,-4.47e-01,-4.98e-01,-5.23e-01,-5.63e-01,-5.87e-01,-5.84e-01,-5.79e-01,-4.76e-01,-4.09e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-5.14e-01,-4.74e-01,-4.96e-01,-5.39e-01,-5.51e-01,-5.62e-01,-5.61e-01,-5.58e-01,-4.64e-01,-4.13e-01
9.18e-01,8.57e-01,8.34e-01,8.61e-01,7.46e-01,7.66e-01,7.66e-01,7.15e-01,6.05e-01,-1.70e-01,-6.25e-01,-6.31e-01,-5.65e-01,-1.80e-01,5.91e-01,9.27e-01,9.87e-01,9.77e-01,9.64e-01,9.50e-01,9.29e-01,9.27e-01,8.92e-01,7.70e-01,1.70e-01,-4.35e-01,-5.41e-01,-4.79e-01,1.62e-02,5.71e-01,9.11e-01,9.70e-01,9.72e-01,9.60e-01,9.34e-01,9.32e-01,9.33e-01,9.22e-01,8.65e-01,3.85e-01,-1.60e-01,-3.36e-01,-2.72e-01,5.71e-02,4.38e-01,9.62e-01,1.00e+00,9.87e-01,9.68e-01,9.52e-01,9.40e-01,9.27e-01,8.95e-01,8.18e-01,1.71e-01,-3.49e-01,-5.05e-01,-3.71e-01,-4.23e-02,5.12e-01,9.62e-01,9.91e-01,9.73e-01,9.40e-01,9.18e-01,9.26e-01,8.79e-01,8.34e-01,7.21e-01,3.83e-04,-4.22e-01,-5.27e-01,-5.04e-01,-2.38e-01,4.04e-01,9.79e-01,9.84e-01,9.71e-01,9.47e-01,8.88e-01,9.10e-01,8.69e-01,8.13e-01,6.33e-01,-1.04e-01,-4.92e-01,-5.66e-01,-4.99e-01,-3.22e-01,1.96e-01,9.69e-01,9.75e-01,9.40e-01,8.89e-01,8.62e-01,8.70e-01,7.96e-01,7.38e-01,5.12e-01,-2.67e-01,-5.48e-01,-6.14e-01,-5.88e-01,-3.53e-01,8.29e-02,7.12e-01,7.23e-01,6.53e-01,5.60e-01,5.55e-01,5.50e-01,4.76e-01,3.94e-01,2.01e-01,-3.99e-01,-5.87e-01,-6.24e-01,-5.93e-01,-4.29e-01,-5.62e-02,6.79e-01,8.09e-01,8.19e-01,8.09e-01,8.12e-01,8.45e-01,8.24e-01,7.62e-01,5.53e-01,-3.31e-01,-5.24e-01,-5.78e-01,-5.17e-01,-3.52e-01,2.92e-01,0.00e+00,7.08e-01,6.53e-01,5.64e-01,6.09e-01,5.46e-01,3.24e-01,-3.09e-02,-3.05e-01,-5.45e-01,-5.90e-01,-6.03e-01,-5.85e-01,-3.89e-01,9.76e-02,0.00e+00,0.00e+00,3.10e-01,1.24e-01,1.32e-01,-1.22e-01,-3.58e-01,-4.65e-01,-5.60e-01,-6.53e-01,-6.70e-01,-6.63e-01,-6.35e-01,-4.94e-01,-2.53e-01,0.00e+00,0.00e+00,0.00e+00,1.50e-02,-4.37e-01,-4.96e-01,-5.58e-01,-6.09e-01,-6.31e-01,-6.68e-01,-6.88e-01,-6.82e-01,-6.69e-01,-5.49e-01,-4.36e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-6.23e-01,-5.78e-01,-6.14e-01,-6.57e-01,-6.61e-01,-6.61e-01,-6.50e-01,-6.44e-01,-5.23e-01,-4.14e-01
8.91e-01,8.64e-01,8.35e-01,8.74e-01,7.63e-01,7.86e-01,7.98e-01,7.56e-01,6.64e-01,-8.08e-02,-5.55e-01,-5.54e-01,-4.81e-01,-4.83e-02,6.41e-01,9.02e-01,9.73e-01,9.73e-01,9.80e-01,9.69e-01,9.59e-01,9.57e-01,9.29e-01,8.42e-01,2.76e-01,-3.37e-01,-4.57e-01,-3.94e-01,9.03e-02,6.00e-01,8.78e-01,9.54e-01,9.78e-01,9.66e-01,9.49e-01,9.51e-01,9.52e-01,9.47e-01,9.02e-01,4.62e-01,-7.07e-02,-2.53e-01,-1.95e-01,1.35e-01,4.98e-01,9.36e-01,9.87e-01,1.00e+00,9.95e-01,9.80e-01,9.71e-01,9.68e-01,9.43e-01,8.88e-01,2.91e-01,-2.47e-01,-4.06e-01,-2.66e-01,5.61e-02,5.90e-01,9.44e-01,9.86e-01,9.94e-01,9.73e-01,9.60e-01,9.63e-01,9.33e-01,8.91e-01,8.00e-01,1.24e-01,-3.13e-01,-4.30e-01,-4.02e-01,-1.20e-01,5.01e-01,9.50e-01,9.89e-01,9.89e-01,9.72e-01,9.29e-01,9.53e-01,9.21e-01,8.76e-01,7.28e-01,1.95e-02,-3.93e-01,-4.71e-01,-3.97e-01,-2.11e-01,2.97e-01,9.38e-01,9.80e-01,9.70e-01,9.30e-01,9.12e-01,9.22e-01,8.69e-01,8.18e-01,6.15e-01,-1.47e-01,-4.43e-01,-5.24e-01,-4.83e-01,-2.40e-01,1.85e-01,7.15e-01,7.40e-01,6.87e-01,6.14e-01,6.10e-01,6.07e-01,5.43e-01,4.72e-01,2.95e-01,-2.93e-01,-4.92e-01,-5.28e-01,-4.97e-01,-3.21e-01,5.83e-02,6.61e-01,7.91e-01,8.05e-01,8.09e-01,8.18e-01,8.57e-01,8.54e-01,8.08e-01,6.30e-01,-2.37e-01,-4.41e-01,-4.96e-01,-4.33e-01,-2.56e-01,3.72e-01,0.00e+00,6.86e-01,6.50e-01,5.73e-01,6.22e-01,5.66e-01,3.67e-01,2.86e-02,-2.41e-01,-4.84e-01,-5.30e-01,-5.43e-01,-5.25e-01,-3.22e-01,1.67e-01,0.00e+00,0.00e+00,3.17e-01,1.41e-01,1.54e-01,-9.12e-02,-3.19e-01,-4.25e-01,-5.17e-01,-6.08e-01,-6.23e-01,-6.12e-01,-5.83e-01,-4.40e-01,-2.07e-01,0.00e+00,0.00e+00,0.00e+00,2.77e-02,-4.05e-01,-4.68e-01,-5.28e-01,-5.79e-01,-5.98e-01,-6.29e-01,-6.52e-01,-6.40e-01,-6.25e-01,-5.03e-01,-3.97e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-5.89e-01,-5.49e-01,-5.88e-01,-6.30e-01,-6.34e-01,-6.26e-01,-6.09e-01,-6.11e-01,-4.90e-01,-3.85e-01
8.69e-01,8.51e-01,8.41e-01,8.86e-01,7.74e-01,7.99e-01,8.15e-01,7.77e-01,6.98e-01,-3.09e-03,-4.90e-01,-4.83e-01,-4.04e-01,2.57e-02,6.85e-01,8.84e-01,9.58e-01,9.60e-01,9.81e-01,9.72e-01,9.69e-01,9.70e-01,9.44e-01,8.82e-01,3.60e-01,-2.55e-01,-3.83e-01,-3.22e-01,1.59e-01,6.30e-01,8.55e-01,9.39e-01,9.64e-01,9.72e-01,9.49e-01,9.59e-01,9.61e-01,9.56e-01,9.23e-01,5.18e-01,-1.18e-03,-1.79e-01,-1.24e-01,2.00e-01,5.55e-01,9.10e-01,9.68e-01,9.95e-01,1.00e+00,9.94e-01,9.78e-01,9.82e-01,9.60e-01,9.18e-01,3.67e-01,-1.71e-01,-3.31e-01,-1.88e-01,1.30e-01,6.38e-01,9.27e-01,9.74e-01,9.82e-01,9.83e-01,9.75e-01,9.76e-01,9.52e-01,9.16e-01,8.40e-01,2.12e-01,-2.29e-01,-3.51e-01,-3.20e-01,-2.90e-02,5.73e-01,9.22e-01,9.73e-01,9.89e-01,9.84e-01,9.51e-01,9.74e-01,9.47e-01,9.06e-01,7.81e-01,1.07e-01,-3.12e-01,-3.90e-01,-3.12e-01,-1.22e-01,3.70e-01,9.17e-01,9.76e-01,9.80e-01,9.60e-01,9.41e-01,9.45e-01,9.03e-01,8.58e-01,6.77e-01,-6.17e-02,-3.64e-01,-4.46e-01,-4.03e-01,-1.59e-01,2.54e-01,7.11e-01,7.38e-01,7.01e-01,6.41e-01,6.37e-01,6.36e-01,5.80e-01,5.17e-01,3.54e-01,-2.14e-01,-4.17e-01,-4.53e-01,-4.22e-01,-2.45e-01,1.20e-01,6.58e-01,7.73e-01,7.93e-01,8.05e-01,8.19e-01,8.61e-01,8.71e-01,8.38e-01,6.86e-01,-1.55e-01,-3.65e-01,-4.19e-01,-3.52e-01,-1.75e-01,4.29e-01,0.00e+00,6.75e-01,6.56e-01,5.93e-01,6.44e-01,6.01e-01,4.21e-01,9.64e-02,-1.72e-01,-4.19e-01,-4.67e-01,-4.78e-01,-4.57e-01,-2.48e-01,2.30e-01,0.00e+00,0.00e+00,3.54e-01,1.83e-01,2.00e-01,-3.57e-02,-2.61e-01,-3.69e-01,-4.61e-01,-5.52e-01,-5.67e-01,-5.53e-01,-5.23e-01,-3.77e-01,-1.47e-01,0.00e+00,0.00e+00,0.00e+00,7.44e-02,-3.50e-01,-4.22e-01,-4.82e-01,-5.33e-01,-5.52e-01,-5.79e-01,-6.01e-01,-5.87e-01,-5.70e-01,-4.48e-01,-3.43e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-5.44e-01,-5.05e-01,-5.44e-01,-5.84e-01,-5.86e-01,-5.76e-01,-5.58e-01,-5.58e-01,-4.41e-01,-3.39e-01
8.35e-01,8.27e-01,8.05e-01,8.68e-01,7.53e-01,7.91e-01,7.98e-01,7.70e-01,7.11e-01,4.86e-02,-4.31e-01,-4.34e-01,-3.52e-01,7.21e-02,7.16e-01,8.58e-01,9.39e-01,9.50e-01,9.73e-01,9.76e-01,9.69e-01,9.68e-01,9.48e-01,8.92e-01,4.04e-01,-2.02e-01,-3.31e-01,-2.66e-01,2.06e-01,6.36e-01,8.30e-01,9.23e-01,9.53e-01,9.61e-01,9.56e-01,9.50e-01,9.59e-01,9.63e-01,9.30e-01,5.56e-01,5.00e-02,-1.31e-01,-6.81e-02,2.64e-01,5.54e-01,8.92e-01,9.52e-01,9.80e-01,9.94e-01,1.00e+00,9.96e-01,9.88e-01,9.78e-01,9.44e-01,4.28e-01,-1.02e-01,-2.70e-01,-1.32e-01,2.02e-01,6.77e-01,9.00e-01,9.55e-01,9.79e-01,9.90e-01,9.94e-01,9.88e-01,9.72e-01,9.42e-01,8.80e-01,2.77e-01,-1.63e-01,-2.86e-01,-2.53e-01,3.12e-02,6.12e-01,8.99e-01,9.60e-01,9.86e-01,9.85e-01,9.69e-01,9.72e-01,9.62e-01,9.29e-01,8.11e-01,1.72e-01,-2.46e-01,-3.33e-01,-2.55e-01,-6.04e-02,4.45e-01,8.92e-01,9.66e-01,9.87e-01,9.68e-01,9.60e-01,9.62e-01,9.24e-01,8.85e-01,7.21e-01,1.06e-02,-3.02e-01,-3.83e-01,-3.39e-01,-8.45e-02,3.27e-01,7.03e-01,7.35e-01,7.08e-01,6.60e-01,6.58e-01,6.56e-01,6.07e-01,5.51e-01,4.02e-01,-1.48e-01,-3.52e-01,-3.92e-01,-3.57e-01,-1.74e-01,1.78e-01,6.48e-01,7.52e-01,7.72e-01,7.92e-01,8.08e-01,8.54e-01,8.76e-01,8.54e-01,7.18e-01,-9.87e-02,-3.12e-01,-3.65e-01,-3.00e-01,-1.13e-01,4.67e-01,0.00e+00,6.63e-01,6.49e-01,5.94e-01,6.47e-01,6.11e-01,4.46e-01,1.36e-01,-1.26e-01,-3.72e-01,-4.22e-01,-4.28e-01,-4.09e-01,-2.00e-01,2.72e-01,0.00e+00,0.00e+00,3.66e-01,2.03e-01,2.19e-01,-8.23e-03,-2.27e-01,-3.35e-01,-4.27e-01,-5.14e-01,-5.27e-01,-5.11e-01,-4.78e-01,-3.36e-01,-1.16e-01,0.00e+00,0.00e+00,0.00e+00,7.08e-02,-3.28e-01,-3.99e-01,-4.58e-01,-5.08e-01,-5.25e-01,-5.48e-01,-5.67e-01,-5.50e-01,-5.31e-01,-4.19e-01,-3.16e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-5.19e-01,-4.83e-01,-5.21e-01,-5.60e-01,-5.60e-01,-5.51e-01,-5.25e-01,-5.27e-01,-4.19e-01,-3.19e-01
8.13e-01,8.09e-01,7.96e-01,8.65e-01,7.37e-01,7.84e-01,7.84e-01,7.68e-01,7.09e-01,6.92e-02,-4.06e-01,-4.12e-01,-3.38e-01,8.60e-02,7.40e-01,8.48e-01,9.21e-01,9.35e-01,9.62e-01,9.61e-01,9.53e-01,9.58e-01,9.40e-01,8.89e-01,4.19e-01,-1.78e-01,-3.03e-01,-2.38e-01,2.29e-01,6.53e-01,8.15e-01,9.03e-01,9.47e-01,9.48e-01,9.41e-01,9.46e-01,9.50e-01,9.48e-01,9.27e-01,5.70e-01,6.97e-02,-1.12e-01,-4.31e-02,2.78e-01,6.01e-01,8.72e-01,9.40e-01,9.71e-01,9.78e-01,9.96e-01,1.00e+00,9.94e-01,9.67e-01,9.31e-01,4.42e-01,-8.35e-02,-2.45e-01,-1.05e-01,2.18e-01,7.13e-01,8.83e-01,9.51e-01,9.76e-01,9.72e-01,9.63e-01,9.89e-01,9.74e-01,9.45e-01,8.77e-01,3.03e-01,-1.37e-01,-2.69e-01,-2.24e-01,5.62e-02,6.42e-01,8.82e-01,9.43e-01,9.68e-01,9.81e-01,9.72e-01,9.77e-01,9.53e-01,9.21e-01,8.18e-01,1.90e-01,-2.31e-01,-3.03e-01,-2.18e-01,-1.58e-02,4.27e-01,8.91e-01,9.59e-01,9.75e-01,9.63e-01,9.50e-01,9.46e-01,9.21e-01,8.81e-01,7.30e-01,2.92e-02,-2.75e-01,-3.65e-01,-3.20e-01,-7.26e-02,3.33e-01,7.00e-01,7.29e-01,7.07e-01,6.63e-01,6.59e-01,6.60e-01,6.14e-01,5.62e-01,4.18e-01,-1.19e-01,-3.22e-01,-3.62e-01,-3.26e-01,-1.51e-01,1.83e-01,6.41e-01,7.38e-01,7.57e-01,7.82e-01,7.99e-01,8.44e-01,8.71e-01,8.53e-01,7.25e-01,-7.29e-02,-2.83e-01,-3.39e-01,-2.72e-01,-8.30e-02,4.80e-01,0.00e+00,6.55e-01,6.41e-01,5.89e-01,6.42e-01,6.13e-01,4.54e-01,1.49e-01,-1.05e-01,-3.51e-01,-4.00e-01,-4.05e-01,-3.87e-01,-1.79e-01,2.81e-01,0.00e+00,0.00e+00,3.65e-01,2.07e-01,2.23e-01,-3.75e-04,-2.16e-01,-3.22e-01,-4.10e-01,-4.96e-01,-5.08e-01,-4.93e-01,-4.57e-01,-3.17e-01,-1.22e-01,0.00e+00,0.00e+00,0.00e+00,7.06e-02,-3.15e-01,-3.88e-01,-4.48e-01,-4.98e-01,-5.13e-01,-5.35e-01,-5.51e-01,-5.33e-01,-5.13e-01,-3.98e-01,-3.09e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-5.09e-01,-4.73e-01,-5.13e-01,-5.50e-01,-5.49e-01,-5.40e-01,-5.05e-01,-5.05e-01,-4.00e-01,-3.02e-01
8.10e-01,8.15e-01,8.20e-01,8.59e-01,7.61e-01,7.98e-01,8.22e-01,7.99e-01,7.41e-01,9.18e-02,-4.01e-01,-3.79e-01,-2.87e-01,1.16e-01,7.04e-01,8.19e-01,9.15e-01,9.33e-01,9.63e-01,9.61e-01,9.67e-01,9.68e-01,9.55e-01,9.22e-01,4.59e-01,-1.50e-01,-2.87e-01,-2.30e-01,2.25e-01,6.19e-01,7.89e-01,8.95e-01,9.32e-01,9.45e-01,9.30e-01,9.42e-01,9.49e-01,9.49e-01,9.24e-01,5.71e-01,8.15e-02,-9.68e-02,-4.45e-02,2.81e-01,5.71e-01,8.49e-01,9.27e-01,9.68e-01,9.82e-01,9.88e-01,9.94e-01,1.00e+00,1.00e+00,9.63e-01,4.70e-01,-5.75e-02,-2.18e-01,-8.02e-02,2.45e-01,6.97e-01,8.69e-01,9.32e-01,9.71e-01,9.89e-01,9.83e-01,9.88e-01,9.89e-01,9.63e-01,9.03e-01,3.37e-01,-1.05e-01,-2.35e-01,-1.97e-01,8.98e-02,6.71e-01,8.63e-01,9.37e-01,9.76e-01,9.77e-01,9.71e-01,9.85e-01,9.76e-01,9.41e-01,8.35e-01,2.24e-01,-1.96e-01,-2.78e-01,-1.94e-01,-2.11e-03,4.85e-01,8.57e-01,9.44e-01,9.78e-01,9.74e-01,9.63e-01,9.72e-01,9.42e-01,9.14e-01,7.65e-01,6.56e-02,-2.47e-01,-3.30e-01,-2.80e-01,-3.03e-02,3.70e-01,7.03e-01,7.38e-01,7.24e-01,6.86e-01,6.84e-01,6.87e-01,6.45e-01,5.96e-01,4.59e-01,-8.36e-02,-2.95e-01,-3.34e-01,-2.97e-01,-1.16e-01,2.36e-01,6.32e-01,7.30e-01,7.54e-01,7.79e-01,8.00e-01,8.46e-01,8.75e-01,8.63e-01,7.44e-01,-5.52e-02,-2.69e-01,-3.23e-01,-2.50e-01,-6.68e-02,5.02e-01,0.00e+00,6.41e-01,6.32e-01,5.83e-01,6.33e-01,6.03e-01,4.49e-01,1.50e-01,-1.03e-01,-3.47e-01,-3.94e-01,-4.03e-01,-3.80e-01,-1.66e-01,2.89e-01,0.00e+00,0.00e+00,3.58e-01,1.94e-01,2.12e-01,-7.83e-03,-2.19e-01,-3.23e-01,-4.09e-01,-4.94e-01,-5.06e-01,-4.89e-01,-4.57e-01,-3.12e-01,-9.75e-02,0.00e+00,0.00e+00,0.00e+00,9.03e-02,-3.13e-01,-3.92e-01,-4.48e-01,-4.96e-01,-5.11e-01,-5.32e-01,-5.49e-01,-5.33e-01,-5.12e-01,-4.00e-01,-2.93e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-5.08e-01,-4.72e-01,-5.13e-01,-5.50e-01,-5.47e-01,-5.33e-01,-5.06e-01,-5.09e-01,-3.98e-01,-2.98e-01
7.43e-01,7.89e-01,8.10e-01,8.19e-01,7.50e-01,7.87e-01,8.06e-01,7.98e-01,7.59e-01,1.45e-01,-3.37e-01,-3.43e-01,-2.65e-01,1.67e-01,7.06e-01,7.62e-01,8.84e-01,9.09e-01,9.42e-01,9.39e-01,9.48e-01,9.52e-01,9.56e-01,9.31e-01,4.99e-01,-9.85e-02,-2.36e-01,-1.74e-01,2.45e-01,5.85e-01,7.27e-01,8.49e-01,8.92e-01,9.14e-01,9.02e-01,9.06e-01,9.22e-01,9.30e-01,9.01e-01,5.75e-01,1.06e-01,-6.74e-02,-3.88e-03,3.14e-01,5.44e-01,8.03e-01,8.95e-01,9.43e-01,9.60e-01,9.78e-01,9.67e-01,1.00e+00,1.00e+00,1.00e+00,5.26e-01,4.30e-03,-1.63e-01,-3.42e-02,3.06e-01,7.10e-01,8.12e-01,9.01e-01,9.48e-01,9.84e-01,9.81e-01,9.86e-01,9.92e-01,9.86e-01,9.46e-01,3.98e-01,-3.95e-02,-1.67e-01,-1.32e-01,1.44e-01,7.05e-01,8.13e-01,9.01e-01,9.53e-01,9.71e-01,9.76e-01,9.79e-01,9.85e-01,9.68e-01,8.73e-01,2.93e-01,-1.31e-01,-2.16e-01,-1.35e-01,5.89e-02,5.50e-01,8.13e-01,9.14e-01,9.67e-01,9.69e-01,9.69e-01,9.86e-01,9.59e-01,9.42e-01,8.17e-01,1.40e-01,-1.83e-01,-2.63e-01,-2.16e-01,4.47e-02,4.42e-01,6.90e-01,7.31e-01,7.35e-01,7.08e-01,7.08e-01,7.10e-01,6.82e-01,6.40e-01,5.18e-01,-9.88e-03,-2.25e-01,-2.67e-01,-2.25e-01,-4.23e-02,3.06e-01,6.08e-01,7.04e-01,7.30e-01,7.61e-01,7.86e-01,8.34e-01,8.73e-01,8.74e-01,7.71e-01,-1.81e-03,-2.18e-01,-2.71e-01,-1.91e-01,-5.06e-03,5.41e-01,0.00e+00,6.08e-01,6.13e-01,5.74e-01,6.24e-01,6.05e-01,4.63e-01,1.80e-01,-6.73e-02,-3.07e-01,-3.55e-01,-3.61e-01,-3.40e-01,-1.22e-01,3.06e-01,0.00e+00,0.00e+00,3.54e-01,2.05e-01,2.21e-01,1.43e-02,-1.91e-01,-2.93e-01,-3.76e-01,-4.59e-01,-4.70e-01,-4.51e-01,-4.16e-01,-2.70e-01,-6.78e-02,0.00e+00,0.00e+00,0.00e+00,1.09e-01,-2.93e-01,-3.68e-01,-4.22e-01,-4.70e-01,-4.84e-01,-4.99e-01,-5.14e-01,-4.98e-01,-4.74e-01,-3.68e-01,-2.51e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-4.80e-01,-4.43e-01,-4.85e-01,-5.23e-01,-5.18e-01,-5.02e-01,-4.70e-01,-4.76e-01,-3.72e-01,-2.65e-01
6.52e-01,7.28e-01,7.55e-01,7.74e-01,7.09e-01,7.47e-01,7.77e-01,7.86e-01,7.81e-01,2.62e-01,-2.12e-01,-2.13e-01,-1.45e-01,3.01e-01,7.19e-01,6.82e-01,8.05e-01,8.38e-01,8.93e-01,8.92e-01,9.10e-01,9.17e-01,9.29e-01,9.48e-01,6.06e-01,4.08e-02,-1.06e-01,-4.66e-02,3.40e-01,5.93e-01,6.43e-01,7.75e-01,8.30e-01,8.65e-01,8.62e-01,8.67e-01,8.81e-01,8.99e-01,8.92e-01,6.37e-01,2.15e-01,5.26e-02,1.08e-01,4.02e-01,5.79e-01,7.20e-01,8.18e-01,8.88e-01,9.18e-01,9.44e-01,9.31e-01,9.63e-01,1.00e+00,1.00e+00,6.60e-01,1.40e-01,-2.77e-02,1.01e-01,4.18e-01,7.45e-01,7.36e-01,8.31e-01,8.95e-01,9.53e-01,9.64e-01,9.60e-01,9.82e-01,9.77e-01,9.77e-01,5.36e-01,1.05e-01,-2.55e-02,8.36e-03,2.83e-01,7.70e-01,7.26e-01,8.35e-01,9.08e-01,9.38e-01,9.63e-01,9.60e-01,9.82e-01,9.81e-01,9.31e-01,4.35e-01,1.45e-02,-7.47e-02,7.88e-03,1.94e-01,6.44e-01,7.23e-01,8.59e-01,9.40e-01,9.59e-01,9.68e-01,9.80e-01,9.78e-01,9.73e-01,8.90e-01,2.88e-01,-3.51e-02,-1.20e-01,-6.77e-02,1.90e-01,5.40e-01,6.40e-01,6.93e-01,7.19e-01,7.16e-01,7.18e-01,7.21e-01,7.11e-01,6.87e-01,5.97e-01,1.27e-01,-8.61e-02,-1.27e-01,-8.71e-02,9.12e-02,4.13e-01,5.43e-01,6.29e-01,6.60e-01,7.05e-01,7.38e-01,7.89e-01,8.51e-01,8.78e-01,8.27e-01,1.34e-01,-8.29e-02,-1.38e-01,-5.81e-02,1.18e-01,5.96e-01,0.00e+00,5.37e-01,5.68e-01,5.52e-01,6.04e-01,6.03e-01,5.05e-01,2.66e-01,4.01e-02,-1.89e-01,-2.37e-01,-2.46e-01,-2.24e-01,-1.62e-02,3.69e-01,0.00e+00,0.00e+00,3.55e-01,2.30e-01,2.54e-01,7.56e-02,-1.06e-01,-1.99e-01,-2.75e-01,-3.53e-01,-3.62e-01,-3.41e-01,-3.06e-01,-1.71e-01,4.21e-03,0.00e+00,0.00e+00,0.00e+00,1.43e-01,-2.12e-01,-2.88e-01,-3.37e-01,-3.82e-01,-3.92e-01,-3.99e-01,-4.17e-01,-3.96e-01,-3.70e-01,-2.77e-01,-1.75e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-3.91e-01,-3.60e-01,-4.02e-01,-4.36e-01,-4.30e-01,-4.08e-01,-3.71e-01,-3.84e-01,-2.95e-01,-2.03e-01
-9.48e-04,4.11e-02,1.11e-01,2.87e-01,1.28e-01,1.92e-01,2.34e-01,3.12e-01,4.78e-01,7.47e-01,5.42e-01,5.25e-01,4.85e-01,7.59e-01,6.41e-01,1.57e-01,1.41e-01,1.70e-01,3.24e-01,3.57e-01,3.39e-01,3.68e-01,3.93e-01,6.04e-01,9.34e-01,7.66e-01,6.69e-01,7.12e-01,8.49e-01,6.07e-01,1.27e-01,2.01e-01,2.76e-01,3.69e-01,4.23e-01,4.28e-01,4.46e-01,4.67e-01,5.69e-01,8.66e-01,8.23e-01,7.52e-01,7.86e-01,8.67e-01,7.01e-01,1.37e-01,1.71e-01,2.91e-01,3.67e-01,4.28e-01,4.42e-01,4.70e-01,5.26e-01,6.60e-01,1.00e+00,8.49e-01,7.23e-01,8.04e-01,9.28e-01,7.75e-01,1.55e-01,1.81e-01,2.84e-01,4.18e-01,4.85e-01,4.53e-01,5.43e-01,5.67e-01,6.92e-01,9.67e-01,8.11e-01,7.21e-01,7.40e-01,8.87e-01,8.35e-01,8.57e-02,1.98e-01,3.23e-01,4.23e-01,5.79e-01,4.84e-01,5.49e-01,6.05e-01,7.66e-01,9.42e-01,7.48e-01,6.87e-01,7.36e-01,8.30e-01,8.32e-01,1.12e-01,3.07e-01,4.59e-01,5.62e-01,5.93e-01,5.36e-01,6.33e-01,6.61e-01,8.26e-01,8.83e-01,7.15e-01,6.45e-01,6.75e-01,8.07e-01,7.74e-01,9.88e-02,1.47e-01,2.68e-01,3.78e-01,3.76e-01,3.75e-01,4.51e-01,5.14e-01,6.27e-01,6.99e-01,6.24e-01,5.98e-01,6.12e-01,6.49e-01,6.19e-01,1.68e-03,-1.69e-02,2.69e-02,1.29e-01,1.85e-01,2.29e-01,3.84e-01,5.32e-01,7.58e-01,8.07e-01,6.77e-01,6.32e-01,6.62e-01,6.89e-01,5.41e-01,0.00e+00,-7.28e-03,1.60e-01,2.79e-01,3.26e-01,4.43e-01,6.15e-01,7.05e-01,6.76e-01,5.76e-01,5.43e-01,5.38e-01,5.43e-01,5.99e-01,5.66e-01,0.00e+00,0.00e+00,3.27e-01,3.92e-01,4.38e-01,4.89e-01,4.83e-01,4.56e-01,4.45e-01,4.17e-01,4.18e-01,4.39e-01,4.65e-01,4.77e-01,4.01e-01,0.00e+00,0.00e+00,0.00e+00,3.47e-01,3.92e-01,3.36e-01,3.25e-01,3.08e-01,3.16e-01,3.46e-01,3.33e-01,3.54e-01,3.75e-01,3.47e-01,2.92e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,2.97e-01,2.97e-01,2.80e-01,2.76e-01,2.82e-01,2.98e-01,3.43e-01,3.11e-01,2.50e-01,1.79e-01
-4.57e-01,-4.67e-01,-3.86e-01,-1.87e-01,-3.39e-01,-2.76e-01,-2.46e-01,-1.55e-01,6.22e-02,7.79e-01,8.60e-01,8.49e-01,7.51e-01,7.68e-01,3.25e-01,-2.77e-01,-3.74e-01,-3.57e-01,-2.02e-01,-1.54e-01,-1.93e-01,-1.63e-01,-1.36e-01,1.16e-01,7.85e-01,9.71e-01,9.54e-01,9.63e-01,8.70e-01,3.54e-01,-2.87e-01,-2.76e-01,-2.25e-01,-1.25e-01,-5.22e-02,-5.33e-02,-3.58e-02,-1.53e-02,1.08e-01,6.69e-01,9.28e-01,9.45e-01,9.42e-01,8.64e-01,4.72e-01,-3.25e-01,-3.49e-01,-2.47e-01,-1.71e-01,-1.02e-01,-8.35e-02,-5.75e-02,4.30e-03,1.40e-01,8.49e-01,1.00e+00,9.86e-01,9.74e-01,9.34e-01,4.83e-01,-3.18e-01,-3.56e-01,-2.61e-01,-1.14e-01,-4.05e-02,-8.56e-02,1.97e-02,5.81e-02,2.24e-01,8.70e-01,9.84e-01,9.76e-01,9.66e-01,9.57e-01,5.49e-01,-3.98e-01,-3.29e-01,-2.14e-01,-1.12e-01,7.90e-02,-5.02e-02,2.86e-02,9.68e-02,3.25e-01,9.13e-01,9.73e-01,9.52e-01,9.47e-01,9.45e-01,6.57e-01,-3.65e-01,-2.09e-01,-6.33e-02,5.89e-02,9.43e-02,1.77e-02,1.30e-01,1.74e-01,4.45e-01,9.44e-01,9.55e-01,9.34e-01,9.26e-01,9.32e-01,6.48e-01,-3.19e-01,-2.97e-01,-1.54e-01,-1.04e-02,-1.40e-02,-1.83e-02,8.95e-02,1.84e-01,3.95e-01,8.20e-01,8.78e-01,8.70e-01,8.61e-01,7.93e-01,5.18e-01,-3.75e-01,-4.66e-01,-4.29e-01,-3.31e-01,-2.81e-01,-2.62e-01,-1.04e-01,6.73e-02,3.93e-01,9.48e-01,9.44e-01,9.26e-01,9.11e-01,8.28e-01,2.80e-01,0.00e+00,-3.83e-01,-1.92e-01,-2.48e-02,-4.24e-03,1.50e-01,4.38e-01,7.22e-01,8.46e-01,8.81e-01,8.80e-01,8.81e-01,8.76e-01,8.15e-01,4.76e-01,0.00e+00,0.00e+00,1.83e-01,3.53e-01,3.92e-01,5.85e-01,7.04e-01,7.34e-01,7.73e-01,7.95e-01,8.09e-01,8.20e-01,8.30e-01,7.64e-01,5.36e-01,0.00e+00,0.00e+00,0.00e+00,3.66e-01,6.61e-01,6.40e-01,6.60e-01,6.72e-01,6.91e-01,7.36e-01,7.38e-01,7.50e-01,7.60e-01,6.61e-01,5.20e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,6.60e-01,6.41e-01,6.50e-01,6.69e-01,6.75e-01,6.78e-01,7.11e-01,6.84e-01,5.47e-01,3.87e-01
-5.68e-01,-5.91e-01,-5.14e-01,-3.27e-01,-4.60e-01,-4.06e-01,-3.62e-01,-2.83e-01,-8.02e-02,7.23e-01,8.82e-01,9.05e-01,8.21e-01,7.37e-01,1.80e-01,-4.10e-01,-5.28e-01,-5.09e-01,-3.66e-01,-3.19e-01,-3.47e-01,-3.25e-01,-2.97e-01,-3.82e-02,6.84e-01,9.71e-01,9.79e-01,9.69e-01,7.93e-01,2.32e-01,-4.18e-01,-4.21e-01,-3.72e-01,-2.85e-01,-2.15e-01,-2.08e-01,-1.98e-01,-1.77e-01,-4.98e-02,5.49e-01,9.00e-01,9.51e-01,9.16e-01,7.81e-01,3.85e-01,-4.72e-01,-5.05e-01,-4.06e-01,-3.31e-01,-2.70e-01,-2.45e-01,-2.18e-01,-1.63e-01,-2.77e-02,7.23e-01,9.86e-01,1.00e+00,9.99e-01,8.65e-01,3.68e-01,-4.60e-01,-5.08e-01,-4.15e-01,-2.84e-01,-2.15e-01,-2.52e-01,-1.49e-01,-1.12e-01,5.15e-02,7.91e-01,9.73e-01,9.81e-01,9.88e-01,9.31e-01,4.42e-01,-5.41e-01,-4.77e-01,-3.76e-01,-2.88e-01,-9.97e-02,-2.13e-01,-1.46e-01,-8.37e-02,1.56e-01,8.37e-01,9.73e-01,9.74e-01,9.60e-01,9.27e-01,5.37e-01,-5.12e-01,-3.73e-01,-2.41e-01,-1.17e-01,-8.76e-02,-1.56e-01,-4.35e-02,6.89e-03,2.89e-01,8.95e-01,9.72e-01,9.59e-01,9.55e-01,9.00e-01,5.44e-01,-4.38e-01,-4.23e-01,-2.84e-01,-1.36e-01,-1.41e-01,-1.40e-01,-3.26e-02,6.76e-02,2.93e-01,8.04e-01,9.01e-01,9.04e-01,8.88e-01,7.90e-01,4.62e-01,-4.82e-01,-5.87e-01,-5.53e-01,-4.63e-01,-4.18e-01,-4.09e-01,-2.65e-01,-1.00e-01,2.36e-01,9.19e-01,9.58e-01,9.54e-01,9.24e-01,8.12e-01,1.78e-01,0.00e+00,-4.87e-01,-3.01e-01,-1.33e-01,-1.24e-01,2.70e-02,3.35e-01,6.64e-01,8.30e-01,9.11e-01,9.23e-01,9.23e-01,9.17e-01,8.24e-01,4.16e-01,0.00e+00,0.00e+00,1.08e-01,2.95e-01,3.34e-01,5.59e-01,7.13e-01,7.63e-01,8.18e-01,8.57e-01,8.74e-01,8.83e-01,8.82e-01,7.97e-01,5.40e-01,0.00e+00,0.00e+00,0.00e+00,3.41e-01,7.00e-01,6.88e-01,7.18e-01,7.40e-01,7.61e-01,8.08e-01,8.13e-01,8.22e-01,8.25e-01,7.19e-01,5.55e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,7.32e-01,7.04e-01,7.20e-01,7.47e-01,7.52e-01,7.55e-01,7.77e-01,7.51e-01,6.09e-01,4.27e-01
-4.42e-01,-4.80e-01,-4.13e-01,-1.80e-01,-3.60e-01,-3.04e-01,-2.52e-01,-1.85e-01,1.70e-02,7.48e-01,8.26e-01,8.46e-01,7.66e-01,7.52e-01,2.98e-01,-2.64e-01,-3.99e-01,-3.89e-01,-2.31e-01,-1.80e-01,-2.18e-01,-1.93e-01,-1.73e-01,9.07e-02,7.63e-01,9.61e-01,9.49e-01,9.56e-01,8.57e-01,3.86e-01,-2.74e-01,-2.78e-01,-2.28e-01,-1.40e-01,-6.60e-02,-5.63e-02,-4.79e-02,-3.09e-02,1.04e-01,6.66e-01,9.38e-01,9.77e-01,9.63e-01,8.46e-01,5.16e-01,-3.31e-01,-3.71e-01,-2.66e-01,-1.88e-01,-1.32e-01,-1.05e-01,-8.02e-02,-3.42e-02,1.01e-01,8.04e-01,9.74e-01,9.99e-01,1.00e+00,9.25e-01,4.69e-01,-3.10e-01,-3.72e-01,-2.83e-01,-1.55e-01,-7.53e-02,-1.21e-01,-2.05e-02,7.24e-03,1.58e-01,8.38e-01,9.59e-01,9.44e-01,9.74e-01,9.73e-01,5.33e-01,-4.04e-01,-3.41e-01,-2.40e-01,-1.52e-01,4.14e-02,-7.56e-02,-1.88e-02,3.73e-02,2.69e-01,8.69e-01,9.48e-01,9.39e-01,9.41e-01,9.27e-01,5.82e-01,-3.74e-01,-2.25e-01,-9.85e-02,2.75e-02,5.18e-02,-2.66e-02,8.57e-02,1.24e-01,3.83e-01,9.06e-01,9.42e-01,9.14e-01,9.26e-01,8.84e-01,5.64e-01,-3.50e-01,-3.34e-01,-2.02e-01,-5.69e-02,-6.34e-02,-6.67e-02,3.36e-02,1.27e-01,3.33e-01,7.82e-01,8.51e-01,8.55e-01,8.43e-01,7.56e-01,4.77e-01,-3.98e-01,-4.83e-01,-4.44e-01,-3.44e-01,-2.94e-01,-2.82e-01,-1.32e-01,3.44e-02,3.57e-01,9.37e-01,9.36e-01,9.27e-01,9.06e-01,8.06e-01,2.46e-01,0.00e+00,-3.92e-01,-1.89e-01,-1.56e-02,3.78e-03,1.50e-01,4.48e-01,7.37e-01,8.57e-01,8.96e-01,8.93e-01,8.94e-01,8.92e-01,8.26e-01,4.94e-01,0.00e+00,0.00e+00,1.97e-01,3.71e-01,4.15e-01,6.08e-01,7.28e-01,7.57e-01,7.94e-01,8.18e-01,8.28e-01,8.46e-01,8.49e-01,7.85e-01,5.70e-01,0.00e+00,0.00e+00,0.00e+00,3.95e-01,7.00e-01,6.70e-01,6.92e-01,7.04e-01,7.22e-01,7.64e-01,7.62e-01,7.77e-01,7.85e-01,6.98e-01,5.51e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,6.90e-01,6.68e-01,6.81e-01,7.07e-01,7.10e-01,7.20e-01,7.44e-01,7.10e-01,5.85e-01,4.13e-01
-1.86e-01,-2.33e-01,-1.28e-01,6.18e-02,-1.28e-01,-5.61e-02,-1.18e-02,6.05e-02,2.34e-01,7.33e-01,6.81e-01,6.79e-01,6.05e-01,7.28e-01,5.23e-01,8.47e-03,-7.32e-02,-5.92e-02,9.16e-02,1.37e-01,9.40e-02,1.22e-01,1.44e-01,3.64e-01,8.70e-01,8.69e-01,8.21e-01,8.47e-01,8.89e-01,5.27e-01,-8.48e-03,2.55e-02,7.72e-02,1.79e-01,2.46e-01,2.45e-01,2.64e-01,2.82e-01,3.91e-01,8.16e-01,9.11e-01,8.81e-01,9.18e-01,9.69e-01,6.26e-01,-3.25e-02,-4.23e-02,5.61e-02,1.30e-01,2.02e-01,2.18e-01,2.45e-01,3.06e-01,4.18e-01,9.28e-01,9.34e-01,8.65e-01,9.25e-01,1.00e+00,7.05e-01,-3.11e-02,-5.91e-02,3.97e-02,1.86e-01,2.49e-01,2.14e-01,3.11e-01,3.38e-01,4.66e-01,9.11e-01,8.96e-01,8.45e-01,8.50e-01,9.81e-01,7.64e-01,-1.03e-01,-3.25e-02,8.58e-02,1.87e-01,3.73e-01,2.43e-01,3.12e-01,3.59e-01,5.25e-01,9.13e-01,8.60e-01,8.21e-01,8.37e-01,8.95e-01,7.69e-01,-7.08e-02,8.55e-02,2.30e-01,3.48e-01,3.71e-01,3.03e-01,3.84e-01,4.15e-01,6.24e-01,8.93e-01,8.20e-01,7.83e-01,7.84e-01,8.63e-01,7.05e-01,-1.13e-01,-9.11e-02,4.03e-02,1.60e-01,1.54e-01,1.48e-01,2.39e-01,3.09e-01,4.66e-01,7.21e-01,7.26e-01,7.09e-01,7.15e-01,6.93e-01,5.26e-01,-1.85e-01,-2.35e-01,-1.90e-01,-9.24e-02,-3.94e-02,-1.21e-02,1.42e-01,2.97e-01,5.63e-01,8.70e-01,8.09e-01,7.80e-01,7.91e-01,7.61e-01,3.94e-01,0.00e+00,-1.82e-01,3.01e-03,1.49e-01,1.79e-01,3.24e-01,5.49e-01,7.31e-01,7.73e-01,7.40e-01,7.29e-01,7.30e-01,7.35e-01,7.48e-01,5.43e-01,0.00e+00,0.00e+00,2.84e-01,3.98e-01,4.42e-01,5.64e-01,6.09e-01,6.08e-01,6.23e-01,6.19e-01,6.29e-01,6.47e-01,6.67e-01,6.55e-01,5.03e-01,0.00e+00,0.00e+00,0.00e+00,3.98e-01,5.47e-01,5.08e-01,5.08e-01,5.05e-01,5.19e-01,5.54e-01,5.55e-01,5.65e-01,5.82e-01,5.24e-01,4.27e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,4.90e-01,4.88e-01,4.89e-01,4.91e-01,4.97e-01,4.98e-01,5.32e-01,5.10e-01,4.09e-01,2.79e-01
3.94e-01,3.03e-01,3.31e-01,5.46e-01,3.04e-01,3.92e-01,4.21e-01,4.48e-01,4.91e-01,4.37e-01,1.42e-01,1.54e-01,1.65e-01,4.83e-01,7.77e-01,5.43e-01,4.76e-01,4.88e-01,6.02e-01,6.20e-01,5.85e-01,6.00e-01,5.77e-01,6.79e-01,7.18e-01,3.94e-01,3.15e-01,3.74e-01,6.47e-01,7.85e-01,5.08e-01,5.56e-01,6.18e-01,6.63e-01,7.03e-01,7.08e-01,7.20e-01,7.28e-01,7.80e-01,8.42e-01,6.08e-01,4.62e-01,5.15e-01,7.25e-01,1.04e+00,5.11e-01,5.12e-01,5.90e-01,6.38e-01,6.77e-01,7.13e-01,6.97e-01,7.10e-01,7.45e-01,7.75e-01,4.83e-01,3.68e-01,4.69e-01,7.05e-01,1.00e+00,5.03e-01,5.14e-01,5.84e-01,6.46e-01,6.80e-01,6.79e-01,7.22e-01,7.03e-01,7.34e-01,6.84e-01,4.19e-01,3.01e-01,3.52e-01,5.62e-01,1.04e+00,4.67e-01,5.39e-01,6.02e-01,6.68e-01,7.74e-01,6.98e-01,7.01e-01,6.99e-01,7.40e-01,6.15e-01,3.38e-01,2.88e-01,3.56e-01,5.19e-01,7.55e-01,4.92e-01,6.02e-01,6.76e-01,7.36e-01,7.42e-01,6.92e-01,7.26e-01,7.03e-01,7.35e-01,5.02e-01,2.99e-01,2.13e-01,2.49e-01,4.22e-01,6.50e-01,2.75e-01,2.98e-01,3.54e-01,3.91e-01,3.81e-01,3.88e-01,4.06e-01,4.07e-01,4.11e-01,2.91e-01,1.95e-01,1.68e-01,1.90e-01,2.61e-01,3.94e-01,2.24e-01,2.55e-01,2.96e-01,3.67e-01,4.02e-01,4.47e-01,5.52e-01,6.17e-01,7.02e-01,4.50e-01,2.95e-01,2.47e-01,2.75e-01,3.64e-01,5.34e-01,0.00e+00,2.51e-01,3.66e-01,4.18e-01,4.85e-01,5.66e-01,6.12e-01,5.46e-01,4.23e-01,2.58e-01,2.16e-01,2.15e-01,2.23e-01,3.39e-01,5.82e-01,0.00e+00,0.00e+00,3.96e-01,3.77e-01,4.35e-01,3.90e-01,2.87e-01,2.25e-01,1.79e-01,1.17e-01,1.08e-01,1.26e-01,1.49e-01,2.15e-01,3.00e-01,0.00e+00,0.00e+00,0.00e+00,2.84e-01,2.08e-01,1.56e-01,1.10e-01,6.96e-02,6.41e-02,6.09e-02,5.22e-02,6.18e-02,6.42e-02,1.01e-01,9.32e-02,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,7.40e-02,9.06e-02,6.52e-02,3.42e-02,3.05e-02,2.67e-02,4.66e-02,3.21e-02,1.93e-02,-2.85e-02
9.44e-01,7.80e-01,7.28e-01,8.57e-01,6.53e-01,6.78e-01,6.91e-01,6.21e-01,5.21e-01,-1.54e-01,-5.87e-01,-5.70e-01,-5.17e-01,-2.00e-01,6.05e-01,9.79e-01,9.53e-01,9.18e-01,9.23e-01,9.23e-01,8.67e-01,8.63e-01,8.04e-01,6.99e-01,1.81e-01,-3.84e-01,-4.78e-01,-4.13e-01,1.07e-01,6.83e-01,9.73e-01,9.87e-01,9.73e-01,9.57e-01,9.45e-01,9.45e-01,9.36e-01,9.21e-01,8.82e-01,4.57e-01,-6.10e-02,-2.34e-01,-1.82e-01,1.32e-01,5.22e-01,9.88e-01,9.62e-01,9.44e-01,9.27e-01,9.00e-01,8.83e-01,8.69e-01,8.12e-01,7.36e-01,1.55e-01,-3.18e-01,-4.60e-01,-3.10e-01,-3.11e-02,5.03e-01,1.00e+00,9.41e-01,9.10e-01,8.74e-01,8.64e-01,8.44e-01,7.91e-01,7.24e-01,6.06e-01,-3.88e-02,-4.17e-01,-5.08e-01,-4.90e-01,-2.28e-01,3.43e-01,9.90e-01,9.57e-01,9.25e-01,8.80e-01,8.30e-01,8.38e-01,7.82e-01,7.07e-01,5.32e-01,-1.38e-01,-4.71e-01,-5.45e-01,-4.88e-01,-3.34e-01,1.29e-01,9.65e-01,9.55e-01,8.98e-01,8.43e-01,8.05e-01,7.84e-01,7.07e-01,6.30e-01,4.00e-01,-2.94e-01,-5.35e-01,-5.98e-01,-5.73e-01,-3.74e-01,-6.09e-03,6.37e-01,6.28e-01,5.39e-01,4.44e-01,4.34e-01,4.22e-01,3.38e-01,2.54e-01,6.96e-02,-4.51e-01,-6.02e-01,-6.31e-01,-6.12e-01,-4.83e-01,-1.63e-01,6.30e-01,7.55e-01,7.65e-01,7.54e-01,7.58e-01,7.83e-01,7.62e-01,6.99e-01,5.09e-01,-2.90e-01,-4.72e-01,-5.24e-01,-4.88e-01,-3.68e-01,1.94e-01,0.00e+00,6.92e-01,6.52e-01,5.78e-01,6.22e-01,5.64e-01,3.73e-01,4.55e-02,-2.19e-01,-4.51e-01,-4.98e-01,-5.13e-01,-4.96e-01,-3.35e-01,1.21e-01,0.00e+00,0.00e+00,3.63e-01,2.00e-01,2.09e-01,-2.85e-02,-2.55e-01,-3.62e-01,-4.59e-01,-5.52e-01,-5.71e-01,-5.65e-01,-5.44e-01,-4.19e-01,-1.93e-01,0.00e+00,0.00e+00,0.00e+00,8.35e-02,-3.25e-01,-3.90e-01,-4.52e-01,-5.00e-01,-5.23e-01,-5.64e-01,-5.88e-01,-5.82e-01,-5.76e-01,-4.65e-01,-3.96e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-5.23e-01,-4.83e-01,-5.08e-01,-5.46e-01,-5.56e-01,-5.59e-01,-5.56e-01,-5.54e-01,-4.52e-01,-3.90e-01
9.01e-01,8.95e-01,8.54e-01,8.69e-01,7.80e-01,7.97e-01,7.95e-01,7.51e-01,6.40e-01,-1.53e-01,-6.19e-01,-6.32e-01,-5.52e-01,-1.32e-01,5.88e-01,8.98e-01,9.79e-01,9.76e-01,9.63e-01,9.48e-01,9.40e-01,9.38e-01,9.11e-01,7.93e-01,1.71e-01,-4.36e-01,-5.48e-01,-4.85e-01,-1.17e-02,5.39e-01,8.71e-01,9.42e-01,9.61e-01,9.39e-01,9.12e-01,9.13e-01,9.13e-01,9.02e-01,8.46e-01,3.60e-01,-1.82e-01,-3.56e-01,-2.94e-01,2.69e-02,4.36e-01,9.34e-01,9.91e-01,9.86e-01,9.74e-01,9.55e-01,9.51e-01,9.32e-01,9.01e-01,8.31e-01,1.81e-01,-3.56e-01,-5.08e-01,-3.72e-01,-5.91e-02,5.14e-01,9.41e-01,1.00e+00,9.87e-01,9.43e-01,9.26e-01,9.41e-01,8.95e-01,8.56e-01,7.46e-01,2.04e-02,-4.12e-01,-5.27e-01,-4.97e-01,-2.25e-01,4.19e-01,9.58e-01,9.90e-01,9.73e-01,9.55e-01,8.90e-01,9.26e-01,8.82e-01,8.35e-01,6.73e-01,-8.42e-02,-4.92e-01,-5.60e-01,-4.87e-01,-3.02e-01,2.01e-01,9.56e-01,9.72e-01,9.40e-01,8.90e-01,8.69e-01,8.84e-01,8.25e-01,7.68e-01,5.45e-01,-2.46e-01,-5.32e-01,-6.10e-01,-5.71e-01,-3.37e-01,1.02e-01,7.41e-01,7.61e-01,6.93e-01,6.06e-01,6.01e-01,5.99e-01,5.25e-01,4.46e-01,2.50e-01,-3.66e-01,-5.65e-01,-6.00e-01,-5.68e-01,-3.87e-01,2.82e-03,6.94e-01,8.23e-01,8.31e-01,8.23e-01,8.26e-01,8.62e-01,8.40e-01,7.76e-01,5.67e-01,-3.32e-01,-5.26e-01,-5.77e-01,-5.14e-01,-3.25e-01,3.40e-01,0.00e+00,7.13e-01,6.57e-01,5.64e-01,6.08e-01,5.36e-01,3.10e-01,-5.21e-02,-3.27e-01,-5.66e-01,-6.10e-01,-6.20e-01,-6.02e-01,-3.97e-01,1.13e-01,0.00e+00,0.00e+00,2.99e-01,1.10e-01,1.16e-01,-1.46e-01,-3.82e-01,-4.90e-01,-5.84e-01,-6.75e-01,-6.89e-01,-6.79e-01,-6.49e-01,-5.03e-01,-2.61e-01,0.00e+00,0.00e+00,0.00e+00,-1.49e-02,-4.63e-01,-5.21e-01,-5.82e-01,-6.33e-01,-6.53e-01,-6.87e-01,-7.09e-01,-6.97e-01,-6.81e-01,-5.48e-01,-4.34e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-6.42e-01,-6.02e-01,-6.40e-01,-6.82e-01,-6.85e-01,-6.79e-01,-6.61e-01,-6.58e-01,-5.24e-01,-3.98e-01
8.71e-01,8.88e-01,8.59e-01,8.68e-01,7.90e-01,8.16e-01,8.21e-01,7.91e-01,6.97e-01,-7.20e-02,-5.53e-01,-5.46e-01,-4.59e-01,-4.02e-02,6.26e-01,8.60e-01,9.62e-01,9.76e-01,9.73e-01,9.62e-01,9.66e-01,9.63e-01,9.44e-01,8.51e-01,2.66e-01,-3.49e-01,-4.73e-01,-4.15e-01,4.82e-02,5.42e-01,8.28e-01,9.21e-01,9.53e-01,9.40e-01,9.15e-01,9.18e-01,9.22e-01,9.19e-01,8.70e-01,4.16e-01,-1.11e-01,-2.91e-01,-2.34e-01,9.48e-02,4.63e-01,8.99e-01,9.73e-01,9.94e-01,9.82e-01,9.79e-01,9.76e-01,9.71e-01,9.48e-01,8.95e-01,2.84e-01,-2.61e-01,-4.15e-01,-2.83e-01,3.97e-02,5.84e-01,9.10e-01,9.87e-01,1.00e+00,9.79e-01,9.58e-01,9.75e-01,9.47e-01,9.13e-01,8.23e-01,1.41e-01,-3.07e-01,-4.33e-01,-3.98e-01,-1.19e-01,5.17e-01,9.28e-01,9.79e-01,9.93e-01,9.75e-01,9.26e-01,9.62e-01,9.34e-01,8.93e-01,7.48e-01,2.91e-02,-3.93e-01,-4.68e-01,-3.89e-01,-1.96e-01,3.09e-01,9.19e-01,9.69e-01,9.63e-01,9.25e-01,9.13e-01,9.32e-01,8.85e-01,8.43e-01,6.45e-01,-1.33e-01,-4.36e-01,-5.19e-01,-4.72e-01,-2.23e-01,2.19e-01,7.51e-01,7.80e-01,7.33e-01,6.64e-01,6.61e-01,6.63e-01,5.99e-01,5.32e-01,3.55e-01,-2.55e-01,-4.66e-01,-5.04e-01,-4.68e-01,-2.76e-01,1.14e-01,6.93e-01,8.12e-01,8.24e-01,8.29e-01,8.38e-01,8.77e-01,8.73e-01,8.26e-01,6.44e-01,-2.43e-01,-4.46e-01,-5.00e-01,-4.28e-01,-2.29e-01,4.23e-01,0.00e+00,7.07e-01,6.63e-01,5.80e-01,6.26e-01,5.65e-01,3.57e-01,5.00e-03,-2.66e-01,-5.10e-01,-5.54e-01,-5.64e-01,-5.42e-01,-3.22e-01,1.81e-01,0.00e+00,0.00e+00,3.19e-01,1.33e-01,1.41e-01,-1.16e-01,-3.48e-01,-4.54e-01,-5.46e-01,-6.35e-01,-6.48e-01,-6.35e-01,-6.01e-01,-4.47e-01,-2.11e-01,0.00e+00,0.00e+00,0.00e+00,9.48e-03,-4.33e-01,-5.01e-01,-5.61e-01,-6.13e-01,-6.30e-01,-6.58e-01,-6.76e-01,-6.59e-01,-6.38e-01,-5.05e-01,-3.88e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-6.22e-01,-5.83e-01,-6.24e-01,-6.64e-01,-6.64e-01,-6.52e-01,-6.22e-01,-6.19e-01,-4.82e-01,-3.57e-01
8.21e-01,8.44e-01,8.32e-01,8.55e-01,7.79e-01,8.10e-01,8.18e-01,7.96e-01,7.38e-01,4.95e-02,-4.36e-01,-4.33e-01,-3.47e-01,7.05e-02,6.82e-01,8.19e-01,9.33e-01,9.53e-01,9.71e-01,9.69e-01,9.71e-01,9.69e-01,9.56e-01,8.97e-01,3.94e-01,-2.16e-01,-3.50e-01,-2.90e-01,1.64e-01,5.74e-01,7.90e-01,8.97e-01,9.27e-01,9.38e-01,9.25e-01,9.23e-01,9.32e-01,9.39e-01,8.99e-01,5.09e-01,8.78e-03,-1.68e-01,-1.08e-01,2.25e-01,4.93e-01,8.64e-01,9.40e-01,9.73e-01,9.83e-01,9.90e-01,9.72e-01,9.89e-01,9.84e-01,9.53e-01,4.18e-01,-1.14e-01,-2.84e-01,-1.55e-01,1.86e-01,6.46e-01,8.74e-01,9.43e-01,9.79e-01,1.00e+00,9.95e-01,9.84e-01,9.80e-01,9.53e-01,8.96e-01,2.81e-01,-1.66e-01,-2.86e-01,-2.58e-01,2.12e-02,6.08e-01,8.81e-01,9.52e-01,9.84e-01,9.86e-01,9.65e-01,9.72e-01,9.74e-01,9.44e-01,8.21e-01,1.77e-01,-2.44e-01,-3.36e-01,-2.60e-01,-6.71e-02,4.69e-01,8.70e-01,9.51e-01,9.83e-01,9.62e-01,9.58e-01,9.73e-01,9.34e-01,9.04e-01,7.42e-01,1.77e-02,-3.03e-01,-3.78e-01,-3.36e-01,-7.05e-02,3.58e-01,7.27e-01,7.62e-01,7.41e-01,6.94e-01,6.93e-01,6.92e-01,6.46e-01,5.90e-01,4.42e-01,-1.27e-01,-3.42e-01,-3.83e-01,-3.44e-01,-1.50e-01,2.21e-01,6.68e-01,7.70e-01,7.90e-01,8.08e-01,8.24e-01,8.68e-01,8.88e-01,8.64e-01,7.24e-01,-1.11e-01,-3.23e-01,-3.75e-01,-3.01e-01,-1.06e-01,4.99e-01,0.00e+00,6.76e-01,6.60e-01,6.01e-01,6.50e-01,6.09e-01,4.34e-01,1.13e-01,-1.50e-01,-3.97e-01,-4.45e-01,-4.51e-01,-4.28e-01,-2.06e-01,2.71e-01,0.00e+00,0.00e+00,3.67e-01,1.97e-01,2.08e-01,-2.74e-02,-2.50e-01,-3.60e-01,-4.51e-01,-5.38e-01,-5.50e-01,-5.34e-01,-4.98e-01,-3.43e-01,-1.11e-01,0.00e+00,0.00e+00,0.00e+00,7.65e-02,-3.47e-01,-4.23e-01,-4.82e-01,-5.32e-01,-5.49e-01,-5.70e-01,-5.87e-01,-5.69e-01,-5.45e-01,-4.26e-01,-3.03e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-5.44e-01,-5.05e-01,-5.46e-01,-5.86e-01,-5.83e-01,-5.69e-01,-5.38e-01,-5.37e-01,-4.18e-01,-3.01e-01
7.95e-01,8.25e-01,8.01e-01,8.61e-01,7.67e-01,7.98e-01,8.10e-01,7.89e-01,7.52e-01,1.13e-01,-3.72e-01,-3.79e-01,-3.09e-01,1.57e-01,7.11e-01,8.15e-01,9.09e-01,9.25e-01,9.61e-01,9.63e-01,9.60e-01,9.61e-01,9.48e-01,9.12e-01,4.53e-01,-1.43e-01,-2.79e-01,-2.13e-01,2.40e-01,6.27e-01,7.81e-01,8.85e-01,9.17e-01,9.33e-01,9.29e-01,9.28e-01,9.36e-01,9.44e-01,9.14e-01,5.67e-01,8.38e-02,-9.11e-02,-3.13e-02,2.90e-01,5.42e-01,8.54e-01,9.18e-01,9.60e-01,9.75e-01,9.94e-01,9.63e-01,9.83e-01,9.81e-01,9.64e-01,4.85e-01,-4.05e-02,-2.15e-01,-7.53e-02,2.49e-01,6.80e-01,8.64e-01,9.26e-01,9.58e-01,9.95e-01,1.00e+00,9.87e-01,9.78e-01,9.50e-01,9.08e-01,3.37e-01,-1.00e-01,-2.19e-01,-1.92e-01,9.37e-02,6.34e-01,8.61e-01,9.37e-01,9.74e-01,9.75e-01,9.77e-01,9.75e-01,9.73e-01,9.51e-01,8.52e-01,2.44e-01,-1.77e-01,-2.72e-01,-1.97e-01,-5.85e-03,5.10e-01,8.50e-01,9.46e-01,9.84e-01,9.73e-01,9.75e-01,9.78e-01,9.50e-01,9.18e-01,7.72e-01,8.61e-02,-2.33e-01,-3.14e-01,-2.66e-01,-3.58e-03,4.00e-01,7.09e-01,7.48e-01,7.34e-01,6.98e-01,6.98e-01,6.94e-01,6.54e-01,6.03e-01,4.67e-01,-7.12e-02,-2.82e-01,-3.21e-01,-2.85e-01,-9.31e-02,2.70e-01,6.38e-01,7.42e-01,7.65e-01,7.94e-01,8.15e-01,8.59e-01,8.88e-01,8.77e-01,7.59e-01,-3.77e-02,-2.54e-01,-3.03e-01,-2.32e-01,-4.13e-02,5.25e-01,0.00e+00,6.47e-01,6.52e-01,6.09e-01,6.61e-01,6.25e-01,4.72e-01,1.69e-01,-9.08e-02,-3.32e-01,-3.81e-01,-3.84e-01,-3.64e-01,-1.42e-01,3.19e-01,0.00e+00,0.00e+00,3.78e-01,2.29e-01,2.41e-01,1.70e-02,-1.99e-01,-3.08e-01,-3.97e-01,-4.81e-01,-4.91e-01,-4.70e-01,-4.33e-01,-2.80e-01,-5.97e-02,0.00e+00,0.00e+00,0.00e+00,9.43e-02,-2.98e-01,-3.76e-01,-4.33e-01,-4.84e-01,-4.99e-01,-5.14e-01,-5.35e-01,-5.13e-01,-4.86e-01,-3.67e-01,-2.56e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-4.93e-01,-4.59e-01,-4.97e-01,-5.33e-01,-5.34e-01,-5.17e-01,-4.84e-01,-4.88e-01,-3.71e-01,-2.66e-01
7.90e-01,8.42e-01,8.49e-01,8.57e-01,7.92e-01,8.26e-01,8.32e-01,8.24e-01,7.65e-01,8.82e-02,-4.03e-01,-4.09e-01,-3.19e-01,1.24e-01,6.96e-01,7.92e-01,9.14e-01,9.36e-01,9.61e-01,9.52e-01,9.69e-01,9.72e-01,9.66e-01,9.17e-01,4.26e-01,-1.81e-01,-3.17e-01,-2.55e-01,1.84e-01,5.71e-01,7.53e-01,8.67e-01,9.11e-01,9.21e-01,9.03e-01,9.09e-01,9.20e-01,9.21e-01,8.89e-01,5.15e-01,2.27e-02,-1.48e-01,-8.44e-02,2.31e-01,5.37e-01,8.31e-01,9.26e-01,9.63e-01,9.76e-01,9.88e-01,9.89e-01,9.88e-01,9.86e-01,9.60e-01,4.53e-01,-8.56e-02,-2.52e-01,-1.21e-01,2.14e-01,6.79e-01,8.44e-01,9.41e-01,9.75e-01,9.84e-01,9.87e-01,1.00e+00,9.98e-01,9.73e-01,9.19e-01,3.29e-01,-1.22e-01,-2.53e-01,-2.15e-01,6.74e-02,6.61e-01,8.52e-01,9.32e-01,9.72e-01,9.88e-01,9.71e-01,9.96e-01,9.88e-01,9.60e-01,8.57e-01,2.21e-01,-2.15e-01,-2.92e-01,-2.05e-01,-6.84e-03,4.82e-01,8.58e-01,9.42e-01,9.77e-01,9.72e-01,9.66e-01,9.77e-01,9.52e-01,9.26e-01,7.80e-01,6.08e-02,-2.59e-01,-3.43e-01,-2.95e-01,-3.32e-02,3.89e-01,7.39e-01,7.77e-01,7.67e-01,7.28e-01,7.27e-01,7.30e-01,6.89e-01,6.39e-01,4.96e-01,-6.99e-02,-2.91e-01,-3.32e-01,-2.91e-01,-9.66e-02,2.70e-01,6.63e-01,7.57e-01,7.79e-01,8.03e-01,8.21e-01,8.67e-01,8.92e-01,8.75e-01,7.45e-01,-7.75e-02,-2.91e-01,-3.41e-01,-2.60e-01,-5.41e-02,5.42e-01,0.00e+00,6.59e-01,6.44e-01,5.88e-01,6.33e-01,5.97e-01,4.27e-01,1.12e-01,-1.45e-01,-3.87e-01,-4.32e-01,-4.35e-01,-4.11e-01,-1.83e-01,2.85e-01,0.00e+00,0.00e+00,3.48e-01,1.80e-01,1.88e-01,-4.24e-02,-2.61e-01,-3.66e-01,-4.52e-01,-5.34e-01,-5.43e-01,-5.24e-01,-4.86e-01,-3.32e-01,-1.17e-01,0.00e+00,0.00e+00,0.00e+00,5.88e-02,-3.56e-01,-4.32e-01,-4.91e-01,-5.40e-01,-5.53e-01,-5.71e-01,-5.86e-01,-5.67e-01,-5.40e-01,-4.16e-01,-2.95e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-5.46e-01,-5.10e-01,-5.52e-01,-5.90e-01,-5.87e-01,-5.72e-01,-5.36e-01,-5.34e-01,-4.12e-01,-2.85e-01
7.26e-01,7.99e-01,8.11e-01,8.28e-01,7.67e-01,8.05e-01,8.16e-01,8.16e-01,7.83e-01,1.69e-01,-3.16e-01,-3.20e-01,-2.42e-01,2.08e-01,7.07e-01,7.39e-01,8.67e-01,8.97e-01,9.35e-01,9.32e-01,9.50e-01,9.54e-01,9.56e-01,9.35e-01,5.04e-01,-8.42e-02,-2.24e-01,-1.64e-01,2.52e-01,5.78e-01,6.98e-01,8.23e-01,8.74e-01,8.94e-01,8.82e-01,8.86e-01,9.00e-01,9.09e-01,8.86e-01,5.67e-01,1.04e-01,-6.64e-02,-3.38e-03,3.06e-01,5.47e-01,7.80e-01,8.79e-01,9.33e-01,9.52e-01,9.72e-01,9.74e-01,9.89e-01,9.92e-01,9.82e-01,5.43e-01,1.97e-02,-1.49e-01,-2.05e-02,3.11e-01,7.22e-01,7.91e-01,8.95e-01,9.47e-01,9.80e-01,9.78e-01,9.98e-01,1.00e+00,9.98e-01,9.51e-01,4.25e-01,-1.58e-02,-1.48e-01,-1.10e-01,1.67e-01,7.18e-01,7.96e-01,8.93e-01,9.48e-01,9.71e-01,9.78e-01,9.80e-01,9.94e-01,9.83e-01,8.97e-01,3.21e-01,-1.10e-01,-1.93e-01,-1.08e-01,8.98e-02,5.67e-01,8.00e-01,9.08e-01,9.65e-01,9.72e-01,9.76e-01,9.89e-01,9.73e-01,9.55e-01,8.39e-01,1.69e-01,-1.54e-01,-2.40e-01,-1.89e-01,7.49e-02,4.80e-01,7.14e-01,7.59e-01,7.67e-01,7.46e-01,7.46e-01,7.50e-01,7.23e-01,6.84e-01,5.65e-01,3.44e-02,-1.88e-01,-2.29e-01,-1.87e-01,5.49e-03,3.57e-01,6.26e-01,7.13e-01,7.38e-01,7.75e-01,7.99e-01,8.47e-01,8.87e-01,8.90e-01,7.92e-01,1.97e-02,-1.97e-01,-2.48e-01,-1.64e-01,3.75e-02,5.89e-01,0.00e+00,6.17e-01,6.24e-01,5.85e-01,6.34e-01,6.11e-01,4.67e-01,1.79e-01,-6.58e-02,-3.03e-01,-3.50e-01,-3.52e-01,-3.29e-01,-1.00e-01,3.38e-01,0.00e+00,0.00e+00,3.61e-01,2.10e-01,2.22e-01,8.27e-03,-1.98e-01,-3.01e-01,-3.82e-01,-4.60e-01,-4.69e-01,-4.48e-01,-4.06e-01,-2.54e-01,-5.43e-02,0.00e+00,0.00e+00,0.00e+00,9.20e-02,-2.97e-01,-3.78e-01,-4.33e-01,-4.82e-01,-4.94e-01,-5.04e-01,-5.19e-01,-4.97e-01,-4.65e-01,-3.50e-01,-2.31e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-4.88e-01,-4.54e-01,-4.97e-01,-5.31e-01,-5.27e-01,-5.08e-01,-4.65e-01,-4.65e-01,-3.51e-01,-2.36e-01
6.57e-01,7.75e-01,8.05e-01,7.81e-01,7.56e-01,7.94e-01,7.96e-01,8.12e-01,7.93e-01,2.12e-01,-2.62e-01,-2.86e-01,-1.98e-01,2.31e-01,6.94e-01,6.61e-01,8.20e-01,8.58e-01,8.96e-01,8.92e-01,9.20e-01,9.27e-01,9.48e-01,9.31e-01,5.26e-01,-4.59e-02,-1.90e-01,-1.30e-01,2.46e-01,5.20e-01,6.18e-01,7.57e-01,8.17e-01,8.42e-01,8.29e-01,8.33e-01,8.51e-01,8.58e-01,8.40e-01,5.43e-01,1.04e-01,-5.20e-02,1.71e-02,3.10e-01,5.21e-01,7.10e-01,8.34e-01,8.91e-01,9.16e-01,9.42e-01,9.45e-01,9.63e-01,9.86e-01,9.77e-01,5.67e-01,5.81e-02,-1.12e-01,7.24e-03,3.38e-01,7.03e-01,7.24e-01,8.56e-01,9.13e-01,9.53e-01,9.50e-01,9.73e-01,9.98e-01,1.00e+00,9.87e-01,4.73e-01,3.93e-02,-9.25e-02,-5.22e-02,2.09e-01,7.48e-01,7.31e-01,8.39e-01,9.08e-01,9.48e-01,9.61e-01,9.65e-01,9.81e-01,9.89e-01,9.30e-01,3.75e-01,-5.89e-02,-1.36e-01,-4.75e-02,1.46e-01,6.03e-01,7.47e-01,8.66e-01,9.38e-01,9.52e-01,9.59e-01,9.78e-01,9.74e-01,9.68e-01,8.74e-01,2.29e-01,-9.81e-02,-1.79e-01,-1.30e-01,1.33e-01,5.17e-01,7.03e-01,7.53e-01,7.76e-01,7.68e-01,7.68e-01,7.73e-01,7.58e-01,7.31e-01,6.25e-01,1.07e-01,-1.20e-01,-1.63e-01,-1.17e-01,7.77e-02,4.14e-01,6.12e-01,6.82e-01,7.07e-01,7.46e-01,7.73e-01,8.23e-01,8.73e-01,8.87e-01,8.04e-01,6.15e-02,-1.53e-01,-2.02e-01,-1.14e-01,9.57e-02,6.28e-01,0.00e+00,5.87e-01,5.94e-01,5.63e-01,6.06e-01,5.91e-01,4.60e-01,1.89e-01,-4.41e-02,-2.76e-01,-3.23e-01,-3.22e-01,-2.99e-01,-7.21e-02,3.45e-01,0.00e+00,0.00e+00,3.50e-01,2.04e-01,2.13e-01,1.15e-02,-1.83e-01,-2.82e-01,-3.61e-01,-4.35e-01,-4.42e-01,-4.20e-01,-3.78e-01,-2.31e-01,-4.52e-02,0.00e+00,0.00e+00,0.00e+00,9.49e-02,-2.92e-01,-3.69e-01,-4.20e-01,-4.64e-01,-4.74e-01,-4.82e-01,-4.93e-01,-4.71e-01,-4.39e-01,-3.30e-01,-2.02e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-4.73e-01,-4.39e-01,-4.83e-01,-5.17e-01,-5.07e-01,-4.86e-01,-4.40e-01,-4.43e-01,-3.38e-01,-2.03e-01
5.33e-01,6.75e-01,7.11e-01,7.08e-01,6.91e-01,7.38e-01,7.38e-01,7.79e-01,8.05e-01,3.55e-01,-9.08e-02,-1.18e-01,-4.27e-02,3.98e-01,7.19e-01,5.45e-01,7.10e-01,7.58e-01,8.20e-01,8.21e-01,8.59e-01,8.70e-01,8.95e-01,9.29e-01,6.46e-01,1.22e-01,-2.82e-02,2.54e-02,3.59e-01,5.08e-01,4.98e-01,6.47e-01,7.17e-01,7.64e-01,7.60e-01,7.63e-01,7.84e-01,8.03e-01,8.00e-01,6.04e-01,2.32e-01,8.67e-02,1.50e-01,4.11e-01,5.32e-01,5.91e-01,7.21e-01,8.00e-01,8.40e-01,8.80e-01,8.77e-01,9.03e-01,9.46e-01,9.77e-01,6.92e-01,2.24e-01,5.15e-02,1.58e-01,4.66e-01,7.34e-01,6.06e-01,7.46e-01,8.23e-01,8.96e-01,9.08e-01,9.19e-01,9.51e-01,9.87e-01,1.00e+00,6.35e-01,2.09e-01,8.66e-02,1.21e-01,3.68e-01,7.99e-01,6.04e-01,7.36e-01,8.30e-01,8.88e-01,9.25e-01,9.19e-01,9.58e-01,9.78e-01,9.77e-01,5.50e-01,1.24e-01,3.88e-02,1.26e-01,3.11e-01,7.26e-01,6.19e-01,7.72e-01,8.82e-01,9.17e-01,9.38e-01,9.47e-01,9.75e-01,9.84e-01,9.47e-01,4.04e-01,8.06e-02,6.29e-05,4.85e-02,3.12e-01,6.56e-01,6.33e-01,6.93e-01,7.45e-01,7.65e-01,7.70e-01,7.77e-01,7.83e-01,7.76e-01,7.15e-01,2.76e-01,5.62e-02,1.11e-02,5.60e-02,2.45e-01,5.33e-01,5.36e-01,5.80e-01,6.07e-01,6.62e-01,6.95e-01,7.50e-01,8.26e-01,8.70e-01,8.50e-01,2.19e-01,1.13e-02,-3.75e-02,4.94e-02,2.49e-01,6.88e-01,0.00e+00,4.98e-01,5.28e-01,5.18e-01,5.65e-01,5.73e-01,4.91e-01,2.77e-01,7.85e-02,-1.36e-01,-1.80e-01,-1.78e-01,-1.55e-01,5.40e-02,4.16e-01,0.00e+00,0.00e+00,3.42e-01,2.26e-01,2.38e-01,7.61e-02,-8.72e-02,-1.76e-01,-2.40e-01,-3.05e-01,-3.09e-01,-2.86e-01,-2.41e-01,-1.14e-01,3.34e-02,0.00e+00,0.00e+00,0.00e+00,1.09e-01,-1.98e-01,-2.75e-01,-3.20e-01,-3.61e-01,-3.66e-01,-3.62e-01,-3.72e-01,-3.45e-01,-3.11e-01,-2.25e-01,-1.18e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-3.64e-01,-3.39e-01,-3.82e-01,-4.11e-01,-4.01e-01,-3.78e-01,-3.22e-01,-3.25e-01,-2.44e-01,-1.29e-01
-1.52e-01,-5.62e-02,3.38e-02,1.58e-01,6.60e-02,1.35e-01,1.63e-01,2.61e-01,4.38e-01,7.92e-01,6.39e-01,6.47e-01,6.43e-01,7.90e-01,5.34e-01,-5.10e-02,-2.36e-02,2.43e-02,1.72e-01,2.04e-01,2.20e-01,2.46e-01,2.84e-01,5.11e-01,9.13e-01,8.26e-01,7.32e-01,7.49e-01,7.90e-01,4.32e-01,-8.39e-02,5.84e-03,9.02e-02,1.85e-01,2.30e-01,2.42e-01,2.64e-01,2.89e-01,3.89e-01,7.38e-01,7.94e-01,7.58e-01,7.73e-01,8.02e-01,5.92e-01,-7.20e-02,3.83e-04,1.24e-01,2.12e-01,2.77e-01,3.03e-01,3.37e-01,3.98e-01,5.36e-01,9.67e-01,8.70e-01,7.91e-01,8.38e-01,9.11e-01,6.84e-01,-3.88e-02,2.04e-02,1.41e-01,2.81e-01,3.37e-01,3.29e-01,4.25e-01,4.73e-01,6.35e-01,1.00e+00,8.91e-01,8.06e-01,8.37e-01,9.36e-01,8.13e-01,-1.03e-01,3.14e-02,1.74e-01,2.77e-01,4.40e-01,3.65e-01,4.43e-01,5.03e-01,6.95e-01,9.87e-01,8.40e-01,7.89e-01,8.38e-01,9.13e-01,8.43e-01,-6.73e-02,1.36e-01,3.09e-01,4.32e-01,4.65e-01,4.18e-01,5.34e-01,5.88e-01,7.97e-01,9.48e-01,8.13e-01,7.56e-01,7.87e-01,8.89e-01,8.21e-01,4.46e-02,9.43e-02,2.37e-01,3.71e-01,3.71e-01,3.79e-01,4.69e-01,5.49e-01,6.94e-01,8.26e-01,7.58e-01,7.33e-01,7.50e-01,7.84e-01,7.04e-01,-4.04e-02,-1.15e-01,-7.35e-02,2.97e-02,8.28e-02,1.25e-01,2.85e-01,4.42e-01,6.98e-01,8.54e-01,7.55e-01,7.22e-01,7.56e-01,7.89e-01,5.80e-01,0.00e+00,-8.08e-02,7.46e-02,1.98e-01,2.31e-01,3.52e-01,5.45e-01,6.75e-01,6.90e-01,6.22e-01,5.99e-01,6.01e-01,6.13e-01,6.59e-01,5.77e-01,0.00e+00,0.00e+00,2.87e-01,3.54e-01,3.91e-01,4.69e-01,4.95e-01,4.83e-01,4.86e-01,4.78e-01,4.84e-01,5.05e-01,5.30e-01,5.35e-01,4.35e-01,0.00e+00,0.00e+00,0.00e+00,3.24e-01,4.21e-01,3.60e-01,3.58e-01,3.51e-01,3.64e-01,4.01e-01,4.01e-01,4.26e-01,4.49e-01,4.14e-01,3.64e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,3.42e-01,3.34e-01,3.18e-01,3.24e-01,3.38e-01,3.59e-01,4.13e-01,3.91e-01,3.28e-01,2.74e-01
-5.24e-01,-4.66e-01,-3.72e-01,-2.38e-01,-3.23e-01,-2.67e-01,-2.36e-01,-1.38e-01,7.18e-02,7.84e-01,8.73e-01,8.77e-01,8.13e-01,7.82e-01,2.44e-01,-3.95e-01,-4.43e-01,-4.10e-01,-2.65e-01,-2.24e-01,-2.29e-01,-2.02e-01,-1.57e-01,9.93e-02,7.63e-01,9.70e-01,9.47e-01,9.40e-01,7.84e-01,2.22e-01,-4.13e-01,-3.78e-01,-3.15e-01,-2.21e-01,-1.59e-01,-1.51e-01,-1.34e-01,-1.12e-01,9.85e-03,5.61e-01,8.57e-01,9.00e-01,8.86e-01,7.80e-01,3.97e-01,-4.38e-01,-4.22e-01,-3.13e-01,-2.29e-01,-1.63e-01,-1.37e-01,-1.05e-01,-3.95e-02,1.05e-01,8.11e-01,9.84e-01,9.73e-01,9.59e-01,8.96e-01,4.19e-01,-4.17e-01,-4.12e-01,-3.07e-01,-1.66e-01,-1.00e-01,-1.22e-01,-1.58e-02,3.93e-02,2.09e-01,8.91e-01,1.00e+00,9.90e-01,9.85e-01,9.67e-01,5.55e-01,-4.90e-01,-3.98e-01,-2.72e-01,-1.67e-01,1.68e-02,-8.39e-02,-2.72e-03,7.25e-02,3.16e-01,9.18e-01,9.90e-01,9.85e-01,9.82e-01,9.70e-01,6.51e-01,-4.51e-01,-2.84e-01,-1.27e-01,5.48e-03,4.01e-02,-1.76e-02,1.06e-01,1.68e-01,4.53e-01,9.64e-01,9.83e-01,9.63e-01,9.66e-01,9.57e-01,6.60e-01,-3.11e-01,-2.83e-01,-1.28e-01,2.71e-02,2.49e-02,2.77e-02,1.41e-01,2.45e-01,4.61e-01,8.82e-01,9.31e-01,9.25e-01,9.20e-01,8.62e-01,5.92e-01,-3.70e-01,-4.81e-01,-4.46e-01,-3.49e-01,-3.01e-01,-2.83e-01,-1.29e-01,4.27e-02,3.71e-01,9.41e-01,9.48e-01,9.39e-01,9.34e-01,8.69e-01,3.30e-01,0.00e+00,-4.00e-01,-2.19e-01,-5.61e-02,-4.67e-02,9.92e-02,3.85e-01,6.73e-01,8.08e-01,8.57e-01,8.63e-01,8.66e-01,8.68e-01,8.18e-01,4.76e-01,0.00e+00,0.00e+00,1.51e-01,3.11e-01,3.44e-01,5.37e-01,6.65e-01,7.01e-01,7.47e-01,7.79e-01,7.95e-01,8.09e-01,8.20e-01,7.62e-01,5.38e-01,0.00e+00,0.00e+00,0.00e+00,3.44e-01,6.31e-01,6.05e-01,6.31e-01,6.49e-01,6.71e-01,7.20e-01,7.27e-01,7.44e-01,7.59e-01,6.72e-01,5.51e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,6.37e-01,6.15e-01,6.24e-01,6.47e-01,6.58e-01,6.71e-01,7.11e-01,6.88e-01,5.68e-01,4.40e-01
-6.15e-01,-5.75e-01,-4.82e-01,-3.53e-01,-4.24e-01,-3.76e-01,-3.56e-01,-2.57e-01,-3.96e-02,7.38e-01,8.99e-01,8.96e-01,8.07e-01,7.42e-01,1.66e-01,-4.81e-01,-5.43e-01,-5.18e-01,-3.79e-01,-3.36e-01,-3.49e-01,-3.21e-01,-2.81e-01,-3.10e-02,6.80e-01,9.61e-01,9.59e-01,9.48e-01,7.56e-01,1.48e-01,-4.89e-01,-4.76e-01,-4.27e-01,-3.25e-01,-2.63e-01,-2.59e-01,-2.42e-01,-2.20e-01,-1.01e-01,4.80e-01,8.29e-01,8.97e-01,8.82e-01,7.42e-01,3.03e-01,-5.25e-01,-5.27e-01,-4.30e-01,-3.51e-01,-2.86e-01,-2.69e-01,-2.35e-01,-1.67e-01,-2.55e-02,7.21e-01,9.76e-01,9.81e-01,9.44e-01,8.45e-01,3.01e-01,-5.08e-01,-5.27e-01,-4.33e-01,-2.86e-01,-2.19e-01,-2.53e-01,-1.48e-01,-9.25e-02,8.66e-02,8.06e-01,9.90e-01,1.00e+00,1.00e+00,9.25e-01,4.41e-01,-5.82e-01,-5.11e-01,-3.90e-01,-2.87e-01,-1.06e-01,-2.15e-01,-1.27e-01,-5.08e-02,1.96e-01,8.67e-01,9.92e-01,9.97e-01,9.92e-01,9.40e-01,5.89e-01,-5.46e-01,-3.97e-01,-2.44e-01,-1.15e-01,-7.69e-02,-1.43e-01,-2.00e-02,4.16e-02,3.36e-01,9.28e-01,9.86e-01,9.87e-01,9.75e-01,9.44e-01,6.05e-01,-3.94e-01,-3.73e-01,-2.21e-01,-6.62e-02,-6.65e-02,-6.92e-02,4.67e-02,1.52e-01,3.81e-01,8.62e-01,9.39e-01,9.40e-01,9.28e-01,8.47e-01,5.36e-01,-4.41e-01,-5.63e-01,-5.32e-01,-4.41e-01,-3.97e-01,-3.87e-01,-2.42e-01,-7.42e-02,2.57e-01,9.21e-01,9.56e-01,9.59e-01,9.43e-01,8.53e-01,2.52e-01,0.00e+00,-4.71e-01,-2.93e-01,-1.27e-01,-1.26e-01,1.90e-02,3.14e-01,6.31e-01,7.96e-01,8.79e-01,8.90e-01,8.99e-01,8.96e-01,8.20e-01,4.24e-01,0.00e+00,0.00e+00,1.05e-01,2.84e-01,3.09e-01,5.25e-01,6.75e-01,7.22e-01,7.77e-01,8.21e-01,8.39e-01,8.52e-01,8.58e-01,7.85e-01,5.41e-01,0.00e+00,0.00e+00,0.00e+00,3.25e-01,6.56e-01,6.41e-01,6.72e-01,6.95e-01,7.19e-01,7.70e-01,7.80e-01,7.91e-01,8.04e-01,7.03e-01,5.76e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,6.87e-01,6.62e-01,6.77e-01,7.03e-01,7.14e-01,7.21e-01,7.55e-01,7.33e-01,5.98e-01,4.61e-01
-5.88e-01,-5.44e-01,-4.58e-01,-3.15e-01,-3.93e-01,-3.39e-01,-3.18e-01,-2.25e-01,-1.37e-02,7.46e-01,8.79e-01,8.82e-01,8.23e-01,7.47e-01,2.00e-01,-4.62e-01,-5.23e-01,-4.92e-01,-3.53e-01,-3.07e-01,-3.14e-01,-2.89e-01,-2.50e-01,3.39e-03,6.98e-01,9.56e-01,9.48e-01,9.42e-01,7.53e-01,1.72e-01,-4.74e-01,-4.54e-01,-3.97e-01,-3.03e-01,-2.40e-01,-2.33e-01,-2.15e-01,-1.93e-01,-6.97e-02,5.05e-01,8.33e-01,8.93e-01,8.82e-01,7.47e-01,3.48e-01,-5.10e-01,-5.04e-01,-4.02e-01,-3.20e-01,-2.53e-01,-2.24e-01,-1.97e-01,-1.32e-01,8.36e-03,7.40e-01,9.66e-01,9.88e-01,9.74e-01,8.50e-01,3.52e-01,-4.90e-01,-4.97e-01,-3.98e-01,-2.58e-01,-1.92e-01,-2.15e-01,-1.10e-01,-5.22e-02,1.21e-01,8.37e-01,9.85e-01,1.00e+00,1.00e+00,9.57e-01,4.86e-01,-5.64e-01,-4.81e-01,-3.63e-01,-2.59e-01,-7.22e-02,-1.77e-01,-9.60e-02,-2.31e-02,2.26e-01,8.80e-01,9.82e-01,9.85e-01,1.00e+00,9.72e-01,6.04e-01,-5.23e-01,-3.70e-01,-2.19e-01,-8.56e-02,-5.05e-02,-1.13e-01,1.25e-02,7.51e-02,3.67e-01,9.39e-01,9.86e-01,9.77e-01,9.81e-01,9.37e-01,6.17e-01,-3.71e-01,-3.49e-01,-1.97e-01,-3.77e-02,-3.93e-02,-3.74e-02,7.61e-02,1.82e-01,4.07e-01,8.74e-01,9.38e-01,9.40e-01,9.34e-01,8.52e-01,5.55e-01,-4.12e-01,-5.41e-01,-5.08e-01,-4.13e-01,-3.69e-01,-3.56e-01,-2.08e-01,-4.09e-02,2.88e-01,9.25e-01,9.45e-01,9.50e-01,9.39e-01,8.58e-01,2.91e-01,0.00e+00,-4.44e-01,-2.63e-01,-9.72e-02,-9.19e-02,5.12e-02,3.45e-01,6.52e-01,8.05e-01,8.73e-01,8.75e-01,8.88e-01,8.87e-01,8.18e-01,4.65e-01,0.00e+00,0.00e+00,1.34e-01,3.04e-01,3.33e-01,5.41e-01,6.82e-01,7.22e-01,7.70e-01,8.10e-01,8.24e-01,8.40e-01,8.46e-01,7.76e-01,5.55e-01,0.00e+00,0.00e+00,0.00e+00,3.35e-01,6.62e-01,6.39e-01,6.66e-01,6.85e-01,7.07e-01,7.54e-01,7.65e-01,7.79e-01,7.89e-01,6.94e-01,5.78e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,6.80e-01,6.54e-01,6.65e-01,6.92e-01,7.04e-01,7.15e-01,7.47e-01,7.23e-01,5.92e-01,4.64e-01
-3.43e-01,-3.06e-01,-2.22e-01,-5.53e-02,-1.74e-01,-1.15e-01,-7.39e-02,3.89e-03,1.91e-01,7.78e-01,7.77e-01,8.00e-01,7.63e-01,8.38e-01,4.15e-01,-2.08e-01,-2.61e-01,-2.30e-01,-7.41e-02,-3.32e-02,-3.51e-02,-1.08e-02,1.92e-02,2.72e-01,8.41e-01,9.36e-01,8.89e-01,8.96e-01,8.44e-01,3.81e-01,-2.34e-01,-1.89e-01,-1.21e-01,-2.36e-02,3.64e-02,5.11e-02,6.42e-02,8.52e-02,2.06e-01,6.88e-01,8.85e-01,8.92e-01,8.81e-01,8.37e-01,5.46e-01,-2.57e-01,-2.38e-01,-1.20e-01,-2.90e-02,3.12e-02,5.62e-02,8.98e-02,1.44e-01,2.83e-01,8.87e-01,9.57e-01,9.31e-01,9.73e-01,9.81e-01,5.62e-01,-2.28e-01,-2.25e-01,-1.19e-01,2.12e-02,9.37e-02,6.74e-02,1.67e-01,2.09e-01,3.68e-01,9.36e-01,9.67e-01,9.25e-01,9.57e-01,1.00e+00,6.98e-01,-3.10e-01,-2.06e-01,-7.89e-02,2.50e-02,2.06e-01,1.13e-01,1.81e-01,2.43e-01,4.71e-01,9.50e-01,9.39e-01,9.17e-01,9.38e-01,1.01e+00,7.55e-01,-2.74e-01,-9.31e-02,6.28e-02,1.99e-01,2.29e-01,1.66e-01,2.86e-01,3.34e-01,5.81e-01,9.58e-01,9.28e-01,8.90e-01,9.06e-01,9.40e-01,7.21e-01,-1.83e-01,-1.51e-01,-5.10e-03,1.42e-01,1.39e-01,1.42e-01,2.41e-01,3.31e-01,5.14e-01,8.37e-01,8.53e-01,8.47e-01,8.48e-01,8.23e-01,6.20e-01,-2.46e-01,-3.36e-01,-2.94e-01,-1.91e-01,-1.40e-01,-1.17e-01,3.70e-02,1.99e-01,4.99e-01,9.20e-01,8.91e-01,8.79e-01,8.89e-01,8.65e-01,4.37e-01,0.00e+00,-2.70e-01,-8.25e-02,7.26e-02,9.26e-02,2.25e-01,4.80e-01,7.04e-01,7.86e-01,7.91e-01,7.90e-01,7.96e-01,8.08e-01,8.13e-01,5.78e-01,0.00e+00,0.00e+00,2.35e-01,3.63e-01,4.02e-01,5.49e-01,6.30e-01,6.43e-01,6.70e-01,6.89e-01,7.05e-01,7.28e-01,7.46e-01,7.29e-01,5.63e-01,0.00e+00,0.00e+00,0.00e+00,3.69e-01,5.87e-01,5.43e-01,5.56e-01,5.63e-01,5.83e-01,6.28e-01,6.30e-01,6.52e-01,6.73e-01,6.26e-01,5.24e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,5.53e-01,5.36e-01,5.39e-01,5.57e-01,5.65e-01,5.82e-01,6.21e-01,6.00e-01,5.13e-01,4.02e-01
2.48e-01,2.94e-01,4.05e-01,4.50e-01,3.60e-01,4.16e-01,4.65e-01,5.08e-01,5.63e-01,5.07e-01,2.06e-01,2.43e-01,3.06e-01,5.74e-01,7.05e-01,3.20e-01,3.79e-01,4.17e-01,5.23e-01,5.35e-01,5.62e-01,5.78e-01,6.03e-01,7.30e-01,7.88e-01,4.73e-01,3.63e-01,4.02e-01,6.05e-01,5.60e-01,2.81e-01,3.91e-01,4.66e-01,5.37e-01,5.53e-01,5.78e-01,5.93e-01,5.99e-01,6.59e-01,7.33e-01,5.59e-01,4.63e-01,4.95e-01,6.53e-01,7.69e-01,3.09e-01,4.04e-01,5.01e-01,5.73e-01,6.12e-01,6.42e-01,6.71e-01,7.05e-01,7.70e-01,8.35e-01,5.49e-01,4.42e-01,5.33e-01,7.64e-01,1.04e+00,3.43e-01,4.19e-01,5.17e-01,6.08e-01,6.34e-01,6.61e-01,7.18e-01,7.48e-01,7.99e-01,8.13e-01,5.55e-01,4.41e-01,4.86e-01,6.98e-01,1.00e+00,2.98e-01,4.13e-01,5.29e-01,6.14e-01,7.23e-01,6.90e-01,7.22e-01,7.40e-01,8.15e-01,7.38e-01,4.60e-01,4.23e-01,5.03e-01,6.34e-01,1.01e+00,3.31e-01,4.92e-01,6.22e-01,7.18e-01,7.19e-01,7.02e-01,7.57e-01,7.84e-01,8.55e-01,6.47e-01,4.32e-01,3.64e-01,4.11e-01,5.74e-01,7.91e-01,3.23e-01,3.63e-01,4.60e-01,5.34e-01,5.28e-01,5.37e-01,5.81e-01,6.10e-01,6.40e-01,4.99e-01,3.67e-01,3.44e-01,3.76e-01,4.69e-01,6.03e-01,2.33e-01,2.28e-01,2.73e-01,3.48e-01,3.91e-01,4.34e-01,5.45e-01,6.37e-01,7.43e-01,5.19e-01,3.69e-01,3.37e-01,4.02e-01,5.15e-01,6.89e-01,0.00e+00,2.10e-01,3.20e-01,3.83e-01,4.16e-01,4.87e-01,5.41e-01,4.95e-01,3.94e-01,2.52e-01,2.21e-01,2.24e-01,2.50e-01,4.01e-01,6.08e-01,0.00e+00,0.00e+00,3.52e-01,3.15e-01,3.50e-01,3.08e-01,2.27e-01,1.76e-01,1.40e-01,1.02e-01,1.00e-01,1.31e-01,1.56e-01,2.47e-01,3.44e-01,0.00e+00,0.00e+00,0.00e+00,3.01e-01,1.53e-01,7.93e-02,4.90e-02,2.56e-02,2.96e-02,4.06e-02,4.08e-02,5.32e-02,7.81e-02,1.25e-01,1.93e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,1.75e-02,3.58e-02,8.32e-03,-9.83e-03,4.39e-03,2.25e-02,5.57e-02,4.11e-02,5.30e-02,8.76e-02
9.46e-01,8.17e-01,7.67e-01,8.51e-01,6.86e-01,7.07e-01,7.10e-01,6.51e-01,5.34e-01,-2.13e-01,-6.44e-01,-6.40e-01,-5.90e-01,-2.44e-01,5.59e-01,9.66e-01,9.70e-01,9.41e-01,9.26e-01,9.18e-01,8.73e-01,8.67e-01,8.14e-01,6.82e-01,9.98e-02,-4.71e-01,-5.59e-01,-4.94e-01,1.08e-02,6.03e-01,9.56e-01,9.77e-01,9.64e-01,9.39e-01,9.20e-01,9.14e-01,9.09e-01,8.95e-01,8.37e-01,3.64e-01,-1.68e-01,-3.44e-01,-2.82e-01,3.30e-02,4.33e-01,9.85e-01,9.79e-01,9.50e-01,9.22e-01,8.99e-01,8.82e-01,8.63e-01,8.13e-01,7.26e-01,8.57e-02,-3.98e-01,-5.41e-01,-4.04e-01,-1.03e-01,4.67e-01,9.90e-01,9.58e-01,9.28e-01,8.81e-01,8.61e-01,8.52e-01,7.96e-01,7.31e-01,6.04e-01,-1.03e-01,-4.90e-01,-5.82e-01,-5.64e-01,-3.10e-01,2.98e-01,1.00e+00,9.71e-01,9.33e-01,8.88e-01,8.21e-01,8.37e-01,7.81e-01,7.10e-01,5.14e-01,-2.02e-01,-5.47e-01,-6.18e-01,-5.61e-01,-4.00e-01,9.06e-02,9.89e-01,9.56e-01,8.92e-01,8.29e-01,7.95e-01,7.87e-01,7.03e-01,6.27e-01,3.83e-01,-3.59e-01,-6.05e-01,-6.66e-01,-6.44e-01,-4.31e-01,-1.64e-02,6.78e-01,6.71e-01,5.78e-01,4.71e-01,4.63e-01,4.51e-01,3.64e-01,2.72e-01,7.26e-02,-4.92e-01,-6.52e-01,-6.83e-01,-6.59e-01,-5.17e-01,-1.64e-01,6.74e-01,8.08e-01,8.13e-01,7.95e-01,7.92e-01,8.13e-01,7.77e-01,6.99e-01,4.77e-01,-3.73e-01,-5.52e-01,-6.01e-01,-5.54e-01,-4.14e-01,1.99e-01,0.00e+00,7.31e-01,6.78e-01,5.87e-01,6.25e-01,5.55e-01,3.29e-01,-3.31e-02,-3.06e-01,-5.39e-01,-5.83e-01,-5.94e-01,-5.76e-01,-3.95e-01,8.44e-02,0.00e+00,0.00e+00,3.48e-01,1.71e-01,1.69e-01,-9.05e-02,-3.33e-01,-4.43e-01,-5.39e-01,-6.33e-01,-6.50e-01,-6.44e-01,-6.16e-01,-4.76e-01,-2.34e-01,0.00e+00,0.00e+00,0.00e+00,3.97e-02,-3.95e-01,-4.57e-01,-5.22e-01,-5.75e-01,-5.99e-01,-6.39e-01,-6.60e-01,-6.53e-01,-6.37e-01,-5.11e-01,-4.20e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-5.91e-01,-5.47e-01,-5.73e-01,-6.16e-01,-6.25e-01,-6.28e-01,-6.16e-01,-6.04e-01,-4.78e-01,-3.94e-01
9.26e-01,8.77e-01,8.20e-01,8.75e-01,7.59e-01,7.81e-01,7.90e-01,7.35e-01,6.29e-01,-1.42e-01,-6.09e-01,-5.97e-01,-5.14e-01,-1.12e-01,5.97e-01,9.20e-01,9.76e-01,9.74e-01,9.65e-01,9.56e-01,9.42e-01,9.33e-01,8.94e-01,7.87e-01,1.89e-01,-4.11e-01,-5.22e-01,-4.62e-01,2.49e-02,5.75e-01,8.99e-01,9.63e-01,9.74e-01,9.53e-01,9.32e-01,9.31e-01,9.29e-01,9.25e-01,8.70e-01,4.00e-01,-1.35e-01,-3.17e-01,-2.66e-01,6.54e-02,4.50e-01,9.52e-01,9.84e-01,9.89e-01,9.73e-01,9.60e-01,9.43e-01,9.37e-01,9.01e-01,8.35e-01,1.98e-01,-3.29e-01,-4.77e-01,-3.41e-01,-3.25e-02,5.39e-01,9.57e-01,9.90e-01,9.79e-01,9.52e-01,9.37e-01,9.32e-01,8.93e-01,8.39e-01,7.36e-01,3.14e-02,-3.98e-01,-5.11e-01,-4.81e-01,-2.06e-01,4.13e-01,9.71e-01,1.00e+00,9.83e-01,9.47e-01,8.90e-01,9.17e-01,8.79e-01,8.23e-01,6.56e-01,-7.43e-02,-4.68e-01,-5.49e-01,-4.79e-01,-2.96e-01,2.26e-01,9.50e-01,9.79e-01,9.44e-01,8.91e-01,8.74e-01,8.84e-01,8.18e-01,7.59e-01,5.35e-01,-2.37e-01,-5.19e-01,-5.97e-01,-5.55e-01,-3.23e-01,1.15e-01,7.17e-01,7.31e-01,6.60e-01,5.74e-01,5.70e-01,5.67e-01,4.90e-01,4.10e-01,2.19e-01,-3.76e-01,-5.65e-01,-6.00e-01,-5.70e-01,-3.94e-01,-1.06e-02,6.84e-01,8.13e-01,8.21e-01,8.15e-01,8.18e-01,8.52e-01,8.33e-01,7.69e-01,5.68e-01,-3.14e-01,-5.07e-01,-5.59e-01,-5.02e-01,-3.27e-01,3.19e-01,0.00e+00,7.17e-01,6.69e-01,5.78e-01,6.25e-01,5.54e-01,3.38e-01,-1.90e-02,-2.93e-01,-5.33e-01,-5.77e-01,-5.90e-01,-5.70e-01,-3.70e-01,1.37e-01,0.00e+00,0.00e+00,3.25e-01,1.41e-01,1.51e-01,-1.08e-01,-3.45e-01,-4.54e-01,-5.50e-01,-6.41e-01,-6.57e-01,-6.47e-01,-6.20e-01,-4.74e-01,-2.28e-01,0.00e+00,0.00e+00,0.00e+00,1.48e-02,-4.16e-01,-4.81e-01,-5.44e-01,-5.98e-01,-6.20e-01,-6.54e-01,-6.77e-01,-6.64e-01,-6.50e-01,-5.22e-01,-4.22e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-6.06e-01,-5.68e-01,-6.06e-01,-6.46e-01,-6.53e-01,-6.48e-01,-6.32e-01,-6.30e-01,-4.98e-01,-3.99e-01
8.81e-01,8.66e-01,8.40e-01,8.76e-01,7.75e-01,8.04e-01,8.13e-01,7.79e-01,6.96e-01,-3.88e-02,-5.22e-01,-5.04e-01,-4.22e-01,-1.66e-02,6.50e-01,8.75e-01,9.62e-01,9.70e-01,9.78e-01,9.70e-01,9.67e-01,9.64e-01,9.37e-01,8.57e-01,3.08e-01,-3.06e-01,-4.32e-01,-3.73e-01,1.07e-01,5.87e-01,8.51e-01,9.38e-01,9.61e-01,9.58e-01,9.38e-01,9.40e-01,9.43e-01,9.45e-01,8.98e-01,4.67e-01,-5.48e-02,-2.36e-01,-1.82e-01,1.52e-01,4.91e-01,9.11e-01,9.71e-01,9.89e-01,9.89e-01,9.86e-01,9.68e-01,9.76e-01,9.53e-01,9.08e-01,3.23e-01,-2.14e-01,-3.76e-01,-2.40e-01,8.58e-02,6.02e-01,9.25e-01,9.73e-01,9.93e-01,9.84e-01,9.74e-01,9.72e-01,9.48e-01,9.08e-01,8.30e-01,1.74e-01,-2.72e-01,-3.90e-01,-3.63e-01,-7.89e-02,5.29e-01,9.33e-01,9.83e-01,1.00e+00,9.80e-01,9.38e-01,9.65e-01,9.45e-01,9.00e-01,7.59e-01,6.90e-02,-3.45e-01,-4.32e-01,-3.56e-01,-1.68e-01,3.59e-01,9.15e-01,9.69e-01,9.84e-01,9.48e-01,9.31e-01,9.43e-01,8.93e-01,8.50e-01,6.59e-01,-9.81e-02,-4.04e-01,-4.81e-01,-4.40e-01,-1.86e-01,2.48e-01,7.21e-01,7.48e-01,7.01e-01,6.35e-01,6.35e-01,6.34e-01,5.73e-01,5.07e-01,3.39e-01,-2.47e-01,-4.51e-01,-4.88e-01,-4.55e-01,-2.70e-01,1.08e-01,6.80e-01,7.98e-01,8.13e-01,8.20e-01,8.30e-01,8.70e-01,8.75e-01,8.33e-01,6.67e-01,-1.99e-01,-4.06e-01,-4.60e-01,-3.92e-01,-2.09e-01,4.18e-01,0.00e+00,7.04e-01,6.76e-01,6.03e-01,6.54e-01,6.02e-01,4.09e-01,6.89e-02,-2.04e-01,-4.55e-01,-5.02e-01,-5.13e-01,-4.91e-01,-2.77e-01,2.17e-01,0.00e+00,0.00e+00,3.63e-01,1.83e-01,2.00e-01,-4.91e-02,-2.82e-01,-3.92e-01,-4.89e-01,-5.82e-01,-5.98e-01,-5.85e-01,-5.53e-01,-4.01e-01,-1.60e-01,0.00e+00,0.00e+00,0.00e+00,6.96e-02,-3.67e-01,-4.40e-01,-5.03e-01,-5.57e-01,-5.76e-01,-6.06e-01,-6.25e-01,-6.10e-01,-5.93e-01,-4.68e-01,-3.58e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-5.68e-01,-5.27e-01,-5.69e-01,-6.10e-01,-6.12e-01,-6.01e-01,-5.78e-01,-5.77e-01,-4.52e-01,-3.46e-01
8.11e-01,8.33e-01,8.38e-01,8.59e-01,7.68e-01,7.99e-01,7.99e-01,7.85e-01,7.23e-01,4.53e-02,-4.31e-01,-4.52e-01,-3.93e-01,8.32e-02,7.04e-01,8.37e-01,9.33e-01,9.43e-01,9.70e-01,9.53e-01,9.54e-01,9.62e-01,9.47e-01,8.85e-01,3.89e-01,-2.14e-01,-3.41e-01,-2.73e-01,1.90e-01,6.09e-01,8.03e-01,8.99e-01,9.33e-01,9.47e-01,9.30e-01,9.31e-01,9.40e-01,9.36e-01,9.02e-01,5.21e-01,1.46e-02,-1.59e-01,-8.68e-02,2.28e-01,5.50e-01,8.74e-01,9.47e-01,9.72e-01,9.84e-01,9.85e-01,9.81e-01,9.77e-01,9.71e-01,9.38e-01,4.23e-01,-1.12e-01,-2.88e-01,-1.52e-01,1.87e-01,6.68e-01,8.80e-01,9.55e-01,9.75e-01,9.86e-01,9.75e-01,9.88e-01,9.71e-01,9.48e-01,8.88e-01,2.77e-01,-1.67e-01,-2.87e-01,-2.59e-01,2.50e-02,6.14e-01,8.88e-01,9.47e-01,9.80e-01,1.00e+00,9.80e-01,9.84e-01,9.71e-01,9.46e-01,8.37e-01,1.84e-01,-2.48e-01,-3.26e-01,-2.46e-01,-4.86e-02,4.44e-01,8.93e-01,9.62e-01,9.82e-01,9.78e-01,9.68e-01,9.66e-01,9.37e-01,8.98e-01,7.42e-01,1.41e-02,-3.01e-01,-3.82e-01,-3.48e-01,-8.05e-02,3.46e-01,7.14e-01,7.46e-01,7.25e-01,6.72e-01,6.69e-01,6.69e-01,6.26e-01,5.68e-01,4.18e-01,-1.41e-01,-3.50e-01,-3.88e-01,-3.53e-01,-1.72e-01,1.91e-01,6.56e-01,7.65e-01,7.86e-01,8.05e-01,8.20e-01,8.63e-01,8.82e-01,8.59e-01,7.20e-01,-1.04e-01,-3.16e-01,-3.69e-01,-2.94e-01,-1.06e-01,4.88e-01,0.00e+00,6.64e-01,6.62e-01,6.05e-01,6.56e-01,6.24e-01,4.49e-01,1.28e-01,-1.37e-01,-3.85e-01,-4.33e-01,-4.40e-01,-4.19e-01,-2.01e-01,2.65e-01,0.00e+00,0.00e+00,3.75e-01,2.15e-01,2.31e-01,-1.05e-03,-2.30e-01,-3.40e-01,-4.31e-01,-5.23e-01,-5.36e-01,-5.21e-01,-4.84e-01,-3.32e-01,-1.14e-01,0.00e+00,0.00e+00,0.00e+00,1.03e-01,-3.22e-01,-3.93e-01,-4.56e-01,-5.10e-01,-5.28e-01,-5.51e-01,-5.69e-01,-5.56e-01,-5.34e-01,-4.13e-01,-3.00e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-5.17e-01,-4.75e-01,-5.17e-01,-5.62e-01,-5.62e-01,-5.51e-01,-5.23e-01,-5.23e-01,-4.11e-01,-3.00e-01
7.29e-01,7.39e-01,7.58e-01,8.35e-01,7.01e-01,7.47e-01,7.48e-01,7.46e-01,7.27e-01,1.88e-01,-2.74e-01,-2.96e-01,-2.54e-01,2.03e-01,7.67e-01,7.98e-01,8.66e-01,8.77e-01,9.32e-01,9.31e-01,9.17e-01,9.29e-01,9.17e-01,9.01e-01,5.35e-01,-3.22e-02,-1.58e-01,-8.89e-02,3.63e-01,6.99e-01,7.65e-01,8.57e-01,8.98e-01,9.30e-01,9.29e-01,9.28e-01,9.41e-01,9.41e-01,9.32e-01,6.59e-01,1.98e-01,2.75e-02,1.04e-01,4.07e-01,6.47e-01,8.23e-01,8.88e-01,9.29e-01,9.51e-01,9.69e-01,9.72e-01,9.71e-01,9.76e-01,9.63e-01,5.79e-01,7.90e-02,-9.97e-02,4.14e-02,3.73e-01,7.74e-01,8.30e-01,8.90e-01,9.26e-01,9.65e-01,9.77e-01,9.71e-01,9.78e-01,9.61e-01,9.25e-01,4.40e-01,1.68e-02,-1.06e-01,-7.22e-02,2.06e-01,7.23e-01,8.21e-01,8.90e-01,9.38e-01,9.80e-01,1.00e+00,9.80e-01,9.71e-01,9.57e-01,8.85e-01,3.48e-01,-6.71e-02,-1.50e-01,-6.85e-02,1.29e-01,5.69e-01,8.36e-01,9.29e-01,9.76e-01,9.84e-01,9.93e-01,9.76e-01,9.54e-01,9.22e-01,8.19e-01,1.90e-01,-1.23e-01,-2.07e-01,-1.72e-01,8.74e-02,4.65e-01,6.55e-01,6.88e-01,6.95e-01,6.71e-01,6.66e-01,6.63e-01,6.39e-01,5.99e-01,4.89e-01,1.37e-02,-1.85e-01,-2.25e-01,-1.90e-01,-2.60e-02,2.79e-01,5.86e-01,6.74e-01,7.03e-01,7.45e-01,7.69e-01,8.15e-01,8.65e-01,8.75e-01,7.96e-01,7.84e-02,-1.37e-01,-1.92e-01,-1.21e-01,4.95e-02,5.37e-01,0.00e+00,5.94e-01,6.30e-01,6.10e-01,6.66e-01,6.63e-01,5.46e-01,2.79e-01,3.49e-02,-2.10e-01,-2.63e-01,-2.65e-01,-2.48e-01,-4.11e-02,3.61e-01,0.00e+00,0.00e+00,4.24e-01,2.96e-01,3.20e-01,1.25e-01,-8.40e-02,-1.91e-01,-2.77e-01,-3.65e-01,-3.78e-01,-3.60e-01,-3.20e-01,-1.81e-01,-4.98e-03,0.00e+00,0.00e+00,0.00e+00,1.82e-01,-1.83e-01,-2.62e-01,-3.22e-01,-3.76e-01,-3.92e-01,-4.07e-01,-4.24e-01,-4.08e-01,-3.85e-01,-2.86e-01,-1.96e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-3.86e-01,-3.48e-01,-3.89e-01,-4.27e-01,-4.25e-01,-4.16e-01,-3.82e-01,-3.87e-01,-3.04e-01,-2.27e-01
7.77e-01,8.18e-01,8.39e-01,8.52e-01,7.73e-01,8.07e-01,8.21e-01,8.14e-01,7.56e-01,1.04e-01,-3.84e-01,-3.72e-01,-2.91e-01,1.54e-01,7.03e-01,7.85e-01,8.95e-01,9.14e-01,9.50e-01,9.36e-01,9.57e-01,9.63e-01,9.53e-01,9.20e-01,4.57e-01,-1.42e-01,-2.80e-01,-2.21e-01,2.24e-01,5.98e-01,7.47e-01,8.57e-01,9.03e-01,9.21e-01,9.02e-01,9.16e-01,9.22e-01,9.22e-01,8.99e-01,5.46e-01,6.43e-02,-1.04e-01,-4.68e-02,2.59e-01,5.84e-01,8.15e-01,9.10e-01,9.53e-01,9.74e-01,9.72e-01,9.77e-01,9.85e-01,9.79e-01,9.60e-01,4.84e-01,-5.02e-02,-2.13e-01,-7.56e-02,2.43e-01,6.98e-01,8.38e-01,9.26e-01,9.62e-01,9.72e-01,9.75e-01,9.96e-01,9.80e-01,9.65e-01,9.19e-01,3.65e-01,-8.39e-02,-2.15e-01,-1.77e-01,1.13e-01,6.90e-01,8.37e-01,9.17e-01,9.65e-01,9.84e-01,9.80e-01,1.00e+00,9.93e-01,9.60e-01,8.77e-01,2.62e-01,-1.75e-01,-2.47e-01,-1.57e-01,3.82e-02,4.96e-01,8.39e-01,9.32e-01,9.74e-01,9.78e-01,9.65e-01,9.82e-01,9.67e-01,9.33e-01,7.97e-01,9.35e-02,-2.21e-01,-3.07e-01,-2.61e-01,-2.47e-03,4.00e-01,7.05e-01,7.43e-01,7.37e-01,7.04e-01,7.03e-01,7.07e-01,6.70e-01,6.25e-01,4.90e-01,-5.34e-02,-2.69e-01,-3.05e-01,-2.68e-01,-8.44e-02,2.68e-01,6.35e-01,7.33e-01,7.58e-01,7.86e-01,8.07e-01,8.53e-01,8.84e-01,8.74e-01,7.59e-01,-3.75e-02,-2.50e-01,-3.02e-01,-2.21e-01,-2.92e-02,5.42e-01,0.00e+00,6.38e-01,6.40e-01,5.93e-01,6.44e-01,6.17e-01,4.62e-01,1.60e-01,-9.49e-02,-3.40e-01,-3.87e-01,-3.93e-01,-3.68e-01,-1.44e-01,3.08e-01,0.00e+00,0.00e+00,3.69e-01,2.07e-01,2.28e-01,6.10e-03,-2.11e-01,-3.15e-01,-4.01e-01,-4.87e-01,-5.00e-01,-4.80e-01,-4.44e-01,-2.91e-01,-8.33e-02,0.00e+00,0.00e+00,0.00e+00,1.11e-01,-3.00e-01,-3.80e-01,-4.39e-01,-4.90e-01,-5.04e-01,-5.23e-01,-5.40e-01,-5.23e-01,-4.99e-01,-3.76e-01,-2.66e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-4.97e-01,-4.59e-01,-5.04e-01,-5.43e-01,-5.40e-01,-5.22e-01,-4.91e-01,-4.92e-01,-3.76e-01,-2.64e-01
7.17e-01,7.87e-01,8.11e-01,8.10e-01,7.56e-01,7.96e-01,8.03e-01,8.09e-01,7.78e-01,1.69e-01,-3.10e-01,-3.07e-01,-2.26e-01,2.12e-01,7.09e-01,7.19e-01,8.55e-01,8.85e-01,9.26e-01,9.19e-01,9.43e-01,9.50e-01,9.50e-01,9.30e-01,5.11e-01,-7.63e-02,-2.20e-01,-1.63e-01,2.58e-01,5.66e-01,6.84e-01,8.10e-01,8.58e-01,8.89e-01,8.75e-01,8.82e-01,8.95e-01,9.04e-01,8.80e-01,5.62e-01,1.05e-01,-5.86e-02,2.50e-03,3.08e-01,5.48e-01,7.61e-01,8.69e-01,9.21e-01,9.47e-01,9.62e-01,9.53e-01,9.76e-01,9.85e-01,9.82e-01,5.49e-01,2.86e-02,-1.46e-01,-1.88e-02,3.12e-01,7.01e-01,7.82e-01,8.82e-01,9.34e-01,9.74e-01,9.73e-01,9.88e-01,9.94e-01,9.81e-01,9.58e-01,4.43e-01,-2.72e-03,-1.27e-01,-9.60e-02,1.81e-01,7.22e-01,7.81e-01,8.79e-01,9.45e-01,9.71e-01,9.71e-01,9.93e-01,1.00e+00,9.96e-01,9.13e-01,3.47e-01,-8.47e-02,-1.71e-01,-8.46e-02,1.07e-01,5.93e-01,7.80e-01,8.96e-01,9.66e-01,9.77e-01,9.79e-01,9.87e-01,9.86e-01,9.75e-01,8.58e-01,1.86e-01,-1.40e-01,-2.19e-01,-1.75e-01,9.65e-02,4.95e-01,6.92e-01,7.38e-01,7.50e-01,7.31e-01,7.34e-01,7.37e-01,7.13e-01,6.77e-01,5.62e-01,3.77e-02,-1.83e-01,-2.22e-01,-1.82e-01,9.13e-03,3.53e-01,6.17e-01,6.99e-01,7.25e-01,7.60e-01,7.84e-01,8.34e-01,8.80e-01,8.86e-01,7.94e-01,3.05e-02,-1.84e-01,-2.36e-01,-1.51e-01,4.42e-02,5.91e-01,0.00e+00,6.07e-01,6.17e-01,5.80e-01,6.31e-01,6.14e-01,4.77e-01,1.96e-01,-4.77e-02,-2.88e-01,-3.36e-01,-3.40e-01,-3.16e-01,-9.20e-02,3.42e-01,0.00e+00,0.00e+00,3.71e-01,2.19e-01,2.39e-01,3.15e-02,-1.74e-01,-2.76e-01,-3.60e-01,-4.42e-01,-4.53e-01,-4.34e-01,-3.96e-01,-2.46e-01,-4.42e-02,0.00e+00,0.00e+00,0.00e+00,1.22e-01,-2.73e-01,-3.53e-01,-4.09e-01,-4.57e-01,-4.70e-01,-4.84e-01,-4.97e-01,-4.79e-01,-4.54e-01,-3.44e-01,-2.26e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-4.66e-01,-4.29e-01,-4.74e-01,-5.12e-01,-5.06e-01,-4.87e-01,-4.50e-01,-4.54e-01,-3.51e-01,-2.34e-01
6.28e-01,7.57e-01,7.84e-01,7.64e-01,7.39e-01,7.77e-01,7.77e-01,8.03e-01,7.98e-01,2.35e-01,-2.29e-01,-2.56e-01,-1.96e-01,2.94e-01,6.97e-01,6.40e-01,7.98e-01,8.33e-01,8.83e-01,8.74e-01,9.04e-01,9.18e-01,9.35e-01,9.31e-01,5.50e-01,-1.33e-02,-1.59e-01,-9.76e-02,2.82e-01,5.34e-01,5.99e-01,7.37e-01,7.97e-01,8.33e-01,8.24e-01,8.28e-01,8.44e-01,8.55e-01,8.38e-01,5.59e-01,1.33e-01,-2.10e-02,4.73e-02,3.28e-01,5.27e-01,6.92e-01,8.13e-01,8.76e-01,9.06e-01,9.29e-01,9.21e-01,9.41e-01,9.68e-01,9.81e-01,6.05e-01,9.68e-02,-8.37e-02,3.73e-02,3.59e-01,6.99e-01,7.07e-01,8.35e-01,8.93e-01,9.44e-01,9.51e-01,9.60e-01,9.83e-01,9.89e-01,9.78e-01,5.03e-01,7.25e-02,-5.08e-02,-2.31e-02,2.43e-01,7.40e-01,7.10e-01,8.23e-01,9.00e-01,9.46e-01,9.57e-01,9.60e-01,9.96e-01,1.00e+00,9.68e-01,4.24e-01,-1.05e-02,-9.55e-02,-1.15e-02,1.76e-01,6.36e-01,7.15e-01,8.51e-01,9.37e-01,9.52e-01,9.69e-01,9.81e-01,9.87e-01,9.91e-01,9.14e-01,2.73e-01,-5.93e-02,-1.39e-01,-9.57e-02,1.80e-01,5.57e-01,6.68e-01,7.25e-01,7.54e-01,7.50e-01,7.55e-01,7.59e-01,7.50e-01,7.25e-01,6.27e-01,1.27e-01,-9.59e-02,-1.35e-01,-9.40e-02,9.95e-02,4.36e-01,5.74e-01,6.55e-01,6.81e-01,7.25e-01,7.54e-01,8.07e-01,8.66e-01,8.87e-01,8.20e-01,9.99e-02,-1.15e-01,-1.67e-01,-7.93e-02,1.21e-01,6.34e-01,0.00e+00,5.52e-01,5.77e-01,5.53e-01,6.05e-01,5.97e-01,4.81e-01,2.24e-01,-6.06e-03,-2.36e-01,-2.84e-01,-2.86e-01,-2.66e-01,-4.41e-02,3.60e-01,0.00e+00,0.00e+00,3.48e-01,2.16e-01,2.37e-01,4.65e-02,-1.43e-01,-2.39e-01,-3.17e-01,-3.96e-01,-4.05e-01,-3.83e-01,-3.42e-01,-1.99e-01,-1.91e-02,0.00e+00,0.00e+00,0.00e+00,1.19e-01,-2.53e-01,-3.24e-01,-3.75e-01,-4.22e-01,-4.31e-01,-4.38e-01,-4.54e-01,-4.32e-01,-4.05e-01,-3.01e-01,-1.82e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-4.27e-01,-3.92e-01,-4.39e-01,-4.76e-01,-4.69e-01,-4.46e-01,-4.04e-01,-4.14e-01,-3.17e-01,-1.95e-01
4.33e-01,6.05e-01,6.37e-01,6.51e-01,6.20e-01,6.66e-01,6.68e-01,7.23e-01,7.73e-01,4.23e-01,1.02e-02,-2.66e-02,1.42e-02,5.08e-01,7.12e-01,4.72e-01,6.12e-01,6.57e-01,7.45e-01,7.40e-01,7.78e-01,8.02e-01,8.30e-01,8.97e-01,6.98e-01,2.28e-01,7.89e-02,1.35e-01,4.40e-01,5.37e-01,4.21e-01,5.62e-01,6.44e-01,6.98e-01,7.03e-01,7.13e-01,7.31e-01,7.46e-01,7.65e-01,6.42e-01,3.21e-01,1.92e-01,2.50e-01,4.67e-01,5.94e-01,5.07e-01,6.33e-01,7.28e-01,7.81e-01,8.11e-01,8.18e-01,8.35e-01,8.73e-01,9.31e-01,7.66e-01,3.25e-01,1.56e-01,2.69e-01,5.25e-01,7.40e-01,5.32e-01,6.73e-01,7.48e-01,8.21e-01,8.52e-01,8.57e-01,8.97e-01,9.30e-01,9.77e-01,6.95e-01,3.16e-01,1.96e-01,2.26e-01,4.71e-01,8.15e-01,5.14e-01,6.56e-01,7.59e-01,8.37e-01,8.85e-01,8.77e-01,9.13e-01,9.68e-01,1.00e+00,6.51e-01,2.34e-01,1.60e-01,2.45e-01,4.17e-01,7.41e-01,5.32e-01,7.10e-01,8.30e-01,8.77e-01,9.06e-01,9.02e-01,9.59e-01,9.67e-01,9.78e-01,5.15e-01,2.00e-01,1.11e-01,1.60e-01,4.09e-01,6.84e-01,5.41e-01,6.10e-01,6.76e-01,7.15e-01,7.21e-01,7.28e-01,7.49e-01,7.56e-01,7.19e-01,3.53e-01,1.51e-01,1.15e-01,1.51e-01,3.22e-01,5.75e-01,4.36e-01,4.84e-01,5.16e-01,5.84e-01,6.22e-01,6.80e-01,7.74e-01,8.37e-01,8.62e-01,3.30e-01,1.29e-01,7.92e-02,1.58e-01,3.37e-01,6.94e-01,0.00e+00,4.00e-01,4.68e-01,4.84e-01,5.39e-01,5.63e-01,5.30e-01,3.66e-01,1.87e-01,-1.39e-02,-5.85e-02,-6.02e-02,-4.39e-02,1.45e-01,4.55e-01,0.00e+00,0.00e+00,3.37e-01,2.58e-01,2.90e-01,1.62e-01,2.29e-02,-5.61e-02,-1.16e-01,-1.82e-01,-1.87e-01,-1.62e-01,-1.22e-01,-1.02e-02,1.00e-01,0.00e+00,0.00e+00,0.00e+00,1.68e-01,-8.98e-02,-1.58e-01,-1.97e-01,-2.37e-01,-2.40e-01,-2.33e-01,-2.51e-01,-2.22e-01,-1.95e-01,-1.17e-01,-4.17e-02,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-2.40e-01,-2.17e-01,-2.61e-01,-2.88e-01,-2.81e-01,-2.51e-01,-2.01e-01,-2.20e-01,-1.59e-01,-6.94e-02
-2.64e-01,-1.56e-01,-7.22e-02,4.60e-02,-3.57e-02,2.91e-02,4.88e-02,1.57e-01,3.52e-01,7.93e-01,7.07e-01,6.90e-01,6.46e-01,8.24e-01,4.76e-01,-1.44e-01,-1.30e-01,-8.75e-02,6.68e-02,9.54e-02,1.04e-01,1.37e-01,1.79e-01,4.13e-01,8.78e-01,8.62e-01,7.85e-01,8.05e-01,7.99e-01,3.84e-01,-1.74e-01,-9.52e-02,-1.50e-02,8.69e-02,1.39e-01,1.47e-01,1.69e-01,1.96e-01,2.99e-01,7.00e-01,8.12e-01,7.94e-01,8.12e-01,8.01e-01,5.38e-01,-1.62e-01,-1.04e-01,1.95e-02,1.07e-01,1.72e-01,1.90e-01,2.24e-01,2.93e-01,4.35e-01,9.42e-01,9.13e-01,8.37e-01,8.69e-01,9.13e-01,6.15e-01,-1.38e-01,-8.42e-02,2.91e-02,1.77e-01,2.44e-01,2.21e-01,3.21e-01,3.75e-01,5.50e-01,9.87e-01,9.18e-01,8.67e-01,8.80e-01,9.50e-01,7.38e-01,-2.02e-01,-7.43e-02,6.90e-02,1.84e-01,3.48e-01,2.62e-01,3.47e-01,4.24e-01,6.51e-01,1.00e+00,8.95e-01,8.47e-01,8.84e-01,9.37e-01,8.25e-01,-1.70e-01,3.54e-02,2.15e-01,3.35e-01,3.80e-01,3.28e-01,4.54e-01,5.06e-01,7.37e-01,9.83e-01,8.74e-01,8.21e-01,8.39e-01,9.33e-01,8.15e-01,-6.01e-02,-8.02e-03,1.42e-01,2.81e-01,2.84e-01,2.89e-01,3.89e-01,4.77e-01,6.41e-01,8.42e-01,8.01e-01,7.83e-01,7.92e-01,8.08e-01,6.93e-01,-1.46e-01,-2.16e-01,-1.76e-01,-7.15e-02,-1.85e-02,2.11e-02,1.85e-01,3.47e-01,6.25e-01,8.85e-01,8.07e-01,7.78e-01,8.01e-01,8.11e-01,5.25e-01,0.00e+00,-1.82e-01,-9.98e-03,1.25e-01,1.60e-01,2.92e-01,5.11e-01,6.84e-01,7.27e-01,6.88e-01,6.69e-01,6.71e-01,6.75e-01,6.92e-01,5.50e-01,0.00e+00,0.00e+00,2.43e-01,3.44e-01,3.88e-01,5.00e-01,5.52e-01,5.52e-01,5.64e-01,5.60e-01,5.67e-01,5.86e-01,6.07e-01,5.90e-01,4.61e-01,0.00e+00,0.00e+00,0.00e+00,3.34e-01,4.81e-01,4.40e-01,4.43e-01,4.40e-01,4.55e-01,4.94e-01,4.92e-01,5.13e-01,5.29e-01,4.75e-01,4.08e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,4.35e-01,4.25e-01,4.12e-01,4.17e-01,4.28e-01,4.47e-01,4.93e-01,4.63e-01,3.74e-01,3.02e-01
-5.78e-01,-5.39e-01,-4.57e-01,-3.12e-01,-3.99e-01,-3.43e-01,-3.24e-01,-2.22e-01,-5.13e-04,7.63e-01,9.00e-01,9.03e-01,8.20e-01,7.53e-01,1.97e-01,-4.50e-01,-5.11e-01,-4.85e-01,-3.41e-01,-2.97e-01,-3.12e-01,-2.85e-01,-2.47e-01,4.98e-03,7.09e-01,9.67e-01,9.56e-01,9.46e-01,7.73e-01,1.85e-01,-4.56e-01,-4.39e-01,-3.88e-01,-2.89e-01,-2.24e-01,-2.22e-01,-2.04e-01,-1.78e-01,-5.90e-02,5.16e-01,8.48e-01,9.05e-01,8.88e-01,7.58e-01,3.34e-01,-4.92e-01,-4.92e-01,-3.93e-01,-3.12e-01,-2.46e-01,-2.31e-01,-1.96e-01,-1.31e-01,1.45e-02,7.48e-01,9.73e-01,9.73e-01,9.48e-01,8.60e-01,3.38e-01,-4.71e-01,-4.92e-01,-3.93e-01,-2.44e-01,-1.77e-01,-2.15e-01,-1.10e-01,-5.89e-02,1.24e-01,8.40e-01,9.90e-01,9.92e-01,9.82e-01,9.39e-01,4.60e-01,-5.47e-01,-4.68e-01,-3.45e-01,-2.48e-01,-6.71e-02,-1.75e-01,-8.47e-02,-1.05e-02,2.34e-01,8.95e-01,1.00e+00,9.92e-01,9.75e-01,9.48e-01,6.18e-01,-5.17e-01,-3.57e-01,-2.00e-01,-7.47e-02,-3.40e-02,-1.01e-01,2.18e-02,8.30e-02,3.75e-01,9.42e-01,9.91e-01,9.89e-01,9.74e-01,9.53e-01,6.33e-01,-3.82e-01,-3.57e-01,-2.07e-01,-5.20e-02,-5.14e-02,-5.15e-02,6.23e-02,1.68e-01,3.95e-01,8.62e-01,9.31e-01,9.29e-01,9.19e-01,8.47e-01,5.46e-01,-4.24e-01,-5.43e-01,-5.11e-01,-4.17e-01,-3.72e-01,-3.57e-01,-2.03e-01,-3.36e-02,3.02e-01,9.37e-01,9.62e-01,9.56e-01,9.40e-01,8.54e-01,2.70e-01,0.00e+00,-4.49e-01,-2.69e-01,-1.02e-01,-9.15e-02,5.88e-02,3.56e-01,6.68e-01,8.23e-01,8.89e-01,8.96e-01,9.00e-01,8.99e-01,8.25e-01,4.49e-01,0.00e+00,0.00e+00,1.32e-01,3.07e-01,3.43e-01,5.55e-01,6.99e-01,7.42e-01,7.90e-01,8.25e-01,8.41e-01,8.51e-01,8.58e-01,7.86e-01,5.49e-01,0.00e+00,0.00e+00,0.00e+00,3.45e-01,6.70e-01,6.53e-01,6.82e-01,7.02e-01,7.24e-01,7.72e-01,7.80e-01,7.94e-01,8.02e-01,7.00e-01,5.66e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,6.89e-01,6.66e-01,6.77e-01,7.02e-01,7.11e-01,7.21e-01,7.55e-01,7.30e-01,5.92e-01,4.49e-01
-6.42e-01,-6.02e-01,-5.05e-01,-3.81e-01,-4.55e-01,-4.05e-01,-3.83e-01,-2.79e-01,-7.20e-02,7.27e-01,9.04e-01,9.11e-01,8.25e-01,7.32e-01,1.34e-01,-5.14e-01,-5.85e-01,-5.61e-01,-4.21e-01,-3.84e-01,-3.92e-01,-3.63e-01,-3.23e-01,-7.26e-02,6.52e-01,9.58e-01,9.64e-01,9.50e-01,7.34e-01,1.23e-01,-5.24e-01,-5.17e-01,-4.63e-01,-3.69e-01,-3.09e-01,-3.00e-01,-2.84e-01,-2.66e-01,-1.43e-01,4.50e-01,8.19e-01,8.93e-01,8.74e-01,7.10e-01,3.09e-01,-5.66e-01,-5.66e-01,-4.71e-01,-3.90e-01,-3.33e-01,-3.03e-01,-2.78e-01,-2.16e-01,-7.47e-02,6.87e-01,9.52e-01,9.74e-01,9.39e-01,8.21e-01,2.88e-01,-5.45e-01,-5.60e-01,-4.68e-01,-3.36e-01,-2.72e-01,-2.92e-01,-1.93e-01,-1.36e-01,3.88e-02,7.89e-01,9.85e-01,9.97e-01,9.85e-01,9.17e-01,4.23e-01,-6.18e-01,-5.49e-01,-4.32e-01,-3.26e-01,-1.50e-01,-2.47e-01,-1.71e-01,-9.55e-02,1.60e-01,8.47e-01,9.92e-01,1.00e+00,1.00e+00,9.43e-01,5.45e-01,-5.78e-01,-4.35e-01,-2.88e-01,-1.58e-01,-1.24e-01,-1.90e-01,-6.17e-02,1.50e-04,3.01e-01,9.13e-01,9.89e-01,9.95e-01,9.90e-01,9.32e-01,5.77e-01,-4.30e-01,-4.11e-01,-2.60e-01,-1.04e-01,-1.05e-01,-1.04e-01,1.19e-02,1.19e-01,3.51e-01,8.55e-01,9.41e-01,9.46e-01,9.33e-01,8.41e-01,5.14e-01,-4.74e-01,-5.98e-01,-5.68e-01,-4.79e-01,-4.36e-01,-4.27e-01,-2.83e-01,-1.18e-01,2.17e-01,9.15e-01,9.60e-01,9.64e-01,9.44e-01,8.45e-01,2.25e-01,0.00e+00,-5.01e-01,-3.24e-01,-1.58e-01,-1.57e-01,-6.82e-03,2.94e-01,6.23e-01,7.98e-01,8.90e-01,9.02e-01,9.10e-01,9.06e-01,8.19e-01,4.08e-01,0.00e+00,0.00e+00,8.80e-02,2.71e-01,3.02e-01,5.28e-01,6.87e-01,7.40e-01,7.97e-01,8.42e-01,8.59e-01,8.70e-01,8.71e-01,7.90e-01,5.34e-01,0.00e+00,0.00e+00,0.00e+00,3.26e-01,6.74e-01,6.65e-01,6.97e-01,7.21e-01,7.45e-01,7.94e-01,8.06e-01,8.15e-01,8.21e-01,7.18e-01,5.78e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,7.14e-01,6.89e-01,7.03e-01,7.29e-01,7.39e-01,7.47e-01,7.77e-01,7.54e-01,6.14e-01,4.69e-01
-5.83e-01,-5.33e-01,-4.32e-01,-3.12e-01,-3.85e-01,-3.32e-01,-3.06e-01,-1.99e-01,-6.43e-04,7.38e-01,8.66e-01,8.81e-01,8.18e-01,7.55e-01,1.98e-01,-4.64e-01,-5.22e-01,-4.92e-01,-3.49e-01,-3.15e-01,-3.11e-01,-2.82e-01,-2.44e-01,8.10e-03,6.94e-01,9.49e-01,9.38e-01,9.31e-01,7.47e-01,1.63e-01,-4.78e-01,-4.60e-01,-3.97e-01,-3.02e-01,-2.46e-01,-2.32e-01,-2.16e-01,-1.98e-01,-7.41e-02,4.90e-01,8.18e-01,8.80e-01,8.69e-01,7.24e-01,3.73e-01,-5.16e-01,-4.99e-01,-3.97e-01,-3.12e-01,-2.55e-01,-2.18e-01,-1.94e-01,-1.35e-01,7.88e-03,7.36e-01,9.47e-01,9.60e-01,9.41e-01,8.37e-01,3.56e-01,-4.88e-01,-4.87e-01,-3.89e-01,-2.60e-01,-1.97e-01,-2.05e-01,-1.08e-01,-4.75e-02,1.26e-01,8.38e-01,9.82e-01,9.92e-01,1.00e+00,9.38e-01,5.03e-01,-5.61e-01,-4.79e-01,-3.56e-01,-2.46e-01,-6.85e-02,-1.57e-01,-8.46e-02,-1.15e-02,2.45e-01,8.84e-01,9.75e-01,1.00e+00,1.00e+00,9.77e-01,5.93e-01,-5.19e-01,-3.66e-01,-2.12e-01,-7.70e-02,-4.57e-02,-1.10e-01,2.51e-02,8.83e-02,3.81e-01,9.35e-01,9.81e-01,9.71e-01,9.85e-01,9.52e-01,6.19e-01,-3.64e-01,-3.41e-01,-1.88e-01,-3.05e-02,-3.14e-02,-2.75e-02,8.59e-02,1.93e-01,4.15e-01,8.72e-01,9.32e-01,9.36e-01,9.29e-01,8.50e-01,5.57e-01,-4.14e-01,-5.37e-01,-5.04e-01,-4.11e-01,-3.67e-01,-3.54e-01,-2.07e-01,-4.15e-02,2.85e-01,9.15e-01,9.39e-01,9.41e-01,9.35e-01,8.54e-01,2.97e-01,0.00e+00,-4.46e-01,-2.70e-01,-1.10e-01,-1.07e-01,3.86e-02,3.27e-01,6.29e-01,7.84e-01,8.55e-01,8.62e-01,8.72e-01,8.73e-01,8.05e-01,4.50e-01,0.00e+00,0.00e+00,1.15e-01,2.79e-01,3.10e-01,5.15e-01,6.57e-01,7.01e-01,7.52e-01,7.92e-01,8.06e-01,8.22e-01,8.26e-01,7.58e-01,5.27e-01,0.00e+00,0.00e+00,0.00e+00,3.23e-01,6.42e-01,6.22e-01,6.48e-01,6.67e-01,6.91e-01,7.37e-01,7.50e-01,7.61e-01,7.70e-01,6.80e-01,5.57e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,6.64e-01,6.40e-01,6.48e-01,6.72e-01,6.85e-01,6.95e-01,7.29e-01,7.06e-01,5.77e-01,4.53e-01
-4.37e-01,-3.74e-01,-2.82e-01,-1.49e-01,-2.41e-01,-1.72e-01,-1.57e-01,-5.29e-02,1.33e-01,7.59e-01,8.11e-01,8.21e-01,7.73e-01,8.17e-01,3.69e-01,-3.08e-01,-3.48e-01,-3.07e-01,-1.61e-01,-1.27e-01,-1.23e-01,-9.49e-02,-5.99e-02,1.80e-01,7.75e-01,9.27e-01,9.00e-01,9.02e-01,8.04e-01,2.85e-01,-3.36e-01,-2.93e-01,-2.17e-01,-1.23e-01,-6.86e-02,-5.60e-02,-3.63e-02,-1.65e-02,1.01e-01,6.00e-01,8.38e-01,8.62e-01,8.60e-01,7.85e-01,4.90e-01,-3.57e-01,-3.22e-01,-2.11e-01,-1.22e-01,-6.04e-02,-1.58e-02,-2.11e-03,5.89e-02,1.94e-01,8.30e-01,9.45e-01,9.27e-01,9.27e-01,8.95e-01,5.19e-01,-3.34e-01,-3.02e-01,-1.96e-01,-6.71e-02,-5.85e-03,-6.84e-03,8.98e-02,1.46e-01,3.11e-01,9.13e-01,9.70e-01,9.40e-01,9.72e-01,1.01e+00,6.34e-01,-4.00e-01,-2.96e-01,-1.68e-01,-4.86e-02,1.29e-01,3.82e-02,1.07e-01,1.76e-01,4.17e-01,9.37e-01,9.48e-01,9.43e-01,9.77e-01,1.00e+00,7.13e-01,-3.50e-01,-1.82e-01,-2.54e-02,1.12e-01,1.46e-01,8.32e-02,2.14e-01,2.67e-01,5.38e-01,9.55e-01,9.47e-01,9.12e-01,9.17e-01,9.79e-01,7.40e-01,-2.30e-01,-2.00e-01,-4.53e-02,1.04e-01,1.02e-01,1.10e-01,2.15e-01,3.10e-01,5.04e-01,8.62e-01,8.88e-01,8.82e-01,8.82e-01,8.51e-01,6.19e-01,-2.89e-01,-3.98e-01,-3.62e-01,-2.61e-01,-2.16e-01,-1.93e-01,-3.98e-02,1.19e-01,4.24e-01,9.05e-01,9.01e-01,8.92e-01,9.01e-01,8.75e-01,4.12e-01,0.00e+00,-3.23e-01,-1.47e-01,2.16e-03,1.91e-02,1.61e-01,4.17e-01,6.58e-01,7.69e-01,7.94e-01,7.98e-01,8.09e-01,8.18e-01,8.05e-01,5.32e-01,0.00e+00,0.00e+00,1.90e-01,3.26e-01,3.63e-01,5.28e-01,6.26e-01,6.49e-01,6.85e-01,7.09e-01,7.27e-01,7.44e-01,7.62e-01,7.32e-01,5.32e-01,0.00e+00,0.00e+00,0.00e+00,3.36e-01,5.92e-01,5.61e-01,5.75e-01,5.83e-01,6.04e-01,6.50e-01,6.62e-01,6.80e-01,6.95e-01,6.37e-01,5.24e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,5.80e-01,5.61e-01,5.61e-01,5.78e-01,5.90e-01,6.02e-01,6.46e-01,6.30e-01,5.28e-01,4.19e-01
5.26e-02,1.45e-01,2.14e-01,2.68e-01,2.44e-01,3.06e-01,3.11e-01,3.71e-01,4.95e-01,6.00e-01,3.88e-01,3.79e-01,4.26e-01,6.80e-01,6.60e-01,1.01e-01,1.90e-01,2.40e-01,3.52e-01,3.79e-01,4.02e-01,4.14e-01,4.43e-01,5.85e-01,7.67e-01,5.65e-01,4.70e-01,5.08e-01,6.22e-01,4.24e-01,7.02e-02,1.86e-01,2.42e-01,3.40e-01,3.73e-01,3.71e-01,3.98e-01,4.31e-01,4.76e-01,6.43e-01,5.78e-01,5.17e-01,5.58e-01,6.72e-01,5.30e-01,1.17e-01,1.96e-01,2.97e-01,3.70e-01,4.45e-01,4.27e-01,4.85e-01,5.50e-01,6.44e-01,8.32e-01,6.57e-01,5.37e-01,5.82e-01,7.69e-01,7.55e-01,1.29e-01,2.01e-01,3.09e-01,4.69e-01,5.10e-01,4.82e-01,5.67e-01,6.03e-01,7.26e-01,8.43e-01,6.51e-01,5.89e-01,6.04e-01,7.55e-01,1.01e+00,9.06e-02,2.26e-01,3.59e-01,4.44e-01,5.69e-01,4.96e-01,5.93e-01,6.36e-01,7.41e-01,8.25e-01,6.18e-01,5.45e-01,5.93e-01,7.13e-01,1.00e+00,1.11e-01,2.96e-01,4.64e-01,5.63e-01,6.07e-01,5.85e-01,6.46e-01,6.88e-01,8.16e-01,7.67e-01,5.65e-01,5.34e-01,5.58e-01,7.26e-01,1.09e+00,2.06e-01,2.53e-01,3.75e-01,4.71e-01,4.75e-01,4.79e-01,5.43e-01,5.83e-01,6.62e-01,6.26e-01,5.16e-01,4.89e-01,5.21e-01,6.14e-01,7.31e-01,1.37e-01,8.37e-02,1.24e-01,2.06e-01,2.47e-01,2.90e-01,4.12e-01,5.16e-01,6.66e-01,5.98e-01,4.77e-01,4.66e-01,5.21e-01,6.24e-01,6.90e-01,0.00e+00,9.46e-02,2.15e-01,2.96e-01,3.28e-01,4.09e-01,4.98e-01,5.13e-01,4.59e-01,3.60e-01,3.30e-01,3.50e-01,3.71e-01,4.91e-01,6.41e-01,0.00e+00,0.00e+00,3.28e-01,3.37e-01,3.63e-01,3.70e-01,3.28e-01,2.81e-01,2.55e-01,2.35e-01,2.37e-01,2.63e-01,2.91e-01,3.63e-01,4.49e-01,0.00e+00,0.00e+00,0.00e+00,2.97e-01,2.52e-01,1.89e-01,1.68e-01,1.50e-01,1.53e-01,1.77e-01,1.85e-01,2.03e-01,2.22e-01,2.33e-01,3.06e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,1.50e-01,1.56e-01,1.35e-01,1.21e-01,1.34e-01,1.52e-01,1.87e-01,1.74e-01,1.48e-01,1.76e-01
9.22e-01,8.21e-01,7.87e-01,8.72e-01,7.10e-01,7.35e-01,7.21e-01,6.69e-01,5.65e-01,-1.45e-01,-5.84e-01,-6.11e-01,-5.67e-01,-2.21e-01,5.96e-01,9.55e-01,9.65e-01,9.34e-01,9.27e-01,9.18e-01,8.68e-01,8.70e-01,8.26e-01,6.99e-01,1.42e-01,-4.28e-01,-5.15e-01,-4.47e-01,4.54e-02,6.18e-01,9.35e-01,9.55e-01,9.46e-01,9.26e-01,9.06e-01,9.00e-01,9.00e-01,8.78e-01,8.28e-01,3.77e-01,-1.49e-01,-3.16e-01,-2.42e-01,6.03e-02,4.61e-01,9.72e-01,9.69e-01,9.38e-01,9.17e-01,8.92e-01,8.91e-01,8.57e-01,8.13e-01,7.23e-01,1.12e-01,-3.65e-01,-5.12e-01,-3.74e-01,-7.08e-02,4.92e-01,9.65e-01,9.56e-01,9.19e-01,8.70e-01,8.50e-01,8.58e-01,8.00e-01,7.47e-01,6.19e-01,-6.73e-02,-4.51e-01,-5.46e-01,-5.23e-01,-2.74e-01,3.31e-01,9.89e-01,9.50e-01,9.15e-01,8.93e-01,8.36e-01,8.39e-01,7.80e-01,7.15e-01,5.32e-01,-1.70e-01,-5.17e-01,-5.78e-01,-5.19e-01,-3.50e-01,1.11e-01,1.00e+00,9.65e-01,8.93e-01,8.43e-01,8.07e-01,7.92e-01,7.13e-01,6.35e-01,4.10e-01,-3.17e-01,-5.65e-01,-6.26e-01,-6.07e-01,-3.96e-01,2.22e-02,7.31e-01,7.10e-01,6.27e-01,5.24e-01,5.12e-01,5.00e-01,4.17e-01,3.26e-01,1.31e-01,-4.28e-01,-5.95e-01,-6.28e-01,-6.02e-01,-4.60e-01,-1.21e-01,7.01e-01,8.17e-01,8.25e-01,8.13e-01,8.11e-01,8.29e-01,7.97e-01,7.24e-01,5.11e-01,-3.28e-01,-5.10e-01,-5.55e-01,-5.01e-01,-3.50e-01,2.49e-01,0.00e+00,7.50e-01,7.05e-01,6.23e-01,6.51e-01,5.86e-01,3.59e-01,-5.01e-03,-2.80e-01,-5.14e-01,-5.60e-01,-5.63e-01,-5.42e-01,-3.53e-01,1.18e-01,0.00e+00,0.00e+00,3.96e-01,2.25e-01,2.07e-01,-5.53e-02,-3.06e-01,-4.25e-01,-5.20e-01,-6.10e-01,-6.25e-01,-6.19e-01,-5.82e-01,-4.34e-01,-2.01e-01,0.00e+00,0.00e+00,0.00e+00,7.59e-02,-3.66e-01,-4.40e-01,-5.07e-01,-5.60e-01,-5.86e-01,-6.21e-01,-6.39e-01,-6.27e-01,-6.03e-01,-4.72e-01,-3.71e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-5.79e-01,-5.35e-01,-5.56e-01,-5.98e-01,-6.04e-01,-6.06e-01,-5.83e-01,-5.64e-01,-4.36e-01,-3.38e-01
8.85e-01,8.50e-01,8.15e-01,9.01e-01,7.51e-01,7.83e-01,7.79e-01,7.46e-01,6.76e-01,-7.57e-03,-4.85e-01,-5.02e-01,-4.50e-01,-4.81e-02,6.75e-01,9.21e-01,9.64e-01,9.51e-01,9.71e-01,9.70e-01,9.34e-01,9.39e-01,9.09e-01,8.26e-01,3.11e-01,-2.88e-01,-4.03e-01,-3.34e-01,1.61e-01,6.68e-01,8.96e-01,9.52e-01,9.67e-01,9.61e-01,9.50e-01,9.48e-01,9.50e-01,9.39e-01,9.03e-01,4.98e-01,-2.14e-02,-1.97e-01,-1.29e-01,1.87e-01,5.45e-01,9.46e-01,9.75e-01,9.80e-01,9.76e-01,9.66e-01,9.59e-01,9.44e-01,9.14e-01,8.59e-01,3.07e-01,-2.09e-01,-3.73e-01,-2.25e-01,8.55e-02,6.02e-01,9.55e-01,9.72e-01,9.69e-01,9.51e-01,9.46e-01,9.42e-01,9.08e-01,8.66e-01,7.72e-01,1.36e-01,-2.84e-01,-3.97e-01,-3.70e-01,-9.31e-02,4.92e-01,9.56e-01,9.79e-01,9.69e-01,9.62e-01,9.29e-01,9.32e-01,8.96e-01,8.51e-01,7.10e-01,3.54e-02,-3.57e-01,-4.35e-01,-3.66e-01,-1.82e-01,2.96e-01,9.65e-01,1.00e+00,9.74e-01,9.38e-01,9.19e-01,9.06e-01,8.54e-01,7.94e-01,6.03e-01,-1.19e-01,-4.08e-01,-4.85e-01,-4.50e-01,-2.10e-01,1.97e-01,7.38e-01,7.53e-01,6.96e-01,6.24e-01,6.17e-01,6.09e-01,5.43e-01,4.71e-01,3.01e-01,-2.59e-01,-4.52e-01,-4.88e-01,-4.59e-01,-2.91e-01,6.19e-02,6.84e-01,7.93e-01,8.07e-01,8.18e-01,8.30e-01,8.63e-01,8.65e-01,8.24e-01,6.57e-01,-1.77e-01,-3.82e-01,-4.36e-01,-3.76e-01,-2.04e-01,3.85e-01,0.00e+00,7.14e-01,6.94e-01,6.31e-01,6.74e-01,6.25e-01,4.37e-01,9.93e-02,-1.74e-01,-4.21e-01,-4.72e-01,-4.78e-01,-4.59e-01,-2.57e-01,2.17e-01,0.00e+00,0.00e+00,4.07e-01,2.44e-01,2.45e-01,-2.87e-03,-2.39e-01,-3.56e-01,-4.53e-01,-5.46e-01,-5.61e-01,-5.49e-01,-5.14e-01,-3.66e-01,-1.44e-01,0.00e+00,0.00e+00,0.00e+00,1.07e-01,-3.24e-01,-4.03e-01,-4.65e-01,-5.18e-01,-5.39e-01,-5.68e-01,-5.91e-01,-5.72e-01,-5.51e-01,-4.27e-01,-3.33e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-5.37e-01,-4.96e-01,-5.29e-01,-5.68e-01,-5.72e-01,-5.63e-01,-5.36e-01,-5.33e-01,-4.16e-01,-3.18e-01
8.16e-01,8.17e-01,8.08e-01,8.71e-01,7.45e-01,7.85e-01,7.84e-01,7.75e-01,7.34e-01,9.71e-02,-3.85e-01,-3.94e-01,-3.37e-01,9.01e-02,7.21e-01,8.46e-01,9.25e-01,9.28e-01,9.67e-01,9.68e-01,9.50e-01,9.57e-01,9.39e-01,8.90e-01,4.38e-01,-1.62e-01,-2.94e-01,-2.26e-01,2.52e-01,6.64e-01,8.20e-01,9.06e-01,9.37e-01,9.53e-01,9.45e-01,9.44e-01,9.52e-01,9.51e-01,9.24e-01,5.72e-01,7.83e-02,-9.59e-02,-2.75e-02,2.88e-01,5.78e-01,8.81e-01,9.40e-01,9.70e-01,9.80e-01,9.87e-01,9.75e-01,9.78e-01,9.67e-01,9.40e-01,4.59e-01,-6.33e-02,-2.41e-01,-9.85e-02,2.30e-01,6.76e-01,8.98e-01,9.40e-01,9.63e-01,9.83e-01,9.84e-01,9.77e-01,9.65e-01,9.38e-01,8.82e-01,3.09e-01,-1.27e-01,-2.44e-01,-2.19e-01,6.28e-02,6.22e-01,8.92e-01,9.44e-01,9.84e-01,9.82e-01,9.76e-01,9.74e-01,9.66e-01,9.37e-01,8.30e-01,2.15e-01,-2.00e-01,-2.88e-01,-2.12e-01,-2.54e-02,4.64e-01,8.93e-01,9.74e-01,1.00e+00,9.85e-01,9.74e-01,9.66e-01,9.37e-01,8.96e-01,7.46e-01,5.48e-02,-2.60e-01,-3.37e-01,-3.02e-01,-3.60e-02,3.61e-01,7.19e-01,7.44e-01,7.27e-01,6.81e-01,6.75e-01,6.71e-01,6.27e-01,5.74e-01,4.34e-01,-1.04e-01,-3.10e-01,-3.50e-01,-3.17e-01,-1.38e-01,2.08e-01,6.50e-01,7.48e-01,7.67e-01,7.91e-01,8.11e-01,8.55e-01,8.86e-01,8.72e-01,7.50e-01,-4.54e-02,-2.62e-01,-3.19e-01,-2.52e-01,-7.14e-02,4.88e-01,0.00e+00,6.65e-01,6.66e-01,6.20e-01,6.69e-01,6.40e-01,4.85e-01,1.79e-01,-8.14e-02,-3.30e-01,-3.82e-01,-3.88e-01,-3.69e-01,-1.61e-01,2.92e-01,0.00e+00,0.00e+00,4.09e-01,2.54e-01,2.68e-01,4.09e-02,-1.80e-01,-2.91e-01,-3.84e-01,-4.75e-01,-4.89e-01,-4.74e-01,-4.39e-01,-2.94e-01,-8.61e-02,0.00e+00,0.00e+00,0.00e+00,1.34e-01,-2.78e-01,-3.58e-01,-4.17e-01,-4.69e-01,-4.85e-01,-5.08e-01,-5.29e-01,-5.10e-01,-4.90e-01,-3.80e-01,-2.80e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-4.85e-01,-4.44e-01,-4.84e-01,-5.24e-01,-5.24e-01,-5.12e-01,-4.80e-01,-4.84e-01,-3.84e-01,-2.85e-01
7.59e-01,7.73e-01,7.97e-01,8.67e-01,7.42e-01,7.85e-01,7.92e-01,7.87e-01,7.66e-01,2.13e-01,-2.74e-01,-2.75e-01,-2.22e-01,1.96e-01,7.60e-01,7.98e-01,8.78e-01,8.86e-01,9.45e-01,9.44e-01,9.36e-01,9.48e-01,9.35e-01,9.22e-01,5.51e-01,-3.36e-02,-1.70e-01,-1.06e-01,3.52e-01,6.89e-01,7.63e-01,8.57e-01,8.92e-01,9.26e-01,9.20e-01,9.26e-01,9.35e-01,9.34e-01,9.24e-01,6.38e-01,1.79e-01,1.42e-02,7.94e-02,3.81e-01,6.37e-01,8.20e-01,8.89e-01,9.30e-01,9.60e-01,9.68e-01,9.63e-01,9.74e-01,9.69e-01,9.59e-01,5.62e-01,5.89e-02,-1.17e-01,2.75e-02,3.48e-01,7.36e-01,8.43e-01,8.90e-01,9.25e-01,9.62e-01,9.73e-01,9.72e-01,9.72e-01,9.52e-01,9.17e-01,4.32e-01,5.48e-03,-1.15e-01,-8.56e-02,1.99e-01,7.18e-01,8.29e-01,8.91e-01,9.48e-01,9.78e-01,9.84e-01,9.78e-01,9.77e-01,9.52e-01,8.77e-01,3.35e-01,-7.47e-02,-1.58e-01,-7.70e-02,1.12e-01,5.63e-01,8.43e-01,9.38e-01,9.85e-01,1.00e+00,9.95e-01,9.73e-01,9.60e-01,9.29e-01,8.19e-01,1.81e-01,-1.32e-01,-2.10e-01,-1.72e-01,8.88e-02,4.64e-01,7.09e-01,7.35e-01,7.36e-01,7.17e-01,7.11e-01,7.05e-01,6.77e-01,6.34e-01,5.20e-01,2.60e-02,-1.82e-01,-2.20e-01,-1.85e-01,-1.31e-02,3.05e-01,6.40e-01,7.14e-01,7.44e-01,7.82e-01,8.06e-01,8.48e-01,8.94e-01,9.01e-01,8.16e-01,7.82e-02,-1.40e-01,-1.91e-01,-1.12e-01,6.32e-02,5.68e-01,0.00e+00,6.45e-01,6.75e-01,6.53e-01,6.98e-01,6.86e-01,5.56e-01,2.72e-01,1.99e-02,-2.28e-01,-2.79e-01,-2.79e-01,-2.52e-01,-3.00e-02,3.88e-01,0.00e+00,0.00e+00,4.61e-01,3.23e-01,3.33e-01,1.20e-01,-9.85e-02,-2.12e-01,-2.99e-01,-3.85e-01,-3.95e-01,-3.74e-01,-3.31e-01,-1.74e-01,2.32e-02,0.00e+00,0.00e+00,0.00e+00,2.07e-01,-1.92e-01,-2.89e-01,-3.48e-01,-3.98e-01,-4.14e-01,-4.27e-01,-4.42e-01,-4.19e-01,-3.86e-01,-2.71e-01,-1.67e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-4.18e-01,-3.79e-01,-4.13e-01,-4.48e-01,-4.44e-01,-4.26e-01,-3.83e-01,-3.80e-01,-2.75e-01,-1.81e-01
7.16e-01,7.70e-01,7.78e-01,8.46e-01,7.41e-01,7.86e-01,7.83e-01,7.92e-01,7.89e-01,2.47e-01,-2.32e-01,-2.49e-01,-2.09e-01,2.56e-01,7.67e-01,7.58e-01,8.52e-01,8.67e-01,9.31e-01,9.33e-01,9.26e-01,9.41e-01,9.35e-01,9.28e-01,5.67e-01,-7.20e-03,-1.43e-01,-7.58e-02,3.65e-01,6.72e-01,7.19e-01,8.22e-01,8.63e-01,8.99e-01,8.99e-01,9.00e-01,9.12e-01,9.18e-01,9.05e-01,6.33e-01,1.90e-01,2.57e-02,9.69e-02,3.91e-01,6.10e-01,7.88e-01,8.62e-01,9.12e-01,9.41e-01,9.60e-01,9.50e-01,9.63e-01,9.69e-01,9.68e-01,5.93e-01,9.43e-02,-8.76e-02,5.18e-02,3.71e-01,7.42e-01,8.05e-01,8.69e-01,9.13e-01,9.58e-01,9.75e-01,9.66e-01,9.76e-01,9.59e-01,9.38e-01,4.65e-01,4.01e-02,-7.69e-02,-5.05e-02,2.29e-01,7.19e-01,7.95e-01,8.74e-01,9.31e-01,9.68e-01,9.93e-01,9.65e-01,9.79e-01,9.69e-01,9.06e-01,3.80e-01,-3.40e-02,-1.24e-01,-4.57e-02,1.46e-01,6.07e-01,8.07e-01,9.19e-01,9.74e-01,9.95e-01,1.00e+00,9.91e-01,9.75e-01,9.51e-01,8.54e-01,2.30e-01,-9.03e-02,-1.69e-01,-1.30e-01,1.44e-01,5.29e-01,7.05e-01,7.41e-01,7.55e-01,7.37e-01,7.40e-01,7.36e-01,7.10e-01,6.71e-01,5.66e-01,7.77e-02,-1.35e-01,-1.74e-01,-1.37e-01,4.54e-02,3.72e-01,6.22e-01,6.96e-01,7.26e-01,7.73e-01,8.00e-01,8.42e-01,8.95e-01,9.08e-01,8.34e-01,1.10e-01,-1.09e-01,-1.57e-01,-7.72e-02,1.09e-01,6.08e-01,0.00e+00,6.19e-01,6.57e-01,6.41e-01,6.91e-01,6.83e-01,5.60e-01,2.83e-01,3.46e-02,-2.07e-01,-2.59e-01,-2.55e-01,-2.32e-01,-3.60e-03,4.10e-01,0.00e+00,0.00e+00,4.48e-01,3.23e-01,3.33e-01,1.28e-01,-8.46e-02,-1.96e-01,-2.82e-01,-3.66e-01,-3.75e-01,-3.52e-01,-3.06e-01,-1.47e-01,4.51e-02,0.00e+00,0.00e+00,0.00e+00,1.93e-01,-1.84e-01,-2.77e-01,-3.34e-01,-3.86e-01,-4.00e-01,-4.08e-01,-4.23e-01,-3.97e-01,-3.62e-01,-2.48e-01,-1.42e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-4.01e-01,-3.64e-01,-4.00e-01,-4.34e-01,-4.31e-01,-4.09e-01,-3.63e-01,-3.63e-01,-2.58e-01,-1.60e-01
7.16e-01,8.14e-01,8.32e-01,8.28e-01,7.85e-01,8.16e-01,8.27e-01,8.26e-01,7.98e-01,1.81e-01,-3.07e-01,-3.17e-01,-2.49e-01,2.17e-01,6.87e-01,7.25e-01,8.63e-01,8.87e-01,9.30e-01,9.23e-01,9.41e-01,9.49e-01,9.57e-01,9.35e-01,5.04e-01,-8.46e-02,-2.24e-01,-1.62e-01,2.45e-01,5.64e-01,6.83e-01,8.11e-01,8.53e-01,8.80e-01,8.70e-01,8.74e-01,8.85e-01,8.93e-01,8.66e-01,5.44e-01,8.94e-02,-7.26e-02,-9.88e-03,2.91e-01,5.22e-01,7.70e-01,8.70e-01,9.22e-01,9.45e-01,9.62e-01,9.46e-01,9.72e-01,9.86e-01,9.80e-01,5.36e-01,1.77e-02,-1.56e-01,-2.66e-02,3.03e-01,6.92e-01,7.84e-01,8.84e-01,9.32e-01,9.73e-01,9.78e-01,9.77e-01,9.89e-01,9.78e-01,9.47e-01,4.18e-01,-1.76e-02,-1.43e-01,-1.13e-01,1.66e-01,7.02e-01,7.87e-01,8.84e-01,9.43e-01,9.66e-01,9.76e-01,9.82e-01,9.87e-01,9.81e-01,9.02e-01,3.28e-01,-1.01e-01,-1.90e-01,-1.10e-01,8.32e-02,5.85e-01,7.92e-01,9.06e-01,9.66e-01,9.73e-01,9.91e-01,1.00e+00,9.88e-01,9.61e-01,8.49e-01,1.79e-01,-1.50e-01,-2.29e-01,-1.82e-01,9.10e-02,4.98e-01,7.21e-01,7.67e-01,7.79e-01,7.58e-01,7.56e-01,7.62e-01,7.38e-01,6.92e-01,5.72e-01,3.98e-02,-1.85e-01,-2.23e-01,-1.82e-01,1.44e-02,3.81e-01,6.26e-01,7.15e-01,7.45e-01,7.82e-01,8.07e-01,8.52e-01,8.91e-01,8.92e-01,7.94e-01,2.39e-02,-1.92e-01,-2.39e-01,-1.52e-01,4.82e-02,6.02e-01,0.00e+00,6.14e-01,6.35e-01,6.03e-01,6.50e-01,6.28e-01,4.84e-01,1.92e-01,-6.02e-02,-2.98e-01,-3.46e-01,-3.47e-01,-3.22e-01,-8.48e-02,3.48e-01,0.00e+00,0.00e+00,3.85e-01,2.41e-01,2.54e-01,4.01e-02,-1.72e-01,-2.80e-01,-3.64e-01,-4.47e-01,-4.56e-01,-4.34e-01,-3.93e-01,-2.30e-01,-1.41e-02,0.00e+00,0.00e+00,0.00e+00,1.44e-01,-2.68e-01,-3.52e-01,-4.06e-01,-4.56e-01,-4.71e-01,-4.81e-01,-4.98e-01,-4.75e-01,-4.43e-01,-3.24e-01,-1.91e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-4.67e-01,-4.28e-01,-4.70e-01,-5.07e-01,-5.03e-01,-4.78e-01,-4.41e-01,-4.44e-01,-3.25e-01,-2.04e-01
6.32e-01,7.64e-01,7.78e-01,7.96e-01,7.53e-01,7.93e-01,7.96e-01,8.22e-01,8.25e-01,2.87e-01,-1.89e-01,-2.05e-01,-1.46e-01,3.53e-01,7.20e-01,6.46e-01,7.85e-01,8.19e-01,8.83e-01,8.78e-01,9.06e-01,9.21e-01,9.33e-01,9.46e-01,5.91e-01,3.33e-02,-1.15e-01,-5.48e-02,3.29e-01,5.75e-01,5.96e-01,7.28e-01,7.90e-01,8.26e-01,8.21e-01,8.29e-01,8.42e-01,8.52e-01,8.43e-01,5.87e-01,1.76e-01,2.25e-02,8.31e-02,3.54e-01,5.68e-01,6.85e-01,7.96e-01,8.69e-01,9.03e-01,9.24e-01,9.21e-01,9.42e-01,9.59e-01,9.78e-01,6.33e-01,1.30e-01,-4.35e-02,8.57e-02,3.84e-01,7.26e-01,7.07e-01,8.25e-01,8.85e-01,9.34e-01,9.50e-01,9.52e-01,9.73e-01,9.74e-01,9.75e-01,5.34e-01,1.06e-01,-2.00e-02,1.25e-02,2.86e-01,7.57e-01,7.03e-01,8.18e-01,8.93e-01,9.37e-01,9.54e-01,9.67e-01,9.86e-01,9.87e-01,9.59e-01,4.54e-01,2.18e-02,-6.17e-02,2.51e-02,2.14e-01,6.46e-01,7.13e-01,8.54e-01,9.37e-01,9.60e-01,9.75e-01,9.88e-01,1.00e+00,1.00e+00,9.12e-01,3.07e-01,-1.68e-02,-1.05e-01,-5.19e-02,2.18e-01,5.89e-01,6.98e-01,7.52e-01,7.83e-01,7.87e-01,7.89e-01,7.90e-01,7.83e-01,7.60e-01,6.64e-01,1.75e-01,-4.97e-02,-8.69e-02,-4.76e-02,1.49e-01,4.86e-01,5.93e-01,6.62e-01,6.92e-01,7.44e-01,7.74e-01,8.23e-01,8.82e-01,9.04e-01,8.47e-01,1.44e-01,-7.07e-02,-1.17e-01,-2.88e-02,1.77e-01,6.75e-01,0.00e+00,5.68e-01,6.03e-01,5.87e-01,6.35e-01,6.23e-01,5.12e-01,2.52e-01,2.06e-02,-2.06e-01,-2.53e-01,-2.49e-01,-2.26e-01,8.52e-03,4.16e-01,0.00e+00,0.00e+00,3.81e-01,2.56e-01,2.67e-01,7.11e-02,-1.22e-01,-2.22e-01,-2.97e-01,-3.70e-01,-3.76e-01,-3.49e-01,-3.03e-01,-1.48e-01,3.31e-02,0.00e+00,0.00e+00,0.00e+00,1.33e-01,-2.23e-01,-3.09e-01,-3.60e-01,-4.07e-01,-4.15e-01,-4.15e-01,-4.31e-01,-4.00e-01,-3.62e-01,-2.44e-01,-1.31e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-4.13e-01,-3.84e-01,-4.24e-01,-4.54e-01,-4.49e-01,-4.19e-01,-3.66e-01,-3.69e-01,-2.55e-01,-1.37e-01
5.60e-01,7.27e-01,7.63e-01,7.41e-01,7.36e-01,7.74e-01,7.83e-01,8.20e-01,8.32e-01,3.23e-01,-1.41e-01,-1.47e-01,-7.86e-02,3.84e-01,6.74e-01,5.56e-01,7.28e-01,7.71e-01,8.34e-01,8.29e-01,8.74e-01,8.88e-01,9.13e-01,9.42e-01,6.17e-01,7.89e-02,-7.45e-02,-2.32e-02,3.19e-01,5.03e-01,5.07e-01,6.57e-01,7.25e-01,7.67e-01,7.58e-01,7.70e-01,7.85e-01,8.01e-01,7.93e-01,5.62e-01,1.83e-01,4.06e-02,9.47e-02,3.51e-01,5.23e-01,6.02e-01,7.38e-01,8.18e-01,8.58e-01,8.85e-01,8.81e-01,9.14e-01,9.42e-01,9.73e-01,6.61e-01,1.74e-01,6.89e-03,1.24e-01,4.15e-01,7.03e-01,6.30e-01,7.68e-01,8.43e-01,9.04e-01,9.18e-01,9.26e-01,9.55e-01,9.68e-01,9.84e-01,5.88e-01,1.68e-01,4.16e-02,7.51e-02,3.34e-01,7.84e-01,6.27e-01,7.59e-01,8.50e-01,8.98e-01,9.22e-01,9.33e-01,9.75e-01,9.91e-01,9.67e-01,5.06e-01,8.30e-02,1.50e-04,8.83e-02,2.67e-01,6.88e-01,6.35e-01,7.94e-01,8.96e-01,9.29e-01,9.51e-01,9.61e-01,1.00e+00,1.00e+00,9.61e-01,3.68e-01,4.67e-02,-3.73e-02,1.83e-02,2.83e-01,6.33e-01,6.74e-01,7.37e-01,7.84e-01,8.00e-01,8.06e-01,8.12e-01,8.11e-01,8.03e-01,7.29e-01,2.54e-01,2.31e-02,-1.40e-02,2.87e-02,2.25e-01,5.51e-01,5.56e-01,6.13e-01,6.45e-01,7.00e-01,7.33e-01,7.85e-01,8.54e-01,8.89e-01,8.51e-01,1.84e-01,-2.56e-02,-7.12e-02,2.33e-02,2.28e-01,7.02e-01,0.00e+00,5.17e-01,5.52e-01,5.40e-01,5.85e-01,5.79e-01,4.83e-01,2.49e-01,3.70e-02,-1.78e-01,-2.22e-01,-2.20e-01,-1.95e-01,3.38e-02,4.11e-01,0.00e+00,0.00e+00,3.44e-01,2.22e-01,2.34e-01,5.43e-02,-1.20e-01,-2.10e-01,-2.77e-01,-3.44e-01,-3.49e-01,-3.22e-01,-2.78e-01,-1.30e-01,3.66e-02,0.00e+00,0.00e+00,0.00e+00,1.25e-01,-2.20e-01,-3.05e-01,-3.49e-01,-3.92e-01,-3.97e-01,-3.94e-01,-4.07e-01,-3.76e-01,-3.38e-01,-2.33e-01,-1.12e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-3.99e-01,-3.70e-01,-4.14e-01,-4.41e-01,-4.32e-01,-3.99e-01,-3.44e-01,-3.50e-01,-2.42e-01,-1.18e-01
3.09e-01,5.09e-01,5.78e-01,5.77e-01,5.69e-01,6.23e-01,6.26e-01,7.00e-01,7.81e-01,5.41e-01,1.54e-01,1.34e-01,1.64e-01,5.77e-01,6.68e-01,3.40e-01,5.00e-01,5.52e-01,6.51e-01,6.54e-01,6.98e-01,7.25e-01,7.67e-01,8.67e-01,7.76e-01,3.57e-01,2.12e-01,2.54e-01,4.97e-01,4.79e-01,2.87e-01,4.38e-01,5.20e-01,5.88e-01,5.96e-01,6.07e-01,6.30e-01,6.52e-01,6.79e-01,6.38e-01,3.91e-01,2.79e-01,3.32e-01,5.17e-01,5.49e-01,3.72e-01,5.12e-01,6.15e-01,6.77e-01,7.21e-01,7.30e-01,7.65e-01,8.17e-01,8.90e-01,8.26e-01,4.45e-01,2.89e-01,3.83e-01,6.24e-01,7.35e-01,4.00e-01,5.45e-01,6.45e-01,7.42e-01,7.72e-01,7.80e-01,8.39e-01,8.74e-01,9.47e-01,7.97e-01,4.53e-01,3.36e-01,3.67e-01,5.81e-01,8.55e-01,3.83e-01,5.35e-01,6.59e-01,7.42e-01,8.19e-01,7.97e-01,8.58e-01,9.14e-01,9.78e-01,7.37e-01,3.75e-01,3.01e-01,3.81e-01,5.38e-01,8.16e-01,4.10e-01,6.03e-01,7.46e-01,8.19e-01,8.54e-01,8.49e-01,9.12e-01,9.61e-01,1.00e+00,6.42e-01,3.44e-01,2.66e-01,3.14e-01,5.52e-01,7.96e-01,5.19e-01,5.86e-01,6.83e-01,7.45e-01,7.50e-01,7.61e-01,8.00e-01,8.20e-01,8.26e-01,5.27e-01,3.21e-01,2.84e-01,3.24e-01,4.84e-01,6.97e-01,3.91e-01,4.00e-01,4.37e-01,5.18e-01,5.62e-01,6.15e-01,7.27e-01,8.13e-01,8.80e-01,4.51e-01,2.63e-01,2.18e-01,3.09e-01,4.77e-01,7.50e-01,0.00e+00,3.34e-01,4.18e-01,4.55e-01,4.98e-01,5.41e-01,5.38e-01,4.15e-01,2.70e-01,9.13e-02,5.06e-02,5.52e-02,7.75e-02,2.68e-01,5.04e-01,0.00e+00,0.00e+00,3.42e-01,2.84e-01,3.03e-01,2.03e-01,8.59e-02,1.65e-02,-2.76e-02,-7.92e-02,-7.89e-02,-5.31e-02,-6.77e-03,1.07e-01,1.88e-01,0.00e+00,0.00e+00,0.00e+00,2.11e-01,-1.35e-02,-9.75e-02,-1.28e-01,-1.62e-01,-1.62e-01,-1.42e-01,-1.49e-01,-1.15e-01,-7.55e-02,-1.32e-02,7.08e-02,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-1.72e-01,-1.52e-01,-1.90e-01,-2.06e-01,-1.93e-01,-1.57e-01,-9.03e-02,-1.00e-01,-4.26e-02,4.04e-02
-4.06e-01,-2.73e-01,-1.93e-01,-7.80e-02,-1.34e-01,-7.32e-02,-6.10e-02,4.93e-02,2.67e-01,8.26e-01,8.07e-01,7.82e-01,7.32e-01,8.15e-01,3.56e-01,-2.96e-01,-2.85e-01,-2.44e-01,-9.18e-02,-5.36e-02,-4.90e-02,-1.66e-02,3.64e-02,2.80e-01,8.31e-01,9.13e-01,8.54e-01,8.63e-01,7.70e-01,2.79e-01,-3.25e-01,-2.57e-01,-1.82e-01,-8.50e-02,-2.76e-02,-2.28e-02,1.16e-03,2.81e-02,1.37e-01,6.05e-01,8.07e-01,8.21e-01,8.30e-01,7.66e-01,4.29e-01,-3.17e-01,-2.67e-01,-1.47e-01,-6.17e-02,1.06e-02,2.92e-02,6.56e-02,1.40e-01,2.88e-01,8.83e-01,9.44e-01,8.95e-01,9.06e-01,8.93e-01,5.02e-01,-2.94e-01,-2.46e-01,-1.33e-01,1.77e-02,8.61e-02,6.08e-02,1.69e-01,2.29e-01,4.04e-01,9.48e-01,9.64e-01,9.28e-01,9.39e-01,9.58e-01,6.47e-01,-3.59e-01,-2.37e-01,-9.81e-02,1.41e-02,1.90e-01,9.35e-02,1.86e-01,2.73e-01,5.15e-01,9.83e-01,9.42e-01,9.13e-01,9.35e-01,9.55e-01,7.67e-01,-3.17e-01,-1.19e-01,5.48e-02,1.81e-01,2.30e-01,1.79e-01,3.07e-01,3.68e-01,6.42e-01,1.00e+00,9.41e-01,9.03e-01,9.22e-01,9.70e-01,7.86e-01,-1.31e-01,-8.41e-02,7.49e-02,2.28e-01,2.29e-01,2.33e-01,3.43e-01,4.39e-01,6.28e-01,9.18e-01,9.02e-01,8.84e-01,8.90e-01,8.86e-01,7.17e-01,-2.22e-01,-3.26e-01,-2.88e-01,-1.82e-01,-1.30e-01,-9.95e-02,6.30e-02,2.33e-01,5.35e-01,9.24e-01,8.77e-01,8.60e-01,8.77e-01,8.69e-01,4.88e-01,0.00e+00,-2.74e-01,-1.00e-01,4.99e-02,6.90e-02,2.02e-01,4.47e-01,6.68e-01,7.52e-01,7.55e-01,7.43e-01,7.51e-01,7.53e-01,7.49e-01,5.33e-01,0.00e+00,0.00e+00,2.01e-01,3.31e-01,3.60e-01,5.03e-01,5.89e-01,6.03e-01,6.31e-01,6.47e-01,6.59e-01,6.77e-01,6.98e-01,6.68e-01,5.07e-01,0.00e+00,0.00e+00,0.00e+00,3.25e-01,5.31e-01,4.90e-01,5.07e-01,5.15e-01,5.33e-01,5.81e-01,5.84e-01,6.11e-01,6.32e-01,5.64e-01,4.95e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,5.03e-01,4.86e-01,4.85e-01,5.04e-01,5.16e-01,5.40e-01,5.92e-01,5.66e-01,4.71e-01,3.93e-01
-6.28e-01,-5.45e-01,-4.66e-01,-3.36e-01,-3.95e-01,-3.48e-01,-3.28e-01,-2.25e-01,-6.19e-03,7.66e-01,9.14e-01,9.11e-01,8.34e-01,7.71e-01,1.32e-01,-5.11e-01,-5.65e-01,-5.35e-01,-3.94e-01,-3.54e-01,-3.57e-01,-3.29e-01,-2.84e-01,-2.70e-02,6.76e-01,9.64e-01,9.56e-01,9.41e-01,7.26e-01,1.26e-01,-5.28e-01,-5.08e-01,-4.49e-01,-3.61e-01,-3.00e-01,-2.92e-01,-2.76e-01,-2.54e-01,-1.33e-01,4.51e-01,8.10e-01,8.79e-01,8.55e-01,6.97e-01,2.96e-01,-5.56e-01,-5.48e-01,-4.43e-01,-3.64e-01,-3.02e-01,-2.75e-01,-2.47e-01,-1.83e-01,-3.51e-02,7.15e-01,9.55e-01,9.72e-01,9.42e-01,8.20e-01,2.99e-01,-5.35e-01,-5.32e-01,-4.36e-01,-3.03e-01,-2.33e-01,-2.59e-01,-1.54e-01,-9.81e-02,8.06e-02,8.13e-01,9.83e-01,9.86e-01,9.86e-01,9.28e-01,4.32e-01,-6.05e-01,-5.19e-01,-4.04e-01,-3.01e-01,-1.23e-01,-2.21e-01,-1.40e-01,-5.93e-02,2.00e-01,8.74e-01,9.91e-01,9.89e-01,9.81e-01,9.47e-01,5.65e-01,-5.65e-01,-4.08e-01,-2.60e-01,-1.32e-01,-9.03e-02,-1.50e-01,-1.68e-02,4.67e-02,3.44e-01,9.41e-01,1.00e+00,9.92e-01,9.87e-01,9.47e-01,6.09e-01,-3.73e-01,-3.46e-01,-1.92e-01,-3.28e-02,-3.41e-02,-3.14e-02,8.39e-02,1.92e-01,4.21e-01,8.94e-01,9.65e-01,9.68e-01,9.56e-01,8.83e-01,5.83e-01,-4.34e-01,-5.62e-01,-5.31e-01,-4.36e-01,-3.91e-01,-3.80e-01,-2.34e-01,-6.49e-02,2.72e-01,9.30e-01,9.64e-01,9.63e-01,9.50e-01,8.74e-01,2.83e-01,0.00e+00,-4.76e-01,-3.00e-01,-1.35e-01,-1.34e-01,5.76e-03,3.02e-01,6.19e-01,7.87e-01,8.72e-01,8.84e-01,8.91e-01,8.90e-01,8.18e-01,4.33e-01,0.00e+00,0.00e+00,8.70e-02,2.67e-01,2.91e-01,5.04e-01,6.59e-01,7.09e-01,7.67e-01,8.14e-01,8.34e-01,8.47e-01,8.56e-01,7.84e-01,5.38e-01,0.00e+00,0.00e+00,0.00e+00,2.98e-01,6.41e-01,6.24e-01,6.58e-01,6.83e-01,7.07e-01,7.61e-01,7.69e-01,7.89e-01,8.05e-01,7.11e-01,5.82e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,6.74e-01,6.44e-01,6.59e-01,6.91e-01,7.00e-01,7.15e-01,7.56e-01,7.35e-01,6.13e-01,4.82e-01
-6.82e-01,-6.12e-01,-5.21e-01,-4.11e-01,-4.51e-01,-4.07e-01,-3.95e-01,-2.91e-01,-7.19e-02,7.36e-01,9.24e-01,9.21e-01,8.38e-01,7.14e-01,7.38e-02,-5.75e-01,-6.24e-01,-6.00e-01,-4.65e-01,-4.24e-01,-4.30e-01,-4.03e-01,-3.57e-01,-1.12e-01,6.17e-01,9.45e-01,9.52e-01,9.33e-01,6.87e-01,5.63e-02,-5.83e-01,-5.73e-01,-5.27e-01,-4.33e-01,-3.73e-01,-3.69e-01,-3.52e-01,-3.29e-01,-2.14e-01,3.80e-01,7.72e-01,8.60e-01,8.39e-01,6.60e-01,2.17e-01,-6.17e-01,-6.14e-01,-5.24e-01,-4.46e-01,-3.83e-01,-3.65e-01,-3.30e-01,-2.63e-01,-1.20e-01,6.45e-01,9.34e-01,9.59e-01,9.14e-01,7.83e-01,2.13e-01,-5.98e-01,-6.10e-01,-5.19e-01,-3.78e-01,-3.14e-01,-3.43e-01,-2.40e-01,-1.79e-01,6.29e-05,7.56e-01,9.63e-01,9.87e-01,9.77e-01,8.90e-01,3.64e-01,-6.66e-01,-5.97e-01,-4.81e-01,-3.82e-01,-2.07e-01,-3.07e-01,-2.19e-01,-1.39e-01,1.11e-01,8.21e-01,9.89e-01,9.95e-01,9.71e-01,9.12e-01,5.34e-01,-6.26e-01,-4.85e-01,-3.37e-01,-2.10e-01,-1.69e-01,-2.29e-01,-1.05e-01,-3.73e-02,2.66e-01,9.03e-01,9.92e-01,1.00e+00,9.95e-01,9.30e-01,5.79e-01,-4.19e-01,-4.00e-01,-2.47e-01,-8.80e-02,-8.81e-02,-8.82e-02,2.90e-02,1.37e-01,3.73e-01,8.79e-01,9.62e-01,9.70e-01,9.63e-01,8.71e-01,5.47e-01,-4.64e-01,-6.06e-01,-5.76e-01,-4.88e-01,-4.46e-01,-4.41e-01,-3.01e-01,-1.37e-01,1.96e-01,9.07e-01,9.58e-01,9.67e-01,9.49e-01,8.58e-01,2.37e-01,0.00e+00,-5.06e-01,-3.37e-01,-1.70e-01,-1.76e-01,-3.39e-02,2.62e-01,5.94e-01,7.75e-01,8.78e-01,8.92e-01,9.06e-01,9.02e-01,8.18e-01,4.03e-01,0.00e+00,0.00e+00,7.39e-02,2.59e-01,2.76e-01,5.02e-01,6.67e-01,7.21e-01,7.82e-01,8.35e-01,8.54e-01,8.66e-01,8.71e-01,7.95e-01,5.50e-01,0.00e+00,0.00e+00,0.00e+00,3.03e-01,6.55e-01,6.42e-01,6.79e-01,7.08e-01,7.32e-01,7.85e-01,8.00e-01,8.14e-01,8.27e-01,7.24e-01,6.05e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,6.98e-01,6.70e-01,6.90e-01,7.21e-01,7.33e-01,7.43e-01,7.78e-01,7.61e-01,6.29e-01,5.02e-01
-6.45e-01,-5.52e-01,-4.79e-01,-3.63e-01,-3.92e-01,-3.52e-01,-3.26e-01,-2.30e-01,-1.72e-02,7.51e-01,8.98e-01,9.07e-01,8.56e-01,7.53e-01,9.08e-02,-5.56e-01,-5.97e-01,-5.64e-01,-4.29e-01,-3.85e-01,-3.77e-01,-3.55e-01,-3.07e-01,-5.09e-02,6.46e-01,9.43e-01,9.34e-01,9.19e-01,6.73e-01,6.51e-02,-5.74e-01,-5.49e-01,-4.94e-01,-4.08e-01,-3.48e-01,-3.39e-01,-3.25e-01,-3.00e-01,-1.83e-01,3.96e-01,7.71e-01,8.49e-01,8.24e-01,6.55e-01,2.43e-01,-5.99e-01,-5.88e-01,-4.83e-01,-4.03e-01,-3.39e-01,-3.20e-01,-2.80e-01,-2.16e-01,-6.77e-02,6.75e-01,9.26e-01,9.55e-01,9.26e-01,7.84e-01,2.49e-01,-5.73e-01,-5.71e-01,-4.72e-01,-3.36e-01,-2.66e-01,-2.95e-01,-1.89e-01,-1.30e-01,4.85e-02,7.87e-01,9.66e-01,9.75e-01,9.81e-01,9.06e-01,4.11e-01,-6.44e-01,-5.55e-01,-4.40e-01,-3.48e-01,-1.72e-01,-2.61e-01,-1.75e-01,-9.57e-02,1.60e-01,8.39e-01,9.74e-01,9.90e-01,9.85e-01,9.17e-01,5.58e-01,-6.07e-01,-4.50e-01,-3.02e-01,-1.72e-01,-1.30e-01,-1.82e-01,-5.19e-02,1.83e-02,3.14e-01,9.22e-01,9.87e-01,9.95e-01,1.00e+00,9.44e-01,5.98e-01,-3.68e-01,-3.42e-01,-1.89e-01,-2.55e-02,-2.59e-02,-2.36e-02,9.00e-02,1.99e-01,4.27e-01,9.03e-01,9.66e-01,9.70e-01,9.71e-01,9.01e-01,6.05e-01,-4.28e-01,-5.68e-01,-5.37e-01,-4.45e-01,-4.01e-01,-3.94e-01,-2.55e-01,-9.22e-02,2.36e-01,9.04e-01,9.40e-01,9.53e-01,9.42e-01,8.65e-01,2.91e-01,0.00e+00,-4.76e-01,-3.07e-01,-1.44e-01,-1.51e-01,-2.21e-02,2.68e-01,5.83e-01,7.52e-01,8.48e-01,8.58e-01,8.72e-01,8.75e-01,8.03e-01,4.38e-01,0.00e+00,0.00e+00,7.83e-02,2.53e-01,2.67e-01,4.77e-01,6.35e-01,6.84e-01,7.42e-01,7.96e-01,8.15e-01,8.34e-01,8.39e-01,7.71e-01,5.54e-01,0.00e+00,0.00e+00,0.00e+00,2.82e-01,6.24e-01,6.02e-01,6.39e-01,6.66e-01,6.91e-01,7.46e-01,7.57e-01,7.78e-01,7.97e-01,7.07e-01,6.03e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,6.59e-01,6.27e-01,6.46e-01,6.81e-01,6.92e-01,7.12e-01,7.51e-01,7.30e-01,6.18e-01,5.06e-01
-4.64e-01,-3.34e-01,-2.54e-01,-1.62e-01,-1.90e-01,-1.28e-01,-1.22e-01,-2.05e-04,2.11e-01,8.03e-01,8.43e-01,8.41e-01,7.74e-01,8.43e-01,2.99e-01,-3.75e-01,-3.62e-01,-3.21e-01,-1.74e-01,-1.34e-01,-1.28e-01,-9.64e-02,-4.32e-02,1.90e-01,7.68e-01,9.14e-01,8.75e-01,8.78e-01,7.52e-01,1.96e-01,-4.05e-01,-3.46e-01,-2.79e-01,-1.80e-01,-1.23e-01,-1.19e-01,-9.78e-02,-6.81e-02,2.94e-02,5.10e-01,7.72e-01,8.07e-01,8.06e-01,7.24e-01,3.48e-01,-3.97e-01,-3.53e-01,-2.40e-01,-1.59e-01,-8.45e-02,-7.26e-02,-3.03e-02,4.47e-02,1.90e-01,8.07e-01,9.32e-01,9.00e-01,8.84e-01,8.63e-01,4.22e-01,-3.74e-01,-3.37e-01,-2.23e-01,-7.05e-02,-3.58e-03,-3.32e-02,7.49e-02,1.33e-01,3.12e-01,8.89e-01,9.57e-01,9.44e-01,9.37e-01,9.40e-01,5.74e-01,-4.31e-01,-3.23e-01,-1.86e-01,-8.05e-02,8.74e-02,-2.47e-03,9.65e-02,1.80e-01,4.09e-01,9.33e-01,9.53e-01,9.32e-01,9.52e-01,9.79e-01,7.26e-01,-3.96e-01,-2.10e-01,-3.60e-02,8.88e-02,1.44e-01,9.10e-02,2.18e-01,2.83e-01,5.52e-01,9.70e-01,9.47e-01,9.30e-01,9.44e-01,1.00e+00,7.93e-01,-1.51e-01,-1.15e-01,4.56e-02,2.00e-01,2.03e-01,2.03e-01,3.12e-01,4.07e-01,6.03e-01,9.23e-01,9.30e-01,9.20e-01,9.22e-01,9.42e-01,7.48e-01,-2.49e-01,-3.65e-01,-3.30e-01,-2.28e-01,-1.78e-01,-1.61e-01,-1.13e-02,1.48e-01,4.43e-01,9.03e-01,8.96e-01,8.94e-01,9.14e-01,9.09e-01,4.77e-01,0.00e+00,-3.01e-01,-1.42e-01,6.44e-03,7.16e-03,1.33e-01,3.69e-01,5.95e-01,7.05e-01,7.49e-01,7.58e-01,7.76e-01,7.88e-01,8.02e-01,5.29e-01,0.00e+00,0.00e+00,1.59e-01,2.99e-01,3.05e-01,4.52e-01,5.52e-01,5.76e-01,6.21e-01,6.57e-01,6.83e-01,7.05e-01,7.33e-01,7.26e-01,5.44e-01,0.00e+00,0.00e+00,0.00e+00,2.86e-01,5.11e-01,4.72e-01,4.96e-01,5.13e-01,5.38e-01,5.98e-01,6.12e-01,6.43e-01,6.78e-01,6.32e-01,5.56e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,4.99e-01,4.80e-01,4.91e-01,5.14e-01,5.26e-01,5.52e-01,6.19e-01,6.09e-01,5.38e-01,4.66e-01
-5.77e-02,1.28e-01,1.93e-01,2.33e-01,2.52e-01,3.30e-01,2.95e-01,4.09e-01,5.55e-01,6.80e-01,4.92e-01,4.66e-01,4.44e-01,7.47e-01,5.99e-01,-2.49e-02,9.38e-02,1.53e-01,2.71e-01,2.90e-01,3.20e-01,3.51e-01,3.91e-01,5.35e-01,7.41e-01,5.81e-01,5.01e-01,5.32e-01,5.88e-01,3.26e-01,-8.16e-02,3.15e-02,1.02e-01,1.91e-01,2.22e-01,2.19e-01,2.50e-01,2.86e-01,3.23e-01,5.08e-01,5.04e-01,4.56e-01,5.09e-01,5.68e-01,4.18e-01,-1.34e-02,8.29e-02,1.85e-01,2.54e-01,3.27e-01,3.33e-01,3.70e-01,4.42e-01,5.40e-01,7.74e-01,6.48e-01,5.44e-01,5.64e-01,7.05e-01,6.50e-01,-6.09e-03,1.02e-01,2.19e-01,3.58e-01,4.00e-01,3.89e-01,4.80e-01,5.17e-01,6.56e-01,8.21e-01,6.60e-01,6.05e-01,6.17e-01,7.21e-01,7.91e-01,-1.64e-02,1.15e-01,2.48e-01,3.46e-01,4.65e-01,4.00e-01,4.95e-01,5.57e-01,6.84e-01,8.15e-01,6.33e-01,5.77e-01,6.19e-01,7.40e-01,1.09e+00,2.22e-02,1.97e-01,3.61e-01,4.64e-01,5.29e-01,4.98e-01,5.89e-01,6.33e-01,7.96e-01,7.86e-01,6.09e-01,5.79e-01,5.98e-01,7.93e-01,1.00e+00,2.87e-01,3.30e-01,4.69e-01,5.73e-01,5.80e-01,5.86e-01,6.57e-01,6.98e-01,7.88e-01,7.54e-01,6.29e-01,6.05e-01,6.40e-01,7.43e-01,9.32e-01,1.74e-01,9.01e-02,1.27e-01,2.24e-01,2.65e-01,2.93e-01,4.13e-01,5.13e-01,6.65e-01,6.31e-01,5.27e-01,5.23e-01,6.02e-01,7.31e-01,7.78e-01,0.00e+00,1.03e-01,2.13e-01,2.93e-01,3.08e-01,3.86e-01,4.52e-01,4.48e-01,4.15e-01,3.46e-01,3.26e-01,3.64e-01,3.89e-01,5.47e-01,6.48e-01,0.00e+00,0.00e+00,2.96e-01,3.31e-01,3.14e-01,3.05e-01,2.61e-01,2.22e-01,2.23e-01,2.20e-01,2.36e-01,2.65e-01,3.21e-01,4.24e-01,4.74e-01,0.00e+00,0.00e+00,0.00e+00,2.26e-01,2.09e-01,1.28e-01,1.14e-01,9.81e-02,1.06e-01,1.54e-01,1.76e-01,2.17e-01,2.72e-01,3.13e-01,3.92e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,9.84e-02,9.87e-02,9.06e-02,9.13e-02,1.04e-01,1.40e-01,2.31e-01,2.46e-01,2.75e-01,3.24e-01
6.89e-01,8.60e-01,8.48e-01,7.87e-01,8.69e-01,8.78e-01,8.31e-01,8.41e-01,7.87e-01,8.38e-02,-3.75e-01,-4.01e-01,-3.27e-01,4.37e-04,4.14e-01,5.68e-01,7.59e-01,7.78e-01,7.70e-01,7.59e-01,7.93e-01,8.00e-01,8.10e-01,7.19e-01,1.88e-01,-3.27e-01,-4.47e-01,-4.16e-01,-1.06e-01,2.32e-01,4.98e-01,5.91e-01,6.09e-01,5.98e-01,5.57e-01,5.61e-01,5.68e-01,5.62e-01,4.98e-01,7.12e-02,-3.14e-01,-4.20e-01,-3.70e-01,-1.52e-01,1.31e-01,6.11e-01,7.12e-01,7.15e-01,7.11e-01,7.03e-01,7.00e-01,7.03e-01,6.90e-01,6.40e-01,9.88e-02,-3.19e-01,-4.38e-01,-3.50e-01,-1.13e-01,2.75e-01,6.37e-01,7.41e-01,7.51e-01,7.27e-01,7.09e-01,7.39e-01,7.14e-01,7.03e-01,6.33e-01,4.46e-02,-3.11e-01,-3.94e-01,-3.71e-01,-1.83e-01,3.23e-01,6.78e-01,7.17e-01,7.21e-01,7.14e-01,6.55e-01,7.05e-01,6.92e-01,6.68e-01,5.41e-01,-6.01e-02,-3.82e-01,-4.30e-01,-3.64e-01,-2.30e-01,2.06e-01,7.31e-01,7.38e-01,7.19e-01,7.09e-01,7.05e-01,7.21e-01,6.98e-01,6.74e-01,5.19e-01,-1.31e-01,-3.73e-01,-4.19e-01,-3.68e-01,-1.51e-01,2.87e-01,1.00e+00,9.86e-01,9.60e-01,9.11e-01,9.03e-01,8.91e-01,8.35e-01,7.68e-01,6.06e-01,-8.52e-04,-2.44e-01,-2.78e-01,-2.30e-01,-1.14e-02,3.86e-01,9.54e-01,8.85e-01,8.91e-01,9.01e-01,8.99e-01,8.93e-01,8.49e-01,7.87e-01,5.88e-01,-2.26e-01,-3.91e-01,-3.94e-01,-2.70e-01,-1.54e-02,6.21e-01,0.00e+00,8.27e-01,7.44e-01,6.58e-01,6.13e-01,4.93e-01,2.20e-01,-1.83e-01,-4.24e-01,-5.92e-01,-6.12e-01,-5.73e-01,-5.17e-01,-2.16e-01,2.52e-01,0.00e+00,0.00e+00,3.62e-01,1.82e-01,4.34e-02,-2.72e-01,-5.20e-01,-6.35e-01,-6.85e-01,-7.10e-01,-6.89e-01,-6.57e-01,-5.71e-01,-3.37e-01,-8.22e-02,0.00e+00,0.00e+00,0.00e+00,-5.62e-02,-5.35e-01,-6.82e-01,-7.27e-01,-7.56e-01,-7.67e-01,-7.46e-01,-7.35e-01,-6.74e-01,-5.59e-01,-3.49e-01,-1.30e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-7.79e-01,-7.59e-01,-7.51e-01,-7.52e-01,-7.48e-01,-6.99e-01,-5.71e-01,-4.96e-01,-2.30e-01,1.45e-02
6.67e-01,8.86e-01,8.71e-01,7.95e-01,8.97e-01,9.00e-01,8.59e-01,8.73e-01,8.24e-01,9.55e-02,-3.73e-01,-4.00e-01,-3.25e-01,4.40e-02,4.20e-01,5.49e-01,7.66e-01,7.94e-01,7.88e-01,7.78e-01,8.22e-01,8.30e-01,8.47e-01,7.65e-01,2.16e-01,-3.15e-01,-4.44e-01,-4.14e-01,-1.06e-01,2.24e-01,4.78e-01,5.92e-01,6.20e-01,6.11e-01,5.69e-01,5.75e-01,5.84e-01,5.82e-01,5.17e-01,8.56e-02,-3.08e-01,-4.17e-01,-3.69e-01,-1.46e-01,1.31e-01,6.01e-01,7.23e-01,7.40e-01,7.38e-01,7.35e-01,7.29e-01,7.38e-01,7.31e-01,6.93e-01,1.47e-01,-2.97e-01,-4.23e-01,-3.34e-01,-9.11e-02,2.98e-01,6.28e-01,7.61e-01,7.80e-01,7.62e-01,7.48e-01,7.77e-01,7.59e-01,7.53e-01,6.93e-01,9.43e-02,-2.83e-01,-3.73e-01,-3.49e-01,-1.51e-01,3.63e-01,6.71e-01,7.31e-01,7.48e-01,7.46e-01,6.88e-01,7.43e-01,7.38e-01,7.25e-01,6.10e-01,-8.02e-03,-3.57e-01,-4.11e-01,-3.41e-01,-2.00e-01,2.53e-01,7.10e-01,7.53e-01,7.44e-01,7.35e-01,7.41e-01,7.67e-01,7.52e-01,7.37e-01,5.86e-01,-8.41e-02,-3.46e-01,-4.00e-01,-3.42e-01,-1.15e-01,3.30e-01,9.86e-01,1.00e+00,9.83e-01,9.40e-01,9.38e-01,9.31e-01,8.80e-01,8.20e-01,6.62e-01,3.64e-02,-2.21e-01,-2.57e-01,-2.09e-01,2.58e-02,4.39e-01,8.54e-01,8.61e-01,8.69e-01,8.83e-01,8.86e-01,8.93e-01,8.61e-01,8.10e-01,6.21e-01,-2.08e-01,-3.81e-01,-3.90e-01,-2.67e-01,1.82e-04,6.55e-01,0.00e+00,7.70e-01,6.88e-01,6.04e-01,5.73e-01,4.57e-01,1.97e-01,-1.90e-01,-4.25e-01,-5.94e-01,-6.16e-01,-5.81e-01,-5.33e-01,-2.36e-01,2.38e-01,0.00e+00,0.00e+00,2.93e-01,1.12e-01,-6.70e-03,-3.08e-01,-5.38e-01,-6.44e-01,-6.92e-01,-7.18e-01,-7.00e-01,-6.68e-01,-5.89e-01,-3.67e-01,-1.20e-01,0.00e+00,0.00e+00,0.00e+00,-1.11e-01,-5.71e-01,-7.02e-01,-7.41e-01,-7.70e-01,-7.78e-01,-7.57e-01,-7.51e-01,-6.91e-01,-5.87e-01,-3.91e-01,-1.72e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-7.89e-01,-7.71e-01,-7.73e-01,-7.74e-01,-7.67e-01,-7.18e-01,-6.00e-01,-5.36e-01,-2.82e-01,-3.65e-02
5.68e-01,8.29e-01,8.44e-01,7.53e-01,8.75e-01,8.84e-01,8.43e-01,8.77e-01,8.58e-01,2.18e-01,-2.41e-01,-2.76e-01,-2.11e-01,1.69e-01,4.46e-01,4.60e-01,6.96e-01,7.34e-01,7.48e-01,7.38e-01,7.92e-01,8.07e-01,8.39e-01,7.93e-01,3.29e-01,-1.78e-01,-3.11e-01,-2.83e-01,-1.44e-02,2.17e-01,3.82e-01,5.13e-01,5.53e-01,5.62e-01,5.25e-01,5.33e-01,5.47e-01,5.49e-01,4.97e-01,1.39e-01,-2.10e-01,-3.09e-01,-2.59e-01,-5.49e-02,1.59e-01,5.11e-01,6.53e-01,6.87e-01,7.01e-01,7.08e-01,7.07e-01,7.24e-01,7.35e-01,7.19e-01,2.68e-01,-1.54e-01,-2.84e-01,-2.02e-01,4.03e-02,3.54e-01,5.39e-01,6.93e-01,7.33e-01,7.41e-01,7.34e-01,7.67e-01,7.67e-01,7.76e-01,7.45e-01,2.37e-01,-1.28e-01,-2.21e-01,-1.97e-01,-5.10e-03,4.60e-01,5.78e-01,6.60e-01,7.01e-01,7.25e-01,6.95e-01,7.37e-01,7.50e-01,7.54e-01,6.76e-01,1.42e-01,-2.07e-01,-2.60e-01,-1.88e-01,-4.53e-02,3.75e-01,6.27e-01,6.96e-01,7.27e-01,7.36e-01,7.55e-01,7.79e-01,7.83e-01,7.84e-01,6.83e-01,7.49e-02,-1.92e-01,-2.47e-01,-1.89e-01,4.56e-02,4.69e-01,9.60e-01,9.83e-01,1.00e+00,9.85e-01,9.81e-01,9.78e-01,9.49e-01,9.04e-01,7.78e-01,1.99e-01,-6.33e-02,-1.01e-01,-4.87e-02,1.85e-01,5.75e-01,8.10e-01,7.90e-01,8.08e-01,8.40e-01,8.50e-01,8.61e-01,8.54e-01,8.29e-01,6.87e-01,-7.05e-02,-2.45e-01,-2.53e-01,-1.21e-01,1.48e-01,7.43e-01,0.00e+00,7.06e-01,6.47e-01,5.83e-01,5.53e-01,4.62e-01,2.36e-01,-1.11e-01,-3.26e-01,-4.86e-01,-5.06e-01,-4.69e-01,-4.19e-01,-1.18e-01,3.09e-01,0.00e+00,0.00e+00,2.95e-01,1.36e-01,1.86e-02,-2.54e-01,-4.64e-01,-5.64e-01,-6.02e-01,-6.22e-01,-6.00e-01,-5.65e-01,-4.82e-01,-2.62e-01,-3.94e-02,0.00e+00,0.00e+00,0.00e+00,-7.04e-02,-5.04e-01,-6.38e-01,-6.72e-01,-6.97e-01,-7.02e-01,-6.71e-01,-6.60e-01,-5.98e-01,-4.88e-01,-3.04e-01,-8.25e-02,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-7.16e-01,-7.00e-01,-7.03e-01,-7.00e-01,-6.89e-01,-6.35e-01,-5.08e-01,-4.46e-01,-2.04e-01,3.85e-02
4.62e-01,7.52e-01,7.76e-01,6.99e-01,8.25e-01,8.41e-01,8.00e-01,8.51e-01,8.68e-01,3.39e-01,-1.03e-01,-1.36e-01,-7.27e-02,2.92e-01,4.60e-01,3.60e-01,6.01e-01,6.46e-01,6.83e-01,6.81e-01,7.40e-01,7.58e-01,8.00e-01,7.92e-01,4.31e-01,-3.26e-02,-1.71e-01,-1.45e-01,8.30e-02,2.19e-01,2.80e-01,4.20e-01,4.73e-01,4.94e-01,4.66e-01,4.76e-01,4.93e-01,4.99e-01,4.66e-01,1.94e-01,-9.67e-02,-1.82e-01,-1.36e-01,4.21e-02,1.94e-01,4.08e-01,5.60e-01,6.14e-01,6.41e-01,6.60e-01,6.63e-01,6.86e-01,7.08e-01,7.16e-01,3.78e-01,-1.04e-02,-1.36e-01,-5.69e-02,1.60e-01,3.91e-01,4.44e-01,6.06e-01,6.64e-01,6.94e-01,6.98e-01,7.28e-01,7.46e-01,7.68e-01,7.65e-01,3.71e-01,2.71e-02,-6.62e-02,-3.77e-02,1.42e-01,5.34e-01,4.71e-01,5.74e-01,6.35e-01,6.72e-01,6.71e-01,7.04e-01,7.31e-01,7.50e-01,7.15e-01,2.81e-01,-5.20e-02,-1.04e-01,-3.05e-02,1.04e-01,4.71e-01,5.24e-01,6.24e-01,6.81e-01,7.17e-01,7.37e-01,7.58e-01,7.87e-01,8.00e-01,7.45e-01,2.28e-01,-3.28e-02,-8.80e-02,-2.55e-02,2.00e-01,5.73e-01,9.11e-01,9.40e-01,9.85e-01,1.00e+00,9.99e-01,9.93e-01,9.84e-01,9.59e-01,8.68e-01,3.56e-01,9.74e-02,6.10e-02,1.13e-01,3.41e-01,6.93e-01,7.49e-01,7.06e-01,7.27e-01,7.77e-01,7.96e-01,8.08e-01,8.24e-01,8.27e-01,7.35e-01,7.53e-02,-9.69e-02,-1.02e-01,2.97e-02,2.94e-01,8.12e-01,0.00e+00,6.33e-01,5.98e-01,5.61e-01,5.29e-01,4.56e-01,2.75e-01,-2.36e-02,-2.13e-01,-3.59e-01,-3.79e-01,-3.37e-01,-2.88e-01,7.45e-03,3.89e-01,0.00e+00,0.00e+00,2.99e-01,1.65e-01,5.01e-02,-1.92e-01,-3.77e-01,-4.68e-01,-4.98e-01,-5.07e-01,-4.83e-01,-4.43e-01,-3.59e-01,-1.46e-01,4.61e-02,0.00e+00,0.00e+00,0.00e+00,-4.57e-02,-4.24e-01,-5.62e-01,-5.88e-01,-6.08e-01,-6.08e-01,-5.67e-01,-5.54e-01,-4.87e-01,-3.74e-01,-2.01e-01,1.06e-02,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-6.30e-01,-6.19e-01,-6.19e-01,-6.09e-01,-5.96e-01,-5.37e-01,-4.02e-01,-3.45e-01,-1.17e-01,1.18e-01
4.54e-01,7.52e-01,7.75e-01,6.95e-01,8.31e-01,8.46e-01,8.05e-01,8.59e-01,8.76e-01,3.38e-01,-1.02e-01,-1.34e-01,-7.12e-02,2.99e-01,4.54e-01,3.48e-01,5.98e-01,6.46e-01,6.80e-01,6.78e-01,7.43e-01,7.60e-01,8.03e-01,7.96e-01,4.27e-01,-3.73e-02,-1.77e-01,-1.52e-01,7.30e-02,2.04e-01,2.68e-01,4.11e-01,4.66e-01,4.87e-01,4.59e-01,4.69e-01,4.86e-01,4.95e-01,4.59e-01,1.82e-01,-1.07e-01,-1.92e-01,-1.46e-01,3.11e-02,1.77e-01,3.99e-01,5.55e-01,6.10e-01,6.37e-01,6.58e-01,6.59e-01,6.84e-01,7.08e-01,7.18e-01,3.76e-01,-1.40e-02,-1.41e-01,-6.34e-02,1.54e-01,3.81e-01,4.34e-01,6.01e-01,6.61e-01,6.93e-01,6.98e-01,7.27e-01,7.46e-01,7.68e-01,7.70e-01,3.71e-01,2.49e-02,-6.65e-02,-3.93e-02,1.39e-01,5.28e-01,4.63e-01,5.70e-01,6.35e-01,6.69e-01,6.66e-01,7.03e-01,7.34e-01,7.55e-01,7.21e-01,2.84e-01,-5.14e-02,-1.05e-01,-3.14e-02,1.02e-01,4.75e-01,5.12e-01,6.17e-01,6.75e-01,7.11e-01,7.40e-01,7.56e-01,7.89e-01,8.06e-01,7.50e-01,2.29e-01,-3.41e-02,-8.81e-02,-2.59e-02,2.03e-01,5.80e-01,9.03e-01,9.38e-01,9.81e-01,9.99e-01,1.00e+00,1.00e+00,9.86e-01,9.64e-01,8.74e-01,3.57e-01,9.68e-02,6.09e-02,1.13e-01,3.45e-01,6.99e-01,7.44e-01,7.06e-01,7.28e-01,7.76e-01,7.97e-01,8.10e-01,8.25e-01,8.29e-01,7.36e-01,7.16e-02,-1.00e-01,-1.04e-01,2.90e-02,2.97e-01,8.20e-01,0.00e+00,6.31e-01,5.93e-01,5.57e-01,5.28e-01,4.53e-01,2.71e-01,-2.88e-02,-2.18e-01,-3.64e-01,-3.84e-01,-3.41e-01,-2.92e-01,7.48e-03,3.91e-01,0.00e+00,0.00e+00,2.87e-01,1.53e-01,3.94e-02,-2.01e-01,-3.84e-01,-4.75e-01,-5.05e-01,-5.14e-01,-4.89e-01,-4.48e-01,-3.62e-01,-1.48e-01,4.39e-02,0.00e+00,0.00e+00,0.00e+00,-6.13e-02,-4.36e-01,-5.72e-01,-5.97e-01,-6.17e-01,-6.16e-01,-5.74e-01,-5.61e-01,-4.92e-01,-3.79e-01,-2.03e-01,1.02e-02,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-6.38e-01,-6.28e-01,-6.30e-01,-6.19e-01,-6.05e-01,-5.46e-01,-4.09e-01,-3.49e-01,-1.17e-01,1.21e-01
4.46e-01,7.53e-01,7.79e-01,6.87e-01,8.30e-01,8.47e-01,8.09e-01,8.63e-01,8.75e-01,3.32e-01,-1.08e-01,-1.32e-01,-6.04e-02,3.01e-01,4.47e-01,3.34e-01,5.91e-01,6.43e-01,6.75e-01,6.71e-01,7.43e-01,7.60e-01,8.04e-01,7.99e-01,4.26e-01,-3.96e-02,-1.80e-01,-1.60e-01,5.85e-02,1.88e-01,2.54e-01,4.04e-01,4.62e-01,4.82e-01,4.51e-01,4.63e-01,4.80e-01,4.91e-01,4.55e-01,1.75e-01,-1.14e-01,-2.00e-01,-1.57e-01,1.91e-02,1.75e-01,3.84e-01,5.50e-01,6.07e-01,6.36e-01,6.56e-01,6.60e-01,6.87e-01,7.10e-01,7.21e-01,3.75e-01,-1.83e-02,-1.40e-01,-6.67e-02,1.48e-01,3.88e-01,4.22e-01,5.99e-01,6.63e-01,6.92e-01,6.94e-01,7.30e-01,7.50e-01,7.73e-01,7.77e-01,3.79e-01,2.77e-02,-6.92e-02,-3.74e-02,1.42e-01,5.37e-01,4.51e-01,5.67e-01,6.34e-01,6.69e-01,6.63e-01,7.07e-01,7.37e-01,7.59e-01,7.28e-01,2.89e-01,-5.15e-02,-1.04e-01,-2.75e-02,1.10e-01,4.79e-01,5.00e-01,6.09e-01,6.71e-01,7.05e-01,7.36e-01,7.62e-01,7.90e-01,8.12e-01,7.61e-01,2.33e-01,-3.14e-02,-8.82e-02,-2.36e-02,2.03e-01,5.86e-01,8.91e-01,9.31e-01,9.78e-01,9.93e-01,1.00e+00,1.00e+00,9.94e-01,9.67e-01,8.79e-01,3.61e-01,9.86e-02,6.22e-02,1.16e-01,3.48e-01,7.03e-01,7.29e-01,6.90e-01,7.13e-01,7.62e-01,7.81e-01,8.00e-01,8.19e-01,8.21e-01,7.32e-01,6.68e-02,-1.04e-01,-1.10e-01,2.29e-02,2.93e-01,8.18e-01,0.00e+00,6.11e-01,5.71e-01,5.33e-01,5.10e-01,4.38e-01,2.58e-01,-3.64e-02,-2.21e-01,-3.68e-01,-3.88e-01,-3.47e-01,-2.99e-01,-4.62e-03,3.78e-01,0.00e+00,0.00e+00,2.66e-01,1.29e-01,2.57e-02,-2.09e-01,-3.86e-01,-4.73e-01,-5.03e-01,-5.14e-01,-4.91e-01,-4.52e-01,-3.70e-01,-1.61e-01,2.91e-02,0.00e+00,0.00e+00,0.00e+00,-6.96e-02,-4.38e-01,-5.69e-01,-5.93e-01,-6.13e-01,-6.13e-01,-5.74e-01,-5.61e-01,-4.95e-01,-3.88e-01,-2.17e-01,-6.45e-03,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-6.32e-01,-6.23e-01,-6.29e-01,-6.19e-01,-6.04e-01,-5.45e-01,-4.15e-01,-3.59e-01,-1.33e-01,1.04e-01
3.49e-01,6.78e-01,7.26e-01,6.23e-01,7.75e-01,7.95e-01,7.58e-01,8.27e-01,8.65e-01,4.10e-01,-4.52e-03,-3.81e-02,1.63e-02,3.79e-01,4.40e-01,2.53e-01,5.14e-01,5.69e-01,6.15e-01,6.11e-01,6.85e-01,7.08e-01,7.63e-01,7.85e-01,4.92e-01,6.44e-02,-7.56e-02,-5.58e-02,1.25e-01,1.76e-01,1.72e-01,3.28e-01,3.91e-01,4.24e-01,3.98e-01,4.11e-01,4.32e-01,4.44e-01,4.21e-01,2.07e-01,-3.67e-02,-1.12e-01,-6.77e-02,8.49e-02,1.84e-01,3.03e-01,4.76e-01,5.43e-01,5.80e-01,6.07e-01,6.14e-01,6.45e-01,6.82e-01,7.11e-01,4.51e-01,8.95e-02,-3.26e-02,3.36e-02,2.39e-01,4.06e-01,3.38e-01,5.25e-01,5.99e-01,6.46e-01,6.54e-01,6.89e-01,7.23e-01,7.58e-01,7.83e-01,4.69e-01,1.41e-01,4.67e-02,7.61e-02,2.41e-01,5.81e-01,3.64e-01,4.90e-01,5.73e-01,6.26e-01,6.39e-01,6.70e-01,7.13e-01,7.50e-01,7.49e-01,3.89e-01,6.23e-02,1.19e-02,8.59e-02,2.15e-01,5.43e-01,4.17e-01,5.43e-01,6.27e-01,6.77e-01,7.10e-01,7.38e-01,7.83e-01,8.11e-01,8.00e-01,3.43e-01,8.39e-02,2.90e-02,9.00e-02,3.12e-01,6.57e-01,8.35e-01,8.80e-01,9.49e-01,9.84e-01,9.86e-01,9.94e-01,1.00e+00,9.95e-01,9.29e-01,4.67e-01,2.12e-01,1.76e-01,2.29e-01,4.49e-01,7.71e-01,6.62e-01,6.12e-01,6.38e-01,6.97e-01,7.23e-01,7.41e-01,7.80e-01,8.06e-01,7.53e-01,1.68e-01,2.93e-03,-3.53e-03,1.31e-01,3.87e-01,8.43e-01,0.00e+00,5.34e-01,5.15e-01,4.96e-01,4.74e-01,4.23e-01,2.78e-01,2.45e-02,-1.39e-01,-2.72e-01,-2.90e-01,-2.50e-01,-2.04e-01,7.93e-02,4.06e-01,0.00e+00,0.00e+00,2.55e-01,1.42e-01,4.31e-02,-1.61e-01,-3.17e-01,-3.95e-01,-4.16e-01,-4.22e-01,-3.98e-01,-3.58e-01,-2.77e-01,-7.99e-02,8.02e-02,0.00e+00,0.00e+00,0.00e+00,-3.80e-02,-3.71e-01,-4.99e-01,-5.18e-01,-5.35e-01,-5.32e-01,-4.87e-01,-4.73e-01,-4.08e-01,-3.00e-01,-1.48e-01,5.67e-02,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-5.54e-01,-5.46e-01,-5.51e-01,-5.39e-01,-5.23e-01,-4.63e-01,-3.32e-01,-2.80e-01,-7.33e-02,1.51e-01
2.56e-01,5.99e-01,6.55e-01,5.57e-01,7.13e-01,7.36e-01,7.01e-01,7.84e-01,8.48e-01,4.80e-01,9.28e-02,5.93e-02,1.12e-01,4.47e-01,4.23e-01,1.65e-01,4.28e-01,4.88e-01,5.44e-01,5.46e-01,6.25e-01,6.49e-01,7.12e-01,7.62e-01,5.47e-01,1.62e-01,1.93e-02,3.43e-02,1.78e-01,1.58e-01,8.63e-02,2.46e-01,3.19e-01,3.58e-01,3.38e-01,3.52e-01,3.74e-01,3.90e-01,3.80e-01,2.33e-01,3.59e-02,-2.70e-02,1.18e-02,1.39e-01,1.91e-01,2.14e-01,3.94e-01,4.72e-01,5.17e-01,5.51e-01,5.62e-01,5.96e-01,6.40e-01,6.87e-01,5.14e-01,1.84e-01,6.76e-02,1.27e-01,3.09e-01,4.07e-01,2.54e-01,4.46e-01,5.32e-01,5.90e-01,6.03e-01,6.39e-01,6.84e-01,7.31e-01,7.76e-01,5.49e-01,2.45e-01,1.52e-01,1.82e-01,3.31e-01,6.10e-01,2.72e-01,4.10e-01,5.07e-01,5.68e-01,5.99e-01,6.25e-01,6.77e-01,7.25e-01,7.56e-01,4.77e-01,1.68e-01,1.19e-01,1.93e-01,3.10e-01,5.83e-01,3.26e-01,4.71e-01,5.74e-01,6.34e-01,6.71e-01,6.92e-01,7.60e-01,8.03e-01,8.20e-01,4.39e-01,1.92e-01,1.37e-01,1.99e-01,4.07e-01,6.98e-01,7.68e-01,8.20e-01,9.04e-01,9.59e-01,9.64e-01,9.67e-01,9.95e-01,1.00e+00,9.73e-01,5.61e-01,3.17e-01,2.82e-01,3.33e-01,5.42e-01,8.22e-01,5.93e-01,5.29e-01,5.56e-01,6.23e-01,6.54e-01,6.76e-01,7.28e-01,7.77e-01,7.66e-01,2.63e-01,1.03e-01,9.58e-02,2.26e-01,4.70e-01,8.56e-01,0.00e+00,4.60e-01,4.53e-01,4.50e-01,4.29e-01,3.92e-01,2.86e-01,7.88e-02,-5.87e-02,-1.79e-01,-1.96e-01,-1.57e-01,-1.14e-01,1.50e-01,4.29e-01,0.00e+00,0.00e+00,2.35e-01,1.40e-01,4.67e-02,-1.28e-01,-2.55e-01,-3.22e-01,-3.35e-01,-3.35e-01,-3.10e-01,-2.70e-01,-1.90e-01,-1.26e-02,1.13e-01,0.00e+00,0.00e+00,0.00e+00,-3.17e-02,-3.15e-01,-4.39e-01,-4.52e-01,-4.64e-01,-4.56e-01,-4.06e-01,-3.92e-01,-3.26e-01,-2.22e-01,-8.63e-02,1.01e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-4.83e-01,-4.79e-01,-4.86e-01,-4.69e-01,-4.50e-01,-3.90e-01,-2.57e-01,-2.11e-01,-2.46e-02,1.88e-01
5.27e-02,3.96e-01,4.73e-01,4.02e-01,5.44e-01,5.76e-01,5.45e-01,6.53e-01,7.69e-01,6.28e-01,3.17e-01,2.84e-01,3.11e-01,5.75e-01,3.90e-01,-9.11e-03,2.30e-01,2.96e-01,3.76e-01,3.87e-01,4.61e-01,4.91e-01,5.63e-01,6.70e-01,6.53e-01,3.78e-01,2.46e-01,2.52e-01,3.15e-01,1.35e-01,-8.33e-02,6.96e-02,1.49e-01,2.08e-01,2.01e-01,2.15e-01,2.41e-01,2.63e-01,2.82e-01,2.91e-01,2.09e-01,1.72e-01,2.02e-01,2.72e-01,2.01e-01,2.80e-02,2.01e-01,2.95e-01,3.54e-01,4.02e-01,4.18e-01,4.59e-01,5.18e-01,5.97e-01,6.27e-01,3.95e-01,2.93e-01,3.33e-01,4.66e-01,4.11e-01,6.96e-02,2.50e-01,3.55e-01,4.42e-01,4.67e-01,4.96e-01,5.65e-01,6.25e-01,7.15e-01,6.94e-01,4.61e-01,3.81e-01,4.07e-01,5.14e-01,6.40e-01,7.26e-02,2.19e-01,3.39e-01,4.18e-01,4.89e-01,4.90e-01,5.62e-01,6.27e-01,7.19e-01,6.41e-01,3.95e-01,3.51e-01,4.15e-01,5.04e-01,6.62e-01,1.31e-01,3.01e-01,4.34e-01,5.20e-01,5.66e-01,5.72e-01,6.64e-01,7.29e-01,8.26e-01,6.28e-01,4.21e-01,3.73e-01,4.27e-01,6.03e-01,7.88e-01,6.06e-01,6.62e-01,7.78e-01,8.68e-01,8.74e-01,8.79e-01,9.29e-01,9.73e-01,1.00e+00,7.51e-01,5.37e-01,5.03e-01,5.50e-01,7.21e-01,8.98e-01,4.30e-01,3.34e-01,3.64e-01,4.47e-01,4.86e-01,5.09e-01,5.94e-01,6.78e-01,7.55e-01,4.67e-01,3.29e-01,3.21e-01,4.39e-01,6.41e-01,8.48e-01,0.00e+00,2.93e-01,3.21e-01,3.57e-01,3.35e-01,3.36e-01,3.12e-01,2.07e-01,1.30e-01,4.40e-02,3.08e-02,6.84e-02,1.07e-01,3.26e-01,4.79e-01,0.00e+00,0.00e+00,2.16e-01,1.73e-01,9.01e-02,-1.34e-02,-8.56e-02,-1.31e-01,-1.25e-01,-1.11e-01,-8.36e-02,-4.62e-02,3.01e-02,1.69e-01,2.21e-01,0.00e+00,0.00e+00,0.00e+00,2.78e-02,-1.44e-01,-2.61e-01,-2.61e-01,-2.64e-01,-2.51e-01,-1.92e-01,-1.74e-01,-1.09e-01,-7.83e-03,8.40e-02,2.31e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-2.86e-01,-2.91e-01,-2.93e-01,-2.67e-01,-2.46e-01,-1.87e-01,-5.07e-02,-1.12e-02,1.26e-01,2.93e-01
-5.02e-01,-2.68e-01,-1.76e-01,-1.29e-01,-7.46e-02,-3.12e-02,-4.30e-02,8.49e-02,2.97e-01,8.23e-01,8.23e-01,7.98e-01,7.51e-01,7.62e-01,1.80e-01,-4.66e-01,-3.87e-01,-3.37e-01,-2.09e-01,-1.74e-01,-1.41e-01,-1.06e-01,-3.78e-02,1.87e-01,7.04e-01,8.36e-01,7.84e-01,7.68e-01,5.85e-01,4.49e-02,-5.14e-01,-4.40e-01,-3.68e-01,-2.84e-01,-2.46e-01,-2.37e-01,-2.12e-01,-1.87e-01,-9.71e-02,3.37e-01,6.03e-01,6.56e-01,6.53e-01,5.32e-01,1.89e-01,-4.83e-01,-3.99e-01,-2.93e-01,-2.14e-01,-1.48e-01,-1.19e-01,-8.36e-02,-9.88e-03,1.27e-01,6.99e-01,8.20e-01,8.04e-01,7.82e-01,7.21e-01,2.91e-01,-4.51e-01,-3.66e-01,-2.55e-01,-1.27e-01,-7.12e-02,-6.99e-02,3.44e-02,1.07e-01,2.76e-01,8.26e-01,8.82e-01,8.62e-01,8.74e-01,8.37e-01,4.99e-01,-4.92e-01,-3.76e-01,-2.47e-01,-1.41e-01,1.37e-02,-5.34e-02,3.77e-02,1.27e-01,3.53e-01,8.42e-01,8.62e-01,8.55e-01,8.72e-01,8.62e-01,6.26e-01,-4.28e-01,-2.59e-01,-1.04e-01,2.60e-02,7.77e-02,3.98e-02,1.75e-01,2.54e-01,5.27e-01,9.18e-01,8.94e-01,8.79e-01,9.03e-01,9.23e-01,7.54e-01,-8.52e-04,3.64e-02,1.99e-01,3.56e-01,3.57e-01,3.61e-01,4.67e-01,5.61e-01,7.51e-01,1.00e+00,9.61e-01,9.45e-01,9.61e-01,9.78e-01,8.25e-01,-1.26e-01,-2.89e-01,-2.56e-01,-1.55e-01,-1.10e-01,-1.00e-01,3.26e-02,1.86e-01,4.55e-01,8.50e-01,8.32e-01,8.37e-01,8.82e-01,9.16e-01,5.67e-01,0.00e+00,-2.35e-01,-1.15e-01,1.53e-02,-7.89e-03,8.43e-02,2.78e-01,4.68e-01,5.76e-01,6.26e-01,6.31e-01,6.62e-01,6.80e-01,7.18e-01,4.91e-01,0.00e+00,0.00e+00,1.14e-01,2.30e-01,1.86e-01,2.99e-01,3.92e-01,4.15e-01,4.72e-01,5.27e-01,5.57e-01,5.83e-01,6.27e-01,6.33e-01,4.77e-01,0.00e+00,0.00e+00,0.00e+00,1.72e-01,3.66e-01,3.00e-01,3.31e-01,3.55e-01,3.79e-01,4.51e-01,4.72e-01,5.19e-01,5.85e-01,5.55e-01,5.46e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,3.38e-01,3.09e-01,3.28e-01,3.71e-01,3.89e-01,4.28e-01,5.29e-01,5.43e-01,5.26e-01,5.24e-01
-6.56e-01,-4.98e-01,-4.14e-01,-3.32e-01,-3.17e-01,-2.74e-01,-2.79e-01,-1.58e-01,6.27e-02,7.86e-01,9.22e-01,9.06e-01,8.34e-01,7.41e-01,6.33e-02,-5.90e-01,-5.84e-01,-5.46e-01,-4.19e-01,-3.79e-01,-3.66e-01,-3.37e-01,-2.77e-01,-3.99e-02,6.20e-01,9.08e-01,8.97e-01,8.71e-01,6.16e-01,-5.71e-03,-6.21e-01,-5.88e-01,-5.29e-01,-4.48e-01,-3.97e-01,-3.92e-01,-3.71e-01,-3.49e-01,-2.44e-01,3.00e-01,6.76e-01,7.61e-01,7.40e-01,5.63e-01,1.50e-01,-6.24e-01,-5.87e-01,-4.92e-01,-4.17e-01,-3.52e-01,-3.22e-01,-2.95e-01,-2.25e-01,-8.61e-02,6.24e-01,8.78e-01,9.01e-01,8.51e-01,7.26e-01,1.95e-01,-6.02e-01,-5.65e-01,-4.66e-01,-3.42e-01,-2.82e-01,-2.91e-01,-1.88e-01,-1.20e-01,5.62e-02,7.58e-01,9.31e-01,9.39e-01,9.38e-01,8.53e-01,3.67e-01,-6.52e-01,-5.65e-01,-4.51e-01,-3.50e-01,-1.85e-01,-2.69e-01,-1.83e-01,-9.59e-02,1.51e-01,8.01e-01,9.31e-01,9.41e-01,9.32e-01,8.88e-01,5.16e-01,-5.95e-01,-4.52e-01,-3.10e-01,-1.82e-01,-1.35e-01,-1.85e-01,-4.97e-02,2.31e-02,3.21e-01,9.02e-01,9.65e-01,9.62e-01,9.66e-01,9.30e-01,6.29e-01,-2.44e-01,-2.21e-01,-6.33e-02,9.74e-02,9.68e-02,9.86e-02,2.12e-01,3.17e-01,5.37e-01,9.61e-01,1.00e+00,9.99e-01,9.95e-01,9.53e-01,6.81e-01,-3.27e-01,-4.95e-01,-4.68e-01,-3.74e-01,-3.34e-01,-3.32e-01,-2.01e-01,-4.14e-02,2.69e-01,8.85e-01,9.26e-01,9.39e-01,9.49e-01,9.14e-01,3.75e-01,0.00e+00,-4.09e-01,-2.72e-01,-1.22e-01,-1.46e-01,-3.11e-02,2.22e-01,5.03e-01,6.73e-01,7.74e-01,7.94e-01,8.16e-01,8.26e-01,7.95e-01,4.30e-01,0.00e+00,0.00e+00,5.85e-02,2.21e-01,1.96e-01,3.78e-01,5.25e-01,5.73e-01,6.46e-01,7.12e-01,7.44e-01,7.62e-01,7.90e-01,7.49e-01,5.19e-01,0.00e+00,0.00e+00,0.00e+00,2.01e-01,5.14e-01,4.78e-01,5.19e-01,5.52e-01,5.80e-01,6.49e-01,6.70e-01,7.05e-01,7.52e-01,6.86e-01,6.08e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,5.37e-01,5.02e-01,5.29e-01,5.74e-01,5.88e-01,6.13e-01,6.91e-01,6.97e-01,6.29e-01,5.60e-01
-6.83e-01,-5.27e-01,-4.45e-01,-3.63e-01,-3.45e-01,-3.06e-01,-3.06e-01,-1.90e-01,2.49e-02,7.64e-01,9.18e-01,9.09e-01,8.32e-01,7.36e-01,3.28e-02,-6.16e-01,-6.20e-01,-5.84e-01,-4.57e-01,-4.19e-01,-4.04e-01,-3.74e-01,-3.16e-01,-7.71e-02,5.92e-01,9.03e-01,9.00e-01,8.75e-01,6.02e-01,-2.48e-02,-6.47e-01,-6.21e-01,-5.63e-01,-4.83e-01,-4.32e-01,-4.24e-01,-4.06e-01,-3.85e-01,-2.79e-01,2.74e-01,6.68e-01,7.62e-01,7.37e-01,5.46e-01,1.39e-01,-6.55e-01,-6.24e-01,-5.28e-01,-4.53e-01,-3.92e-01,-3.62e-01,-3.34e-01,-2.67e-01,-1.27e-01,5.98e-01,8.70e-01,9.04e-01,8.55e-01,7.09e-01,1.68e-01,-6.31e-01,-6.00e-01,-5.04e-01,-3.83e-01,-3.21e-01,-3.32e-01,-2.29e-01,-1.63e-01,1.11e-02,7.33e-01,9.25e-01,9.40e-01,9.40e-01,8.47e-01,3.44e-01,-6.83e-01,-6.00e-01,-4.88e-01,-3.88e-01,-2.25e-01,-3.05e-01,-2.22e-01,-1.35e-01,1.15e-01,7.83e-01,9.29e-01,9.46e-01,9.36e-01,8.82e-01,4.89e-01,-6.28e-01,-4.88e-01,-3.50e-01,-2.20e-01,-1.74e-01,-2.23e-01,-8.69e-02,-1.40e-02,2.84e-01,8.84e-01,9.68e-01,9.70e-01,9.70e-01,9.20e-01,6.05e-01,-2.78e-01,-2.57e-01,-1.01e-01,6.10e-02,6.09e-02,6.22e-02,1.76e-01,2.82e-01,5.03e-01,9.45e-01,9.99e-01,1.00e+00,1.00e+00,9.42e-01,6.66e-01,-3.56e-01,-5.20e-01,-4.92e-01,-4.00e-01,-3.60e-01,-3.62e-01,-2.35e-01,-7.91e-02,2.31e-01,8.77e-01,9.23e-01,9.45e-01,9.57e-01,9.08e-01,3.50e-01,0.00e+00,-4.32e-01,-2.87e-01,-1.34e-01,-1.59e-01,-4.55e-02,2.12e-01,4.99e-01,6.73e-01,7.83e-01,8.04e-01,8.30e-01,8.36e-01,8.02e-01,4.25e-01,0.00e+00,0.00e+00,5.37e-02,2.24e-01,2.00e-01,3.87e-01,5.38e-01,5.88e-01,6.61e-01,7.30e-01,7.61e-01,7.82e-01,8.06e-01,7.65e-01,5.36e-01,0.00e+00,0.00e+00,0.00e+00,2.13e-01,5.36e-01,5.01e-01,5.43e-01,5.76e-01,6.04e-01,6.72e-01,6.94e-01,7.27e-01,7.73e-01,7.10e-01,6.30e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,5.63e-01,5.28e-01,5.57e-01,6.03e-01,6.16e-01,6.42e-01,7.15e-01,7.20e-01,6.53e-01,5.79e-01
-6.59e-01,-4.87e-01,-4.00e-01,-3.31e-01,-2.99e-01,-2.59e-01,-2.62e-01,-1.43e-01,7.12e-02,7.77e-01,9.06e-01,8.92e-01,8.28e-01,7.40e-01,5.63e-02,-6.02e-01,-5.86e-01,-5.46e-01,-4.22e-01,-3.85e-01,-3.64e-01,-3.34e-01,-2.72e-01,-3.71e-02,6.08e-01,8.91e-01,8.80e-01,8.59e-01,5.92e-01,-2.79e-02,-6.37e-01,-6.00e-01,-5.40e-01,-4.60e-01,-4.12e-01,-4.04e-01,-3.84e-01,-3.62e-01,-2.59e-01,2.75e-01,6.50e-01,7.37e-01,7.21e-01,5.41e-01,1.38e-01,-6.36e-01,-5.93e-01,-4.97e-01,-4.22e-01,-3.57e-01,-3.26e-01,-2.97e-01,-2.25e-01,-8.71e-02,6.12e-01,8.61e-01,8.88e-01,8.43e-01,7.15e-01,1.90e-01,-6.12e-01,-5.68e-01,-4.68e-01,-3.44e-01,-2.85e-01,-2.91e-01,-1.87e-01,-1.17e-01,5.60e-02,7.50e-01,9.20e-01,9.28e-01,9.34e-01,8.48e-01,3.76e-01,-6.59e-01,-5.70e-01,-4.55e-01,-3.53e-01,-1.90e-01,-2.68e-01,-1.82e-01,-9.40e-02,1.51e-01,7.92e-01,9.19e-01,9.33e-01,9.29e-01,8.82e-01,5.21e-01,-6.02e-01,-4.59e-01,-3.17e-01,-1.85e-01,-1.37e-01,-1.82e-01,-4.76e-02,2.87e-02,3.24e-01,8.90e-01,9.56e-01,9.63e-01,9.71e-01,9.22e-01,6.40e-01,-2.30e-01,-2.09e-01,-4.87e-02,1.13e-01,1.13e-01,1.16e-01,2.29e-01,3.33e-01,5.50e-01,9.61e-01,9.95e-01,1.00e+00,1.00e+00,9.63e-01,7.02e-01,-3.12e-01,-4.79e-01,-4.50e-01,-3.56e-01,-3.15e-01,-3.18e-01,-1.90e-01,-3.53e-02,2.67e-01,8.72e-01,9.08e-01,9.26e-01,9.50e-01,9.26e-01,3.98e-01,0.00e+00,-3.93e-01,-2.53e-01,-1.03e-01,-1.30e-01,-1.90e-02,2.26e-01,4.94e-01,6.56e-01,7.57e-01,7.75e-01,8.04e-01,8.16e-01,7.98e-01,4.48e-01,0.00e+00,0.00e+00,7.07e-02,2.30e-01,2.01e-01,3.74e-01,5.14e-01,5.58e-01,6.29e-01,6.96e-01,7.27e-01,7.51e-01,7.82e-01,7.52e-01,5.42e-01,0.00e+00,0.00e+00,0.00e+00,2.11e-01,5.08e-01,4.66e-01,5.06e-01,5.37e-01,5.65e-01,6.34e-01,6.58e-01,6.95e-01,7.47e-01,6.94e-01,6.35e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,5.23e-01,4.90e-01,5.18e-01,5.63e-01,5.79e-01,6.08e-01,6.89e-01,6.97e-01,6.42e-01,5.88e-01
-5.11e-01,-2.60e-01,-1.97e-01,-1.56e-01,-7.50e-02,-3.31e-02,-5.10e-02,7.17e-02,2.74e-01,7.95e-01,8.25e-01,8.10e-01,7.80e-01,8.00e-01,1.62e-01,-5.00e-01,-4.13e-01,-3.55e-01,-2.36e-01,-1.98e-01,-1.56e-01,-1.31e-01,-6.18e-02,1.50e-01,6.48e-01,8.15e-01,7.72e-01,7.53e-01,5.54e-01,-6.73e-03,-5.53e-01,-4.75e-01,-4.01e-01,-3.26e-01,-2.86e-01,-2.79e-01,-2.56e-01,-2.29e-01,-1.48e-01,2.74e-01,5.65e-01,6.30e-01,6.15e-01,5.02e-01,1.46e-01,-5.13e-01,-4.29e-01,-3.21e-01,-2.45e-01,-1.74e-01,-1.51e-01,-1.16e-01,-4.23e-02,9.12e-02,6.49e-01,7.93e-01,7.90e-01,7.56e-01,6.93e-01,2.61e-01,-4.83e-01,-3.87e-01,-2.76e-01,-1.50e-01,-9.31e-02,-9.66e-02,5.49e-03,7.77e-02,2.45e-01,7.84e-01,8.62e-01,8.47e-01,8.52e-01,8.23e-01,4.69e-01,-5.17e-01,-3.94e-01,-2.70e-01,-1.72e-01,-2.60e-02,-8.44e-02,9.13e-03,9.95e-02,3.22e-01,8.08e-01,8.47e-01,8.41e-01,8.50e-01,8.51e-01,6.14e-01,-4.60e-01,-2.91e-01,-1.38e-01,-1.31e-02,4.54e-02,1.44e-02,1.49e-01,2.25e-01,4.84e-01,8.86e-01,8.83e-01,8.71e-01,9.01e-01,9.42e-01,7.43e-01,-1.14e-02,2.58e-02,1.85e-01,3.41e-01,3.45e-01,3.48e-01,4.49e-01,5.42e-01,7.21e-01,9.78e-01,9.53e-01,9.42e-01,9.63e-01,1.00e+00,8.45e-01,-1.18e-01,-2.82e-01,-2.53e-01,-1.56e-01,-1.15e-01,-1.10e-01,1.16e-02,1.53e-01,4.12e-01,8.16e-01,8.23e-01,8.40e-01,8.84e-01,9.60e-01,5.94e-01,0.00e+00,-2.23e-01,-1.11e-01,1.54e-02,-1.26e-02,6.62e-02,2.51e-01,4.31e-01,5.42e-01,6.07e-01,6.30e-01,6.67e-01,6.92e-01,7.56e-01,5.26e-01,0.00e+00,0.00e+00,1.10e-01,2.22e-01,1.73e-01,2.78e-01,3.72e-01,3.95e-01,4.55e-01,5.20e-01,5.61e-01,5.93e-01,6.44e-01,6.76e-01,5.18e-01,0.00e+00,0.00e+00,0.00e+00,1.44e-01,3.46e-01,2.83e-01,3.17e-01,3.45e-01,3.74e-01,4.51e-01,4.77e-01,5.32e-01,6.06e-01,6.10e-01,5.94e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,3.26e-01,2.94e-01,3.19e-01,3.65e-01,3.82e-01,4.24e-01,5.33e-01,5.57e-01,5.67e-01,5.80e-01
-1.60e-01,1.91e-01,2.37e-01,1.83e-01,3.44e-01,3.67e-01,3.57e-01,4.65e-01,5.99e-01,6.68e-01,4.75e-01,4.53e-01,4.70e-01,7.36e-01,3.18e-01,-2.20e-01,-2.55e-02,4.14e-02,1.40e-01,1.53e-01,2.29e-01,2.54e-01,3.32e-01,4.75e-01,6.13e-01,5.08e-01,4.15e-01,4.27e-01,3.62e-01,6.32e-02,-2.97e-01,-1.61e-01,-7.96e-02,-2.35e-02,-7.77e-03,4.30e-03,2.52e-02,5.24e-02,8.12e-02,2.29e-01,2.99e-01,3.03e-01,3.17e-01,3.14e-01,1.93e-01,-1.93e-01,-5.62e-02,5.83e-02,1.20e-01,1.78e-01,1.83e-01,2.36e-01,3.06e-01,4.13e-01,6.19e-01,5.18e-01,4.62e-01,4.77e-01,5.26e-01,3.94e-01,-1.63e-01,2.82e-03,1.14e-01,2.21e-01,2.70e-01,2.70e-01,3.57e-01,4.14e-01,5.33e-01,7.04e-01,5.92e-01,5.36e-01,5.55e-01,6.20e-01,6.03e-01,-1.64e-01,-1.06e-02,1.08e-01,1.91e-01,2.79e-01,2.68e-01,3.53e-01,4.36e-01,5.75e-01,6.93e-01,5.46e-01,5.14e-01,5.57e-01,6.19e-01,7.31e-01,-1.21e-01,6.19e-02,2.08e-01,3.05e-01,3.72e-01,3.81e-01,4.86e-01,5.51e-01,6.97e-01,7.17e-01,5.83e-01,5.47e-01,6.05e-01,7.48e-01,9.32e-01,3.86e-01,4.39e-01,5.75e-01,6.93e-01,6.99e-01,7.03e-01,7.71e-01,8.22e-01,8.98e-01,8.25e-01,6.81e-01,6.66e-01,7.02e-01,8.45e-01,1.00e+00,2.20e-01,1.20e-01,1.54e-01,2.43e-01,2.83e-01,2.94e-01,3.81e-01,4.73e-01,5.98e-01,5.61e-01,4.78e-01,4.97e-01,5.96e-01,7.64e-01,9.16e-01,0.00e+00,1.01e-01,1.75e-01,2.45e-01,2.17e-01,2.35e-01,2.73e-01,2.54e-01,2.36e-01,2.21e-01,2.22e-01,2.67e-01,3.04e-01,5.03e-01,5.95e-01,0.00e+00,0.00e+00,1.68e-01,1.91e-01,1.16e-01,7.93e-02,5.97e-02,3.64e-02,6.04e-02,9.81e-02,1.33e-01,1.81e-01,2.45e-01,3.81e-01,4.38e-01,0.00e+00,0.00e+00,0.00e+00,6.78e-02,2.31e-02,-7.00e-02,-6.03e-02,-5.37e-02,-3.41e-02,3.68e-02,5.70e-02,1.21e-01,2.17e-01,3.12e-01,4.51e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-6.06e-02,-7.69e-02,-6.59e-02,-3.76e-02,-2.26e-02,4.26e-02,1.63e-01,1.88e-01,3.09e-01,4.48e-01
7.29e-01,8.10e-01,7.70e-01,7.70e-01,8.14e-01,8.38e-01,7.70e-01,7.51e-01,6.92e-01,4.44e-02,-3.91e-01,-4.12e-01,-3.00e-01,-9.83e-02,4.20e-01,5.77e-01,7.32e-01,7.52e-01,7.33e-01,7.21e-01,7.52e-01,7.41e-01,7.28e-01,6.19e-01,1.10e-01,-3.74e-01,-4.81e-01,-4.52e-01,-1.45e-01,2.27e-01,5.15e-01,5.80e-01,5.85e-01,5.66e-01,5.29e-01,5.26e-01,5.32e-01,5.27e-01,4.62e-01,3.94e-02,-3.39e-01,-4.37e-01,-3.89e-01,-1.68e-01,1.11e-01,6.04e-01,6.79e-01,6.61e-01,6.58e-01,6.48e-01,6.41e-01,6.32e-01,6.08e-01,5.43e-01,1.68e-03,-3.75e-01,-4.82e-01,-3.98e-01,-1.85e-01,2.24e-01,6.30e-01,6.94e-01,6.93e-01,6.68e-01,6.38e-01,6.63e-01,6.26e-01,6.12e-01,5.36e-01,-4.04e-02,-3.70e-01,-4.41e-01,-4.12e-01,-2.46e-01,2.33e-01,6.74e-01,6.84e-01,6.80e-01,6.56e-01,5.86e-01,6.35e-01,6.17e-01,5.74e-01,4.36e-01,-1.46e-01,-4.24e-01,-4.74e-01,-4.14e-01,-2.89e-01,1.37e-01,7.01e-01,6.84e-01,6.50e-01,6.40e-01,6.22e-01,6.26e-01,5.93e-01,5.56e-01,3.91e-01,-2.22e-01,-4.34e-01,-4.64e-01,-4.28e-01,-2.49e-01,1.74e-01,9.54e-01,8.54e-01,8.10e-01,7.49e-01,7.44e-01,7.29e-01,6.62e-01,5.93e-01,4.30e-01,-1.26e-01,-3.27e-01,-3.56e-01,-3.12e-01,-1.18e-01,2.20e-01,1.00e+00,9.74e-01,9.43e-01,9.39e-01,9.19e-01,9.00e-01,8.44e-01,7.62e-01,5.58e-01,-2.45e-01,-4.05e-01,-3.98e-01,-2.86e-01,-5.23e-02,5.70e-01,0.00e+00,9.92e-01,8.93e-01,8.19e-01,7.79e-01,6.61e-01,3.87e-01,-4.13e-02,-3.17e-01,-5.26e-01,-5.60e-01,-5.11e-01,-4.45e-01,-1.36e-01,3.74e-01,0.00e+00,0.00e+00,5.89e-01,4.01e-01,2.59e-01,-7.64e-02,-3.69e-01,-5.13e-01,-5.90e-01,-6.34e-01,-6.19e-01,-5.82e-01,-4.87e-01,-2.30e-01,7.95e-02,0.00e+00,0.00e+00,0.00e+00,9.91e-02,-3.82e-01,-5.48e-01,-6.14e-01,-6.52e-01,-6.73e-01,-6.67e-01,-6.48e-01,-5.80e-01,-4.62e-01,-2.13e-01,8.95e-03,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-6.78e-01,-6.59e-01,-6.41e-01,-6.41e-01,-6.44e-01,-5.97e-01,-4.60e-01,-3.67e-01,-8.76e-02,1.59e-01
8.15e-01,8.90e-01,8.48e-01,8.29e-01,8.57e-01,8.58e-01,8.23e-01,7.91e-01,6.96e-01,-8.64e-02,-5.46e-01,-5.66e-01,-4.84e-01,-1.68e-01,4.20e-01,7.03e-01,8.48e-01,8.61e-01,8.28e-01,8.03e-01,8.30e-01,8.20e-01,8.06e-01,6.74e-01,5.16e-02,-4.93e-01,-5.98e-01,-5.54e-01,-1.95e-01,2.80e-01,6.47e-01,7.14e-01,7.19e-01,6.89e-01,6.49e-01,6.45e-01,6.47e-01,6.39e-01,5.62e-01,6.09e-02,-3.92e-01,-5.18e-01,-4.65e-01,-2.07e-01,1.39e-01,7.40e-01,8.09e-01,7.91e-01,7.73e-01,7.52e-01,7.38e-01,7.30e-01,7.04e-01,6.29e-01,-1.69e-02,-4.66e-01,-5.87e-01,-4.83e-01,-2.35e-01,2.55e-01,7.55e-01,8.23e-01,8.12e-01,7.70e-01,7.42e-01,7.57e-01,7.13e-01,6.82e-01,5.80e-01,-1.15e-01,-4.81e-01,-5.63e-01,-5.41e-01,-3.36e-01,2.28e-01,8.08e-01,8.13e-01,7.98e-01,7.65e-01,6.74e-01,7.33e-01,6.99e-01,6.55e-01,4.84e-01,-2.16e-01,-5.43e-01,-5.98e-01,-5.37e-01,-3.98e-01,8.37e-02,8.17e-01,7.93e-01,7.48e-01,7.14e-01,6.96e-01,7.15e-01,6.62e-01,6.13e-01,4.00e-01,-3.26e-01,-5.62e-01,-6.06e-01,-5.68e-01,-3.65e-01,9.01e-02,8.85e-01,8.61e-01,7.90e-01,7.06e-01,7.06e-01,6.90e-01,6.12e-01,5.29e-01,3.34e-01,-2.89e-01,-4.95e-01,-5.20e-01,-4.79e-01,-2.82e-01,1.20e-01,9.74e-01,1.00e+00,9.96e-01,9.80e-01,9.65e-01,9.51e-01,8.83e-01,7.88e-01,5.43e-01,-3.60e-01,-5.34e-01,-5.42e-01,-4.33e-01,-2.07e-01,4.92e-01,0.00e+00,9.81e-01,9.02e-01,8.05e-01,7.88e-01,6.67e-01,3.71e-01,-8.79e-02,-3.92e-01,-6.21e-01,-6.58e-01,-6.26e-01,-5.70e-01,-2.61e-01,2.83e-01,0.00e+00,0.00e+00,5.24e-01,3.23e-01,2.19e-01,-1.31e-01,-4.34e-01,-5.77e-01,-6.65e-01,-7.30e-01,-7.23e-01,-6.89e-01,-6.04e-01,-3.47e-01,-2.56e-02,0.00e+00,0.00e+00,0.00e+00,7.91e-02,-4.61e-01,-6.02e-01,-6.69e-01,-7.19e-01,-7.41e-01,-7.46e-01,-7.43e-01,-6.88e-01,-5.84e-01,-3.35e-01,-1.18e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-7.46e-01,-7.08e-01,-7.05e-01,-7.23e-01,-7.25e-01,-6.81e-01,-5.71e-01,-4.97e-01,-2.20e-01,1.34e-02
8.21e-01,8.96e-01,8.66e-01,8.50e-01,8.72e-01,8.73e-01,8.45e-01,8.11e-01,7.19e-01,-5.51e-02,-5.28e-01,-5.44e-01,-4.63e-01,-1.34e-01,4.43e-01,7.16e-01,8.59e-01,8.70e-01,8.45e-01,8.20e-01,8.47e-01,8.40e-01,8.26e-01,7.05e-01,9.68e-02,-4.58e-01,-5.67e-01,-5.21e-01,-1.55e-01,3.13e-01,6.58e-01,7.28e-01,7.33e-01,7.09e-01,6.70e-01,6.70e-01,6.70e-01,6.62e-01,5.90e-01,1.00e-01,-3.55e-01,-4.82e-01,-4.29e-01,-1.69e-01,1.78e-01,7.49e-01,8.19e-01,8.05e-01,7.93e-01,7.72e-01,7.57e-01,7.54e-01,7.30e-01,6.60e-01,2.69e-02,-4.29e-01,-5.53e-01,-4.44e-01,-1.90e-01,2.96e-01,7.65e-01,8.31e-01,8.24e-01,7.90e-01,7.65e-01,7.79e-01,7.38e-01,7.07e-01,6.07e-01,-7.35e-02,-4.46e-01,-5.32e-01,-5.08e-01,-2.94e-01,2.73e-01,8.13e-01,8.21e-01,8.13e-01,7.86e-01,7.03e-01,7.58e-01,7.25e-01,6.81e-01,5.16e-01,-1.76e-01,-5.11e-01,-5.68e-01,-5.04e-01,-3.62e-01,1.24e-01,8.25e-01,8.07e-01,7.67e-01,7.44e-01,7.26e-01,7.45e-01,6.92e-01,6.45e-01,4.37e-01,-2.88e-01,-5.31e-01,-5.76e-01,-5.37e-01,-3.30e-01,1.27e-01,8.91e-01,8.69e-01,8.08e-01,7.27e-01,7.28e-01,7.13e-01,6.38e-01,5.56e-01,3.64e-01,-2.56e-01,-4.68e-01,-4.92e-01,-4.50e-01,-2.53e-01,1.54e-01,9.43e-01,9.96e-01,1.00e+00,9.92e-01,9.78e-01,9.67e-01,9.07e-01,8.19e-01,5.83e-01,-3.20e-01,-5.02e-01,-5.10e-01,-3.97e-01,-1.72e-01,5.24e-01,0.00e+00,9.46e-01,9.07e-01,8.24e-01,8.04e-01,6.92e-01,4.06e-01,-4.87e-02,-3.58e-01,-5.92e-01,-6.31e-01,-5.98e-01,-5.42e-01,-2.24e-01,3.18e-01,0.00e+00,0.00e+00,5.31e-01,3.37e-01,2.40e-01,-1.05e-01,-4.08e-01,-5.52e-01,-6.40e-01,-7.07e-01,-7.01e-01,-6.64e-01,-5.79e-01,-3.16e-01,1.24e-02,0.00e+00,0.00e+00,0.00e+00,9.88e-02,-4.42e-01,-5.85e-01,-6.50e-01,-6.99e-01,-7.22e-01,-7.25e-01,-7.22e-01,-6.67e-01,-5.61e-01,-3.11e-01,-8.89e-02,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-7.31e-01,-6.92e-01,-6.86e-01,-7.03e-01,-7.04e-01,-6.58e-01,-5.50e-01,-4.77e-01,-1.98e-01,3.19e-02
7.92e-01,8.86e-01,8.59e-01,8.71e-01,8.78e-01,8.88e-01,8.56e-01,8.33e-01,7.67e-01,3.99e-02,-4.46e-01,-4.68e-01,-4.04e-01,-4.11e-02,5.03e-01,7.07e-01,8.47e-01,8.62e-01,8.57e-01,8.37e-01,8.61e-01,8.59e-01,8.49e-01,7.53e-01,1.93e-01,-3.64e-01,-4.79e-01,-4.30e-01,-5.93e-02,3.74e-01,6.44e-01,7.19e-01,7.32e-01,7.18e-01,6.87e-01,6.86e-01,6.90e-01,6.84e-01,6.24e-01,1.78e-01,-2.66e-01,-3.96e-01,-3.38e-01,-7.97e-02,2.41e-01,7.36e-01,8.09e-01,8.09e-01,8.05e-01,7.92e-01,7.82e-01,7.79e-01,7.61e-01,7.05e-01,1.29e-01,-3.31e-01,-4.63e-01,-3.44e-01,-9.24e-02,3.67e-01,7.54e-01,8.23e-01,8.29e-01,8.08e-01,7.94e-01,8.03e-01,7.75e-01,7.46e-01,6.62e-01,2.97e-02,-3.49e-01,-4.41e-01,-4.13e-01,-1.91e-01,3.48e-01,7.95e-01,8.15e-01,8.20e-01,8.05e-01,7.45e-01,7.86e-01,7.60e-01,7.25e-01,5.84e-01,-7.15e-02,-4.17e-01,-4.79e-01,-4.11e-01,-2.61e-01,2.06e-01,8.13e-01,8.18e-01,7.91e-01,7.82e-01,7.73e-01,7.82e-01,7.44e-01,7.00e-01,5.18e-01,-1.82e-01,-4.36e-01,-4.88e-01,-4.45e-01,-2.28e-01,2.24e-01,9.01e-01,8.83e-01,8.40e-01,7.77e-01,7.76e-01,7.62e-01,6.97e-01,6.23e-01,4.47e-01,-1.55e-01,-3.74e-01,-4.00e-01,-3.56e-01,-1.56e-01,2.43e-01,9.39e-01,9.80e-01,9.92e-01,1.00e+00,9.98e-01,9.86e-01,9.45e-01,8.75e-01,6.68e-01,-2.14e-01,-4.08e-01,-4.17e-01,-2.98e-01,-6.73e-02,6.01e-01,0.00e+00,9.39e-01,9.13e-01,8.54e-01,8.44e-01,7.39e-01,4.76e-01,3.53e-02,-2.73e-01,-5.15e-01,-5.56e-01,-5.20e-01,-4.62e-01,-1.31e-01,3.99e-01,0.00e+00,0.00e+00,5.69e-01,3.86e-01,2.88e-01,-4.79e-02,-3.48e-01,-4.94e-01,-5.81e-01,-6.46e-01,-6.38e-01,-5.97e-01,-5.05e-01,-2.33e-01,8.08e-02,0.00e+00,0.00e+00,0.00e+00,1.39e-01,-3.90e-01,-5.45e-01,-6.08e-01,-6.58e-01,-6.78e-01,-6.74e-01,-6.70e-01,-6.07e-01,-4.95e-01,-2.43e-01,-2.49e-02,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-6.92e-01,-6.54e-01,-6.50e-01,-6.62e-01,-6.62e-01,-6.09e-01,-4.88e-01,-4.15e-01,-1.36e-01,8.83e-02
7.83e-01,8.85e-01,8.64e-01,8.83e-01,8.82e-01,8.96e-01,8.68e-01,8.51e-01,7.98e-01,9.04e-02,-4.08e-01,-4.31e-01,-3.74e-01,-7.56e-04,5.31e-01,7.08e-01,8.49e-01,8.63e-01,8.68e-01,8.51e-01,8.73e-01,8.75e-01,8.70e-01,7.87e-01,2.50e-01,-3.16e-01,-4.37e-01,-3.84e-01,-1.03e-02,4.08e-01,6.45e-01,7.24e-01,7.41e-01,7.32e-01,7.04e-01,7.05e-01,7.09e-01,7.04e-01,6.51e-01,2.25e-01,-2.17e-01,-3.50e-01,-2.90e-01,-3.10e-02,2.78e-01,7.37e-01,8.12e-01,8.18e-01,8.19e-01,8.08e-01,7.99e-01,8.00e-01,7.86e-01,7.38e-01,1.85e-01,-2.81e-01,-4.18e-01,-2.94e-01,-3.94e-02,4.02e-01,7.58e-01,8.26e-01,8.38e-01,8.24e-01,8.15e-01,8.21e-01,7.99e-01,7.73e-01,6.95e-01,8.28e-02,-3.01e-01,-3.97e-01,-3.69e-01,-1.40e-01,3.91e-01,7.92e-01,8.18e-01,8.30e-01,8.20e-01,7.69e-01,8.07e-01,7.84e-01,7.54e-01,6.22e-01,-1.85e-02,-3.72e-01,-4.36e-01,-3.67e-01,-2.16e-01,2.47e-01,8.11e-01,8.30e-01,8.11e-01,8.06e-01,8.00e-01,8.07e-01,7.74e-01,7.33e-01,5.62e-01,-1.30e-01,-3.91e-01,-4.46e-01,-4.01e-01,-1.78e-01,2.65e-01,8.99e-01,8.86e-01,8.50e-01,7.96e-01,7.97e-01,7.81e-01,7.23e-01,6.54e-01,4.86e-01,-1.10e-01,-3.34e-01,-3.60e-01,-3.15e-01,-1.15e-01,2.83e-01,9.19e-01,9.65e-01,9.78e-01,9.98e-01,1.00e+00,9.96e-01,9.62e-01,9.04e-01,7.12e-01,-1.62e-01,-3.63e-01,-3.74e-01,-2.55e-01,-2.44e-02,6.28e-01,0.00e+00,9.21e-01,9.04e-01,8.49e-01,8.47e-01,7.58e-01,5.04e-01,7.45e-02,-2.32e-01,-4.76e-01,-5.20e-01,-4.84e-01,-4.26e-01,-9.43e-02,4.26e-01,0.00e+00,0.00e+00,5.66e-01,3.94e-01,3.00e-01,-2.91e-02,-3.23e-01,-4.66e-01,-5.52e-01,-6.17e-01,-6.09e-01,-5.67e-01,-4.75e-01,-2.04e-01,1.00e-01,0.00e+00,0.00e+00,0.00e+00,1.47e-01,-3.74e-01,-5.29e-01,-5.90e-01,-6.38e-01,-6.58e-01,-6.51e-01,-6.48e-01,-5.84e-01,-4.72e-01,-2.24e-01,-1.10e-02,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-6.76e-01,-6.39e-01,-6.35e-01,-6.46e-01,-6.44e-01,-5.89e-01,-4.67e-01,-4.00e-01,-1.24e-01,9.50e-02
7.96e-01,9.04e-01,8.82e-01,8.98e-01,8.93e-01,9.10e-01,8.83e-01,8.70e-01,8.18e-01,9.53e-02,-4.16e-01,-4.39e-01,-3.72e-01,1.70e-02,5.64e-01,7.28e-01,8.75e-01,8.92e-01,9.01e-01,8.85e-01,9.08e-01,9.10e-01,9.06e-01,8.26e-01,2.81e-01,-3.06e-01,-4.35e-01,-3.82e-01,9.21e-03,4.36e-01,6.68e-01,7.57e-01,7.80e-01,7.73e-01,7.46e-01,7.47e-01,7.53e-01,7.50e-01,6.98e-01,2.68e-01,-1.93e-01,-3.35e-01,-2.73e-01,-1.80e-03,3.16e-01,7.61e-01,8.45e-01,8.57e-01,8.61e-01,8.54e-01,8.44e-01,8.46e-01,8.34e-01,7.89e-01,2.29e-01,-2.62e-01,-4.09e-01,-2.82e-01,-1.21e-02,4.47e-01,7.83e-01,8.62e-01,8.77e-01,8.68e-01,8.59e-01,8.67e-01,8.47e-01,8.23e-01,7.50e-01,1.25e-01,-2.83e-01,-3.87e-01,-3.56e-01,-1.17e-01,4.34e-01,8.13e-01,8.52e-01,8.70e-01,8.63e-01,8.15e-01,8.53e-01,8.34e-01,8.07e-01,6.80e-01,2.11e-02,-3.57e-01,-4.27e-01,-3.54e-01,-1.93e-01,2.90e-01,8.29e-01,8.63e-01,8.55e-01,8.48e-01,8.42e-01,8.52e-01,8.23e-01,7.85e-01,6.15e-01,-9.95e-02,-3.80e-01,-4.41e-01,-3.94e-01,-1.61e-01,2.93e-01,8.93e-01,8.93e-01,8.61e-01,8.08e-01,8.10e-01,8.00e-01,7.41e-01,6.76e-01,5.09e-01,-1.00e-01,-3.32e-01,-3.62e-01,-3.18e-01,-1.10e-01,2.94e-01,9.00e-01,9.51e-01,9.67e-01,9.86e-01,9.96e-01,1.00e+00,9.85e-01,9.26e-01,7.45e-01,-1.47e-01,-3.59e-01,-3.79e-01,-2.64e-01,-2.90e-02,6.37e-01,0.00e+00,8.94e-01,8.75e-01,8.21e-01,8.26e-01,7.48e-01,5.10e-01,8.57e-02,-2.21e-01,-4.73e-01,-5.20e-01,-4.90e-01,-4.38e-01,-1.17e-01,4.15e-01,0.00e+00,0.00e+00,5.34e-01,3.58e-01,2.85e-01,-3.34e-02,-3.21e-01,-4.61e-01,-5.49e-01,-6.20e-01,-6.15e-01,-5.77e-01,-4.92e-01,-2.37e-01,6.39e-02,0.00e+00,0.00e+00,0.00e+00,1.22e-01,-3.88e-01,-5.29e-01,-5.90e-01,-6.39e-01,-6.58e-01,-6.56e-01,-6.57e-01,-5.98e-01,-5.00e-01,-2.69e-01,-6.40e-02,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-6.74e-01,-6.36e-01,-6.40e-01,-6.56e-01,-6.53e-01,-6.03e-01,-4.94e-01,-4.37e-01,-1.83e-01,3.07e-02
7.45e-01,8.60e-01,8.47e-01,8.96e-01,8.57e-01,8.92e-01,8.65e-01,8.71e-01,8.57e-01,2.27e-01,-2.90e-01,-3.15e-01,-2.62e-01,1.27e-01,6.46e-01,7.06e-01,8.46e-01,8.66e-01,9.03e-01,8.96e-01,9.10e-01,9.21e-01,9.22e-01,8.80e-01,4.27e-01,-1.58e-01,-2.98e-01,-2.41e-01,1.56e-01,5.22e-01,6.49e-01,7.44e-01,7.80e-01,7.88e-01,7.73e-01,7.74e-01,7.84e-01,7.87e-01,7.54e-01,3.99e-01,-4.25e-02,-1.89e-01,-1.22e-01,1.46e-01,4.15e-01,7.35e-01,8.24e-01,8.54e-01,8.71e-01,8.76e-01,8.71e-01,8.75e-01,8.73e-01,8.51e-01,3.84e-01,-1.04e-01,-2.65e-01,-1.32e-01,1.42e-01,5.52e-01,7.62e-01,8.40e-01,8.73e-01,8.88e-01,8.88e-01,8.92e-01,8.87e-01,8.73e-01,8.26e-01,2.85e-01,-1.29e-01,-2.42e-01,-2.08e-01,3.70e-02,5.45e-01,7.77e-01,8.33e-01,8.75e-01,8.82e-01,8.65e-01,8.84e-01,8.80e-01,8.66e-01,7.74e-01,1.85e-01,-2.03e-01,-2.83e-01,-2.07e-01,-3.98e-02,4.12e-01,7.97e-01,8.65e-01,8.86e-01,8.94e-01,8.95e-01,8.91e-01,8.82e-01,8.54e-01,7.27e-01,6.30e-02,-2.34e-01,-3.01e-01,-2.55e-01,-1.13e-02,4.13e-01,8.49e-01,8.61e-01,8.54e-01,8.24e-01,8.25e-01,8.19e-01,7.80e-01,7.28e-01,5.94e-01,3.26e-02,-2.01e-01,-2.35e-01,-1.90e-01,1.16e-02,3.81e-01,8.44e-01,8.83e-01,9.07e-01,9.45e-01,9.62e-01,9.85e-01,1.00e+00,9.88e-01,8.50e-01,1.75e-02,-2.09e-01,-2.41e-01,-1.29e-01,9.81e-02,6.99e-01,0.00e+00,8.33e-01,8.42e-01,8.17e-01,8.40e-01,7.88e-01,6.06e-01,2.37e-01,-6.41e-02,-3.29e-01,-3.82e-01,-3.56e-01,-3.10e-01,-9.56e-04,4.93e-01,0.00e+00,0.00e+00,5.63e-01,4.09e-01,3.59e-01,7.51e-02,-1.92e-01,-3.29e-01,-4.19e-01,-4.95e-01,-4.94e-01,-4.56e-01,-3.73e-01,-1.36e-01,1.32e-01,0.00e+00,0.00e+00,0.00e+00,1.85e-01,-2.83e-01,-4.23e-01,-4.81e-01,-5.30e-01,-5.47e-01,-5.45e-01,-5.47e-01,-4.87e-01,-3.99e-01,-1.95e-01,-1.25e-02,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-5.71e-01,-5.33e-01,-5.43e-01,-5.57e-01,-5.52e-01,-5.02e-01,-3.95e-01,-3.50e-01,-1.32e-01,5.71e-02
6.48e-01,7.79e-01,7.89e-01,8.61e-01,8.03e-01,8.44e-01,8.23e-01,8.49e-01,8.79e-01,3.68e-01,-1.39e-01,-1.70e-01,-1.38e-01,2.45e-01,6.79e-01,6.43e-01,7.77e-01,7.98e-01,8.60e-01,8.62e-01,8.72e-01,8.89e-01,9.01e-01,9.06e-01,5.68e-01,1.06e-02,-1.37e-01,-8.29e-02,2.96e-01,5.74e-01,5.88e-01,6.89e-01,7.34e-01,7.59e-01,7.55e-01,7.56e-01,7.70e-01,7.76e-01,7.68e-01,5.08e-01,1.09e-01,-3.08e-02,3.49e-02,2.83e-01,4.83e-01,6.68e-01,7.62e-01,8.08e-01,8.38e-01,8.54e-01,8.53e-01,8.63e-01,8.74e-01,8.78e-01,5.32e-01,6.73e-02,-1.00e-01,3.44e-02,2.97e-01,6.17e-01,6.99e-01,7.76e-01,8.26e-01,8.64e-01,8.77e-01,8.75e-01,8.90e-01,8.87e-01,8.70e-01,4.42e-01,4.27e-02,-7.42e-02,-4.09e-02,1.99e-01,6.37e-01,6.99e-01,7.69e-01,8.33e-01,8.59e-01,8.75e-01,8.74e-01,8.86e-01,8.87e-01,8.37e-01,3.47e-01,-3.36e-02,-1.18e-01,-4.15e-02,1.19e-01,5.16e-01,7.24e-01,8.24e-01,8.72e-01,9.01e-01,9.08e-01,8.92e-01,9.04e-01,8.89e-01,8.13e-01,2.33e-01,-6.49e-02,-1.37e-01,-9.22e-02,1.48e-01,5.13e-01,7.87e-01,8.10e-01,8.29e-01,8.27e-01,8.29e-01,8.21e-01,8.06e-01,7.77e-01,6.78e-01,1.86e-01,-4.14e-02,-7.91e-02,-3.53e-02,1.53e-01,4.73e-01,7.62e-01,7.88e-01,8.19e-01,8.75e-01,9.04e-01,9.26e-01,9.88e-01,1.00e+00,9.47e-01,1.89e-01,-4.17e-02,-8.13e-02,2.86e-02,2.38e-01,7.44e-01,0.00e+00,7.41e-01,7.80e-01,7.85e-01,8.17e-01,7.97e-01,6.64e-01,3.58e-01,9.18e-02,-1.74e-01,-2.31e-01,-2.07e-01,-1.65e-01,1.26e-01,5.50e-01,0.00e+00,0.00e+00,5.63e-01,4.38e-01,4.00e-01,1.58e-01,-7.65e-02,-2.03e-01,-2.85e-01,-3.60e-01,-3.58e-01,-3.20e-01,-2.37e-01,-2.19e-02,1.97e-01,0.00e+00,0.00e+00,0.00e+00,2.28e-01,-1.85e-01,-3.23e-01,-3.73e-01,-4.18e-01,-4.32e-01,-4.22e-01,-4.27e-01,-3.66e-01,-2.79e-01,-1.04e-01,5.59e-02,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-4.65e-01,-4.30e-01,-4.42e-01,-4.51e-01,-4.42e-01,-3.92e-01,-2.82e-01,-2.48e-01,-5.91e-02,1.04e-01
4.22e-01,5.47e-01,5.82e-01,7.16e-01,6.11e-01,6.68e-01,6.60e-01,7.16e-01,8.25e-01,6.17e-01,1.80e-01,1.53e-01,1.56e-01,4.73e-01,7.04e-01,4.67e-01,5.58e-01,5.84e-01,6.94e-01,7.09e-01,7.09e-01,7.36e-01,7.56e-01,8.54e-01,7.87e-01,3.46e-01,2.00e-01,2.45e-01,5.49e-01,6.31e-01,4.16e-01,5.11e-01,5.70e-01,6.24e-01,6.42e-01,6.46e-01,6.64e-01,6.77e-01,7.16e-01,6.74e-01,4.07e-01,2.91e-01,3.42e-01,5.27e-01,5.90e-01,4.71e-01,5.53e-01,6.30e-01,6.86e-01,7.18e-01,7.25e-01,7.44e-01,7.71e-01,8.27e-01,7.58e-01,3.93e-01,2.36e-01,3.57e-01,5.63e-01,7.02e-01,5.09e-01,5.67e-01,6.44e-01,7.24e-01,7.59e-01,7.45e-01,7.92e-01,8.04e-01,8.50e-01,6.98e-01,3.71e-01,2.57e-01,2.88e-01,4.99e-01,7.43e-01,4.77e-01,5.68e-01,6.67e-01,7.20e-01,7.96e-01,7.59e-01,7.94e-01,8.20e-01,8.62e-01,6.25e-01,3.02e-01,2.17e-01,2.85e-01,4.24e-01,6.66e-01,5.11e-01,6.57e-01,7.50e-01,8.16e-01,8.34e-01,7.94e-01,8.47e-01,8.51e-01,8.80e-01,5.35e-01,2.72e-01,1.96e-01,2.36e-01,4.43e-01,6.65e-01,5.88e-01,6.21e-01,6.87e-01,7.35e-01,7.36e-01,7.32e-01,7.53e-01,7.66e-01,7.55e-01,4.55e-01,2.69e-01,2.31e-01,2.67e-01,4.12e-01,5.98e-01,5.58e-01,5.43e-01,5.83e-01,6.68e-01,7.12e-01,7.45e-01,8.50e-01,9.47e-01,1.00e+00,5.24e-01,2.98e-01,2.51e-01,3.44e-01,5.01e-01,7.70e-01,0.00e+00,5.28e-01,6.28e-01,6.91e-01,7.34e-01,7.74e-01,7.66e-01,5.89e-01,3.96e-01,1.67e-01,1.07e-01,1.21e-01,1.60e-01,3.94e-01,6.62e-01,0.00e+00,0.00e+00,5.68e-01,5.12e-01,5.01e-01,3.55e-01,1.91e-01,9.18e-02,2.95e-02,-3.75e-02,-3.34e-02,2.17e-03,7.94e-02,2.43e-01,3.64e-01,0.00e+00,0.00e+00,0.00e+00,3.35e-01,7.10e-02,-5.85e-02,-9.44e-02,-1.30e-01,-1.37e-01,-1.15e-01,-1.21e-01,-6.07e-02,1.69e-02,1.36e-01,2.29e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-1.84e-01,-1.59e-01,-1.68e-01,-1.66e-01,-1.56e-01,-1.07e-01,2.65e-03,2.18e-02,1.40e-01,2.32e-01
-4.14e-01,-3.81e-01,-3.11e-01,-8.72e-02,-2.44e-01,-1.81e-01,-1.68e-01,-6.79e-02,1.67e-01,8.54e-01,8.75e-01,8.58e-01,7.60e-01,7.31e-01,3.29e-01,-2.62e-01,-3.46e-01,-3.36e-01,-1.71e-01,-1.26e-01,-1.65e-01,-1.29e-01,-9.72e-02,1.54e-01,8.05e-01,9.53e-01,9.18e-01,9.25e-01,8.47e-01,3.84e-01,-2.78e-01,-2.76e-01,-2.23e-01,-1.34e-01,-6.42e-02,-6.23e-02,-4.51e-02,-2.86e-02,9.84e-02,6.29e-01,8.73e-01,9.00e-01,9.01e-01,8.02e-01,4.73e-01,-3.17e-01,-3.31e-01,-2.37e-01,-1.55e-01,-9.87e-02,-7.29e-02,-5.52e-02,-1.81e-03,1.34e-01,8.07e-01,9.48e-01,9.19e-01,9.37e-01,8.70e-01,4.50e-01,-2.90e-01,-3.32e-01,-2.43e-01,-1.11e-01,-3.77e-02,-7.75e-02,1.97e-02,6.15e-02,2.19e-01,8.54e-01,9.41e-01,9.21e-01,9.25e-01,9.20e-01,5.19e-01,-3.73e-01,-3.14e-01,-1.99e-01,-1.04e-01,7.84e-02,-3.75e-02,3.05e-02,9.99e-02,3.30e-01,8.85e-01,9.37e-01,9.15e-01,9.15e-01,9.05e-01,5.98e-01,-3.28e-01,-1.77e-01,-4.54e-02,7.82e-02,1.10e-01,2.39e-02,1.44e-01,1.84e-01,4.51e-01,9.24e-01,9.30e-01,9.07e-01,9.04e-01,9.03e-01,6.31e-01,-2.26e-01,-2.08e-01,-7.05e-02,7.53e-02,7.16e-02,6.68e-02,1.68e-01,2.63e-01,4.67e-01,8.50e-01,8.85e-01,8.77e-01,8.72e-01,8.16e-01,5.61e-01,-2.45e-01,-3.60e-01,-3.20e-01,-2.14e-01,-1.62e-01,-1.47e-01,1.75e-02,1.89e-01,5.24e-01,1.00e+00,9.67e-01,9.41e-01,9.43e-01,8.84e-01,3.89e-01,0.00e+00,-2.65e-01,-6.71e-02,1.13e-01,1.36e-01,2.88e-01,5.70e-01,8.14e-01,8.97e-01,8.96e-01,8.85e-01,8.88e-01,8.92e-01,8.76e-01,5.89e-01,0.00e+00,0.00e+00,3.02e-01,4.62e-01,4.89e-01,6.48e-01,7.38e-01,7.51e-01,7.78e-01,7.86e-01,7.99e-01,8.18e-01,8.46e-01,8.19e-01,6.32e-01,0.00e+00,0.00e+00,0.00e+00,4.30e-01,6.75e-01,6.26e-01,6.45e-01,6.55e-01,6.71e-01,7.16e-01,7.20e-01,7.53e-01,7.82e-01,7.24e-01,6.16e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,6.15e-01,6.02e-01,6.21e-01,6.50e-01,6.59e-01,6.79e-01,7.42e-01,7.27e-01,6.34e-01,5.18e-01
-5.78e-01,-5.63e-01,-4.93e-01,-2.91e-01,-4.24e-01,-3.69e-01,-3.56e-01,-2.58e-01,-2.94e-02,7.84e-01,9.37e-01,9.35e-01,8.23e-01,7.11e-01,1.62e-01,-4.31e-01,-5.39e-01,-5.30e-01,-3.81e-01,-3.37e-01,-3.73e-01,-3.42e-01,-3.12e-01,-6.18e-02,6.74e-01,9.69e-01,9.72e-01,9.57e-01,7.89e-01,2.31e-01,-4.40e-01,-4.59e-01,-4.16e-01,-3.31e-01,-2.63e-01,-2.60e-01,-2.47e-01,-2.31e-01,-1.03e-01,4.90e-01,8.46e-01,9.13e-01,8.88e-01,7.33e-01,3.43e-01,-4.94e-01,-5.24e-01,-4.41e-01,-3.65e-01,-3.12e-01,-2.83e-01,-2.69e-01,-2.18e-01,-8.29e-02,6.77e-01,9.44e-01,9.58e-01,9.36e-01,8.09e-01,2.95e-01,-4.72e-01,-5.26e-01,-4.46e-01,-3.23e-01,-2.54e-01,-2.91e-01,-1.97e-01,-1.53e-01,1.13e-02,7.55e-01,9.48e-01,9.56e-01,9.45e-01,8.91e-01,3.69e-01,-5.52e-01,-5.07e-01,-4.06e-01,-3.16e-01,-1.37e-01,-2.50e-01,-1.84e-01,-1.15e-01,1.29e-01,8.07e-01,9.62e-01,9.60e-01,9.39e-01,9.01e-01,4.77e-01,-5.10e-01,-3.82e-01,-2.62e-01,-1.40e-01,-1.09e-01,-1.92e-01,-7.07e-02,-2.56e-02,2.63e-01,8.77e-01,9.64e-01,9.58e-01,9.40e-01,8.96e-01,5.27e-01,-3.91e-01,-3.81e-01,-2.45e-01,-9.69e-02,-1.00e-01,-1.04e-01,2.93e-03,1.03e-01,3.29e-01,8.32e-01,9.26e-01,9.23e-01,9.08e-01,8.23e-01,4.78e-01,-4.05e-01,-5.34e-01,-5.02e-01,-4.08e-01,-3.63e-01,-3.59e-01,-2.09e-01,-4.17e-02,2.98e-01,9.67e-01,1.00e+00,9.95e-01,9.70e-01,8.77e-01,2.41e-01,0.00e+00,-4.25e-01,-2.40e-01,-6.15e-02,-5.30e-02,9.78e-02,4.04e-01,7.17e-01,8.70e-01,9.34e-01,9.50e-01,9.59e-01,9.58e-01,8.91e-01,4.80e-01,0.00e+00,0.00e+00,1.73e-01,3.62e-01,3.86e-01,5.95e-01,7.39e-01,7.82e-01,8.36e-01,8.71e-01,8.93e-01,9.05e-01,9.25e-01,8.65e-01,6.08e-01,0.00e+00,0.00e+00,0.00e+00,3.66e-01,7.08e-01,6.83e-01,7.17e-01,7.41e-01,7.63e-01,8.14e-01,8.24e-01,8.49e-01,8.72e-01,7.91e-01,6.39e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,7.07e-01,6.84e-01,7.10e-01,7.47e-01,7.54e-01,7.66e-01,8.18e-01,8.08e-01,6.94e-01,5.44e-01
-6.10e-01,-5.86e-01,-5.22e-01,-3.26e-01,-4.33e-01,-3.83e-01,-3.74e-01,-2.82e-01,-5.79e-02,7.72e-01,9.42e-01,9.40e-01,8.38e-01,7.14e-01,1.30e-01,-4.81e-01,-5.85e-01,-5.75e-01,-4.29e-01,-3.83e-01,-4.13e-01,-3.84e-01,-3.54e-01,-1.07e-01,6.33e-01,9.57e-01,9.69e-01,9.55e-01,7.54e-01,1.76e-01,-4.94e-01,-5.16e-01,-4.76e-01,-3.92e-01,-3.23e-01,-3.21e-01,-3.08e-01,-2.93e-01,-1.68e-01,4.31e-01,8.13e-01,8.95e-01,8.71e-01,6.99e-01,2.96e-01,-5.45e-01,-5.78e-01,-4.96e-01,-4.19e-01,-3.65e-01,-3.39e-01,-3.23e-01,-2.71e-01,-1.38e-01,6.32e-01,9.26e-01,9.54e-01,9.27e-01,7.80e-01,2.47e-01,-5.24e-01,-5.77e-01,-5.00e-01,-3.75e-01,-3.03e-01,-3.41e-01,-2.48e-01,-2.02e-01,-3.75e-02,7.22e-01,9.39e-01,9.59e-01,9.50e-01,8.79e-01,3.37e-01,-6.01e-01,-5.59e-01,-4.60e-01,-3.69e-01,-1.92e-01,-3.02e-01,-2.36e-01,-1.67e-01,7.92e-02,7.78e-01,9.56e-01,9.64e-01,9.41e-01,8.92e-01,4.66e-01,-5.55e-01,-4.36e-01,-3.19e-01,-1.91e-01,-1.57e-01,-2.39e-01,-1.17e-01,-7.12e-02,2.18e-01,8.60e-01,9.63e-01,9.67e-01,9.53e-01,8.94e-01,5.23e-01,-3.94e-01,-3.90e-01,-2.53e-01,-1.02e-01,-1.04e-01,-1.10e-01,-3.53e-03,9.58e-02,3.21e-01,8.37e-01,9.39e-01,9.45e-01,9.26e-01,8.40e-01,4.97e-01,-3.98e-01,-5.42e-01,-5.10e-01,-4.17e-01,-3.74e-01,-3.79e-01,-2.41e-01,-8.13e-02,2.51e-01,9.41e-01,9.95e-01,1.00e+00,9.95e-01,8.91e-01,2.51e-01,0.00e+00,-4.20e-01,-2.36e-01,-5.64e-02,-6.02e-02,8.02e-02,3.77e-01,6.84e-01,8.42e-01,9.23e-01,9.37e-01,9.60e-01,9.74e-01,9.09e-01,4.97e-01,0.00e+00,0.00e+00,1.81e-01,3.74e-01,3.80e-01,5.86e-01,7.28e-01,7.67e-01,8.22e-01,8.70e-01,8.96e-01,9.13e-01,9.33e-01,8.88e-01,6.43e-01,0.00e+00,0.00e+00,0.00e+00,3.65e-01,7.10e-01,6.78e-01,7.12e-01,7.38e-01,7.61e-01,8.16e-01,8.31e-01,8.60e-01,8.90e-01,8.25e-01,6.88e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,7.08e-01,6.81e-01,7.15e-01,7.55e-01,7.63e-01,7.78e-01,8.34e-01,8.32e-01,7.35e-01,6.00e-01
-5.63e-01,-4.93e-01,-4.05e-01,-2.48e-01,-3.19e-01,-2.71e-01,-2.64e-01,-1.64e-01,5.74e-02,8.08e-01,9.24e-01,9.20e-01,8.19e-01,7.46e-01,1.68e-01,-4.53e-01,-5.15e-01,-4.97e-01,-3.54e-01,-3.16e-01,-3.29e-01,-2.96e-01,-2.56e-01,-1.29e-02,6.75e-01,9.41e-01,9.37e-01,9.25e-01,7.44e-01,1.70e-01,-4.80e-01,-4.82e-01,-4.39e-01,-3.49e-01,-2.90e-01,-2.84e-01,-2.69e-01,-2.53e-01,-1.36e-01,4.20e-01,7.70e-01,8.44e-01,8.28e-01,6.76e-01,2.90e-01,-5.13e-01,-5.17e-01,-4.33e-01,-3.52e-01,-3.00e-01,-2.72e-01,-2.50e-01,-1.91e-01,-5.81e-02,6.62e-01,9.11e-01,9.24e-01,9.06e-01,7.91e-01,2.75e-01,-4.88e-01,-5.14e-01,-4.28e-01,-3.01e-01,-2.32e-01,-2.60e-01,-1.64e-01,-1.14e-01,4.94e-02,7.56e-01,9.34e-01,9.43e-01,9.39e-01,8.89e-01,4.02e-01,-5.54e-01,-5.02e-01,-3.92e-01,-2.94e-01,-1.21e-01,-2.21e-01,-1.51e-01,-7.93e-02,1.58e-01,8.01e-01,9.40e-01,9.44e-01,9.35e-01,9.01e-01,5.21e-01,-5.01e-01,-3.76e-01,-2.52e-01,-1.12e-01,-7.72e-02,-1.52e-01,-2.88e-02,2.33e-02,3.09e-01,8.77e-01,9.50e-01,9.49e-01,9.42e-01,9.14e-01,6.02e-01,-2.70e-01,-2.67e-01,-1.21e-01,2.97e-02,2.90e-02,2.29e-02,1.31e-01,2.26e-01,4.39e-01,8.82e-01,9.49e-01,9.57e-01,9.50e-01,8.84e-01,5.96e-01,-2.86e-01,-4.33e-01,-3.97e-01,-2.98e-01,-2.55e-01,-2.64e-01,-1.29e-01,2.86e-02,3.44e-01,9.43e-01,9.70e-01,9.95e-01,1.00e+00,9.53e-01,3.74e-01,0.00e+00,-3.23e-01,-1.40e-01,3.65e-02,2.35e-02,1.54e-01,4.19e-01,6.75e-01,8.04e-01,8.66e-01,8.81e-01,9.05e-01,9.35e-01,9.45e-01,5.62e-01,0.00e+00,0.00e+00,2.30e-01,4.05e-01,3.91e-01,5.58e-01,6.67e-01,6.93e-01,7.48e-01,7.94e-01,8.26e-01,8.52e-01,8.92e-01,8.92e-01,6.81e-01,0.00e+00,0.00e+00,0.00e+00,3.78e-01,6.52e-01,5.95e-01,6.25e-01,6.48e-01,6.70e-01,7.34e-01,7.55e-01,7.95e-01,8.53e-01,8.24e-01,7.35e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,6.12e-01,5.90e-01,6.26e-01,6.69e-01,6.80e-01,7.08e-01,7.91e-01,8.04e-01,7.56e-01,6.66e-01
-4.17e-01,-2.49e-01,-1.87e-01,-5.85e-02,-7.14e-02,-1.75e-02,-3.83e-02,7.17e-02,2.78e-01,8.31e-01,8.42e-01,8.25e-01,7.68e-01,8.11e-01,2.93e-01,-3.58e-01,-3.38e-01,-3.00e-01,-1.63e-01,-1.25e-01,-1.12e-01,-8.26e-02,-3.41e-02,1.78e-01,7.04e-01,8.50e-01,8.16e-01,8.11e-01,6.92e-01,1.84e-01,-4.10e-01,-3.68e-01,-3.05e-01,-2.24e-01,-1.74e-01,-1.69e-01,-1.49e-01,-1.31e-01,-3.76e-02,3.98e-01,6.60e-01,7.13e-01,7.09e-01,6.20e-01,3.04e-01,-3.96e-01,-3.52e-01,-2.56e-01,-1.75e-01,-1.13e-01,-8.30e-02,-6.68e-02,-5.06e-03,1.18e-01,6.89e-01,8.28e-01,8.12e-01,8.06e-01,7.61e-01,3.64e-01,-3.68e-01,-3.25e-01,-2.29e-01,-1.06e-01,-4.13e-02,-5.41e-02,3.75e-02,9.57e-02,2.49e-01,7.89e-01,8.69e-01,8.53e-01,8.58e-01,8.65e-01,5.15e-01,-4.14e-01,-3.27e-01,-2.09e-01,-1.06e-01,4.95e-02,-2.92e-02,4.42e-02,1.21e-01,3.37e-01,8.11e-01,8.54e-01,8.45e-01,8.54e-01,8.75e-01,6.24e-01,-3.50e-01,-2.04e-01,-7.14e-02,6.32e-02,1.09e-01,4.82e-02,1.77e-01,2.28e-01,4.77e-01,8.69e-01,8.74e-01,8.58e-01,8.65e-01,9.09e-01,7.31e-01,-1.54e-02,1.82e-04,1.48e-01,2.94e-01,2.97e-01,2.93e-01,3.87e-01,4.70e-01,6.41e-01,9.16e-01,9.14e-01,9.08e-01,9.26e-01,9.60e-01,7.64e-01,-5.23e-02,-2.07e-01,-1.72e-01,-6.73e-02,-2.44e-02,-2.90e-02,9.81e-02,2.38e-01,5.01e-01,8.84e-01,8.77e-01,8.91e-01,9.53e-01,1.00e+00,6.21e-01,0.00e+00,-1.19e-01,3.20e-02,1.84e-01,1.66e-01,2.61e-01,4.54e-01,6.05e-01,6.76e-01,6.99e-01,7.17e-01,7.59e-01,7.93e-01,9.25e-01,6.99e-01,0.00e+00,0.00e+00,2.90e-01,4.11e-01,3.67e-01,4.54e-01,5.08e-01,5.06e-01,5.49e-01,5.96e-01,6.40e-01,6.80e-01,7.46e-01,8.18e-01,6.83e-01,0.00e+00,0.00e+00,0.00e+00,2.99e-01,4.70e-01,3.86e-01,4.08e-01,4.27e-01,4.52e-01,5.25e-01,5.52e-01,6.14e-01,7.02e-01,7.47e-01,7.18e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,3.88e-01,3.68e-01,4.03e-01,4.46e-01,4.61e-01,5.03e-01,6.24e-01,6.60e-01,6.92e-01,6.90e-01
2.07e-01,4.82e-01,5.10e-01,5.12e-01,6.08e-01,6.40e-01,6.00e-01,6.73e-01,7.54e-01,5.43e-01,2.02e-01,1.72e-01,2.32e-01,5.44e-01,5.61e-01,1.37e-01,3.29e-01,3.87e-01,4.65e-01,4.69e-01,5.34e-01,5.51e-01,5.92e-01,6.61e-01,5.64e-01,2.58e-01,1.42e-01,1.73e-01,3.08e-01,2.74e-01,5.71e-02,1.80e-01,2.51e-01,2.95e-01,2.94e-01,3.02e-01,3.24e-01,3.38e-01,3.45e-01,2.90e-01,1.52e-01,1.06e-01,1.53e-01,2.64e-01,3.46e-01,1.56e-01,2.92e-01,3.72e-01,4.29e-01,4.67e-01,4.80e-01,5.02e-01,5.41e-01,5.96e-01,5.41e-01,2.80e-01,1.78e-01,2.46e-01,3.94e-01,5.34e-01,1.94e-01,3.40e-01,4.23e-01,4.99e-01,5.25e-01,5.42e-01,5.89e-01,6.28e-01,6.88e-01,5.80e-01,3.30e-01,2.52e-01,2.91e-01,4.37e-01,6.89e-01,1.99e-01,3.19e-01,4.18e-01,4.88e-01,5.37e-01,5.42e-01,5.91e-01,6.34e-01,6.94e-01,5.25e-01,2.70e-01,2.25e-01,2.97e-01,4.12e-01,6.90e-01,2.49e-01,3.85e-01,4.88e-01,5.68e-01,6.08e-01,6.02e-01,6.75e-01,7.02e-01,7.50e-01,4.88e-01,2.83e-01,2.37e-01,2.91e-01,4.77e-01,7.78e-01,6.21e-01,6.55e-01,7.43e-01,8.12e-01,8.20e-01,8.18e-01,8.43e-01,8.56e-01,8.48e-01,5.67e-01,3.75e-01,3.50e-01,3.98e-01,5.94e-01,9.16e-01,5.70e-01,4.92e-01,5.24e-01,6.01e-01,6.28e-01,6.37e-01,6.99e-01,7.44e-01,7.70e-01,3.89e-01,2.41e-01,2.51e-01,3.74e-01,6.21e-01,1.00e+00,0.00e+00,4.83e-01,5.36e-01,5.75e-01,5.63e-01,5.53e-01,4.90e-01,2.98e-01,1.52e-01,1.80e-02,-4.47e-03,5.25e-02,1.10e-01,4.06e-01,8.85e-01,0.00e+00,0.00e+00,4.25e-01,3.60e-01,2.78e-01,1.20e-01,-1.98e-02,-1.05e-01,-1.33e-01,-1.38e-01,-1.10e-01,-5.41e-02,4.11e-02,2.66e-01,4.82e-01,0.00e+00,0.00e+00,0.00e+00,1.48e-01,-8.83e-02,-2.23e-01,-2.44e-01,-2.61e-01,-2.57e-01,-2.07e-01,-1.83e-01,-1.07e-01,9.63e-03,2.00e-01,4.14e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-2.91e-01,-2.85e-01,-2.76e-01,-2.60e-01,-2.41e-01,-1.76e-01,-3.21e-02,2.49e-02,2.19e-01,4.42e-01
0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00
7.75e-01,7.81e-01,7.25e-01,7.78e-01,7.60e-01,7.86e-01,7.38e-01,7.09e-01,6.39e-01,8.85e-03,-4.21e-01,-4.30e-01,-3.38e-01,-1.50e-01,4.53e-01,6.53e-01,7.55e-01,7.68e-01,7.48e-01,7.39e-01,7.48e-01,7.34e-01,7.10e-01,5.98e-01,9.61e-02,-3.90e-01,-4.85e-01,-4.44e-01,-1.12e-01,3.03e-01,5.99e-01,6.40e-01,6.42e-01,6.13e-01,5.86e-01,5.80e-01,5.82e-01,5.76e-01,5.16e-01,9.77e-02,-2.96e-01,-4.09e-01,-3.59e-01,-1.23e-01,1.71e-01,6.68e-01,7.08e-01,6.86e-01,6.75e-01,6.63e-01,6.55e-01,6.41e-01,6.08e-01,5.37e-01,-7.28e-03,-3.83e-01,-4.87e-01,-3.92e-01,-1.82e-01,2.51e-01,6.92e-01,7.13e-01,7.07e-01,6.76e-01,6.47e-01,6.59e-01,6.17e-01,5.87e-01,4.98e-01,-8.08e-02,-4.00e-01,-4.71e-01,-4.44e-01,-2.70e-01,2.10e-01,7.31e-01,7.17e-01,7.04e-01,6.64e-01,5.94e-01,6.38e-01,6.07e-01,5.52e-01,4.00e-01,-1.82e-01,-4.49e-01,-5.01e-01,-4.46e-01,-3.23e-01,9.46e-02,7.50e-01,7.14e-01,6.65e-01,6.45e-01,6.19e-01,6.14e-01,5.68e-01,5.17e-01,3.34e-01,-2.74e-01,-4.76e-01,-5.06e-01,-4.76e-01,-3.01e-01,1.03e-01,8.27e-01,7.70e-01,7.06e-01,6.33e-01,6.31e-01,6.11e-01,5.34e-01,4.60e-01,2.93e-01,-2.35e-01,-4.09e-01,-4.32e-01,-3.93e-01,-2.23e-01,1.01e-01,9.92e-01,9.81e-01,9.46e-01,9.39e-01,9.21e-01,8.94e-01,8.33e-01,7.41e-01,5.28e-01,-2.65e-01,-4.25e-01,-4.20e-01,-3.23e-01,-1.19e-01,4.83e-01,0.00e+00,1.00e+00,9.83e-01,8.73e-01,8.45e-01,7.36e-01,4.68e-01,3.06e-02,-2.63e-01,-4.89e-01,-5.29e-01,-4.86e-01,-4.20e-01,-1.24e-01,3.89e-01,0.00e+00,0.00e+00,6.95e-01,4.78e-01,3.56e-01,1.87e-02,-2.87e-01,-4.42e-01,-5.34e-01,-5.93e-01,-5.85e-01,-5.49e-01,-4.57e-01,-1.96e-01,1.12e-01,0.00e+00,0.00e+00,0.00e+00,2.79e-01,-2.87e-01,-4.75e-01,-5.45e-01,-5.89e-01,-6.14e-01,-6.18e-01,-6.04e-01,-5.40e-01,-4.28e-01,-1.72e-01,2.18e-02,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-6.24e-01,-5.98e-01,-5.80e-01,-5.91e-01,-5.92e-01,-5.47e-01,-4.16e-01,-3.30e-01,-6.15e-02,1.58e-01
6.87e-01,6.97e-01,6.60e-01,7.57e-01,6.94e-01,7.22e-01,6.84e-01,6.59e-01,6.29e-01,1.30e-01,-2.84e-01,-3.01e-01,-2.50e-01,-1.91e-02,5.08e-01,6.27e-01,6.91e-01,6.98e-01,7.13e-01,7.06e-01,7.02e-01,6.96e-01,6.76e-01,6.10e-01,2.33e-01,-2.16e-01,-3.05e-01,-2.55e-01,6.41e-02,4.15e-01,5.71e-01,6.06e-01,6.12e-01,6.05e-01,5.94e-01,5.87e-01,5.90e-01,5.84e-01,5.50e-01,2.42e-01,-1.10e-01,-2.19e-01,-1.62e-01,5.34e-02,2.91e-01,6.30e-01,6.53e-01,6.50e-01,6.56e-01,6.49e-01,6.41e-01,6.32e-01,6.13e-01,5.68e-01,1.60e-01,-1.92e-01,-3.01e-01,-1.89e-01,3.01e-03,3.66e-01,6.52e-01,6.57e-01,6.63e-01,6.60e-01,6.52e-01,6.44e-01,6.24e-01,5.94e-01,5.28e-01,7.46e-02,-2.19e-01,-2.93e-01,-2.63e-01,-8.25e-02,3.20e-01,6.78e-01,6.69e-01,6.76e-01,6.62e-01,6.30e-01,6.40e-01,6.17e-01,5.77e-01,4.68e-01,-9.98e-03,-2.69e-01,-3.24e-01,-2.70e-01,-1.47e-01,2.15e-01,7.05e-01,6.94e-01,6.66e-01,6.75e-01,6.57e-01,6.35e-01,6.03e-01,5.52e-01,4.18e-01,-1.00e-01,-3.00e-01,-3.37e-01,-3.07e-01,-1.42e-01,2.13e-01,7.44e-01,6.88e-01,6.47e-01,5.98e-01,5.93e-01,5.71e-01,5.15e-01,4.53e-01,3.21e-01,-1.15e-01,-2.72e-01,-2.87e-01,-2.53e-01,-1.11e-01,1.75e-01,8.93e-01,9.02e-01,9.07e-01,9.13e-01,9.04e-01,8.75e-01,8.42e-01,7.80e-01,6.28e-01,-6.71e-02,-2.40e-01,-2.36e-01,-1.40e-01,3.20e-02,5.36e-01,0.00e+00,9.83e-01,1.00e+00,9.77e-01,9.51e-01,8.80e-01,6.73e-01,2.72e-01,-2.90e-02,-2.75e-01,-3.28e-01,-2.84e-01,-2.21e-01,7.91e-02,5.39e-01,0.00e+00,0.00e+00,8.88e-01,6.96e-01,5.85e-01,2.72e-01,-4.08e-02,-2.08e-01,-3.12e-01,-3.88e-01,-3.86e-01,-3.44e-01,-2.49e-01,2.15e-02,3.21e-01,0.00e+00,0.00e+00,0.00e+00,4.22e-01,-6.07e-02,-2.40e-01,-3.18e-01,-3.76e-01,-4.05e-01,-4.08e-01,-4.02e-01,-3.35e-01,-2.22e-01,3.28e-02,2.17e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-4.20e-01,-3.74e-01,-3.57e-01,-3.74e-01,-3.78e-01,-3.26e-01,-2.00e-01,-1.27e-01,1.23e-01,3.03e-01
5.86e-01,5.97e-01,5.71e-01,7.12e-01,6.16e-01,6.52e-01,6.16e-01,6.02e-01,6.15e-01,2.67e-01,-1.23e-01,-1.49e-01,-1.26e-01,8.15e-02,5.39e-01,5.64e-01,6.00e-01,6.02e-01,6.46e-01,6.50e-01,6.31e-01,6.32e-01,6.20e-01,5.97e-01,3.53e-01,-4.86e-02,-1.34e-01,-8.03e-02,2.09e-01,4.81e-01,5.08e-01,5.35e-01,5.43e-01,5.52e-01,5.56e-01,5.49e-01,5.54e-01,5.48e-01,5.40e-01,3.40e-01,4.61e-02,-5.02e-02,9.05e-03,1.97e-01,3.61e-01,5.54e-01,5.64e-01,5.73e-01,5.93e-01,5.94e-01,5.89e-01,5.83e-01,5.74e-01,5.52e-01,2.79e-01,-2.48e-02,-1.33e-01,-1.56e-02,1.49e-01,4.18e-01,5.78e-01,5.64e-01,5.80e-01,6.01e-01,6.09e-01,5.88e-01,5.85e-01,5.63e-01,5.18e-01,1.98e-01,-5.61e-02,-1.27e-01,-9.72e-02,7.26e-02,3.83e-01,5.87e-01,5.78e-01,6.03e-01,6.05e-01,6.10e-01,5.93e-01,5.80e-01,5.53e-01,4.84e-01,1.25e-01,-1.02e-01,-1.58e-01,-1.10e-01,2.16e-03,2.96e-01,6.23e-01,6.31e-01,6.20e-01,6.53e-01,6.41e-01,6.03e-01,5.87e-01,5.40e-01,4.55e-01,4.99e-02,-1.35e-01,-1.70e-01,-1.44e-01,6.44e-03,2.93e-01,6.58e-01,6.04e-01,5.83e-01,5.61e-01,5.57e-01,5.33e-01,4.96e-01,4.50e-01,3.57e-01,1.53e-02,-1.22e-01,-1.34e-01,-1.03e-01,1.54e-02,2.45e-01,8.19e-01,8.05e-01,8.24e-01,8.54e-01,8.49e-01,8.21e-01,8.17e-01,7.85e-01,6.91e-01,1.13e-01,-6.15e-02,-5.64e-02,3.65e-02,1.84e-01,5.75e-01,0.00e+00,8.73e-01,9.77e-01,1.00e+00,9.89e-01,9.39e-01,7.96e-01,4.48e-01,1.60e-01,-8.60e-02,-1.45e-01,-9.69e-02,-3.48e-02,2.60e-01,6.54e-01,0.00e+00,0.00e+00,8.81e-01,8.05e-01,7.22e-01,4.32e-01,1.37e-01,-2.79e-02,-1.30e-01,-2.07e-01,-2.06e-01,-1.58e-01,-6.05e-02,2.09e-01,4.83e-01,0.00e+00,0.00e+00,0.00e+00,5.31e-01,9.89e-02,-8.32e-02,-1.52e-01,-2.09e-01,-2.37e-01,-2.33e-01,-2.26e-01,-1.54e-01,-3.72e-02,2.10e-01,3.79e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-2.69e-01,-2.24e-01,-1.97e-01,-2.06e-01,-2.07e-01,-1.47e-01,-1.65e-02,5.16e-02,2.85e-01,4.37e-01
6.05e-01,6.10e-01,5.71e-01,7.37e-01,6.11e-01,6.53e-01,6.16e-01,6.00e-01,6.18e-01,2.58e-01,-1.40e-01,-1.64e-01,-1.48e-01,8.73e-02,5.92e-01,6.10e-01,6.34e-01,6.37e-01,6.85e-01,6.91e-01,6.66e-01,6.68e-01,6.49e-01,6.29e-01,3.78e-01,-4.42e-02,-1.32e-01,-7.43e-02,2.48e-01,5.52e-01,5.62e-01,5.89e-01,6.02e-01,6.12e-01,6.21e-01,6.11e-01,6.18e-01,6.16e-01,6.11e-01,4.09e-01,8.85e-02,-2.29e-02,4.15e-02,2.46e-01,4.22e-01,6.00e-01,6.09e-01,6.22e-01,6.44e-01,6.47e-01,6.42e-01,6.33e-01,6.24e-01,6.04e-01,3.26e-01,-4.24e-03,-1.24e-01,3.78e-03,1.79e-01,4.85e-01,6.22e-01,6.08e-01,6.26e-01,6.50e-01,6.61e-01,6.33e-01,6.34e-01,6.06e-01,5.65e-01,2.31e-01,-4.67e-02,-1.26e-01,-9.19e-02,9.26e-02,4.16e-01,6.25e-01,6.25e-01,6.54e-01,6.56e-01,6.66e-01,6.44e-01,6.31e-01,6.05e-01,5.39e-01,1.60e-01,-9.15e-02,-1.57e-01,-1.07e-01,1.91e-02,3.28e-01,6.51e-01,6.74e-01,6.69e-01,6.98e-01,6.91e-01,6.50e-01,6.35e-01,5.85e-01,4.98e-01,6.90e-02,-1.34e-01,-1.76e-01,-1.51e-01,7.16e-03,3.08e-01,6.13e-01,5.73e-01,5.53e-01,5.29e-01,5.28e-01,5.10e-01,4.74e-01,4.29e-01,3.35e-01,-7.89e-03,-1.46e-01,-1.59e-01,-1.30e-01,-1.26e-02,2.17e-01,7.79e-01,7.88e-01,8.04e-01,8.44e-01,8.47e-01,8.26e-01,8.40e-01,8.17e-01,7.34e-01,1.36e-01,-5.30e-02,-6.02e-02,2.35e-02,1.66e-01,5.63e-01,0.00e+00,8.45e-01,9.51e-01,9.89e-01,1.00e+00,9.83e-01,8.43e-01,5.13e-01,2.18e-01,-5.13e-02,-1.19e-01,-7.94e-02,-2.66e-02,2.55e-01,6.59e-01,0.00e+00,0.00e+00,8.86e-01,7.89e-01,7.50e-01,4.90e-01,1.90e-01,2.51e-02,-8.57e-02,-1.77e-01,-1.84e-01,-1.41e-01,-5.16e-02,2.02e-01,4.71e-01,0.00e+00,0.00e+00,0.00e+00,5.51e-01,1.35e-01,-3.65e-02,-1.11e-01,-1.71e-01,-1.99e-01,-2.05e-01,-2.05e-01,-1.39e-01,-4.28e-02,1.86e-01,3.36e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-2.24e-01,-1.77e-01,-1.67e-01,-1.82e-01,-1.80e-01,-1.27e-01,-1.59e-02,3.61e-02,2.42e-01,3.73e-01
5.12e-01,4.95e-01,4.85e-01,6.75e-01,5.06e-01,5.62e-01,5.31e-01,5.36e-01,5.84e-01,3.62e-01,-5.58e-03,-3.45e-02,-4.61e-02,1.56e-01,6.43e-01,5.65e-01,5.62e-01,5.61e-01,6.35e-01,6.42e-01,6.02e-01,6.13e-01,5.99e-01,6.13e-01,4.87e-01,1.02e-01,2.25e-02,8.33e-02,3.86e-01,6.17e-01,5.25e-01,5.45e-01,5.64e-01,5.90e-01,6.11e-01,6.00e-01,6.11e-01,6.11e-01,6.26e-01,5.22e-01,2.42e-01,1.33e-01,2.05e-01,3.88e-01,5.10e-01,5.44e-01,5.46e-01,5.66e-01,6.01e-01,6.11e-01,6.13e-01,6.03e-01,6.05e-01,6.03e-01,4.43e-01,1.50e-01,2.70e-02,1.50e-01,3.24e-01,5.66e-01,5.64e-01,5.36e-01,5.65e-01,6.09e-01,6.25e-01,5.97e-01,6.11e-01,5.91e-01,5.73e-01,3.52e-01,9.92e-02,1.90e-02,5.12e-02,2.25e-01,4.87e-01,5.55e-01,5.54e-01,6.02e-01,6.24e-01,6.63e-01,6.17e-01,6.14e-01,5.97e-01,5.63e-01,2.92e-01,5.88e-02,-6.82e-03,3.86e-02,1.61e-01,4.09e-01,5.86e-01,6.25e-01,6.40e-01,6.86e-01,6.83e-01,6.28e-01,6.23e-01,5.79e-01,5.41e-01,2.02e-01,5.76e-03,-3.39e-02,-2.21e-02,1.33e-01,3.86e-01,4.93e-01,4.57e-01,4.62e-01,4.56e-01,4.53e-01,4.38e-01,4.23e-01,3.92e-01,3.36e-01,8.43e-02,-3.11e-02,-4.55e-02,-1.90e-02,6.62e-02,2.35e-01,6.61e-01,6.67e-01,6.92e-01,7.39e-01,7.58e-01,7.48e-01,7.88e-01,7.97e-01,7.74e-01,2.88e-01,9.78e-02,8.02e-02,1.54e-01,2.61e-01,5.53e-01,0.00e+00,7.36e-01,8.80e-01,9.39e-01,9.83e-01,1.00e+00,9.44e-01,6.56e-01,3.90e-01,1.22e-01,4.71e-02,8.11e-02,1.26e-01,3.74e-01,7.05e-01,0.00e+00,0.00e+00,9.01e-01,8.42e-01,8.19e-01,6.17e-01,3.59e-01,1.98e-01,8.70e-02,-1.16e-02,-2.37e-02,1.49e-02,9.63e-02,3.20e-01,5.46e-01,0.00e+00,0.00e+00,0.00e+00,6.33e-01,2.81e-01,1.24e-01,4.87e-02,-1.36e-02,-4.12e-02,-4.69e-02,-4.62e-02,1.15e-02,9.09e-02,2.82e-01,3.96e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,-6.60e-02,-1.57e-02,-9.48e-03,-3.06e-02,-2.87e-02,2.07e-02,1.18e-01,1.57e-01,3.11e-01,3.97e-01
2.73e-01,2.28e-01,2.26e-01,4.84e-01,2.54e-01,3.22e-01,3.09e-01,3.31e-01,4.46e-01,5.32e-01,2.67e-01,2.45e-01,2.02e-01,3.17e-01,6.23e-01,3.90e-01,3.21e-01,3.17e-01,4.29e-01,4.55e-01,3.96e-01,4.13e-01,4.05e-01,4.98e-01,6.35e-01,3.94e-01,3.28e-01,3.82e-01,6.06e-01,6.67e-01,3.65e-01,3.66e-01,3.94e-01,4.40e-01,4.87e-01,4.77e-01,4.89e-01,4.94e-01,5.56e-01,6.66e-01,5.22e-01,4.40e-01,4.97e-01,6.14e-01,6.04e-01,3.48e-01,3.24e-01,3.67e-01,4.21e-01,4.46e-01,4.54e-01,4.49e-01,4.63e-01,5.05e-01,6.15e-01,4.38e-01,3.35e-01,4.48e-01,5.49e-01,6.12e-01,3.73e-01,3.10e-01,3.57e-01,4.34e-01,4.72e-01,4.27e-01,4.67e-01,4.60e-01,4.91e-01,5.45e-01,3.85e-01,3.14e-01,3.45e-01,4.80e-01,5.41e-01,3.29e-01,3.38e-01,4.09e-01,4.49e-01,5.46e-01,4.62e-01,4.77e-01,4.81e-01,5.30e-01,5.11e-01,3.56e-01,2.94e-01,3.27e-01,4.17e-01,4.98e-01,3.59e-01,4.37e-01,4.85e-01,5.56e-01,5.60e-01,4.84e-01,5.12e-01,4.83e-01,5.38e-01,4.47e-01,3.02e-01,2.62e-01,2.68e-01,3.69e-01,4.52e-01,2.20e-01,1.97e-01,2.36e-01,2.75e-01,2.71e-01,2.58e-01,2.78e-01,2.86e-01,3.12e-01,2.78e-01,2.22e-01,2.12e-01,2.26e-01,2.51e-01,2.73e-01,3.87e-01,3.71e-01,4.06e-01,4.76e-01,5.04e-01,5.10e-01,6.06e-01,6.64e-01,7.66e-01,5.70e-01,4.04e-01,3.77e-01,4.19e-01,4.54e-01,4.90e-01,0.00e+00,4.68e-01,6.73e-01,7.96e-01,8.43e-01,9.44e-01,1.00e+00,9.01e-01,6.86e-01,4.56e-01,3.84e-01,4.05e-01,4.36e-01,6.01e-01,7.60e-01,0.00e+00,0.00e+00,8.60e-01,8.79e-01,9.09e-01,8.08e-01,6.39e-01,5.20e-01,4.20e-01,3.25e-01,3.11e-01,3.46e-01,4.08e-01,5.59e-01,6.78e-01,0.00e+00,0.00e+00,0.00e+00,7.28e-01,5.47e-01,4.20e-01,3.63e-01,3.09e-01,2.86e-01,2.83e-01,2.80e-01,3.30e-01,3.83e-01,5.01e-01,5.32e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,2.48e-01,2.92e-01,2.99e-01,2.85e-01,2.88e-01,3.30e-01,4.08e-01,4.17e-01,4.79e-01,4.76e-01
-9.39e-02,-1.75e-01,-1.50e-01,1.39e-01,-1.24e-01,-5.18e-02,-4.48e-02,-6.84e-03,1.71e-01,6.51e-01,5.74e-01,5.56e-01,4.77e-01,4.45e-01,4.73e-01,8.31e-02,-5.39e-02,-6.44e-02,7.77e-02,1.18e-01,4.29e-02,6.61e-02,6.76e-02,2.42e-01,7.00e-01,6.91e-01,6.60e-01,6.95e-01,7.69e-01,5.97e-01,8.37e-02,5.95e-02,8.87e-02,1.55e-01,2.25e-01,2.17e-01,2.29e-01,2.39e-01,3.47e-01,7.15e-01,7.76e-01,7.47e-01,7.78e-01,7.83e-01,5.96e-01,2.34e-02,-3.09e-02,2.86e-02,9.64e-02,1.36e-01,1.49e-01,1.50e-01,1.80e-01,2.66e-01,7.05e-01,7.22e-01,6.64e-01,7.37e-01,7.31e-01,5.46e-01,4.55e-02,-5.21e-02,5.00e-03,1.13e-01,1.69e-01,1.12e-01,1.79e-01,1.89e-01,2.77e-01,6.75e-01,6.73e-01,6.31e-01,6.52e-01,7.04e-01,4.95e-01,-3.31e-02,-1.90e-02,6.89e-02,1.28e-01,2.79e-01,1.60e-01,1.96e-01,2.24e-01,3.66e-01,6.84e-01,6.68e-01,6.23e-01,6.29e-01,6.58e-01,5.13e-01,-5.01e-03,9.93e-02,1.79e-01,2.72e-01,2.83e-01,1.92e-01,2.52e-01,2.49e-01,4.15e-01,6.68e-01,6.19e-01,5.94e-01,5.83e-01,5.95e-01,4.48e-01,-1.83e-01,-1.90e-01,-1.11e-01,-2.36e-02,-2.88e-02,-3.64e-02,2.45e-02,7.88e-02,2.07e-01,4.68e-01,5.03e-01,4.99e-01,4.94e-01,4.31e-01,2.54e-01,-4.13e-02,-8.79e-02,-4.87e-02,3.53e-02,7.45e-02,8.57e-02,2.37e-01,3.58e-01,5.89e-01,8.14e-01,7.17e-01,6.84e-01,6.75e-01,6.05e-01,2.98e-01,0.00e+00,3.06e-02,2.72e-01,4.48e-01,5.13e-01,6.56e-01,9.01e-01,1.00e+00,9.57e-01,8.00e-01,7.43e-01,7.45e-01,7.50e-01,7.70e-01,6.71e-01,0.00e+00,0.00e+00,6.50e-01,7.64e-01,8.46e-01,9.17e-01,8.80e-01,8.29e-01,7.77e-01,7.04e-01,6.84e-01,7.05e-01,7.30e-01,7.56e-01,7.16e-01,0.00e+00,0.00e+00,0.00e+00,7.24e-01,7.94e-01,7.27e-01,7.02e-01,6.73e-01,6.60e-01,6.57e-01,6.50e-01,6.78e-01,6.82e-01,6.78e-01,6.02e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,6.17e-01,6.42e-01,6.47e-01,6.44e-01,6.48e-01,6.67e-01,6.96e-01,6.68e-01,5.92e-01,4.76e-01
-3.62e-01,-4.55e-01,-4.16e-01,-1.35e-01,-3.86e-01,-3.17e-01,-3.03e-01,-2.47e-01,-4.11e-02,6.72e-01,7.49e-01,7.42e-01,6.40e-01,5.00e-01,3.10e-01,-1.68e-01,-3.36e-01,-3.45e-01,-2.01e-01,-1.53e-01,-2.30e-01,-2.05e-01,-1.99e-01,1.24e-02,6.57e-01,8.33e-01,8.34e-01,8.46e-01,7.97e-01,4.53e-01,-1.54e-01,-1.97e-01,-1.68e-01,-9.44e-02,-1.76e-02,-2.53e-02,-1.20e-02,5.96e-04,1.27e-01,6.43e-01,8.59e-01,8.74e-01,8.82e-01,8.00e-01,4.99e-01,-2.37e-01,-3.05e-01,-2.41e-01,-1.72e-01,-1.26e-01,-1.05e-01,-1.03e-01,-6.73e-02,4.01e-02,6.76e-01,8.46e-01,8.30e-01,8.57e-01,7.73e-01,4.23e-01,-2.19e-01,-3.27e-01,-2.66e-01,-1.50e-01,-9.08e-02,-1.45e-01,-6.58e-02,-4.41e-02,7.85e-02,6.90e-01,8.08e-01,7.96e-01,8.05e-01,7.86e-01,3.94e-01,-3.06e-01,-2.93e-01,-2.04e-01,-1.37e-01,3.49e-02,-9.49e-02,-4.77e-02,-6.06e-03,1.87e-01,7.27e-01,8.23e-01,7.98e-01,7.84e-01,7.69e-01,4.59e-01,-2.80e-01,-1.74e-01,-8.14e-02,1.99e-02,3.46e-02,-6.02e-02,2.06e-02,3.70e-02,2.70e-01,7.52e-01,7.87e-01,7.75e-01,7.52e-01,7.05e-01,4.15e-01,-4.24e-01,-4.25e-01,-3.26e-01,-2.13e-01,-2.18e-01,-2.21e-01,-1.39e-01,-5.87e-02,1.30e-01,5.76e-01,6.73e-01,6.73e-01,6.56e-01,5.42e-01,2.36e-01,-3.17e-01,-3.92e-01,-3.58e-01,-2.73e-01,-2.32e-01,-2.21e-01,-6.41e-02,9.18e-02,3.96e-01,8.97e-01,8.70e-01,8.42e-01,8.04e-01,6.76e-01,1.52e-01,0.00e+00,-2.63e-01,-2.90e-02,1.60e-01,2.18e-01,3.90e-01,6.86e-01,9.57e-01,1.00e+00,9.55e-01,9.13e-01,9.08e-01,9.01e-01,8.28e-01,5.47e-01,0.00e+00,0.00e+00,4.36e-01,6.04e-01,6.95e-01,8.70e-01,9.37e-01,9.30e-01,9.21e-01,8.90e-01,8.73e-01,8.79e-01,8.86e-01,8.33e-01,6.75e-01,0.00e+00,0.00e+00,0.00e+00,6.22e-01,8.70e-01,8.43e-01,8.44e-01,8.36e-01,8.35e-01,8.41e-01,8.36e-01,8.50e-01,8.35e-01,7.56e-01,6.13e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,7.90e-01,7.97e-01,8.04e-01,8.13e-01,8.19e-01,8.24e-01,8.33e-01,7.97e-01,6.49e-01,4.71e-01
-5.76e-01,-6.68e-01,-6.24e-01,-3.73e-01,-5.81e-01,-5.25e-01,-5.04e-01,-4.40e-01,-2.30e-01,6.41e-01,8.54e-01,8.50e-01,7.31e-01,5.33e-01,1.22e-01,-3.88e-01,-5.75e-01,-5.86e-01,-4.48e-01,-4.00e-01,-4.71e-01,-4.47e-01,-4.35e-01,-2.08e-01,5.51e-01,8.91e-01,9.26e-01,9.23e-01,7.52e-01,2.76e-01,-3.70e-01,-4.30e-01,-4.07e-01,-3.35e-01,-2.55e-01,-2.61e-01,-2.51e-01,-2.39e-01,-1.09e-01,5.01e-01,8.53e-01,9.15e-01,9.01e-01,7.38e-01,3.58e-01,-4.61e-01,-5.45e-01,-4.84e-01,-4.19e-01,-3.72e-01,-3.51e-01,-3.47e-01,-3.07e-01,-1.89e-01,5.76e-01,8.81e-01,9.11e-01,8.96e-01,7.40e-01,2.58e-01,-4.51e-01,-5.66e-01,-5.10e-01,-3.97e-01,-3.32e-01,-3.87e-01,-3.03e-01,-2.76e-01,-1.36e-01,6.22e-01,8.57e-01,8.79e-01,8.73e-01,7.91e-01,2.52e-01,-5.39e-01,-5.33e-01,-4.55e-01,-3.85e-01,-2.10e-01,-3.40e-01,-2.88e-01,-2.36e-01,-1.39e-02,6.88e-01,8.89e-01,8.90e-01,8.55e-01,7.94e-01,3.60e-01,-5.14e-01,-4.21e-01,-3.30e-01,-2.28e-01,-2.07e-01,-2.98e-01,-2.06e-01,-1.78e-01,9.13e-02,7.55e-01,8.72e-01,8.78e-01,8.48e-01,7.49e-01,3.46e-01,-5.92e-01,-5.94e-01,-4.86e-01,-3.59e-01,-3.64e-01,-3.68e-01,-2.72e-01,-1.79e-01,4.40e-02,6.26e-01,7.74e-01,7.83e-01,7.57e-01,6.07e-01,2.21e-01,-5.26e-01,-6.21e-01,-5.92e-01,-5.15e-01,-4.76e-01,-4.73e-01,-3.29e-01,-1.74e-01,1.67e-01,8.96e-01,9.34e-01,9.23e-01,8.66e-01,6.99e-01,1.80e-02,0.00e+00,-4.89e-01,-2.75e-01,-8.60e-02,-5.13e-02,1.22e-01,4.56e-01,8.00e-01,9.55e-01,1.00e+00,9.93e-01,9.84e-01,9.69e-01,8.34e-01,4.14e-01,0.00e+00,0.00e+00,2.23e-01,4.32e-01,5.09e-01,7.52e-01,9.00e-01,9.38e-01,9.65e-01,9.74e-01,9.76e-01,9.74e-01,9.64e-01,8.61e-01,6.21e-01,0.00e+00,0.00e+00,0.00e+00,4.89e-01,8.65e-01,8.70e-01,8.94e-01,9.07e-01,9.18e-01,9.38e-01,9.37e-01,9.42e-01,9.21e-01,8.00e-01,6.17e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,8.75e-01,8.64e-01,8.83e-01,9.03e-01,9.07e-01,9.03e-01,9.01e-01,8.62e-01,6.82e-01,4.72e-01
-6.11e-01,-7.01e-01,-6.53e-01,-4.19e-01,-6.09e-01,-5.60e-01,-5.33e-01,-4.69e-01,-2.64e-01,6.28e-01,8.73e-01,8.83e-01,7.62e-01,5.56e-01,7.13e-02,-4.32e-01,-6.18e-01,-6.28e-01,-4.96e-01,-4.50e-01,-5.15e-01,-4.92e-01,-4.80e-01,-2.51e-01,5.22e-01,9.00e-01,9.43e-01,9.30e-01,7.39e-01,2.24e-01,-4.15e-01,-4.77e-01,-4.56e-01,-3.85e-01,-3.08e-01,-3.12e-01,-3.04e-01,-2.92e-01,-1.64e-01,4.55e-01,8.40e-01,9.15e-01,8.85e-01,7.13e-01,3.18e-01,-5.07e-01,-5.90e-01,-5.30e-01,-4.67e-01,-4.22e-01,-4.00e-01,-3.94e-01,-3.55e-01,-2.37e-01,5.43e-01,8.80e-01,9.23e-01,8.93e-01,7.29e-01,2.16e-01,-4.98e-01,-6.10e-01,-5.54e-01,-4.45e-01,-3.81e-01,-4.32e-01,-3.50e-01,-3.23e-01,-1.80e-01,5.99e-01,8.63e-01,8.90e-01,8.75e-01,7.90e-01,2.21e-01,-5.83e-01,-5.77e-01,-5.02e-01,-4.33e-01,-2.63e-01,-3.87e-01,-3.36e-01,-2.84e-01,-5.85e-02,6.69e-01,8.96e-01,9.02e-01,8.62e-01,7.98e-01,3.30e-01,-5.60e-01,-4.72e-01,-3.82e-01,-2.79e-01,-2.59e-01,-3.46e-01,-2.53e-01,-2.22e-01,5.06e-02,7.43e-01,8.84e-01,8.92e-01,8.58e-01,7.58e-01,3.26e-01,-6.12e-01,-6.16e-01,-5.06e-01,-3.79e-01,-3.84e-01,-3.88e-01,-2.90e-01,-1.96e-01,3.08e-02,6.31e-01,7.94e-01,8.04e-01,7.75e-01,6.30e-01,2.22e-01,-5.60e-01,-6.58e-01,-6.31e-01,-5.56e-01,-5.20e-01,-5.20e-01,-3.82e-01,-2.31e-01,1.07e-01,8.85e-01,9.50e-01,9.37e-01,8.81e-01,7.17e-01,-4.47e-03,0.00e+00,-5.29e-01,-3.28e-01,-1.45e-01,-1.19e-01,4.71e-02,3.84e-01,7.43e-01,9.13e-01,9.93e-01,1.00e+00,9.96e-01,9.79e-01,8.45e-01,3.80e-01,0.00e+00,0.00e+00,1.59e-01,3.71e-01,4.38e-01,6.91e-01,8.56e-01,9.09e-01,9.51e-01,9.72e-01,9.84e-01,9.89e-01,9.77e-01,8.69e-01,6.00e-01,0.00e+00,0.00e+00,0.00e+00,4.36e-01,8.33e-01,8.44e-01,8.75e-01,8.96e-01,9.12e-01,9.40e-01,9.42e-01,9.46e-01,9.31e-01,8.14e-01,6.15e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,8.65e-01,8.48e-01,8.71e-01,8.97e-01,8.99e-01,8.94e-01,8.97e-01,8.65e-01,6.93e-01,4.79e-01
-6.18e-01,-6.93e-01,-6.48e-01,-4.03e-01,-5.82e-01,-5.29e-01,-5.16e-01,-4.47e-01,-2.38e-01,6.54e-01,8.94e-01,8.93e-01,7.72e-01,5.75e-01,9.21e-02,-4.44e-01,-6.22e-01,-6.30e-01,-4.96e-01,-4.46e-01,-5.09e-01,-4.86e-01,-4.74e-01,-2.48e-01,5.24e-01,9.02e-01,9.48e-01,9.39e-01,7.41e-01,2.17e-01,-4.35e-01,-4.98e-01,-4.75e-01,-4.02e-01,-3.24e-01,-3.30e-01,-3.20e-01,-3.08e-01,-1.82e-01,4.37e-01,8.27e-01,9.07e-01,8.87e-01,7.09e-01,3.05e-01,-5.21e-01,-6.03e-01,-5.43e-01,-4.78e-01,-4.28e-01,-4.05e-01,-4.03e-01,-3.61e-01,-2.46e-01,5.38e-01,8.81e-01,9.23e-01,8.94e-01,7.30e-01,2.15e-01,-5.13e-01,-6.20e-01,-5.64e-01,-4.51e-01,-3.84e-01,-4.35e-01,-3.52e-01,-3.22e-01,-1.78e-01,6.01e-01,8.66e-01,8.99e-01,8.88e-01,7.96e-01,2.24e-01,-5.94e-01,-5.90e-01,-5.13e-01,-4.40e-01,-2.65e-01,-3.93e-01,-3.40e-01,-2.86e-01,-6.02e-02,6.71e-01,9.00e-01,9.10e-01,8.72e-01,8.09e-01,3.50e-01,-5.63e-01,-4.78e-01,-3.88e-01,-2.79e-01,-2.55e-01,-3.47e-01,-2.49e-01,-2.20e-01,5.52e-02,7.51e-01,8.91e-01,9.06e-01,8.72e-01,7.76e-01,3.64e-01,-5.73e-01,-5.81e-01,-4.69e-01,-3.37e-01,-3.41e-01,-3.47e-01,-2.50e-01,-1.57e-01,6.84e-02,6.62e-01,8.16e-01,8.30e-01,8.04e-01,6.67e-01,2.67e-01,-5.11e-01,-6.26e-01,-5.98e-01,-5.20e-01,-4.84e-01,-4.90e-01,-3.56e-01,-2.07e-01,1.21e-01,8.88e-01,9.59e-01,9.60e-01,9.05e-01,7.59e-01,5.25e-02,0.00e+00,-4.86e-01,-2.84e-01,-9.69e-02,-7.94e-02,8.11e-02,4.05e-01,7.45e-01,9.08e-01,9.84e-01,9.96e-01,1.00e+00,1.00e+00,8.79e-01,4.35e-01,0.00e+00,0.00e+00,2.01e-01,4.12e-01,4.60e-01,6.98e-01,8.50e-01,8.92e-01,9.35e-01,9.62e-01,9.74e-01,9.87e-01,9.97e-01,9.04e-01,6.48e-01,0.00e+00,0.00e+00,0.00e+00,4.37e-01,8.29e-01,8.27e-01,8.55e-01,8.75e-01,8.91e-01,9.26e-01,9.35e-01,9.46e-01,9.44e-01,8.50e-01,6.69e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,8.43e-01,8.26e-01,8.56e-01,8.85e-01,8.88e-01,8.88e-01,9.06e-01,8.87e-01,7.38e-01,5.45e-01
-5.83e-01,-6.56e-01,-6.07e-01,-3.69e-01,-5.38e-01,-4.85e-01,-4.69e-01,-4.02e-01,-1.96e-01,6.80e-01,8.95e-01,9.05e-01,8.00e-01,5.95e-01,1.13e-01,-4.29e-01,-5.99e-01,-6.02e-01,-4.70e-01,-4.22e-01,-4.76e-01,-4.56e-01,-4.43e-01,-2.16e-01,5.46e-01,9.07e-01,9.44e-01,9.34e-01,7.44e-01,2.14e-01,-4.28e-01,-4.85e-01,-4.64e-01,-3.90e-01,-3.16e-01,-3.19e-01,-3.10e-01,-2.98e-01,-1.73e-01,4.33e-01,8.18e-01,8.96e-01,8.73e-01,7.06e-01,3.09e-01,-5.10e-01,-5.85e-01,-5.25e-01,-4.57e-01,-4.09e-01,-3.87e-01,-3.80e-01,-3.40e-01,-2.24e-01,5.43e-01,8.76e-01,9.17e-01,8.92e-01,7.35e-01,2.23e-01,-4.96e-01,-6.02e-01,-5.42e-01,-4.28e-01,-3.64e-01,-4.11e-01,-3.29e-01,-2.99e-01,-1.55e-01,6.13e-01,8.68e-01,8.96e-01,8.87e-01,8.08e-01,2.50e-01,-5.76e-01,-5.70e-01,-4.91e-01,-4.19e-01,-2.48e-01,-3.68e-01,-3.16e-01,-2.66e-01,-4.39e-02,6.75e-01,8.99e-01,9.06e-01,8.73e-01,8.18e-01,3.71e-01,-5.42e-01,-4.59e-01,-3.69e-01,-2.52e-01,-2.32e-01,-3.22e-01,-2.26e-01,-1.95e-01,7.75e-02,7.53e-01,8.90e-01,9.02e-01,8.75e-01,7.88e-01,3.89e-01,-5.17e-01,-5.33e-01,-4.19e-01,-2.88e-01,-2.92e-01,-2.99e-01,-2.04e-01,-1.14e-01,1.07e-01,6.80e-01,8.26e-01,8.36e-01,8.16e-01,6.92e-01,3.04e-01,-4.45e-01,-5.70e-01,-5.42e-01,-4.62e-01,-4.26e-01,-4.38e-01,-3.10e-01,-1.65e-01,1.60e-01,8.92e-01,9.58e-01,9.74e-01,9.35e-01,7.93e-01,1.10e-01,0.00e+00,-4.20e-01,-2.21e-01,-3.48e-02,-2.66e-02,1.26e-01,4.36e-01,7.50e-01,9.01e-01,9.69e-01,9.79e-01,1.00e+00,1.00e+00,9.26e-01,4.90e-01,0.00e+00,0.00e+00,2.48e-01,4.49e-01,4.83e-01,7.01e-01,8.34e-01,8.68e-01,9.11e-01,9.40e-01,9.58e-01,9.71e-01,9.93e-01,9.44e-01,6.94e-01,0.00e+00,0.00e+00,0.00e+00,4.62e-01,8.17e-01,7.97e-01,8.24e-01,8.45e-01,8.61e-01,9.01e-01,9.15e-01,9.36e-01,9.51e-01,8.83e-01,7.17e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,8.05e-01,7.88e-01,8.24e-01,8.57e-01,8.62e-01,8.70e-01,9.07e-01,9.01e-01,7.81e-01,6.08e-01
-3.96e-01,-3.90e-01,-3.34e-01,-1.20e-01,-2.44e-01,-1.89e-01,-1.87e-01,-1.18e-01,7.48e-02,7.39e-01,8.18e-01,8.31e-01,7.40e-01,6.77e-01,2.55e-01,-2.86e-01,-3.83e-01,-3.73e-01,-2.38e-01,-1.99e-01,-2.28e-01,-2.07e-01,-1.87e-01,1.90e-02,6.23e-01,8.39e-01,8.46e-01,8.45e-01,7.43e-01,2.86e-01,-3.15e-01,-3.36e-01,-3.05e-01,-2.30e-01,-1.66e-01,-1.66e-01,-1.56e-01,-1.44e-01,-3.94e-02,4.44e-01,7.32e-01,7.87e-01,7.75e-01,6.82e-01,3.56e-01,-3.55e-01,-3.89e-01,-3.22e-01,-2.48e-01,-2.00e-01,-1.79e-01,-1.66e-01,-1.22e-01,-1.62e-02,5.99e-01,8.15e-01,8.24e-01,8.26e-01,7.48e-01,3.39e-01,-3.35e-01,-3.97e-01,-3.22e-01,-2.06e-01,-1.42e-01,-1.83e-01,-1.00e-01,-7.21e-02,5.40e-02,6.59e-01,8.18e-01,8.20e-01,8.18e-01,8.13e-01,4.01e-01,-3.95e-01,-3.70e-01,-2.77e-01,-2.01e-01,-4.11e-02,-1.44e-01,-9.20e-02,-4.41e-02,1.45e-01,6.92e-01,8.25e-01,8.19e-01,8.05e-01,8.05e-01,4.91e-01,-3.53e-01,-2.57e-01,-1.61e-01,-3.00e-02,-3.60e-03,-8.48e-02,8.52e-03,3.38e-02,2.68e-01,7.49e-01,8.18e-01,8.18e-01,8.03e-01,8.02e-01,5.47e-01,-2.16e-01,-2.36e-01,-1.18e-01,7.45e-03,7.48e-03,-4.62e-03,7.93e-02,1.50e-01,3.26e-01,7.18e-01,7.95e-01,8.02e-01,7.98e-01,7.56e-01,5.03e-01,-1.36e-01,-2.61e-01,-2.24e-01,-1.31e-01,-9.43e-02,-1.17e-01,-9.56e-04,1.26e-01,3.94e-01,8.76e-01,8.91e-01,9.09e-01,9.45e-01,9.25e-01,4.06e-01,0.00e+00,-1.24e-01,7.91e-02,2.60e-01,2.55e-01,3.74e-01,6.01e-01,7.70e-01,8.28e-01,8.34e-01,8.45e-01,8.79e-01,9.26e-01,1.00e+00,7.24e-01,0.00e+00,0.00e+00,4.40e-01,5.93e-01,5.80e-01,6.88e-01,7.24e-01,7.12e-01,7.37e-01,7.60e-01,7.94e-01,8.31e-01,8.89e-01,9.89e-01,8.52e-01,0.00e+00,0.00e+00,0.00e+00,5.13e-01,6.99e-01,6.17e-01,6.29e-01,6.39e-01,6.54e-01,7.11e-01,7.34e-01,7.87e-01,8.62e-01,9.11e-01,8.46e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,5.82e-01,5.76e-01,6.23e-01,6.60e-01,6.68e-01,7.04e-01,8.00e-01,8.33e-01,8.45e-01,7.70e-01
1.21e-01,1.60e-01,1.40e-01,3.60e-01,2.56e-01,3.26e-01,2.97e-01,3.29e-01,4.48e-01,6.12e-01,4.01e-01,3.98e-01,4.26e-01,5.57e-01,5.85e-01,1.31e-01,1.22e-01,1.47e-01,2.63e-01,2.94e-01,2.90e-01,2.96e-01,2.95e-01,4.13e-01,6.01e-01,4.67e-01,4.03e-01,4.46e-01,5.58e-01,4.81e-01,7.49e-02,1.04e-01,1.49e-01,1.93e-01,2.38e-01,2.36e-01,2.47e-01,2.59e-01,3.13e-01,4.75e-01,4.61e-01,4.26e-01,4.60e-01,5.28e-01,5.18e-01,9.06e-02,9.76e-02,1.67e-01,2.30e-01,2.72e-01,2.81e-01,2.89e-01,3.06e-01,3.69e-01,5.66e-01,4.76e-01,4.16e-01,4.94e-01,5.43e-01,5.82e-01,1.21e-01,1.13e-01,1.81e-01,2.71e-01,3.19e-01,2.85e-01,3.38e-01,3.45e-01,4.16e-01,5.77e-01,4.76e-01,4.24e-01,4.65e-01,5.78e-01,6.08e-01,8.44e-02,1.37e-01,2.17e-01,2.65e-01,3.61e-01,3.08e-01,3.42e-01,3.60e-01,4.55e-01,5.50e-01,4.49e-01,4.08e-01,4.50e-01,5.32e-01,6.41e-01,1.18e-01,2.17e-01,2.92e-01,3.88e-01,4.10e-01,3.48e-01,4.16e-01,4.11e-01,5.04e-01,5.33e-01,4.33e-01,4.03e-01,4.38e-01,5.29e-01,6.48e-01,2.52e-01,2.38e-01,3.09e-01,3.89e-01,3.91e-01,3.78e-01,4.06e-01,4.29e-01,4.79e-01,4.91e-01,4.30e-01,4.25e-01,4.48e-01,5.26e-01,5.95e-01,3.74e-01,2.83e-01,3.18e-01,3.99e-01,4.26e-01,4.15e-01,4.93e-01,5.50e-01,6.62e-01,5.89e-01,4.80e-01,4.97e-01,5.62e-01,6.99e-01,8.85e-01,0.00e+00,3.89e-01,5.39e-01,6.54e-01,6.59e-01,7.05e-01,7.60e-01,6.71e-01,5.47e-01,4.14e-01,3.80e-01,4.35e-01,4.90e-01,7.24e-01,1.00e+00,0.00e+00,0.00e+00,6.72e-01,6.93e-01,6.51e-01,5.69e-01,4.44e-01,3.50e-01,3.07e-01,2.87e-01,3.05e-01,3.62e-01,4.48e-01,6.42e-01,9.42e-01,0.00e+00,0.00e+00,0.00e+00,4.67e-01,3.79e-01,2.42e-01,2.15e-01,1.96e-01,1.95e-01,2.31e-01,2.52e-01,3.29e-01,4.28e-01,6.03e-01,7.23e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,1.42e-01,1.51e-01,1.88e-01,2.05e-01,2.13e-01,2.73e-01,3.97e-01,4.46e-01,5.76e-01,6.68e-01
0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00
0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00
3.45e-01,2.87e-01,2.71e-01,4.62e-01,3.09e-01,3.67e-01,3.23e-01,3.17e-01,3.77e-01,3.48e-01,1.02e-01,8.77e-02,9.89e-02,1.16e-01,4.81e-01,3.65e-01,3.30e-01,3.26e-01,3.92e-01,4.14e-01,3.69e-01,3.68e-01,3.53e-01,3.76e-01,3.90e-01,1.64e-01,1.16e-01,1.56e-01,3.47e-01,4.64e-01,3.33e-01,3.27e-01,3.30e-01,3.55e-01,3.80e-01,3.69e-01,3.77e-01,3.74e-01,4.01e-01,3.97e-01,2.51e-01,1.92e-01,2.43e-01,3.57e-01,3.87e-01,3.34e-01,3.10e-01,3.17e-01,3.54e-01,3.66e-01,3.65e-01,3.58e-01,3.54e-01,3.55e-01,3.27e-01,1.83e-01,1.08e-01,1.97e-01,2.84e-01,3.96e-01,3.63e-01,2.99e-01,3.19e-01,3.67e-01,3.78e-01,3.48e-01,3.61e-01,3.50e-01,3.42e-01,2.87e-01,1.51e-01,1.05e-01,1.34e-01,2.35e-01,3.52e-01,3.48e-01,3.25e-01,3.63e-01,3.75e-01,4.24e-01,3.69e-01,3.71e-01,3.48e-01,3.37e-01,2.43e-01,1.32e-01,8.80e-02,1.15e-01,1.90e-01,3.28e-01,3.96e-01,4.07e-01,4.09e-01,4.61e-01,4.48e-01,3.85e-01,3.81e-01,3.44e-01,3.42e-01,2.01e-01,8.70e-02,7.39e-02,7.83e-02,1.59e-01,2.96e-01,3.62e-01,2.93e-01,2.95e-01,2.99e-01,2.87e-01,2.66e-01,2.55e-01,2.35e-01,2.16e-01,1.14e-01,5.85e-02,5.37e-02,7.07e-02,1.10e-01,1.68e-01,5.89e-01,5.24e-01,5.31e-01,5.69e-01,5.66e-01,5.34e-01,5.63e-01,5.63e-01,5.68e-01,3.02e-01,1.73e-01,1.81e-01,2.30e-01,2.90e-01,4.25e-01,0.00e+00,6.95e-01,8.88e-01,8.81e-01,8.86e-01,9.01e-01,8.60e-01,6.50e-01,4.36e-01,2.23e-01,1.59e-01,2.01e-01,2.48e-01,4.40e-01,6.72e-01,0.00e+00,0.00e+00,1.00e+00,1.03e+00,8.86e-01,7.21e-01,4.82e-01,3.28e-01,2.23e-01,1.43e-01,1.31e-01,1.65e-01,2.37e-01,4.34e-01,6.28e-01,0.00e+00,0.00e+00,0.00e+00,8.97e-01,5.06e-01,2.90e-01,2.25e-01,1.71e-01,1.39e-01,1.28e-01,1.33e-01,1.89e-01,2.63e-01,4.35e-01,5.31e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,1.32e-01,1.63e-01,1.75e-01,1.65e-01,1.66e-01,2.08e-01,3.00e-01,3.43e-01,4.68e-01,5.31e-01
1.50e-01,8.79e-02,6.95e-02,3.07e-01,1.20e-01,1.83e-01,1.40e-01,1.49e-01,2.59e-01,4.54e-01,2.99e-01,2.60e-01,2.07e-01,2.15e-01,4.44e-01,2.28e-01,1.40e-01,1.28e-01,2.20e-01,2.49e-01,1.80e-01,1.92e-01,1.84e-01,2.50e-01,4.44e-01,3.38e-01,3.15e-01,3.58e-01,4.73e-01,4.73e-01,1.99e-01,1.68e-01,1.71e-01,2.06e-01,2.52e-01,2.36e-01,2.46e-01,2.44e-01,2.96e-01,4.41e-01,4.03e-01,3.68e-01,4.20e-01,4.70e-01,3.96e-01,1.81e-01,1.24e-01,1.41e-01,1.83e-01,2.03e-01,2.07e-01,1.94e-01,2.05e-01,2.30e-01,3.92e-01,3.53e-01,2.95e-01,3.71e-01,3.98e-01,3.77e-01,2.00e-01,1.10e-01,1.33e-01,1.97e-01,2.29e-01,1.80e-01,2.10e-01,2.04e-01,2.26e-01,3.54e-01,3.11e-01,2.84e-01,3.04e-01,3.63e-01,3.15e-01,1.71e-01,1.41e-01,1.83e-01,2.15e-01,2.96e-01,2.07e-01,2.19e-01,2.16e-01,2.58e-01,3.44e-01,3.07e-01,2.71e-01,2.79e-01,3.26e-01,3.37e-01,2.25e-01,2.44e-01,2.54e-01,3.23e-01,3.23e-01,2.41e-01,2.56e-01,2.22e-01,2.84e-01,3.31e-01,2.67e-01,2.59e-01,2.53e-01,2.99e-01,3.31e-01,1.82e-01,1.12e-01,1.36e-01,1.65e-01,1.53e-01,1.29e-01,1.42e-01,1.40e-01,1.73e-01,2.30e-01,2.21e-01,2.24e-01,2.30e-01,2.22e-01,1.91e-01,4.01e-01,3.23e-01,3.37e-01,3.86e-01,3.94e-01,3.58e-01,4.09e-01,4.38e-01,5.12e-01,4.62e-01,3.62e-01,3.74e-01,4.05e-01,4.11e-01,3.60e-01,0.00e+00,4.78e-01,6.96e-01,8.05e-01,7.89e-01,8.42e-01,8.79e-01,7.64e-01,6.04e-01,4.32e-01,3.71e-01,4.12e-01,4.49e-01,5.93e-01,6.93e-01,0.00e+00,0.00e+00,1.03e+00,1.00e+00,9.79e-01,8.40e-01,6.56e-01,5.25e-01,4.38e-01,3.68e-01,3.57e-01,3.89e-01,4.56e-01,6.19e-01,7.36e-01,0.00e+00,0.00e+00,0.00e+00,9.12e-01,6.81e-01,4.96e-01,4.32e-01,3.83e-01,3.56e-01,3.56e-01,3.60e-01,4.16e-01,4.85e-01,6.19e-01,6.64e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,3.35e-01,3.68e-01,3.96e-01,3.88e-01,3.86e-01,4.30e-01,5.19e-01,5.49e-01,6.31e-01,6.32e-01
1.24e-01,3.94e-02,1.84e-02,2.57e-01,3.40e-02,9.96e-02,7.05e-02,7.31e-02,1.78e-01,3.98e-01,2.74e-01,2.54e-01,1.98e-01,2.01e-01,4.54e-01,2.39e-01,1.24e-01,1.11e-01,2.05e-01,2.35e-01,1.60e-01,1.72e-01,1.59e-01,2.31e-01,4.47e-01,3.55e-01,3.38e-01,3.80e-01,5.09e-01,5.24e-01,2.27e-01,1.96e-01,2.03e-01,2.41e-01,2.91e-01,2.76e-01,2.85e-01,2.86e-01,3.47e-01,5.14e-01,4.69e-01,4.26e-01,4.75e-01,5.33e-01,4.65e-01,1.91e-01,1.32e-01,1.54e-01,2.00e-01,2.19e-01,2.23e-01,2.12e-01,2.21e-01,2.54e-01,4.38e-01,3.92e-01,3.34e-01,4.15e-01,4.42e-01,4.35e-01,2.09e-01,1.16e-01,1.41e-01,2.08e-01,2.41e-01,1.88e-01,2.22e-01,2.13e-01,2.38e-01,3.91e-01,3.44e-01,3.09e-01,3.33e-01,4.02e-01,3.50e-01,1.69e-01,1.51e-01,2.00e-01,2.31e-01,3.20e-01,2.28e-01,2.39e-01,2.37e-01,2.90e-01,3.88e-01,3.43e-01,3.02e-01,3.10e-01,3.63e-01,3.63e-01,2.07e-01,2.45e-01,2.68e-01,3.33e-01,3.33e-01,2.54e-01,2.67e-01,2.34e-01,3.03e-01,3.60e-01,2.91e-01,2.76e-01,2.67e-01,3.05e-01,3.14e-01,4.34e-02,-6.70e-03,1.86e-02,5.01e-02,3.94e-02,2.57e-02,4.31e-02,4.67e-02,9.01e-02,1.86e-01,1.96e-01,2.00e-01,2.01e-01,1.73e-01,1.16e-01,2.59e-01,2.19e-01,2.40e-01,2.88e-01,3.00e-01,2.85e-01,3.59e-01,4.00e-01,5.01e-01,4.89e-01,3.86e-01,3.80e-01,3.91e-01,3.67e-01,2.78e-01,0.00e+00,3.56e-01,5.85e-01,7.22e-01,7.50e-01,8.19e-01,9.09e-01,8.46e-01,6.95e-01,5.09e-01,4.38e-01,4.60e-01,4.83e-01,5.80e-01,6.51e-01,0.00e+00,0.00e+00,8.86e-01,9.79e-01,1.00e+00,9.48e-01,7.61e-01,6.46e-01,5.50e-01,4.57e-01,4.32e-01,4.54e-01,4.96e-01,6.16e-01,7.13e-01,0.00e+00,0.00e+00,0.00e+00,8.72e-01,7.51e-01,6.34e-01,5.62e-01,5.01e-01,4.72e-01,4.55e-01,4.49e-01,4.86e-01,5.14e-01,6.02e-01,6.08e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,4.41e-01,4.95e-01,5.09e-01,4.89e-01,4.86e-01,5.20e-01,5.65e-01,5.62e-01,5.79e-01,5.31e-01
-1.44e-01,-2.59e-01,-2.58e-01,-5.46e-03,-2.51e-01,-1.85e-01,-1.98e-01,-1.83e-01,-3.87e-02,4.61e-01,4.82e-01,4.61e-01,3.77e-01,2.78e-01,3.48e-01,2.27e-02,-1.44e-01,-1.63e-01,-5.15e-02,-1.45e-02,-1.02e-01,-8.48e-02,-9.12e-02,3.36e-02,4.76e-01,5.55e-01,5.69e-01,6.00e-01,6.17e-01,4.68e-01,3.08e-02,-2.04e-02,-1.48e-02,3.86e-02,1.05e-01,9.04e-02,1.01e-01,1.04e-01,1.95e-01,5.44e-01,6.44e-01,6.38e-01,6.72e-01,6.49e-01,4.58e-01,-3.86e-02,-1.22e-01,-9.12e-02,-3.57e-02,-8.23e-03,-3.75e-04,-7.83e-03,1.43e-02,7.56e-02,4.89e-01,5.85e-01,5.59e-01,6.08e-01,5.64e-01,3.90e-01,-2.85e-02,-1.46e-01,-1.16e-01,-2.74e-02,1.70e-02,-4.24e-02,8.27e-03,1.15e-02,7.61e-02,4.69e-01,5.37e-01,5.25e-01,5.41e-01,5.49e-01,3.08e-01,-9.05e-02,-1.08e-01,-4.91e-02,-1.05e-03,1.25e-01,6.10e-03,3.15e-02,4.65e-02,1.62e-01,5.00e-01,5.55e-01,5.28e-01,5.15e-01,5.28e-01,3.70e-01,-5.53e-02,-2.87e-03,4.09e-02,1.20e-01,1.28e-01,4.01e-02,7.11e-02,5.43e-02,2.03e-01,5.03e-01,5.04e-01,5.02e-01,4.77e-01,4.52e-01,3.05e-01,-2.72e-01,-3.08e-01,-2.54e-01,-1.92e-01,-2.01e-01,-2.09e-01,-1.61e-01,-1.28e-01,-1.34e-02,2.99e-01,3.78e-01,3.87e-01,3.74e-01,2.78e-01,7.93e-02,-7.64e-02,-1.31e-01,-1.05e-01,-4.79e-02,-2.91e-02,-3.34e-02,7.51e-02,1.58e-01,3.55e-01,6.48e-01,5.95e-01,5.86e-01,5.58e-01,4.54e-01,1.20e-01,0.00e+00,1.87e-02,2.72e-01,4.32e-01,4.90e-01,6.17e-01,8.08e-01,9.17e-01,8.70e-01,7.52e-01,6.91e-01,6.98e-01,7.01e-01,6.88e-01,5.69e-01,0.00e+00,0.00e+00,7.21e-01,8.40e-01,9.48e-01,1.00e+00,9.56e-01,8.69e-01,8.03e-01,7.30e-01,7.01e-01,7.10e-01,7.22e-01,7.47e-01,7.29e-01,0.00e+00,0.00e+00,0.00e+00,8.45e-01,9.04e-01,8.50e-01,8.18e-01,7.71e-01,7.45e-01,7.28e-01,7.21e-01,7.37e-01,7.23e-01,7.18e-01,6.43e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,7.20e-01,7.54e-01,7.61e-01,7.48e-01,7.50e-01,7.66e-01,7.68e-01,7.37e-01,6.45e-01,5.10e-01
-3.85e-01,-5.02e-01,-4.96e-01,-2.45e-01,-4.83e-01,-4.24e-01,-4.22e-01,-3.92e-01,-2.21e-01,4.88e-01,6.38e-01,6.26e-01,5.27e-01,3.29e-01,2.04e-01,-1.97e-01,-3.91e-01,-4.10e-01,-2.93e-01,-2.47e-01,-3.37e-01,-3.18e-01,-3.17e-01,-1.53e-01,4.54e-01,6.88e-01,7.26e-01,7.39e-01,6.49e-01,3.57e-01,-1.72e-01,-2.36e-01,-2.28e-01,-1.70e-01,-9.51e-02,-1.08e-01,-9.79e-02,-9.01e-02,2.04e-02,5.03e-01,7.35e-01,7.68e-01,7.79e-01,6.80e-01,3.89e-01,-2.64e-01,-3.58e-01,-3.19e-01,-2.61e-01,-2.27e-01,-2.16e-01,-2.19e-01,-1.91e-01,-1.06e-01,4.83e-01,7.04e-01,7.13e-01,7.28e-01,6.09e-01,2.87e-01,-2.55e-01,-3.82e-01,-3.48e-01,-2.50e-01,-1.99e-01,-2.61e-01,-1.98e-01,-1.83e-01,-8.72e-02,4.95e-01,6.65e-01,6.75e-01,6.82e-01,6.30e-01,2.27e-01,-3.33e-01,-3.45e-01,-2.82e-01,-2.30e-01,-8.40e-02,-2.11e-01,-1.74e-01,-1.43e-01,2.29e-02,5.52e-01,6.99e-01,6.87e-01,6.57e-01,6.26e-01,3.28e-01,-3.06e-01,-2.39e-01,-1.80e-01,-9.85e-02,-8.46e-02,-1.72e-01,-1.22e-01,-1.20e-01,8.59e-02,5.89e-01,6.59e-01,6.67e-01,6.35e-01,5.52e-01,2.61e-01,-5.20e-01,-5.38e-01,-4.64e-01,-3.77e-01,-3.84e-01,-3.86e-01,-3.17e-01,-2.55e-01,-8.56e-02,3.92e-01,5.25e-01,5.38e-01,5.14e-01,3.72e-01,5.97e-02,-3.69e-01,-4.34e-01,-4.08e-01,-3.48e-01,-3.23e-01,-3.21e-01,-1.92e-01,-7.65e-02,1.91e-01,7.38e-01,7.39e-01,7.28e-01,6.67e-01,5.08e-01,-1.98e-02,0.00e+00,-2.87e-01,-4.08e-02,1.37e-01,1.90e-01,3.59e-01,6.39e-01,8.80e-01,9.37e-01,9.00e-01,8.56e-01,8.50e-01,8.34e-01,7.24e-01,4.44e-01,0.00e+00,0.00e+00,4.82e-01,6.56e-01,7.61e-01,9.56e-01,1.00e+00,9.94e-01,9.46e-01,9.01e-01,8.76e-01,8.74e-01,8.58e-01,7.95e-01,6.68e-01,0.00e+00,0.00e+00,0.00e+00,7.32e-01,9.62e-01,9.48e-01,9.43e-01,9.31e-01,9.15e-01,8.98e-01,8.88e-01,8.90e-01,8.46e-01,7.59e-01,6.16e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,8.86e-01,9.03e-01,9.04e-01,8.99e-01,9.05e-01,9.06e-01,8.76e-01,8.23e-01,6.50e-01,4.57e-01
-4.94e-01,-6.16e-01,-5.98e-01,-3.69e-01,-5.96e-01,-5.42e-01,-5.29e-01,-4.92e-01,-3.18e-01,4.68e-01,6.84e-01,6.83e-01,5.74e-01,3.39e-01,1.12e-01,-3.01e-01,-5.04e-01,-5.24e-01,-4.10e-01,-3.66e-01,-4.52e-01,-4.32e-01,-4.28e-01,-2.52e-01,4.17e-01,7.26e-01,7.76e-01,7.78e-01,6.38e-01,2.84e-01,-2.67e-01,-3.38e-01,-3.28e-01,-2.71e-01,-1.96e-01,-2.05e-01,-1.97e-01,-1.89e-01,-7.28e-02,4.59e-01,7.51e-01,8.01e-01,7.98e-01,6.63e-01,3.42e-01,-3.70e-01,-4.65e-01,-4.25e-01,-3.69e-01,-3.35e-01,-3.22e-01,-3.23e-01,-2.93e-01,-1.99e-01,4.56e-01,7.34e-01,7.63e-01,7.57e-01,6.08e-01,2.25e-01,-3.62e-01,-4.90e-01,-4.54e-01,-3.60e-01,-3.08e-01,-3.66e-01,-3.01e-01,-2.82e-01,-1.76e-01,4.83e-01,7.01e-01,7.22e-01,7.22e-01,6.43e-01,1.76e-01,-4.43e-01,-4.54e-01,-3.92e-01,-3.40e-01,-1.91e-01,-3.15e-01,-2.76e-01,-2.39e-01,-5.61e-02,5.52e-01,7.42e-01,7.40e-01,7.01e-01,6.49e-01,2.81e-01,-4.25e-01,-3.56e-01,-2.91e-01,-2.12e-01,-1.96e-01,-2.80e-01,-2.22e-01,-2.10e-01,1.65e-02,6.03e-01,7.09e-01,7.21e-01,6.84e-01,5.76e-01,2.22e-01,-6.35e-01,-6.44e-01,-5.64e-01,-4.68e-01,-4.75e-01,-4.73e-01,-3.95e-01,-3.22e-01,-1.31e-01,4.15e-01,5.73e-01,5.88e-01,5.58e-01,3.95e-01,3.64e-02,-5.13e-01,-5.77e-01,-5.52e-01,-4.94e-01,-4.66e-01,-4.61e-01,-3.29e-01,-2.03e-01,9.18e-02,7.51e-01,7.82e-01,7.67e-01,6.93e-01,5.06e-01,-1.05e-01,0.00e+00,-4.42e-01,-2.08e-01,-2.79e-02,2.51e-02,1.98e-01,5.20e-01,8.29e-01,9.30e-01,9.38e-01,9.09e-01,8.92e-01,8.68e-01,7.12e-01,3.50e-01,0.00e+00,0.00e+00,3.28e-01,5.25e-01,6.46e-01,8.69e-01,9.94e-01,1.00e+00,9.97e-01,9.53e-01,9.31e-01,9.23e-01,8.94e-01,7.87e-01,6.05e-01,0.00e+00,0.00e+00,0.00e+00,6.38e-01,9.50e-01,9.68e-01,9.71e-01,9.70e-01,9.69e-01,9.54e-01,9.41e-01,9.33e-01,8.74e-01,7.49e-01,5.71e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,9.36e-01,9.47e-01,9.47e-01,9.44e-01,9.48e-01,9.42e-01,8.96e-01,8.34e-01,6.27e-01,4.04e-01
-5.83e-01,-7.00e-01,-6.67e-01,-4.48e-01,-6.58e-01,-6.08e-01,-5.90e-01,-5.45e-01,-3.63e-01,4.92e-01,7.54e-01,7.55e-01,6.31e-01,3.87e-01,4.52e-02,-3.90e-01,-5.96e-01,-6.15e-01,-5.00e-01,-4.58e-01,-5.38e-01,-5.15e-01,-5.08e-01,-3.15e-01,4.11e-01,7.78e-01,8.38e-01,8.31e-01,6.45e-01,2.22e-01,-3.59e-01,-4.33e-01,-4.24e-01,-3.63e-01,-2.88e-01,-2.96e-01,-2.89e-01,-2.79e-01,-1.59e-01,4.18e-01,7.67e-01,8.33e-01,8.19e-01,6.51e-01,2.94e-01,-4.62e-01,-5.60e-01,-5.17e-01,-4.61e-01,-4.27e-01,-4.10e-01,-4.09e-01,-3.76e-01,-2.75e-01,4.45e-01,7.73e-01,8.18e-01,7.94e-01,6.23e-01,1.79e-01,-4.59e-01,-5.84e-01,-5.46e-01,-4.51e-01,-3.97e-01,-4.52e-01,-3.82e-01,-3.61e-01,-2.40e-01,4.86e-01,7.47e-01,7.77e-01,7.70e-01,6.70e-01,1.40e-01,-5.39e-01,-5.50e-01,-4.89e-01,-4.31e-01,-2.77e-01,-4.01e-01,-3.60e-01,-3.17e-01,-1.16e-01,5.64e-01,7.90e-01,7.97e-01,7.52e-01,6.85e-01,2.55e-01,-5.20e-01,-4.53e-01,-3.84e-01,-2.99e-01,-2.82e-01,-3.64e-01,-2.97e-01,-2.77e-01,-2.76e-02,6.31e-01,7.67e-01,7.82e-01,7.42e-01,6.21e-01,2.23e-01,-6.85e-01,-6.92e-01,-6.02e-01,-4.98e-01,-5.05e-01,-5.03e-01,-4.16e-01,-3.35e-01,-1.25e-01,4.72e-01,6.46e-01,6.61e-01,6.29e-01,4.55e-01,6.04e-02,-5.90e-01,-6.65e-01,-6.40e-01,-5.81e-01,-5.52e-01,-5.49e-01,-4.19e-01,-2.85e-01,2.95e-02,7.78e-01,8.36e-01,8.22e-01,7.48e-01,5.49e-01,-1.33e-01,0.00e+00,-5.34e-01,-3.12e-01,-1.30e-01,-8.57e-02,8.70e-02,4.20e-01,7.77e-01,9.21e-01,9.65e-01,9.51e-01,9.35e-01,9.11e-01,7.37e-01,3.07e-01,0.00e+00,0.00e+00,2.23e-01,4.38e-01,5.50e-01,8.03e-01,9.46e-01,9.97e-01,1.00e+00,9.92e-01,9.71e-01,9.63e-01,9.35e-01,8.10e-01,5.83e-01,0.00e+00,0.00e+00,0.00e+00,5.58e-01,9.28e-01,9.57e-01,9.73e-01,9.77e-01,9.82e-01,9.86e-01,9.75e-01,9.64e-01,9.13e-01,7.72e-01,5.78e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,9.49e-01,9.51e-01,9.59e-01,9.66e-01,9.67e-01,9.60e-01,9.21e-01,8.66e-01,6.53e-01,4.16e-01
-6.59e-01,-7.64e-01,-7.31e-01,-5.17e-01,-7.01e-01,-6.55e-01,-6.37e-01,-5.89e-01,-4.02e-01,5.10e-01,8.11e-01,8.15e-01,6.95e-01,4.26e-01,-1.69e-02,-4.81e-01,-6.84e-01,-7.00e-01,-5.85e-01,-5.40e-01,-6.12e-01,-5.92e-01,-5.82e-01,-3.79e-01,3.89e-01,8.14e-01,8.81e-01,8.66e-01,6.34e-01,1.48e-01,-4.53e-01,-5.29e-01,-5.20e-01,-4.59e-01,-3.84e-01,-3.90e-01,-3.84e-01,-3.74e-01,-2.52e-01,3.60e-01,7.64e-01,8.50e-01,8.25e-01,6.29e-01,2.36e-01,-5.55e-01,-6.53e-01,-6.08e-01,-5.52e-01,-5.14e-01,-4.96e-01,-4.94e-01,-4.59e-01,-3.53e-01,4.17e-01,7.95e-01,8.57e-01,8.18e-01,6.19e-01,1.17e-01,-5.52e-01,-6.75e-01,-6.35e-01,-5.38e-01,-4.81e-01,-5.34e-01,-4.60e-01,-4.35e-01,-3.05e-01,4.78e-01,7.79e-01,8.21e-01,8.10e-01,6.89e-01,1.02e-01,-6.33e-01,-6.41e-01,-5.82e-01,-5.23e-01,-3.65e-01,-4.87e-01,-4.42e-01,-3.96e-01,-1.82e-01,5.60e-01,8.25e-01,8.42e-01,7.92e-01,7.09e-01,2.35e-01,-6.10e-01,-5.46e-01,-4.75e-01,-3.85e-01,-3.66e-01,-4.47e-01,-3.70e-01,-3.44e-01,-7.92e-02,6.47e-01,8.14e-01,8.35e-01,7.96e-01,6.57e-01,2.20e-01,-7.10e-01,-7.18e-01,-6.22e-01,-5.07e-01,-5.14e-01,-5.14e-01,-4.22e-01,-3.35e-01,-1.11e-01,5.27e-01,7.12e-01,7.30e-01,6.96e-01,5.20e-01,9.81e-02,-6.34e-01,-7.30e-01,-7.07e-01,-6.46e-01,-6.17e-01,-6.20e-01,-4.95e-01,-3.60e-01,-3.75e-02,7.86e-01,8.71e-01,8.70e-01,7.94e-01,5.96e-01,-1.38e-01,0.00e+00,-5.93e-01,-3.88e-01,-2.07e-01,-1.77e-01,-1.16e-02,3.25e-01,7.04e-01,8.90e-01,9.74e-01,9.72e-01,9.62e-01,9.40e-01,7.60e-01,2.87e-01,0.00e+00,0.00e+00,1.43e-01,3.68e-01,4.57e-01,7.30e-01,9.01e-01,9.53e-01,9.92e-01,1.00e+00,9.98e-01,9.87e-01,9.61e-01,8.30e-01,5.74e-01,0.00e+00,0.00e+00,0.00e+00,4.77e-01,8.93e-01,9.24e-01,9.52e-01,9.69e-01,9.76e-01,9.91e-01,9.94e-01,9.84e-01,9.39e-01,7.96e-01,5.96e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,9.43e-01,9.32e-01,9.50e-01,9.68e-01,9.70e-01,9.61e-01,9.33e-01,8.86e-01,6.79e-01,4.45e-01
-6.69e-01,-7.65e-01,-7.34e-01,-5.19e-01,-6.94e-01,-6.48e-01,-6.32e-01,-5.81e-01,-3.89e-01,5.35e-01,8.41e-01,8.45e-01,7.22e-01,4.65e-01,-1.97e-02,-4.97e-01,-6.97e-01,-7.10e-01,-5.94e-01,-5.49e-01,-6.18e-01,-5.98e-01,-5.87e-01,-3.81e-01,3.97e-01,8.34e-01,9.02e-01,8.84e-01,6.45e-01,1.33e-01,-4.76e-01,-5.51e-01,-5.41e-01,-4.79e-01,-4.04e-01,-4.10e-01,-4.04e-01,-3.94e-01,-2.72e-01,3.47e-01,7.66e-01,8.58e-01,8.27e-01,6.29e-01,2.22e-01,-5.73e-01,-6.70e-01,-6.23e-01,-5.67e-01,-5.27e-01,-5.08e-01,-5.06e-01,-4.70e-01,-3.62e-01,4.18e-01,8.09e-01,8.74e-01,8.28e-01,6.29e-01,1.08e-01,-5.71e-01,-6.89e-01,-6.48e-01,-5.50e-01,-4.91e-01,-5.43e-01,-4.69e-01,-4.42e-01,-3.09e-01,4.84e-01,7.95e-01,8.39e-01,8.24e-01,7.05e-01,1.00e-01,-6.50e-01,-6.57e-01,-5.98e-01,-5.36e-01,-3.78e-01,-5.00e-01,-4.53e-01,-4.05e-01,-1.87e-01,5.67e-01,8.41e-01,8.59e-01,8.06e-01,7.27e-01,2.37e-01,-6.25e-01,-5.61e-01,-4.89e-01,-3.95e-01,-3.75e-01,-4.56e-01,-3.76e-01,-3.49e-01,-7.89e-02,6.59e-01,8.34e-01,8.54e-01,8.15e-01,6.83e-01,2.36e-01,-6.89e-01,-7.00e-01,-6.00e-01,-4.83e-01,-4.89e-01,-4.91e-01,-3.98e-01,-3.10e-01,-8.36e-02,5.57e-01,7.44e-01,7.61e-01,7.27e-01,5.61e-01,1.33e-01,-6.19e-01,-7.23e-01,-7.01e-01,-6.38e-01,-6.09e-01,-6.15e-01,-4.94e-01,-3.58e-01,-3.34e-02,7.99e-01,8.93e-01,8.96e-01,8.26e-01,6.40e-01,-1.10e-01,0.00e+00,-5.85e-01,-3.86e-01,-2.06e-01,-1.84e-01,-2.37e-02,3.11e-01,6.84e-01,8.73e-01,9.76e-01,9.84e-01,9.74e-01,9.58e-01,7.94e-01,3.05e-01,0.00e+00,0.00e+00,1.31e-01,3.57e-01,4.32e-01,7.01e-01,8.76e-01,9.31e-01,9.71e-01,9.98e-01,1.00e+00,1.00e+00,9.76e-01,8.57e-01,5.90e-01,0.00e+00,0.00e+00,0.00e+00,4.50e-01,8.69e-01,8.95e-01,9.26e-01,9.49e-01,9.60e-01,9.81e-01,9.88e-01,9.95e-01,9.61e-01,8.25e-01,6.23e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,9.19e-01,9.05e-01,9.30e-01,9.53e-01,9.55e-01,9.48e-01,9.35e-01,9.00e-01,7.12e-01,4.84e-01
-6.58e-01,-7.42e-01,-7.11e-01,-4.90e-01,-6.58e-01,-6.15e-01,-5.95e-01,-5.44e-01,-3.51e-01,5.62e-01,8.50e-01,8.55e-01,7.37e-01,5.00e-01,-5.62e-04,-4.92e-01,-6.86e-01,-6.97e-01,-5.78e-01,-5.31e-01,-5.95e-01,-5.75e-01,-5.62e-01,-3.51e-01,4.20e-01,8.46e-01,9.09e-01,8.96e-01,6.58e-01,1.45e-01,-4.77e-01,-5.49e-01,-5.36e-01,-4.73e-01,-3.96e-01,-4.01e-01,-3.96e-01,-3.86e-01,-2.63e-01,3.54e-01,7.72e-01,8.64e-01,8.35e-01,6.39e-01,2.38e-01,-5.70e-01,-6.63e-01,-6.12e-01,-5.53e-01,-5.11e-01,-4.93e-01,-4.89e-01,-4.51e-01,-3.41e-01,4.39e-01,8.20e-01,8.83e-01,8.46e-01,6.47e-01,1.26e-01,-5.65e-01,-6.79e-01,-6.35e-01,-5.34e-01,-4.70e-01,-5.24e-01,-4.48e-01,-4.20e-01,-2.86e-01,5.05e-01,8.09e-01,8.52e-01,8.40e-01,7.28e-01,1.31e-01,-6.44e-01,-6.47e-01,-5.85e-01,-5.21e-01,-3.60e-01,-4.80e-01,-4.34e-01,-3.83e-01,-1.62e-01,5.86e-01,8.51e-01,8.70e-01,8.22e-01,7.44e-01,2.63e-01,-6.19e-01,-5.49e-01,-4.74e-01,-3.74e-01,-3.52e-01,-4.34e-01,-3.49e-01,-3.22e-01,-5.31e-02,6.77e-01,8.47e-01,8.66e-01,8.34e-01,7.05e-01,2.65e-01,-6.57e-01,-6.68e-01,-5.65e-01,-4.43e-01,-4.48e-01,-4.52e-01,-3.58e-01,-2.70e-01,-4.62e-02,5.83e-01,7.62e-01,7.82e-01,7.51e-01,5.93e-01,1.81e-01,-5.82e-01,-6.89e-01,-6.64e-01,-5.97e-01,-5.67e-01,-5.77e-01,-4.56e-01,-3.20e-01,2.17e-03,8.18e-01,9.05e-01,9.13e-01,8.52e-01,6.80e-01,-5.41e-02,0.00e+00,-5.49e-01,-3.44e-01,-1.58e-01,-1.41e-01,1.49e-02,3.46e-01,7.05e-01,8.79e-01,9.74e-01,9.89e-01,9.87e-01,9.71e-01,8.31e-01,3.62e-01,0.00e+00,0.00e+00,1.65e-01,3.89e-01,4.54e-01,7.10e-01,8.74e-01,9.23e-01,9.63e-01,9.87e-01,1.00e+00,1.00e+00,1.00e+00,8.87e-01,6.36e-01,0.00e+00,0.00e+00,0.00e+00,4.61e-01,8.66e-01,8.81e-01,9.11e-01,9.33e-01,9.46e-01,9.72e-01,9.77e-01,9.90e-01,9.83e-01,8.63e-01,6.69e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,9.01e-01,8.86e-01,9.17e-01,9.43e-01,9.45e-01,9.45e-01,9.41e-01,9.12e-01,7.48e-01,5.35e-01
-6.32e-01,-6.93e-01,-6.60e-01,-4.29e-01,-5.90e-01,-5.43e-01,-5.36e-01,-4.77e-01,-2.73e-01,6.19e-01,8.78e-01,8.70e-01,7.42e-01,5.41e-01,4.06e-02,-4.69e-01,-6.48e-01,-6.57e-01,-5.34e-01,-4.88e-01,-5.49e-01,-5.27e-01,-5.13e-01,-3.00e-01,4.59e-01,8.60e-01,9.14e-01,9.03e-01,6.82e-01,1.65e-01,-4.67e-01,-5.35e-01,-5.19e-01,-4.53e-01,-3.77e-01,-3.85e-01,-3.77e-01,-3.67e-01,-2.46e-01,3.61e-01,7.66e-01,8.54e-01,8.32e-01,6.46e-01,2.37e-01,-5.47e-01,-6.35e-01,-5.83e-01,-5.23e-01,-4.78e-01,-4.57e-01,-4.57e-01,-4.16e-01,-3.06e-01,4.65e-01,8.30e-01,8.82e-01,8.49e-01,6.67e-01,1.49e-01,-5.44e-01,-6.49e-01,-6.01e-01,-4.98e-01,-4.33e-01,-4.86e-01,-4.06e-01,-3.78e-01,-2.41e-01,5.30e-01,8.20e-01,8.58e-01,8.46e-01,7.46e-01,1.56e-01,-6.16e-01,-6.20e-01,-5.53e-01,-4.84e-01,-3.20e-01,-4.44e-01,-3.96e-01,-3.42e-01,-1.22e-01,6.07e-01,8.58e-01,8.71e-01,8.26e-01,7.62e-01,2.91e-01,-5.82e-01,-5.14e-01,-4.39e-01,-3.31e-01,-3.06e-01,-3.93e-01,-3.03e-01,-2.78e-01,-6.77e-03,6.98e-01,8.56e-01,8.71e-01,8.39e-01,7.33e-01,3.21e-01,-5.71e-01,-5.89e-01,-4.82e-01,-3.59e-01,-3.62e-01,-3.70e-01,-2.77e-01,-1.90e-01,3.01e-02,6.27e-01,7.90e-01,8.06e-01,7.82e-01,6.44e-01,2.45e-01,-4.87e-01,-6.04e-01,-5.79e-01,-5.05e-01,-4.75e-01,-4.92e-01,-3.73e-01,-2.37e-01,7.94e-02,8.46e-01,9.25e-01,9.33e-01,8.92e-01,7.46e-01,4.11e-02,0.00e+00,-4.57e-01,-2.49e-01,-6.05e-02,-5.16e-02,9.63e-02,4.08e-01,7.30e-01,8.86e-01,9.64e-01,9.77e-01,9.97e-01,9.93e-01,8.89e-01,4.48e-01,0.00e+00,0.00e+00,2.37e-01,4.56e-01,4.96e-01,7.22e-01,8.58e-01,8.94e-01,9.35e-01,9.61e-01,9.76e-01,1.00e+00,1.00e+00,9.49e-01,7.01e-01,0.00e+00,0.00e+00,0.00e+00,4.78e-01,8.49e-01,8.39e-01,8.68e-01,8.87e-01,9.01e-01,9.38e-01,9.47e-01,9.69e-01,9.91e-01,9.25e-01,7.43e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,8.46e-01,8.33e-01,8.71e-01,9.03e-01,9.06e-01,9.16e-01,9.46e-01,9.37e-01,8.17e-01,6.32e-01
-4.82e-01,-4.93e-01,-4.58e-01,-2.43e-01,-3.72e-01,-3.23e-01,-3.30e-01,-2.74e-01,-8.23e-02,6.52e-01,8.11e-01,8.09e-01,6.87e-01,5.76e-01,1.44e-01,-3.57e-01,-4.88e-01,-4.87e-01,-3.66e-01,-3.26e-01,-3.73e-01,-3.51e-01,-3.32e-01,-1.42e-01,4.96e-01,7.93e-01,8.30e-01,8.26e-01,6.70e-01,2.15e-01,-3.78e-01,-4.25e-01,-4.07e-01,-3.43e-01,-2.75e-01,-2.81e-01,-2.73e-01,-2.64e-01,-1.60e-01,3.50e-01,6.86e-01,7.59e-01,7.45e-01,6.15e-01,2.61e-01,-4.30e-01,-4.94e-01,-4.40e-01,-3.77e-01,-3.36e-01,-3.17e-01,-3.12e-01,-2.70e-01,-1.71e-01,4.77e-01,7.64e-01,7.97e-01,7.85e-01,6.55e-01,2.15e-01,-4.19e-01,-5.03e-01,-4.47e-01,-3.43e-01,-2.80e-01,-3.32e-01,-2.54e-01,-2.31e-01,-1.14e-01,5.35e-01,7.62e-01,7.85e-01,7.76e-01,7.29e-01,2.47e-01,-4.76e-01,-4.74e-01,-4.01e-01,-3.32e-01,-1.81e-01,-2.91e-01,-2.46e-01,-1.99e-01,-1.02e-02,5.90e-01,7.86e-01,7.90e-01,7.58e-01,7.32e-01,3.63e-01,-4.34e-01,-3.66e-01,-2.94e-01,-1.74e-01,-1.47e-01,-2.30e-01,-1.48e-01,-1.30e-01,1.07e-01,6.68e-01,7.84e-01,7.95e-01,7.71e-01,7.26e-01,4.24e-01,-3.37e-01,-3.67e-01,-2.62e-01,-1.46e-01,-1.48e-01,-1.61e-01,-7.99e-02,-1.26e-02,1.69e-01,6.33e-01,7.49e-01,7.65e-01,7.52e-01,6.76e-01,3.81e-01,-2.30e-01,-3.47e-01,-3.16e-01,-2.33e-01,-2.04e-01,-2.37e-01,-1.36e-01,-2.19e-02,2.43e-01,8.19e-01,8.65e-01,8.88e-01,8.92e-01,8.18e-01,2.66e-01,0.00e+00,-1.96e-01,2.15e-02,2.09e-01,2.02e-01,3.20e-01,5.59e-01,7.56e-01,8.33e-01,8.61e-01,8.69e-01,9.04e-01,9.44e-01,9.89e-01,6.42e-01,0.00e+00,0.00e+00,4.34e-01,6.19e-01,6.16e-01,7.47e-01,7.95e-01,7.87e-01,8.10e-01,8.30e-01,8.57e-01,8.87e-01,9.49e-01,1.00e+00,8.64e-01,0.00e+00,0.00e+00,0.00e+00,5.71e-01,7.87e-01,7.18e-01,7.34e-01,7.43e-01,7.54e-01,8.03e-01,8.23e-01,8.72e-01,9.35e-01,9.97e-01,9.06e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,6.82e-01,6.81e-01,7.31e-01,7.68e-01,7.73e-01,8.10e-01,8.93e-01,9.16e-01,9.10e-01,8.11e-01
-1.97e-01,-1.92e-01,-1.76e-01,2.92e-03,-8.37e-02,-4.35e-02,-5.28e-02,-3.82e-02,1.00e-01,5.50e-01,5.47e-01,5.46e-01,5.04e-01,4.56e-01,2.68e-01,-1.52e-01,-2.25e-01,-2.22e-01,-1.16e-01,-8.87e-02,-1.13e-01,-1.04e-01,-9.14e-02,4.50e-02,4.46e-01,5.53e-01,5.55e-01,5.74e-01,5.09e-01,2.75e-01,-1.88e-01,-2.06e-01,-2.00e-01,-1.46e-01,-9.46e-02,-9.86e-02,-9.41e-02,-8.65e-02,-1.72e-02,3.04e-01,4.84e-01,5.20e-01,5.28e-01,4.79e-01,2.96e-01,-2.10e-01,-2.53e-01,-2.07e-01,-1.47e-01,-1.16e-01,-1.22e-01,-9.75e-02,-6.78e-02,4.21e-03,4.01e-01,5.36e-01,5.40e-01,5.70e-01,5.03e-01,3.00e-01,-1.93e-01,-2.61e-01,-2.11e-01,-1.11e-01,-5.97e-02,-1.17e-01,-5.43e-02,-4.52e-02,3.34e-02,4.35e-01,5.38e-01,5.41e-01,5.55e-01,5.63e-01,3.44e-01,-2.34e-01,-2.28e-01,-1.60e-01,-1.14e-01,-4.98e-03,-8.33e-02,-4.42e-02,-1.91e-02,1.00e-01,4.61e-01,5.49e-01,5.34e-01,5.27e-01,5.32e-01,4.49e-01,-2.01e-01,-1.44e-01,-8.61e-02,2.32e-02,4.51e-02,-1.41e-02,3.31e-02,3.66e-02,1.88e-01,5.07e-01,5.38e-01,5.50e-01,5.54e-01,5.44e-01,4.74e-01,-8.22e-02,-1.20e-01,-3.94e-02,4.61e-02,4.39e-02,2.91e-02,8.02e-02,1.13e-01,2.21e-01,4.77e-01,5.19e-01,5.36e-01,5.42e-01,5.18e-01,4.38e-01,7.95e-02,-2.56e-02,1.24e-02,8.08e-02,1.00e-01,6.39e-02,1.32e-01,1.97e-01,3.64e-01,6.32e-01,6.08e-01,6.43e-01,6.81e-01,6.83e-01,4.82e-01,0.00e+00,1.12e-01,3.21e-01,4.83e-01,4.71e-01,5.46e-01,6.78e-01,7.16e-01,6.75e-01,6.21e-01,6.00e-01,6.48e-01,6.94e-01,8.52e-01,9.42e-01,0.00e+00,0.00e+00,6.28e-01,7.36e-01,7.13e-01,7.29e-01,6.68e-01,6.05e-01,5.83e-01,5.74e-01,5.90e-01,6.36e-01,7.01e-01,8.64e-01,1.00e+00,0.00e+00,0.00e+00,0.00e+00,6.36e-01,6.52e-01,5.43e-01,5.34e-01,5.24e-01,5.19e-01,5.55e-01,5.77e-01,6.40e-01,7.23e-01,8.44e-01,1.02e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,4.59e-01,4.73e-01,5.27e-01,5.52e-01,5.59e-01,6.18e-01,7.06e-01,7.44e-01,8.20e-01,8.46e-01
0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00
0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00
0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00
7.96e-03,-8.40e-02,-9.56e-03,8.14e-02,-6.81e-02,-3.16e-02,-2.22e-02,-3.59e-02,4.03e-02,2.97e-01,2.44e-01,2.55e-01,1.90e-01,1.13e-01,2.45e-01,9.59e-02,6.48e-03,-1.51e-02,6.29e-02,6.61e-02,1.44e-02,3.41e-02,4.25e-02,1.14e-01,3.64e-01,3.38e-01,3.38e-01,3.61e-01,4.06e-01,3.46e-01,9.73e-02,7.64e-02,6.49e-02,1.13e-01,1.43e-01,1.44e-01,1.47e-01,1.40e-01,2.00e-01,3.83e-01,4.04e-01,3.96e-01,4.20e-01,4.37e-01,3.44e-01,5.53e-02,1.50e-02,2.77e-02,7.44e-02,7.08e-02,7.06e-02,9.03e-02,1.09e-01,1.43e-01,3.47e-01,3.66e-01,3.41e-01,3.95e-01,3.98e-01,2.84e-01,8.35e-02,-1.49e-02,9.48e-03,7.65e-02,9.43e-02,5.88e-02,9.20e-02,9.49e-02,1.09e-01,3.24e-01,3.44e-01,3.25e-01,3.35e-01,3.69e-01,3.01e-01,3.97e-02,1.48e-02,6.96e-02,1.03e-01,1.82e-01,1.11e-01,1.22e-01,1.19e-01,1.68e-01,3.34e-01,3.45e-01,3.26e-01,3.23e-01,3.36e-01,2.97e-01,7.59e-02,1.07e-01,1.34e-01,2.07e-01,1.93e-01,1.44e-01,1.33e-01,1.25e-01,2.11e-01,3.25e-01,2.98e-01,3.03e-01,2.82e-01,2.86e-01,2.26e-01,-5.62e-02,-1.11e-01,-7.04e-02,-4.57e-02,-6.13e-02,-6.96e-02,-3.80e-02,-3.17e-02,2.78e-02,1.72e-01,2.01e-01,2.13e-01,2.11e-01,1.44e-01,6.78e-02,9.91e-02,7.91e-02,9.88e-02,1.39e-01,1.47e-01,1.22e-01,1.85e-01,2.28e-01,3.35e-01,4.30e-01,3.66e-01,3.65e-01,3.78e-01,2.99e-01,1.48e-01,0.00e+00,2.79e-01,4.22e-01,5.31e-01,5.51e-01,6.33e-01,7.28e-01,7.24e-01,6.22e-01,4.89e-01,4.36e-01,4.37e-01,4.62e-01,5.13e-01,4.67e-01,0.00e+00,0.00e+00,8.97e-01,9.12e-01,8.72e-01,8.45e-01,7.32e-01,6.38e-01,5.58e-01,4.77e-01,4.50e-01,4.61e-01,4.78e-01,5.71e-01,6.36e-01,0.00e+00,0.00e+00,0.00e+00,1.00e+00,1.12e+00,6.41e-01,5.85e-01,5.54e-01,5.20e-01,4.95e-01,4.87e-01,5.02e-01,5.09e-01,5.50e-01,5.77e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,5.75e-01,5.72e-01,5.30e-01,5.20e-01,5.30e-01,5.66e-01,5.75e-01,5.56e-01,5.26e-01,4.74e-01
-4.30e-01,-5.67e-01,-5.43e-01,-3.17e-01,-5.33e-01,-4.86e-01,-4.74e-01,-4.57e-01,-3.06e-01,4.18e-01,6.14e-01,6.29e-01,5.24e-01,3.05e-01,9.92e-02,-2.60e-01,-4.65e-01,-4.87e-01,-3.81e-01,-3.45e-01,-4.23e-01,-4.06e-01,-4.14e-01,-2.50e-01,3.69e-01,6.60e-01,7.15e-01,7.15e-01,5.87e-01,2.70e-01,-2.36e-01,-3.12e-01,-3.15e-01,-2.58e-01,-1.93e-01,-1.98e-01,-1.94e-01,-1.88e-01,-8.16e-02,4.08e-01,6.83e-01,7.32e-01,7.26e-01,5.98e-01,3.15e-01,-3.35e-01,-4.37e-01,-4.05e-01,-3.50e-01,-3.28e-01,-3.15e-01,-3.13e-01,-2.93e-01,-2.12e-01,3.92e-01,6.61e-01,7.00e-01,7.00e-01,5.47e-01,2.08e-01,-3.25e-01,-4.63e-01,-4.33e-01,-3.47e-01,-2.98e-01,-3.56e-01,-2.97e-01,-2.92e-01,-1.98e-01,4.21e-01,6.31e-01,6.56e-01,6.62e-01,5.87e-01,1.53e-01,-3.95e-01,-4.16e-01,-3.67e-01,-3.22e-01,-1.83e-01,-3.00e-01,-2.73e-01,-2.53e-01,-8.98e-02,4.81e-01,6.70e-01,6.74e-01,6.42e-01,5.92e-01,2.52e-01,-3.66e-01,-3.24e-01,-2.78e-01,-1.92e-01,-1.84e-01,-2.68e-01,-2.23e-01,-2.20e-01,-1.35e-02,5.31e-01,6.41e-01,6.55e-01,6.24e-01,5.11e-01,2.09e-01,-5.35e-01,-5.71e-01,-5.04e-01,-4.24e-01,-4.36e-01,-4.38e-01,-3.71e-01,-3.15e-01,-1.44e-01,3.66e-01,5.14e-01,5.36e-01,5.08e-01,3.46e-01,2.31e-02,-3.82e-01,-4.61e-01,-4.42e-01,-3.90e-01,-3.74e-01,-3.88e-01,-2.83e-01,-1.85e-01,7.10e-02,6.75e-01,7.08e-01,7.10e-01,6.52e-01,4.70e-01,-8.83e-02,0.00e+00,-2.87e-01,-6.07e-02,9.89e-02,1.35e-01,2.81e-01,5.47e-01,7.94e-01,8.70e-01,8.65e-01,8.33e-01,8.29e-01,8.17e-01,6.99e-01,3.79e-01,0.00e+00,0.00e+00,5.06e-01,6.81e-01,7.51e-01,9.04e-01,9.62e-01,9.50e-01,9.28e-01,8.93e-01,8.69e-01,8.66e-01,8.49e-01,7.87e-01,6.52e-01,0.00e+00,0.00e+00,0.00e+00,1.12e+00,1.00e+00,1.01e+00,9.45e-01,9.27e-01,9.15e-01,9.04e-01,8.95e-01,8.90e-01,8.52e-01,7.68e-01,6.28e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,9.93e-01,9.46e-01,9.27e-01,9.24e-01,9.22e-01,9.20e-01,8.87e-01,8.43e-01,6.83e-01,4.77e-01
-5.08e-01,-6.53e-01,-6.38e-01,-4.39e-01,-6.51e-01,-6.11e-01,-5.92e-01,-5.72e-01,-4.35e-01,3.25e-01,5.93e-01,5.99e-01,4.89e-01,2.63e-01,2.55e-02,-3.16e-01,-5.37e-01,-5.63e-01,-4.69e-01,-4.36e-01,-5.17e-01,-5.01e-01,-5.07e-01,-3.56e-01,2.79e-01,6.28e-01,7.03e-01,7.03e-01,5.39e-01,2.08e-01,-2.79e-01,-3.62e-01,-3.66e-01,-3.15e-01,-2.47e-01,-2.56e-01,-2.52e-01,-2.46e-01,-1.43e-01,3.62e-01,6.65e-01,7.22e-01,7.16e-01,5.64e-01,2.72e-01,-3.85e-01,-4.96e-01,-4.68e-01,-4.22e-01,-3.99e-01,-3.88e-01,-3.92e-01,-3.68e-01,-2.88e-01,3.36e-01,6.40e-01,6.88e-01,6.70e-01,5.08e-01,1.56e-01,-3.90e-01,-5.21e-01,-5.01e-01,-4.23e-01,-3.76e-01,-4.32e-01,-3.78e-01,-3.69e-01,-2.75e-01,3.60e-01,6.05e-01,6.41e-01,6.39e-01,5.43e-01,7.93e-02,-4.57e-01,-4.81e-01,-4.40e-01,-3.93e-01,-2.62e-01,-3.80e-01,-3.53e-01,-3.24e-01,-1.58e-01,4.40e-01,6.53e-01,6.65e-01,6.22e-01,5.61e-01,1.89e-01,-4.40e-01,-4.03e-01,-3.58e-01,-2.89e-01,-2.77e-01,-3.52e-01,-3.09e-01,-3.05e-01,-9.75e-02,4.90e-01,6.24e-01,6.42e-01,6.02e-01,4.72e-01,1.28e-01,-6.82e-01,-7.02e-01,-6.38e-01,-5.62e-01,-5.72e-01,-5.69e-01,-4.99e-01,-4.39e-01,-2.61e-01,3.00e-01,4.78e-01,5.01e-01,4.66e-01,2.83e-01,-7.00e-02,-5.48e-01,-6.02e-01,-5.85e-01,-5.45e-01,-5.29e-01,-5.29e-01,-4.23e-01,-3.23e-01,-5.85e-02,6.26e-01,6.83e-01,6.78e-01,5.95e-01,3.86e-01,-2.23e-01,0.00e+00,-4.75e-01,-2.40e-01,-8.32e-02,-3.65e-02,1.24e-01,4.20e-01,7.27e-01,8.43e-01,8.70e-01,8.44e-01,8.27e-01,7.97e-01,6.17e-01,2.42e-01,0.00e+00,0.00e+00,2.90e-01,4.96e-01,6.34e-01,8.50e-01,9.48e-01,9.68e-01,9.57e-01,9.24e-01,8.95e-01,8.81e-01,8.39e-01,7.18e-01,5.43e-01,0.00e+00,0.00e+00,0.00e+00,6.41e-01,1.01e+00,1.00e+00,1.01e+00,9.74e-01,9.64e-01,9.45e-01,9.32e-01,9.07e-01,8.34e-01,7.00e-01,5.21e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,1.01e+00,1.02e+00,9.92e-01,9.65e-01,9.60e-01,9.43e-01,8.69e-01,8.03e-01,5.86e-01,3.46e-01
-5.69e-01,-7.03e-01,-6.85e-01,-4.91e-01,-6.91e-01,-6.55e-01,-6.33e-01,-6.10e-01,-4.64e-01,3.40e-01,6.36e-01,6.41e-01,5.25e-01,2.75e-01,-2.78e-02,-3.79e-01,-5.98e-01,-6.23e-01,-5.29e-01,-4.94e-01,-5.73e-01,-5.57e-01,-5.58e-01,-3.96e-01,2.72e-01,6.58e-01,7.36e-01,7.30e-01,5.33e-01,1.67e-01,-3.40e-01,-4.24e-01,-4.27e-01,-3.76e-01,-3.08e-01,-3.16e-01,-3.12e-01,-3.07e-01,-2.00e-01,3.34e-01,6.71e-01,7.41e-01,7.26e-01,5.55e-01,2.33e-01,-4.47e-01,-5.58e-01,-5.28e-01,-4.82e-01,-4.58e-01,-4.48e-01,-4.48e-01,-4.22e-01,-3.37e-01,3.25e-01,6.60e-01,7.18e-01,6.92e-01,5.08e-01,1.10e-01,-4.52e-01,-5.82e-01,-5.61e-01,-4.82e-01,-4.33e-01,-4.91e-01,-4.33e-01,-4.20e-01,-3.20e-01,3.58e-01,6.31e-01,6.72e-01,6.66e-01,5.56e-01,4.90e-02,-5.22e-01,-5.44e-01,-5.03e-01,-4.56e-01,-3.22e-01,-4.39e-01,-4.09e-01,-3.75e-01,-1.97e-01,4.43e-01,6.82e-01,6.97e-01,6.48e-01,5.75e-01,1.68e-01,-5.07e-01,-4.65e-01,-4.17e-01,-3.48e-01,-3.34e-01,-4.06e-01,-3.60e-01,-3.49e-01,-1.28e-01,5.07e-01,6.58e-01,6.79e-01,6.39e-01,4.96e-01,1.14e-01,-7.27e-01,-7.41e-01,-6.72e-01,-5.88e-01,-5.97e-01,-5.93e-01,-5.18e-01,-4.52e-01,-2.61e-01,3.31e-01,5.19e-01,5.43e-01,5.06e-01,3.17e-01,-6.03e-02,-6.14e-01,-6.69e-01,-6.50e-01,-6.08e-01,-5.90e-01,-5.90e-01,-4.81e-01,-3.73e-01,-9.44e-02,6.45e-01,7.17e-01,7.12e-01,6.25e-01,4.08e-01,-2.44e-01,0.00e+00,-5.45e-01,-3.18e-01,-1.52e-01,-1.11e-01,4.87e-02,3.63e-01,7.02e-01,8.44e-01,8.94e-01,8.75e-01,8.55e-01,8.24e-01,6.29e-01,2.15e-01,0.00e+00,0.00e+00,2.25e-01,4.32e-01,5.62e-01,8.18e-01,9.43e-01,9.71e-01,9.73e-01,9.52e-01,9.26e-01,9.11e-01,8.68e-01,7.34e-01,5.34e-01,0.00e+00,0.00e+00,0.00e+00,5.85e-01,9.45e-01,1.01e+00,1.00e+00,1.01e+00,9.87e-01,9.72e-01,9.60e-01,9.37e-01,8.65e-01,7.19e-01,5.29e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,9.77e-01,1.00e+00,1.01e+00,9.95e-01,9.82e-01,9.65e-01,8.95e-01,8.28e-01,6.04e-01,3.56e-01
-6.07e-01,-7.42e-01,-7.21e-01,-5.36e-01,-7.25e-01,-6.90e-01,-6.66e-01,-6.43e-01,-4.92e-01,3.53e-01,6.70e-01,6.76e-01,5.66e-01,2.84e-01,-6.31e-02,-4.27e-01,-6.47e-01,-6.72e-01,-5.78e-01,-5.41e-01,-6.19e-01,-6.03e-01,-6.00e-01,-4.33e-01,2.65e-01,6.80e-01,7.61e-01,7.50e-01,5.28e-01,1.28e-01,-3.88e-01,-4.74e-01,-4.78e-01,-4.28e-01,-3.58e-01,-3.65e-01,-3.63e-01,-3.58e-01,-2.48e-01,3.07e-01,6.75e-01,7.56e-01,7.34e-01,5.48e-01,2.06e-01,-4.98e-01,-6.09e-01,-5.79e-01,-5.33e-01,-5.08e-01,-4.98e-01,-4.96e-01,-4.70e-01,-3.82e-01,3.08e-01,6.72e-01,7.40e-01,7.04e-01,5.05e-01,6.96e-02,-5.00e-01,-6.33e-01,-6.13e-01,-5.32e-01,-4.84e-01,-5.40e-01,-4.82e-01,-4.64e-01,-3.61e-01,3.51e-01,6.49e-01,6.95e-01,6.85e-01,5.63e-01,2.56e-02,-5.75e-01,-5.98e-01,-5.57e-01,-5.10e-01,-3.76e-01,-4.90e-01,-4.57e-01,-4.22e-01,-2.37e-01,4.40e-01,7.02e-01,7.21e-01,6.67e-01,5.83e-01,1.50e-01,-5.60e-01,-5.18e-01,-4.69e-01,-3.98e-01,-3.86e-01,-4.56e-01,-4.07e-01,-3.92e-01,-1.62e-01,5.15e-01,6.83e-01,7.08e-01,6.66e-01,5.13e-01,9.81e-02,-7.56e-01,-7.70e-01,-6.97e-01,-6.08e-01,-6.17e-01,-6.13e-01,-5.35e-01,-4.64e-01,-2.64e-01,3.55e-01,5.52e-01,5.76e-01,5.37e-01,3.45e-01,-5.37e-02,-6.52e-01,-7.19e-01,-6.99e-01,-6.58e-01,-6.38e-01,-6.39e-01,-5.30e-01,-4.18e-01,-1.30e-01,6.55e-01,7.41e-01,7.38e-01,6.48e-01,4.27e-01,-2.61e-01,0.00e+00,-5.89e-01,-3.76e-01,-2.09e-01,-1.71e-01,-1.36e-02,3.09e-01,6.73e-01,8.36e-01,9.07e-01,8.96e-01,8.75e-01,8.45e-01,6.39e-01,1.96e-01,0.00e+00,0.00e+00,1.71e-01,3.83e-01,5.01e-01,7.71e-01,9.31e-01,9.70e-01,9.77e-01,9.69e-01,9.49e-01,9.33e-01,8.87e-01,7.43e-01,5.24e-01,0.00e+00,0.00e+00,0.00e+00,5.54e-01,9.27e-01,9.74e-01,1.01e+00,1.00e+00,1.01e+00,9.87e-01,9.77e-01,9.55e-01,8.84e-01,7.30e-01,5.32e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,9.79e-01,9.81e-01,9.97e-01,1.01e+00,9.99e-01,9.75e-01,9.05e-01,8.41e-01,6.09e-01,3.63e-01
-6.31e-01,-7.61e-01,-7.40e-01,-5.57e-01,-7.42e-01,-7.06e-01,-6.82e-01,-6.53e-01,-4.99e-01,3.62e-01,6.91e-01,7.02e-01,5.90e-01,3.08e-01,-7.50e-02,-4.53e-01,-6.71e-01,-6.94e-01,-5.99e-01,-5.59e-01,-6.35e-01,-6.20e-01,-6.15e-01,-4.44e-01,2.69e-01,7.00e-01,7.81e-01,7.68e-01,5.38e-01,1.16e-01,-4.14e-01,-4.98e-01,-4.99e-01,-4.49e-01,-3.78e-01,-3.84e-01,-3.82e-01,-3.77e-01,-2.65e-01,3.02e-01,6.86e-01,7.71e-01,7.45e-01,5.54e-01,2.03e-01,-5.23e-01,-6.31e-01,-5.98e-01,-5.52e-01,-5.25e-01,-5.13e-01,-5.11e-01,-4.84e-01,-3.92e-01,3.16e-01,6.91e-01,7.61e-01,7.22e-01,5.19e-01,6.41e-02,-5.23e-01,-6.53e-01,-6.30e-01,-5.49e-01,-4.99e-01,-5.53e-01,-4.94e-01,-4.74e-01,-3.66e-01,3.64e-01,6.71e-01,7.19e-01,7.07e-01,5.83e-01,2.96e-02,-5.99e-01,-6.20e-01,-5.76e-01,-5.28e-01,-3.92e-01,-5.04e-01,-4.70e-01,-4.31e-01,-2.40e-01,4.55e-01,7.24e-01,7.45e-01,6.91e-01,6.04e-01,1.53e-01,-5.86e-01,-5.39e-01,-4.85e-01,-4.14e-01,-4.00e-01,-4.71e-01,-4.15e-01,-3.97e-01,-1.62e-01,5.33e-01,7.07e-01,7.32e-01,6.91e-01,5.38e-01,1.06e-01,-7.67e-01,-7.78e-01,-7.02e-01,-6.08e-01,-6.16e-01,-6.13e-01,-5.32e-01,-4.56e-01,-2.51e-01,3.79e-01,5.80e-01,6.04e-01,5.65e-01,3.74e-01,-3.41e-02,-6.73e-01,-7.41e-01,-7.22e-01,-6.78e-01,-6.58e-01,-6.58e-01,-5.47e-01,-4.32e-01,-1.37e-01,6.71e-01,7.63e-01,7.61e-01,6.70e-01,4.52e-01,-2.57e-01,0.00e+00,-6.14e-01,-4.05e-01,-2.37e-01,-1.99e-01,-4.12e-02,2.86e-01,6.60e-01,8.35e-01,9.18e-01,9.12e-01,8.91e-01,8.61e-01,6.54e-01,1.95e-01,0.00e+00,0.00e+00,1.39e-01,3.56e-01,4.72e-01,7.45e-01,9.15e-01,9.69e-01,9.82e-01,9.76e-01,9.60e-01,9.46e-01,9.01e-01,7.54e-01,5.19e-01,0.00e+00,0.00e+00,0.00e+00,5.20e-01,9.15e-01,9.64e-01,9.87e-01,1.01e+00,1.00e+00,1.00e+00,9.84e-01,9.63e-01,8.95e-01,7.40e-01,5.34e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,9.79e-01,9.77e-01,9.85e-01,9.99e-01,1.01e+00,9.83e-01,9.12e-01,8.47e-01,6.16e-01,3.68e-01
-6.68e-01,-7.73e-01,-7.48e-01,-5.61e-01,-7.31e-01,-6.96e-01,-6.74e-01,-6.36e-01,-4.67e-01,4.26e-01,7.56e-01,7.59e-01,6.37e-01,3.76e-01,-7.51e-02,-4.91e-01,-7.01e-01,-7.20e-01,-6.18e-01,-5.78e-01,-6.49e-01,-6.31e-01,-6.21e-01,-4.35e-01,3.07e-01,7.53e-01,8.32e-01,8.17e-01,5.68e-01,1.02e-01,-4.61e-01,-5.42e-01,-5.40e-01,-4.85e-01,-4.12e-01,-4.18e-01,-4.15e-01,-4.08e-01,-2.93e-01,3.00e-01,7.09e-01,8.01e-01,7.72e-01,5.69e-01,1.89e-01,-5.63e-01,-6.68e-01,-6.29e-01,-5.79e-01,-5.48e-01,-5.35e-01,-5.32e-01,-4.99e-01,-3.99e-01,3.46e-01,7.36e-01,8.08e-01,7.64e-01,5.54e-01,6.09e-02,-5.64e-01,-6.87e-01,-6.58e-01,-5.70e-01,-5.14e-01,-5.71e-01,-5.04e-01,-4.82e-01,-3.62e-01,4.01e-01,7.20e-01,7.70e-01,7.54e-01,6.28e-01,4.06e-02,-6.39e-01,-6.54e-01,-6.06e-01,-5.51e-01,-4.07e-01,-5.23e-01,-4.84e-01,-4.38e-01,-2.33e-01,4.94e-01,7.72e-01,7.94e-01,7.37e-01,6.50e-01,1.77e-01,-6.21e-01,-5.68e-01,-5.08e-01,-4.27e-01,-4.08e-01,-4.81e-01,-4.15e-01,-3.94e-01,-1.42e-01,5.81e-01,7.61e-01,7.85e-01,7.46e-01,5.98e-01,1.54e-01,-7.46e-01,-7.57e-01,-6.71e-01,-5.67e-01,-5.74e-01,-5.74e-01,-4.87e-01,-4.06e-01,-1.92e-01,4.51e-01,6.49e-01,6.72e-01,6.34e-01,4.51e-01,3.68e-02,-6.67e-01,-7.46e-01,-7.25e-01,-6.74e-01,-6.51e-01,-6.56e-01,-5.45e-01,-4.22e-01,-1.15e-01,7.16e-01,8.14e-01,8.16e-01,7.34e-01,5.25e-01,-2.07e-01,0.00e+00,-6.18e-01,-4.08e-01,-2.33e-01,-2.05e-01,-4.69e-02,2.83e-01,6.57e-01,8.41e-01,9.38e-01,9.40e-01,9.26e-01,9.01e-01,7.11e-01,2.31e-01,0.00e+00,0.00e+00,1.28e-01,3.56e-01,4.55e-01,7.28e-01,8.98e-01,9.54e-01,9.86e-01,9.91e-01,9.81e-01,9.72e-01,9.38e-01,8.03e-01,5.55e-01,0.00e+00,0.00e+00,0.00e+00,4.95e-01,9.04e-01,9.45e-01,9.72e-01,9.87e-01,1.00e+00,1.00e+00,1.00e+00,9.82e-01,9.32e-01,7.88e-01,5.85e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,9.65e-01,9.59e-01,9.75e-01,9.87e-01,9.97e-01,9.97e-01,9.43e-01,8.83e-01,6.72e-01,4.30e-01
-6.77e-01,-7.84e-01,-7.55e-01,-5.72e-01,-7.35e-01,-6.94e-01,-6.78e-01,-6.35e-01,-4.65e-01,4.39e-01,7.73e-01,7.82e-01,6.61e-01,3.77e-01,-6.84e-02,-5.12e-01,-7.16e-01,-7.31e-01,-6.30e-01,-5.90e-01,-6.59e-01,-6.41e-01,-6.30e-01,-4.48e-01,3.04e-01,7.58e-01,8.40e-01,8.24e-01,5.66e-01,7.74e-02,-4.85e-01,-5.66e-01,-5.64e-01,-5.08e-01,-4.36e-01,-4.43e-01,-4.38e-01,-4.30e-01,-3.17e-01,2.78e-01,6.99e-01,7.95e-01,7.69e-01,5.64e-01,1.71e-01,-5.87e-01,-6.88e-01,-6.52e-01,-6.01e-01,-5.67e-01,-5.51e-01,-5.49e-01,-5.14e-01,-4.17e-01,3.33e-01,7.38e-01,8.13e-01,7.62e-01,5.55e-01,5.22e-02,-5.88e-01,-7.09e-01,-6.76e-01,-5.87e-01,-5.35e-01,-5.86e-01,-5.19e-01,-4.93e-01,-3.72e-01,4.01e-01,7.27e-01,7.80e-01,7.65e-01,6.30e-01,4.08e-02,-6.60e-01,-6.77e-01,-6.25e-01,-5.69e-01,-4.24e-01,-5.40e-01,-4.97e-01,-4.54e-01,-2.51e-01,4.92e-01,7.80e-01,8.06e-01,7.50e-01,6.62e-01,1.85e-01,-6.39e-01,-5.91e-01,-5.29e-01,-4.42e-01,-4.23e-01,-4.98e-01,-4.31e-01,-4.07e-01,-1.49e-01,5.84e-01,7.69e-01,8.00e-01,7.57e-01,6.12e-01,1.76e-01,-7.35e-01,-7.51e-01,-6.60e-01,-5.54e-01,-5.61e-01,-5.61e-01,-4.73e-01,-3.92e-01,-1.74e-01,4.72e-01,6.70e-01,6.94e-01,6.58e-01,4.77e-01,5.70e-02,-6.48e-01,-7.43e-01,-7.22e-01,-6.70e-01,-6.48e-01,-6.57e-01,-5.47e-01,-4.27e-01,-1.21e-01,7.20e-01,8.24e-01,8.31e-01,7.55e-01,5.52e-01,-1.83e-01,0.00e+00,-6.04e-01,-4.02e-01,-2.26e-01,-2.05e-01,-4.62e-02,2.80e-01,6.50e-01,8.36e-01,9.37e-01,9.42e-01,9.35e-01,9.15e-01,7.34e-01,2.52e-01,0.00e+00,0.00e+00,1.33e-01,3.60e-01,4.49e-01,7.21e-01,8.88e-01,9.41e-01,9.75e-01,9.94e-01,9.88e-01,9.77e-01,9.47e-01,8.23e-01,5.77e-01,0.00e+00,0.00e+00,0.00e+00,4.87e-01,8.95e-01,9.32e-01,9.60e-01,9.77e-01,9.84e-01,1.00e+00,1.00e+00,1.01e+00,9.48e-01,8.11e-01,6.14e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,9.51e-01,9.45e-01,9.67e-01,9.82e-01,9.86e-01,9.93e-01,9.77e-01,9.18e-01,7.04e-01,4.69e-01
-6.60e-01,-7.44e-01,-7.29e-01,-5.26e-01,-6.86e-01,-6.38e-01,-6.32e-01,-5.86e-01,-4.04e-01,4.99e-01,8.08e-01,8.11e-01,6.89e-01,4.20e-01,-4.11e-02,-5.08e-01,-7.01e-01,-7.12e-01,-6.06e-01,-5.60e-01,-6.28e-01,-6.09e-01,-5.96e-01,-4.07e-01,3.42e-01,7.79e-01,8.52e-01,8.36e-01,5.82e-01,9.21e-02,-4.92e-01,-5.69e-01,-5.61e-01,-5.07e-01,-4.33e-01,-4.41e-01,-4.36e-01,-4.26e-01,-3.12e-01,2.84e-01,7.03e-01,7.97e-01,7.70e-01,5.70e-01,1.71e-01,-5.84e-01,-6.82e-01,-6.40e-01,-5.87e-01,-5.50e-01,-5.33e-01,-5.33e-01,-4.98e-01,-3.96e-01,3.54e-01,7.50e-01,8.22e-01,7.77e-01,5.65e-01,6.18e-02,-5.82e-01,-6.97e-01,-6.59e-01,-5.69e-01,-5.13e-01,-5.67e-01,-4.97e-01,-4.71e-01,-3.45e-01,4.26e-01,7.44e-01,7.91e-01,7.79e-01,6.52e-01,5.32e-02,-6.53e-01,-6.64e-01,-6.10e-01,-5.56e-01,-4.08e-01,-5.23e-01,-4.79e-01,-4.32e-01,-2.22e-01,5.13e-01,7.94e-01,8.15e-01,7.61e-01,6.80e-01,2.03e-01,-6.27e-01,-5.72e-01,-5.10e-01,-4.19e-01,-3.97e-01,-4.75e-01,-4.00e-01,-3.76e-01,-1.15e-01,6.11e-01,7.89e-01,8.14e-01,7.78e-01,6.43e-01,2.17e-01,-6.74e-01,-6.91e-01,-5.98e-01,-4.87e-01,-4.92e-01,-4.95e-01,-4.08e-01,-3.26e-01,-1.09e-01,5.19e-01,7.05e-01,7.27e-01,6.95e-01,5.32e-01,1.21e-01,-5.80e-01,-6.88e-01,-6.67e-01,-6.07e-01,-5.84e-01,-5.98e-01,-4.87e-01,-3.66e-01,-6.07e-02,7.53e-01,8.49e-01,8.60e-01,7.95e-01,6.14e-01,-1.07e-01,0.00e+00,-5.40e-01,-3.35e-01,-1.54e-01,-1.39e-01,1.15e-02,3.30e-01,6.78e-01,8.50e-01,9.42e-01,9.46e-01,9.46e-01,9.36e-01,7.87e-01,3.29e-01,0.00e+00,0.00e+00,1.89e-01,4.16e-01,4.86e-01,7.37e-01,8.90e-01,9.33e-01,9.64e-01,9.84e-01,9.95e-01,9.90e-01,9.69e-01,8.72e-01,6.40e-01,0.00e+00,0.00e+00,0.00e+00,5.02e-01,8.90e-01,9.07e-01,9.37e-01,9.55e-01,9.63e-01,9.82e-01,1.01e+00,1.00e+00,1.01e+00,8.69e-01,6.83e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,9.15e-01,9.08e-01,9.40e-01,9.64e-01,9.68e-01,9.77e-01,9.91e-01,9.72e-01,7.83e-01,5.59e-01
-6.39e-01,-6.89e-01,-6.68e-01,-4.59e-01,-6.00e-01,-5.57e-01,-5.53e-01,-4.99e-01,-3.08e-01,5.73e-01,8.44e-01,8.40e-01,7.08e-01,4.74e-01,-2.02e-02,-4.98e-01,-6.74e-01,-6.80e-01,-5.72e-01,-5.27e-01,-5.87e-01,-5.66e-01,-5.49e-01,-3.53e-01,3.85e-01,8.01e-01,8.63e-01,8.47e-01,5.97e-01,9.00e-02,-5.01e-01,-5.74e-01,-5.65e-01,-5.08e-01,-4.37e-01,-4.45e-01,-4.38e-01,-4.30e-01,-3.16e-01,2.70e-01,6.87e-01,7.83e-01,7.57e-01,5.60e-01,1.52e-01,-5.79e-01,-6.69e-01,-6.25e-01,-5.70e-01,-5.31e-01,-5.13e-01,-5.12e-01,-4.74e-01,-3.70e-01,3.75e-01,7.60e-01,8.25e-01,7.85e-01,5.82e-01,6.42e-02,-5.76e-01,-6.81e-01,-6.38e-01,-5.45e-01,-4.86e-01,-5.40e-01,-4.65e-01,-4.39e-01,-3.11e-01,4.49e-01,7.59e-01,8.04e-01,7.89e-01,6.73e-01,7.81e-02,-6.37e-01,-6.50e-01,-5.93e-01,-5.34e-01,-3.85e-01,-4.99e-01,-4.54e-01,-4.05e-01,-1.95e-01,5.29e-01,8.02e-01,8.21e-01,7.70e-01,6.95e-01,2.22e-01,-6.03e-01,-5.51e-01,-4.90e-01,-3.86e-01,-3.62e-01,-4.43e-01,-3.62e-01,-3.38e-01,-7.55e-02,6.32e-01,8.05e-01,8.27e-01,7.97e-01,6.78e-01,2.72e-01,-5.59e-01,-5.87e-01,-4.88e-01,-3.74e-01,-3.79e-01,-3.88e-01,-3.00e-01,-2.22e-01,-7.83e-03,5.85e-01,7.52e-01,7.73e-01,7.47e-01,6.06e-01,2.17e-01,-4.62e-01,-5.84e-01,-5.61e-01,-4.95e-01,-4.72e-01,-5.00e-01,-3.99e-01,-2.79e-01,1.69e-02,7.82e-01,8.72e-01,8.90e-01,8.53e-01,7.02e-01,9.63e-03,0.00e+00,-4.28e-01,-2.22e-01,-3.72e-02,-4.28e-02,9.09e-02,3.83e-01,6.82e-01,8.35e-01,9.21e-01,9.31e-01,9.44e-01,9.51e-01,8.62e-01,4.28e-01,0.00e+00,0.00e+00,2.63e-01,4.85e-01,5.14e-01,7.23e-01,8.46e-01,8.74e-01,9.13e-01,9.39e-01,9.61e-01,9.83e-01,9.91e-01,9.35e-01,7.23e-01,0.00e+00,0.00e+00,0.00e+00,5.09e-01,8.52e-01,8.34e-01,8.65e-01,8.84e-01,8.95e-01,9.32e-01,9.48e-01,1.01e+00,1.00e+00,9.62e-01,7.89e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,8.31e-01,8.23e-01,8.72e-01,9.08e-01,9.13e-01,9.36e-01,9.82e-01,9.99e-01,9.04e-01,7.02e-01
-4.90e-01,-5.00e-01,-4.94e-01,-2.89e-01,-3.99e-01,-3.59e-01,-3.64e-01,-3.16e-01,-1.47e-01,5.80e-01,7.64e-01,7.67e-01,6.57e-01,5.08e-01,5.32e-02,-3.95e-01,-5.37e-01,-5.35e-01,-4.31e-01,-3.95e-01,-4.34e-01,-4.19e-01,-4.02e-01,-2.29e-01,3.82e-01,7.13e-01,7.60e-01,7.52e-01,5.52e-01,1.17e-01,-4.24e-01,-4.84e-01,-4.69e-01,-4.22e-01,-3.60e-01,-3.64e-01,-3.61e-01,-3.56e-01,-2.58e-01,2.29e-01,5.86e-01,6.71e-01,6.46e-01,4.91e-01,1.70e-01,-4.76e-01,-5.49e-01,-5.03e-01,-4.48e-01,-4.19e-01,-3.98e-01,-4.00e-01,-3.68e-01,-2.77e-01,3.47e-01,6.61e-01,7.19e-01,6.98e-01,5.24e-01,1.01e-01,-4.65e-01,-5.48e-01,-5.05e-01,-4.26e-01,-3.67e-01,-4.16e-01,-3.50e-01,-3.30e-01,-2.25e-01,4.14e-01,6.72e-01,7.03e-01,6.94e-01,6.26e-01,1.25e-01,-5.11e-01,-5.22e-01,-4.68e-01,-4.13e-01,-2.86e-01,-3.76e-01,-3.44e-01,-3.01e-01,-1.17e-01,4.75e-01,7.00e-01,7.18e-01,6.80e-01,6.37e-01,2.33e-01,-4.72e-01,-4.27e-01,-3.80e-01,-2.71e-01,-2.48e-01,-3.24e-01,-2.44e-01,-2.33e-01,-1.32e-02,5.64e-01,7.11e-01,7.24e-01,7.07e-01,6.32e-01,3.13e-01,-3.49e-01,-3.91e-01,-3.04e-01,-2.01e-01,-2.03e-01,-2.17e-01,-1.48e-01,-8.63e-02,8.40e-02,5.55e-01,6.86e-01,7.10e-01,6.94e-01,6.10e-01,3.12e-01,-2.13e-01,-3.35e-01,-3.11e-01,-2.43e-01,-2.24e-01,-2.69e-01,-1.95e-01,-1.04e-01,1.36e-01,7.24e-01,7.91e-01,8.25e-01,8.24e-01,7.47e-01,2.00e-01,0.00e+00,-1.72e-01,3.28e-02,2.10e-01,1.86e-01,2.82e-01,5.01e-01,6.78e-01,7.56e-01,8.00e-01,8.14e-01,8.50e-01,8.83e-01,9.11e-01,6.03e-01,0.00e+00,0.00e+00,4.35e-01,6.19e-01,6.02e-01,7.18e-01,7.59e-01,7.49e-01,7.72e-01,7.96e-01,8.25e-01,8.63e-01,9.25e-01,9.97e-01,8.44e-01,0.00e+00,0.00e+00,0.00e+00,5.50e-01,7.68e-01,7.00e-01,7.19e-01,7.30e-01,7.40e-01,7.88e-01,8.11e-01,8.69e-01,9.62e-01,1.00e+00,9.27e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,6.64e-01,6.63e-01,7.25e-01,7.65e-01,7.69e-01,8.17e-01,9.10e-01,9.50e-01,1.00e+00,8.92e-01
-3.87e-01,-3.13e-01,-2.77e-01,-1.63e-01,-1.77e-01,-1.54e-01,-1.73e-01,-1.39e-01,8.12e-03,5.36e-01,6.24e-01,6.02e-01,5.26e-01,4.28e-01,6.37e-02,-3.54e-01,-4.00e-01,-3.92e-01,-3.07e-01,-2.83e-01,-2.93e-01,-2.78e-01,-2.44e-01,-1.09e-01,3.43e-01,5.60e-01,5.83e-01,5.84e-01,4.04e-01,5.88e-02,-3.98e-01,-4.20e-01,-4.12e-01,-3.63e-01,-3.20e-01,-3.23e-01,-3.17e-01,-3.14e-01,-2.44e-01,1.18e-01,3.95e-01,4.74e-01,4.73e-01,3.53e-01,8.82e-02,-4.09e-01,-4.36e-01,-3.97e-01,-3.43e-01,-3.16e-01,-3.09e-01,-2.93e-01,-2.51e-01,-1.75e-01,2.92e-01,5.20e-01,5.55e-01,5.51e-01,4.27e-01,9.32e-02,-3.96e-01,-4.34e-01,-3.88e-01,-3.03e-01,-2.56e-01,-2.95e-01,-2.31e-01,-2.02e-01,-1.18e-01,3.64e-01,5.51e-01,5.76e-01,5.78e-01,5.24e-01,1.93e-01,-4.20e-01,-4.22e-01,-3.58e-01,-3.00e-01,-1.96e-01,-2.66e-01,-2.26e-01,-1.82e-01,-4.17e-02,4.08e-01,5.66e-01,5.78e-01,5.57e-01,5.24e-01,3.06e-01,-3.71e-01,-3.33e-01,-2.80e-01,-1.67e-01,-1.42e-01,-1.91e-01,-1.31e-01,-1.12e-01,7.08e-02,4.95e-01,5.82e-01,6.05e-01,6.03e-01,5.56e-01,3.92e-01,-1.30e-01,-1.72e-01,-8.25e-02,1.06e-02,1.02e-02,-6.45e-03,5.67e-02,1.01e-01,2.31e-01,5.46e-01,6.08e-01,6.30e-01,6.35e-01,5.94e-01,4.51e-01,8.95e-03,-1.18e-01,-8.89e-02,-2.49e-02,-1.10e-02,-6.40e-02,-1.25e-02,5.59e-02,2.29e-01,6.16e-01,6.39e-01,6.88e-01,7.35e-01,7.18e-01,4.14e-01,0.00e+00,2.18e-02,2.17e-01,3.79e-01,3.36e-01,3.96e-01,5.32e-01,6.02e-01,6.13e-01,6.17e-01,6.15e-01,6.69e-01,7.17e-01,8.46e-01,7.23e-01,0.00e+00,0.00e+00,5.31e-01,6.64e-01,6.08e-01,6.43e-01,6.16e-01,5.71e-01,5.78e-01,5.96e-01,6.23e-01,6.69e-01,7.43e-01,9.06e-01,1.02e+00,0.00e+00,0.00e+00,0.00e+00,5.77e-01,6.28e-01,5.21e-01,5.29e-01,5.32e-01,5.34e-01,5.85e-01,6.14e-01,6.83e-01,7.89e-01,9.27e-01,1.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,4.63e-01,4.73e-01,5.38e-01,5.77e-01,5.88e-01,6.55e-01,7.68e-01,8.22e-01,9.18e-01,1.03e+00
0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00
0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00
0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00
0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00
0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00
-6.34e-01,-7.60e-01,-7.41e-01,-5.69e-01,-7.41e-01,-7.13e-01,-6.86e-01,-6.62e-01,-5.24e-01,3.04e-01,6.40e-01,6.47e-01,5.41e-01,3.02e-01,-8.42e-02,-4.50e-01,-6.65e-01,-6.88e-01,-5.98e-01,-5.67e-01,-6.34e-01,-6.20e-01,-6.21e-01,-4.55e-01,2.28e-01,6.59e-01,7.46e-01,7.35e-01,5.00e-01,9.47e-02,-4.10e-01,-4.90e-01,-4.92e-01,-4.41e-01,-3.74e-01,-3.80e-01,-3.78e-01,-3.71e-01,-2.66e-01,2.85e-01,6.56e-01,7.37e-01,7.16e-01,5.21e-01,1.93e-01,-5.14e-01,-6.23e-01,-5.89e-01,-5.44e-01,-5.19e-01,-5.09e-01,-5.08e-01,-4.80e-01,-3.91e-01,2.97e-01,6.60e-01,7.32e-01,6.90e-01,4.90e-01,7.40e-02,-5.23e-01,-6.42e-01,-6.22e-01,-5.44e-01,-4.93e-01,-5.46e-01,-4.88e-01,-4.73e-01,-3.64e-01,3.42e-01,6.37e-01,6.87e-01,6.80e-01,5.53e-01,1.75e-02,-5.91e-01,-6.06e-01,-5.68e-01,-5.17e-01,-3.86e-01,-4.97e-01,-4.66e-01,-4.27e-01,-2.40e-01,4.35e-01,6.89e-01,7.14e-01,6.64e-01,5.80e-01,1.50e-01,-5.79e-01,-5.37e-01,-4.85e-01,-4.18e-01,-4.01e-01,-4.67e-01,-4.13e-01,-3.99e-01,-1.72e-01,5.03e-01,6.74e-01,6.98e-01,6.59e-01,4.99e-01,9.84e-02,-7.79e-01,-7.89e-01,-7.16e-01,-6.30e-01,-6.38e-01,-6.32e-01,-5.54e-01,-4.83e-01,-2.86e-01,3.38e-01,5.37e-01,5.63e-01,5.23e-01,3.26e-01,-6.06e-02,-6.78e-01,-7.46e-01,-7.31e-01,-6.92e-01,-6.76e-01,-6.74e-01,-5.71e-01,-4.65e-01,-1.84e-01,6.15e-01,7.07e-01,7.08e-01,6.12e-01,3.88e-01,-2.91e-01,0.00e+00,-6.24e-01,-4.20e-01,-2.69e-01,-2.24e-01,-6.60e-02,2.48e-01,6.17e-01,7.90e-01,8.75e-01,8.65e-01,8.43e-01,8.05e-01,5.82e-01,1.42e-01,0.00e+00,0.00e+00,1.32e-01,3.35e-01,4.41e-01,7.20e-01,8.86e-01,9.36e-01,9.49e-01,9.43e-01,9.19e-01,9.01e-01,8.46e-01,6.82e-01,4.59e-01,0.00e+00,0.00e+00,0.00e+00,5.75e-01,9.93e-01,1.01e+00,9.77e-01,9.79e-01,9.79e-01,9.65e-01,9.51e-01,9.15e-01,8.31e-01,6.64e-01,4.63e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,1.00e+00,1.10e+00,1.00e+00,9.83e-01,9.77e-01,9.44e-01,8.54e-01,7.82e-01,5.37e-01,2.84e-01
-6.01e-01,-7.30e-01,-6.99e-01,-5.43e-01,-7.19e-01,-6.91e-01,-6.64e-01,-6.40e-01,-5.09e-01,2.83e-01,6.05e-01,6.12e-01,5.00e-01,2.66e-01,-6.74e-02,-4.12e-01,-6.22e-01,-6.47e-01,-5.60e-01,-5.32e-01,-6.02e-01,-5.86e-01,-5.86e-01,-4.31e-01,2.26e-01,6.30e-01,7.17e-01,7.10e-01,4.94e-01,1.15e-01,-3.70e-01,-4.49e-01,-4.53e-01,-4.01e-01,-3.36e-01,-3.42e-01,-3.40e-01,-3.35e-01,-2.33e-01,2.94e-01,6.41e-01,7.16e-01,7.02e-01,5.21e-01,2.04e-01,-4.74e-01,-5.78e-01,-5.49e-01,-5.05e-01,-4.83e-01,-4.73e-01,-4.72e-01,-4.43e-01,-3.60e-01,2.97e-01,6.41e-01,7.04e-01,6.68e-01,4.88e-01,9.06e-02,-4.83e-01,-6.02e-01,-5.83e-01,-5.05e-01,-4.59e-01,-5.10e-01,-4.54e-01,-4.39e-01,-3.39e-01,3.34e-01,6.15e-01,6.62e-01,6.54e-01,5.36e-01,3.58e-02,-5.47e-01,-5.68e-01,-5.27e-01,-4.75e-01,-3.48e-01,-4.59e-01,-4.29e-01,-3.92e-01,-2.17e-01,4.25e-01,6.66e-01,6.89e-01,6.40e-01,5.61e-01,1.56e-01,-5.35e-01,-4.96e-01,-4.44e-01,-3.79e-01,-3.64e-01,-4.28e-01,-3.84e-01,-3.70e-01,-1.52e-01,4.86e-01,6.44e-01,6.70e-01,6.27e-01,4.80e-01,9.87e-02,-7.59e-01,-7.71e-01,-7.00e-01,-6.19e-01,-6.28e-01,-6.23e-01,-5.46e-01,-4.79e-01,-2.91e-01,3.09e-01,5.02e-01,5.28e-01,4.90e-01,2.94e-01,-7.69e-02,-6.59e-01,-7.08e-01,-6.92e-01,-6.54e-01,-6.39e-01,-6.36e-01,-5.33e-01,-4.30e-01,-1.59e-01,6.02e-01,6.84e-01,6.81e-01,5.90e-01,3.68e-01,-2.85e-01,0.00e+00,-5.98e-01,-3.74e-01,-2.24e-01,-1.77e-01,-1.57e-02,2.92e-01,6.42e-01,7.97e-01,8.64e-01,8.48e-01,8.26e-01,7.88e-01,5.76e-01,1.51e-01,0.00e+00,0.00e+00,1.63e-01,3.68e-01,4.95e-01,7.54e-01,9.03e-01,9.47e-01,9.51e-01,9.32e-01,9.05e-01,8.86e-01,8.33e-01,6.81e-01,4.73e-01,0.00e+00,0.00e+00,0.00e+00,5.72e-01,9.46e-01,1.02e+00,1.00e+00,9.81e-01,9.77e-01,9.59e-01,9.45e-01,9.08e-01,8.23e-01,6.63e-01,4.73e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,1.10e+00,1.00e+00,1.06e+00,9.86e-01,9.72e-01,9.51e-01,8.57e-01,7.84e-01,5.40e-01,2.90e-01
-6.06e-01,-7.49e-01,-7.24e-01,-5.49e-01,-7.30e-01,-6.98e-01,-6.73e-01,-6.53e-01,-5.16e-01,3.19e-01,6.47e-01,6.48e-01,5.33e-01,2.83e-01,-7.31e-02,-4.25e-01,-6.49e-01,-6.78e-01,-5.86e-01,-5.55e-01,-6.30e-01,-6.14e-01,-6.14e-01,-4.56e-01,2.31e-01,6.54e-01,7.44e-01,7.39e-01,5.07e-01,1.10e-01,-3.91e-01,-4.80e-01,-4.89e-01,-4.37e-01,-3.68e-01,-3.75e-01,-3.74e-01,-3.71e-01,-2.68e-01,2.80e-01,6.49e-01,7.32e-01,7.16e-01,5.24e-01,1.92e-01,-4.96e-01,-6.14e-01,-5.88e-01,-5.44e-01,-5.21e-01,-5.13e-01,-5.13e-01,-4.85e-01,-4.02e-01,2.80e-01,6.50e-01,7.20e-01,6.81e-01,4.89e-01,6.52e-02,-5.08e-01,-6.40e-01,-6.24e-01,-5.46e-01,-4.97e-01,-5.52e-01,-4.97e-01,-4.83e-01,-3.82e-01,3.18e-01,6.24e-01,6.77e-01,6.65e-01,5.39e-01,8.32e-03,-5.73e-01,-6.06e-01,-5.69e-01,-5.17e-01,-3.89e-01,-5.04e-01,-4.74e-01,-4.39e-01,-2.61e-01,4.12e-01,6.77e-01,7.03e-01,6.48e-01,5.61e-01,1.35e-01,-5.56e-01,-5.29e-01,-4.84e-01,-4.13e-01,-4.00e-01,-4.70e-01,-4.24e-01,-4.14e-01,-1.90e-01,4.85e-01,6.59e-01,6.90e-01,6.46e-01,4.91e-01,9.06e-02,-7.51e-01,-7.73e-01,-7.03e-01,-6.19e-01,-6.30e-01,-6.29e-01,-5.51e-01,-4.86e-01,-2.93e-01,3.28e-01,5.29e-01,5.57e-01,5.18e-01,3.19e-01,-6.59e-02,-6.41e-01,-7.05e-01,-6.86e-01,-6.50e-01,-6.35e-01,-6.40e-01,-5.43e-01,-4.42e-01,-1.68e-01,6.21e-01,7.10e-01,7.15e-01,6.26e-01,4.03e-01,-2.76e-01,0.00e+00,-5.80e-01,-3.57e-01,-1.97e-01,-1.67e-01,-9.48e-03,2.99e-01,6.47e-01,8.04e-01,8.83e-01,8.71e-01,8.56e-01,8.24e-01,6.23e-01,1.88e-01,0.00e+00,0.00e+00,1.75e-01,3.96e-01,5.09e-01,7.61e-01,9.04e-01,9.47e-01,9.59e-01,9.50e-01,9.30e-01,9.17e-01,8.71e-01,7.31e-01,5.27e-01,0.00e+00,0.00e+00,0.00e+00,5.30e-01,9.27e-01,9.92e-01,1.01e+00,9.97e-01,9.85e-01,9.75e-01,9.67e-01,9.40e-01,8.72e-01,7.25e-01,5.38e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,1.00e+00,1.06e+00,1.00e+00,1.04e+00,1.00e+00,9.76e-01,9.01e-01,8.39e-01,6.14e-01,3.69e-01
-6.38e-01,-7.71e-01,-7.51e-01,-5.62e-01,-7.40e-01,-7.09e-01,-6.86e-01,-6.67e-01,-5.17e-01,3.52e-01,6.88e-01,6.92e-01,5.71e-01,3.00e-01,-9.55e-02,-4.63e-01,-6.88e-01,-7.15e-01,-6.21e-01,-5.85e-01,-6.60e-01,-6.44e-01,-6.43e-01,-4.74e-01,2.40e-01,6.85e-01,7.73e-01,7.62e-01,5.15e-01,9.37e-02,-4.31e-01,-5.24e-01,-5.32e-01,-4.81e-01,-4.11e-01,-4.18e-01,-4.17e-01,-4.13e-01,-3.04e-01,2.64e-01,6.59e-01,7.50e-01,7.26e-01,5.23e-01,1.69e-01,-5.39e-01,-6.57e-01,-6.30e-01,-5.84e-01,-5.60e-01,-5.50e-01,-5.50e-01,-5.23e-01,-4.36e-01,2.76e-01,6.69e-01,7.47e-01,7.07e-01,4.91e-01,3.42e-02,-5.46e-01,-6.82e-01,-6.64e-01,-5.86e-01,-5.33e-01,-5.90e-01,-5.31e-01,-5.17e-01,-4.11e-01,3.24e-01,6.47e-01,7.03e-01,6.92e-01,5.57e-01,-9.83e-03,-6.16e-01,-6.46e-01,-6.10e-01,-5.62e-01,-4.27e-01,-5.43e-01,-5.12e-01,-4.76e-01,-2.88e-01,4.17e-01,7.02e-01,7.29e-01,6.72e-01,5.78e-01,1.21e-01,-5.98e-01,-5.68e-01,-5.24e-01,-4.48e-01,-4.34e-01,-5.07e-01,-4.54e-01,-4.41e-01,-2.06e-01,5.04e-01,6.91e-01,7.21e-01,6.81e-01,5.14e-01,9.13e-02,-7.52e-01,-7.74e-01,-7.00e-01,-6.09e-01,-6.19e-01,-6.19e-01,-5.39e-01,-4.69e-01,-2.67e-01,3.71e-01,5.74e-01,6.03e-01,5.63e-01,3.65e-01,-3.76e-02,-6.41e-01,-7.23e-01,-7.03e-01,-6.62e-01,-6.46e-01,-6.56e-01,-5.57e-01,-4.51e-01,-1.66e-01,6.50e-01,7.47e-01,7.55e-01,6.69e-01,4.46e-01,-2.60e-01,0.00e+00,-5.91e-01,-3.74e-01,-2.06e-01,-1.82e-01,-3.06e-02,2.85e-01,6.44e-01,8.13e-01,9.03e-01,8.97e-01,8.85e-01,8.57e-01,6.60e-01,2.05e-01,0.00e+00,0.00e+00,1.65e-01,3.88e-01,4.89e-01,7.48e-01,8.99e-01,9.44e-01,9.66e-01,9.68e-01,9.53e-01,9.43e-01,9.03e-01,7.68e-01,5.52e-01,0.00e+00,0.00e+00,0.00e+00,5.20e-01,9.24e-01,9.65e-01,9.95e-01,1.01e+00,9.99e-01,9.87e-01,9.82e-01,9.64e-01,9.08e-01,7.65e-01,5.77e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,9.83e-01,9.86e-01,1.04e+00,1.00e+00,1.03e+00,9.94e-01,9.29e-01,8.75e-01,6.64e-01,4.20e-01
-6.49e-01,-7.70e-01,-7.43e-01,-5.64e-01,-7.34e-01,-7.04e-01,-6.83e-01,-6.60e-01,-5.07e-01,3.61e-01,6.95e-01,7.00e-01,5.83e-01,2.92e-01,-9.43e-02,-4.76e-01,-6.91e-01,-7.15e-01,-6.23e-01,-5.85e-01,-6.58e-01,-6.41e-01,-6.37e-01,-4.68e-01,2.48e-01,6.90e-01,7.77e-01,7.63e-01,5.13e-01,8.10e-02,-4.45e-01,-5.33e-01,-5.40e-01,-4.87e-01,-4.19e-01,-4.25e-01,-4.22e-01,-4.19e-01,-3.09e-01,2.60e-01,6.55e-01,7.49e-01,7.27e-01,5.23e-01,1.60e-01,-5.51e-01,-6.61e-01,-6.34e-01,-5.86e-01,-5.60e-01,-5.49e-01,-5.47e-01,-5.18e-01,-4.30e-01,2.82e-01,6.75e-01,7.52e-01,7.10e-01,4.97e-01,3.05e-02,-5.56e-01,-6.85e-01,-6.64e-01,-5.83e-01,-5.34e-01,-5.87e-01,-5.27e-01,-5.07e-01,-4.01e-01,3.38e-01,6.58e-01,7.14e-01,7.04e-01,5.65e-01,4.39e-03,-6.25e-01,-6.53e-01,-6.12e-01,-5.62e-01,-4.25e-01,-5.40e-01,-5.06e-01,-4.69e-01,-2.81e-01,4.28e-01,7.11e-01,7.39e-01,6.85e-01,5.90e-01,1.34e-01,-6.04e-01,-5.72e-01,-5.24e-01,-4.44e-01,-4.31e-01,-5.03e-01,-4.49e-01,-4.32e-01,-1.93e-01,5.16e-01,7.00e-01,7.33e-01,6.92e-01,5.26e-01,1.04e-01,-7.48e-01,-7.67e-01,-6.89e-01,-5.96e-01,-6.05e-01,-6.04e-01,-5.23e-01,-4.50e-01,-2.46e-01,3.89e-01,5.88e-01,6.16e-01,5.79e-01,3.82e-01,-2.26e-02,-6.44e-01,-7.25e-01,-7.04e-01,-6.62e-01,-6.44e-01,-6.53e-01,-5.52e-01,-4.42e-01,-1.56e-01,6.59e-01,7.54e-01,7.63e-01,6.80e-01,4.61e-01,-2.41e-01,0.00e+00,-5.92e-01,-3.78e-01,-2.07e-01,-1.80e-01,-2.87e-02,2.88e-01,6.48e-01,8.19e-01,9.07e-01,8.99e-01,8.88e-01,8.62e-01,6.68e-01,2.13e-01,0.00e+00,0.00e+00,1.66e-01,3.86e-01,4.86e-01,7.50e-01,9.05e-01,9.48e-01,9.67e-01,9.70e-01,9.55e-01,9.45e-01,9.06e-01,7.73e-01,5.59e-01,0.00e+00,0.00e+00,0.00e+00,5.30e-01,9.22e-01,9.60e-01,9.82e-01,9.99e-01,1.01e+00,9.97e-01,9.86e-01,9.68e-01,9.13e-01,7.69e-01,5.88e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,9.77e-01,9.72e-01,1.00e+00,1.03e+00,1.00e+00,1.02e+00,9.44e-01,8.86e-01,6.72e-01,4.35e-01
-6.41e-01,-7.28e-01,-7.06e-01,-5.33e-01,-6.86e-01,-6.55e-01,-6.34e-01,-6.09e-01,-4.51e-01,4.03e-01,7.09e-01,7.16e-01,5.97e-01,3.23e-01,-8.67e-02,-4.86e-01,-6.84e-01,-7.01e-01,-6.05e-01,-5.68e-01,-6.33e-01,-6.14e-01,-6.02e-01,-4.27e-01,2.78e-01,7.00e-01,7.77e-01,7.64e-01,5.06e-01,7.15e-02,-4.65e-01,-5.43e-01,-5.45e-01,-4.93e-01,-4.26e-01,-4.30e-01,-4.28e-01,-4.23e-01,-3.13e-01,2.49e-01,6.45e-01,7.38e-01,7.13e-01,5.11e-01,1.50e-01,-5.62e-01,-6.61e-01,-6.26e-01,-5.76e-01,-5.51e-01,-5.40e-01,-5.33e-01,-5.02e-01,-4.08e-01,2.98e-01,6.78e-01,7.55e-01,7.20e-01,4.98e-01,2.67e-02,-5.59e-01,-6.79e-01,-6.52e-01,-5.69e-01,-5.17e-01,-5.72e-01,-5.08e-01,-4.86e-01,-3.78e-01,3.59e-01,6.71e-01,7.21e-01,7.15e-01,5.82e-01,2.25e-02,-6.28e-01,-6.48e-01,-6.01e-01,-5.51e-01,-4.16e-01,-5.22e-01,-4.87e-01,-4.46e-01,-2.51e-01,4.47e-01,7.21e-01,7.47e-01,6.95e-01,6.02e-01,1.52e-01,-6.06e-01,-5.63e-01,-5.12e-01,-4.26e-01,-4.09e-01,-4.78e-01,-4.19e-01,-3.99e-01,-1.57e-01,5.40e-01,7.15e-01,7.43e-01,7.12e-01,5.52e-01,1.40e-01,-6.99e-01,-7.18e-01,-6.35e-01,-5.37e-01,-5.46e-01,-5.45e-01,-4.63e-01,-3.90e-01,-1.87e-01,4.28e-01,6.13e-01,6.42e-01,6.08e-01,4.24e-01,4.26e-02,-5.97e-01,-6.81e-01,-6.58e-01,-6.09e-01,-5.89e-01,-6.03e-01,-5.02e-01,-3.92e-01,-1.07e-01,6.79e-01,7.66e-01,7.78e-01,7.08e-01,5.03e-01,-1.76e-01,0.00e+00,-5.47e-01,-3.26e-01,-1.47e-01,-1.27e-01,2.07e-02,3.30e-01,6.67e-01,8.24e-01,9.03e-01,8.94e-01,8.88e-01,8.70e-01,7.04e-01,2.73e-01,0.00e+00,0.00e+00,2.08e-01,4.30e-01,5.20e-01,7.66e-01,9.06e-01,9.42e-01,9.60e-01,9.61e-01,9.48e-01,9.45e-01,9.16e-01,8.10e-01,6.18e-01,0.00e+00,0.00e+00,0.00e+00,5.66e-01,9.20e-01,9.43e-01,9.65e-01,9.75e-01,9.83e-01,9.97e-01,9.93e-01,9.77e-01,9.36e-01,8.17e-01,6.55e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,9.44e-01,9.51e-01,9.76e-01,9.94e-01,1.02e+00,1.00e+00,1.02e+00,9.36e-01,7.38e-01,5.17e-01
-6.21e-01,-6.73e-01,-6.59e-01,-4.63e-01,-6.08e-01,-5.64e-01,-5.63e-01,-5.16e-01,-3.34e-01,5.15e-01,7.80e-01,7.76e-01,6.40e-01,3.95e-01,-2.65e-02,-4.82e-01,-6.59e-01,-6.64e-01,-5.62e-01,-5.20e-01,-5.83e-01,-5.61e-01,-5.43e-01,-3.61e-01,3.48e-01,7.44e-01,8.07e-01,7.95e-01,5.47e-01,8.27e-02,-4.81e-01,-5.55e-01,-5.46e-01,-4.94e-01,-4.26e-01,-4.33e-01,-4.27e-01,-4.19e-01,-3.08e-01,2.55e-01,6.49e-01,7.37e-01,7.19e-01,5.25e-01,1.41e-01,-5.61e-01,-6.50e-01,-6.09e-01,-5.58e-01,-5.25e-01,-5.05e-01,-5.06e-01,-4.70e-01,-3.71e-01,3.43e-01,7.11e-01,7.77e-01,7.44e-01,5.32e-01,4.66e-02,-5.56e-01,-6.61e-01,-6.22e-01,-5.38e-01,-4.84e-01,-5.36e-01,-4.65e-01,-4.40e-01,-3.22e-01,4.13e-01,7.11e-01,7.55e-01,7.47e-01,6.21e-01,5.57e-02,-6.16e-01,-6.32e-01,-5.78e-01,-5.23e-01,-3.82e-01,-4.91e-01,-4.50e-01,-4.04e-01,-2.01e-01,4.93e-01,7.55e-01,7.77e-01,7.29e-01,6.46e-01,1.87e-01,-5.83e-01,-5.36e-01,-4.80e-01,-3.83e-01,-3.63e-01,-4.41e-01,-3.66e-01,-3.44e-01,-9.03e-02,5.92e-01,7.56e-01,7.78e-01,7.51e-01,6.19e-01,2.31e-01,-5.71e-01,-6.00e-01,-5.08e-01,-4.02e-01,-4.09e-01,-4.15e-01,-3.32e-01,-2.57e-01,-5.07e-02,5.29e-01,6.91e-01,7.15e-01,6.89e-01,5.33e-01,1.63e-01,-4.60e-01,-5.71e-01,-5.50e-01,-4.88e-01,-4.67e-01,-4.94e-01,-3.95e-01,-2.82e-01,2.65e-03,7.42e-01,8.18e-01,8.34e-01,7.91e-01,6.24e-01,-3.21e-02,0.00e+00,-4.16e-01,-2.00e-01,-1.65e-02,-1.59e-02,1.18e-01,4.08e-01,6.96e-01,8.33e-01,9.01e-01,8.97e-01,9.06e-01,9.07e-01,8.00e-01,3.97e-01,0.00e+00,0.00e+00,3.00e-01,5.19e-01,5.65e-01,7.68e-01,8.76e-01,8.96e-01,9.21e-01,9.33e-01,9.35e-01,9.41e-01,9.46e-01,8.93e-01,7.06e-01,0.00e+00,0.00e+00,0.00e+00,5.75e-01,8.87e-01,8.69e-01,8.95e-01,9.05e-01,9.12e-01,9.43e-01,9.77e-01,9.91e-01,9.82e-01,9.10e-01,7.68e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,8.54e-01,8.57e-01,9.01e-01,9.29e-01,9.44e-01,1.02e+00,1.00e+00,1.06e+00,8.77e-01,6.80e-01
-5.94e-01,-6.46e-01,-6.21e-01,-4.19e-01,-5.51e-01,-5.07e-01,-5.12e-01,-4.62e-01,-2.87e-01,5.41e-01,7.92e-01,7.90e-01,6.56e-01,4.03e-01,-2.55e-02,-4.72e-01,-6.38e-01,-6.42e-01,-5.46e-01,-5.05e-01,-5.60e-01,-5.39e-01,-5.27e-01,-3.48e-01,3.46e-01,7.32e-01,7.94e-01,7.76e-01,5.31e-01,6.16e-02,-4.84e-01,-5.60e-01,-5.55e-01,-5.01e-01,-4.39e-01,-4.47e-01,-4.40e-01,-4.33e-01,-3.28e-01,2.16e-01,6.10e-01,7.01e-01,6.80e-01,4.87e-01,1.07e-01,-5.58e-01,-6.44e-01,-6.11e-01,-5.58e-01,-5.27e-01,-5.05e-01,-5.09e-01,-4.76e-01,-3.84e-01,3.11e-01,6.84e-01,7.51e-01,7.10e-01,5.10e-01,3.21e-02,-5.54e-01,-6.58e-01,-6.19e-01,-5.37e-01,-4.88e-01,-5.34e-01,-4.65e-01,-4.43e-01,-3.25e-01,3.91e-01,6.88e-01,7.33e-01,7.23e-01,6.00e-01,4.11e-02,-6.04e-01,-6.30e-01,-5.77e-01,-5.23e-01,-3.87e-01,-4.92e-01,-4.54e-01,-4.14e-01,-2.20e-01,4.63e-01,7.30e-01,7.54e-01,7.06e-01,6.30e-01,1.74e-01,-5.64e-01,-5.33e-01,-4.84e-01,-3.80e-01,-3.63e-01,-4.44e-01,-3.69e-01,-3.50e-01,-1.00e-01,5.66e-01,7.35e-01,7.61e-01,7.30e-01,6.09e-01,2.46e-01,-4.96e-01,-5.36e-01,-4.46e-01,-3.45e-01,-3.49e-01,-3.59e-01,-2.80e-01,-2.11e-01,-1.12e-02,5.43e-01,6.97e-01,7.20e-01,6.97e-01,5.57e-01,1.88e-01,-3.67e-01,-4.97e-01,-4.77e-01,-4.15e-01,-4.00e-01,-4.37e-01,-3.50e-01,-2.48e-01,2.18e-02,7.27e-01,8.08e-01,8.32e-01,8.04e-01,6.60e-01,2.49e-02,0.00e+00,-3.30e-01,-1.27e-01,5.16e-02,3.61e-02,1.57e-01,4.17e-01,6.68e-01,7.97e-01,8.62e-01,8.65e-01,8.87e-01,9.01e-01,8.33e-01,4.46e-01,0.00e+00,0.00e+00,3.43e-01,5.49e-01,5.62e-01,7.37e-01,8.23e-01,8.34e-01,8.66e-01,8.86e-01,9.00e-01,9.12e-01,9.37e-01,9.16e-01,7.44e-01,0.00e+00,0.00e+00,0.00e+00,5.56e-01,8.43e-01,8.03e-01,8.28e-01,8.41e-01,8.47e-01,8.83e-01,9.18e-01,9.72e-01,9.99e-01,9.50e-01,8.22e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,7.82e-01,7.84e-01,8.39e-01,8.75e-01,8.86e-01,9.36e-01,1.06e+00,1.00e+00,9.77e-01,7.70e-01
-4.41e-01,-4.23e-01,-4.10e-01,-2.29e-01,-3.04e-01,-2.71e-01,-2.80e-01,-2.38e-01,-8.73e-02,5.47e-01,6.94e-01,7.03e-01,5.86e-01,4.21e-01,-2.87e-03,-3.81e-01,-4.91e-01,-4.84e-01,-4.01e-01,-3.70e-01,-3.96e-01,-3.80e-01,-3.64e-01,-2.09e-01,3.27e-01,6.15e-01,6.57e-01,6.37e-01,4.33e-01,4.02e-02,-4.24e-01,-4.80e-01,-4.72e-01,-4.33e-01,-3.86e-01,-3.87e-01,-3.86e-01,-3.79e-01,-2.97e-01,1.23e-01,4.55e-01,5.35e-01,5.08e-01,3.54e-01,5.34e-02,-4.64e-01,-5.23e-01,-4.90e-01,-4.41e-01,-4.19e-01,-4.00e-01,-3.98e-01,-3.72e-01,-2.95e-01,2.50e-01,5.47e-01,6.09e-01,5.85e-01,4.09e-01,1.93e-02,-4.52e-01,-5.24e-01,-4.82e-01,-4.18e-01,-3.71e-01,-4.12e-01,-3.51e-01,-3.38e-01,-2.44e-01,3.28e-01,5.68e-01,5.98e-01,5.92e-01,5.13e-01,5.30e-02,-4.78e-01,-4.98e-01,-4.52e-01,-4.11e-01,-3.04e-01,-3.76e-01,-3.51e-01,-3.17e-01,-1.59e-01,3.74e-01,5.92e-01,6.14e-01,5.77e-01,5.28e-01,1.48e-01,-4.36e-01,-4.16e-01,-3.84e-01,-2.75e-01,-2.58e-01,-3.25e-01,-2.55e-01,-2.42e-01,-4.26e-02,4.71e-01,6.13e-01,6.29e-01,6.18e-01,5.38e-01,2.75e-01,-2.30e-01,-2.82e-01,-2.04e-01,-1.17e-01,-1.17e-01,-1.33e-01,-7.33e-02,-2.46e-02,1.26e-01,5.26e-01,6.29e-01,6.53e-01,6.42e-01,5.67e-01,3.09e-01,-8.76e-02,-2.20e-01,-1.98e-01,-1.36e-01,-1.24e-01,-1.83e-01,-1.32e-01,-5.91e-02,1.40e-01,6.34e-01,6.94e-01,7.35e-01,7.56e-01,6.92e-01,2.19e-01,0.00e+00,-6.15e-02,1.23e-01,2.85e-01,2.42e-01,3.11e-01,4.79e-01,5.92e-01,6.49e-01,6.82e-01,6.93e-01,7.38e-01,7.81e-01,8.45e-01,5.76e-01,0.00e+00,0.00e+00,4.68e-01,6.31e-01,5.79e-01,6.45e-01,6.50e-01,6.27e-01,6.53e-01,6.79e-01,7.12e-01,7.48e-01,8.17e-01,9.10e-01,8.20e-01,0.00e+00,0.00e+00,0.00e+00,5.26e-01,6.83e-01,5.86e-01,6.04e-01,6.09e-01,6.16e-01,6.72e-01,7.04e-01,7.83e-01,9.04e-01,1.00e+00,9.18e-01,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,5.37e-01,5.40e-01,6.14e-01,6.64e-01,6.72e-01,7.38e-01,8.77e-01,9.77e-01,1.00e+00,9.60e-01
-3.37e-01,-2.11e-01,-1.95e-01,-1.03e-01,-6.85e-02,-5.03e-02,-8.48e-02,-3.70e-02,9.25e-02,5.22e-01,5.73e-01,5.55e-01,4.87e-01,3.71e-01,1.90e-02,-3.56e-01,-3.61e-01,-3.39e-01,-2.77e-01,-2.57e-01,-2.47e-01,-2.34e-01,-1.97e-01,-8.66e-02,2.76e-01,4.58e-01,4.70e-01,4.59e-01,2.71e-01,-5.62e-02,-4.19e-01,-4.35e-01,-4.21e-01,-3.89e-01,-3.61e-01,-3.62e-01,-3.56e-01,-3.53e-01,-2.99e-01,-1.57e-02,2.41e-01,3.22e-01,3.13e-01,1.91e-01,-3.97e-02,-4.13e-01,-4.14e-01,-3.85e-01,-3.39e-01,-3.19e-01,-3.02e-01,-2.98e-01,-2.65e-01,-2.03e-01,1.79e-01,3.87e-01,4.27e-01,4.13e-01,2.79e-01,-2.85e-02,-3.90e-01,-3.98e-01,-3.57e-01,-3.01e-01,-2.66e-01,-2.85e-01,-2.36e-01,-2.03e-01,-1.29e-01,2.74e-01,4.40e-01,4.61e-01,4.64e-01,4.02e-01,8.76e-02,-3.94e-01,-3.99e-01,-3.46e-01,-3.00e-01,-2.27e-01,-2.64e-01,-2.34e-01,-1.95e-01,-6.94e-02,3.02e-01,4.49e-01,4.69e-01,4.53e-01,4.19e-01,1.76e-01,-3.38e-01,-3.18e-01,-2.85e-01,-1.81e-01,-1.60e-01,-2.04e-01,-1.37e-01,-1.18e-01,4.04e-02,3.93e-01,4.82e-01,5.02e-01,5.06e-01,4.66e-01,3.24e-01,1.45e-02,-3.65e-02,3.85e-02,1.18e-01,1.21e-01,1.04e-01,1.51e-01,1.88e-01,2.93e-01,5.24e-01,5.60e-01,5.79e-01,5.88e-01,5.80e-01,4.48e-01,1.59e-01,1.34e-02,3.19e-02,8.83e-02,9.50e-02,3.07e-02,5.71e-02,1.04e-01,2.32e-01,5.18e-01,5.44e-01,6.00e-01,6.66e-01,6.90e-01,4.42e-01,0.00e+00,1.58e-01,3.03e-01,4.37e-01,3.73e-01,3.97e-01,4.76e-01,4.76e-01,4.71e-01,4.72e-01,4.79e-01,5.45e-01,6.08e-01,7.70e-01,6.68e-01,0.00e+00,0.00e+00,5.31e-01,6.32e-01,5.31e-01,5.10e-01,4.57e-01,4.04e-01,4.16e-01,4.45e-01,4.84e-01,5.35e-01,6.32e-01,8.11e-01,8.46e-01,0.00e+00,0.00e+00,0.00e+00,4.74e-01,4.77e-01,3.46e-01,3.56e-01,3.63e-01,3.68e-01,4.30e-01,4.69e-01,5.59e-01,7.02e-01,8.92e-01,1.03e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,0.00e+00,2.84e-01,2.90e-01,3.69e-01,4.20e-01,4.35e-01,5.17e-01,6.80e-01,7.70e-01,9.60e-01,1.00e+00


==> anc/tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_binwidth_covariance.csv <==
5.38445546722370882e-01,1.94218735193554926e-01,2.17000127550346339e-01,1.83596309569187460e-01,1.52379171617493786e-01,1.86225815334367883e-01,2.27631567626130904e-01,1.86651930607230593e-01,1.14878869080102738e-01,-3.44780962245362574e-02,-1.06163914932626821e-01,-5.00665296146901098e-02,-1.85006805423919944e-02,-2.53052317897927131e-03,3.38595910603824851e-03,1.17130717976401288e+00,9.43181880523931704e-01,1.11728272043815258e+00,1.01291735250990378e+00,1.07065246624366450e+00,1.06991120494328351e+00,1.07823129606106072e+00,9.35875582461444422e-01,5.90551466582745932e-01,4.72541147549540227e-02,-3.14249178652918015e-01,-2.44774141020959429e-01,-9.13792861027803993e-02,-2.75759740402863095e-03,1.16612816692336779e-02,3.12172877647669100e+00,3.16830183495741569e+00,3.13925943422840392e+00,3.16697608700244437e+00,3.23420394164007829e+00,3.33753038742644748e+00,3.29392374672687449e+00,3.13637586754046715e+00,2.59637842840694733e+00,6.36589152942621084e-01,-3.63605675361383107e-01,-3.64632529326979593e-01,-1.50435989893970778e-01,-5.14714742518039732e-03,1.40894168922535371e-02,4.32588275439495185e+00,5.02939326707327616e+00,4.48360121735432493e+00,4.35130449374473027e+00,4.35535353590610708e+00,4.57637040675009921e+00,4.45866879762295465e+00,3.79429767231323378e+00,2.79233332020212854e+00,-2.87604013715778931e-03,-1.19005645031916729e+00,-8.93399281196805450e-01,-2.95575499739747893e-01,-2.95339153556094386e-02,1.84113369448644475e-02,4.98520891884515560e+00,6.03957548066503680e+00,6.14083064972053272e+00,5.38038315591522309e+00,5.00307884985366336e+00,5.31873600868137064e+00,4.98567904164257936e+00,4.27591936700455300e+00,2.84650321343775570e+00,-6.01103798097659126e-01,-1.77481674463684458e+00,-1.26077729875164835e+00,-5.30999808186301325e-01,-6.92531115817115323e-02,1.35970642280043123e-02,7.12552210630676086e+00,7.50669420836824042e+00,6.82106048540805787e+00,6.15133891052455350e+00,4.89916727182894007e+00,6.02785815033677963e+00,5.53006550480428682e+00,4.55668208609057324e+00,2.49802683839809614e+00,-1.27401062426413647e+00,-2.46211692617473377e+00,-1.54503383818066098e+00,-6.14362680347263712e-01,-1.07411283755421930e-01,3.33531140001403327e-03,7.28730476606340538e+00,6.56867108628706031e+00,5.73248430395426212e+00,5.25198466181637702e+00,4.79882312993258608e+00,5.61837142516359833e+00,4.85995101298686993e+00,4.07287389320344051e+00,1.81662305234748489e+00,-2.27906597850329584e+00,-2.93555993412549876e+00,-1.76613206465941319e+00,-7.40790191269243947e-01,-1.23771109260607734e-01,-4.17777807612384165e-03,3.64866743355746115e+00,6.18197941472951218e+00,4.81265751833250999e+00,3.86154953505400744e+00,3.97108661110201666e+00,4.10365717421488974e+00,3.13220995162644922e+00,2.14268316787029889e+00,3.78185664605918959e-01,-3.25873341444673503e+00,-3.04121951364875276e+00,-1.63205492277950115e+00,-7.26462409202317971e-01,-1.42063525436355698e-01,-1.25822784084117442e-02,1.10366144208132996e-01,8.01066985607798010e+00,9.52094565060886566e+00,8.27131876536578758e+00,7.54302471366718930e+00,7.16501336595487004e+00,5.46498795593023967e+00,3.73533941400678149e+00,1.77307098650563089e+00,-1.72452400741298328e+00,-1.78225323029636051e+00,-9.87681370875270193e-01,-4.04859897337894514e-01,-8.34913810474723350e-02,1.29753177884852980e-02,0.00000000000000000e+00,5.34536926799485945e-01,4.30482140336160057e+00,3.70799618082330529e+00,3.23898270640326613e+00,2.40137206102235901e+00,1.10517458340484853e+00,-3.64974988458854233e-01,-1.49699289179139394e+00,-2.52843763576744607e+00,-1.59759845513150833e+00,-8.01670160260614773e-01,-3.74350489839007372e-01,-6.32069005637682507e-02,5.99605380143183094e-03,0.00000000000000000e+00,0.00000000000000000e+00,1.64237007756973696e-01,4.22968450707983945e-01,3.80510295907051987e-01,-4.42893780321201525e-01,-1.33506601277752912e+00,-1.67116385006458579e+00,-1.88854875542473133e+00,-1.88236283791531056e+00,-1.01803665540835353e+00,-4.55692716952957988e-01,-2.18525599969446843e-01,-5.48192681803769469e-02,-7.78073993617914555e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.51205202771284016e-04,-5.27178565046908965e-01,-1.15766332535925387e+00,-1.26674923843890030e+00,-1.17342041354962667e+00,-1.00665518822606503e+00,-7.65435825279640381e-01,-3.52149575555024796e-01,-1.52395466433229126e-01,-9.13767534118952451e-02,-2.55289096811883269e-02,-9.03204814210594419e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-4.89164327184629585e-02,-1.12262992158172412e-01,-9.84423378264432103e-02,-8.24991703879099370e-02,-5.61781286179270645e-02,-3.05601935579853448e-02,-1.50938694479726652e-02,-9.07477630870828257e-03,-3.28288064732249179e-03,-1.44141094441741814e-03
1.94218735193554926e-01,3.56252150781077137e-01,2.08384003429376852e-01,1.35968218946239477e-01,1.49814966593463217e-01,1.75682732744674136e-01,2.08232028253705015e-01,1.85272267202096358e-01,1.26244231132480483e-01,-9.82784361146161155e-03,-7.13256849550008426e-02,-3.73031292514950027e-02,-1.39945550976320020e-02,-7.55001995479301791e-04,2.12305129917031996e-03,6.65145204913578758e-01,7.05182290381193622e-01,8.24921071834352482e-01,7.52960407521198527e-01,7.91300980774009011e-01,8.47848540925739136e-01,8.68393988940446282e-01,8.17808371313457294e-01,5.31545582436821151e-01,4.81625110842046483e-02,-2.40494828192427457e-01,-1.96225580389754295e-01,-7.49603815438692755e-02,-7.17514805080195564e-03,4.83018962310187861e-03,1.70953495578904779e+00,1.94693414006830667e+00,2.03041775816844394e+00,2.02911744264639626e+00,2.01458387094856084e+00,2.08573544056355997e+00,2.08735880305714439e+00,2.00011317568003477e+00,1.58759569610893059e+00,1.46886668967377704e-01,-4.92249846171903038e-01,-3.79537040620777755e-01,-1.58020273171630643e-01,-1.76957605553230632e-02,5.09290906716207328e-03,2.67532900669702833e+00,3.56517756377016326e+00,3.30010296684782256e+00,3.23619132106920127e+00,3.27372425544406997e+00,3.45430195194077294e+00,3.40487588065201585e+00,3.06165053170166157e+00,2.36758490200108662e+00,9.47894086392697260e-02,-9.22173365504633802e-01,-7.06040735935338559e-01,-2.43758032370791744e-01,-2.80340139146423757e-02,1.07524109193111207e-02,3.12685636099393127e+00,4.55402764095763146e+00,4.75068228167483131e+00,4.20011201632105990e+00,3.94338733094585425e+00,4.30373068505733070e+00,4.16548622995236517e+00,3.83168321482374541e+00,2.74033162449976553e+00,-1.68562158651474919e-01,-1.19844980678068014e+00,-8.95482680358836047e-01,-3.72961402720262625e-01,-4.68997478549769073e-02,1.22439505207521081e-02,4.67231060357300532e+00,5.39792196021593806e+00,5.08817277537293577e+00,4.79695505414911505e+00,3.76929195416564022e+00,4.81856022593540878e+00,4.60776221871682878e+00,4.17376110131743250e+00,2.64884732516063170e+00,-5.73055746024924595e-01,-1.74256377071694279e+00,-1.09941883454599387e+00,-4.27056866580943273e-01,-6.97454308739928613e-02,6.96812546693098989e-03,4.92893776070889711e+00,4.79149992514619782e+00,4.36033752262914120e+00,4.06008042078731535e+00,3.91756799833498714e+00,4.84456895173985469e+00,4.46023396112831882e+00,4.01545155932107622e+00,2.27375573189503211e+00,-1.16405113052346709e+00,-1.93406543995577018e+00,-1.20362067050796151e+00,-4.81169097837507387e-01,-6.77187304319799427e-02,7.01024191822703039e-03,3.45829998019361007e+00,6.23515897945419884e+00,5.33437454880145978e+00,4.76718621450990554e+00,4.99176977493022189e+00,5.26217919543846957e+00,4.61131329346614738e+00,3.80998392607703762e+00,2.16018376430712644e+00,-1.31956736426009691e+00,-1.75210696152715362e+00,-9.56680176198241083e-01,-4.07567682101469597e-01,-5.48878073518255932e-02,1.14111636566637045e-02,9.30824470532618936e-02,6.64054613437799546e+00,7.88570742315096052e+00,7.02598448511795937e+00,6.47408243093635338e+00,6.17804183856016742e+00,4.78672235239724397e+00,3.41050101377118864e+00,1.74823448250398839e+00,-1.20442551461977865e+00,-1.31801451095655864e+00,-7.20585582413397208e-01,-2.69038063059623966e-01,-3.78940609253784685e-02,2.29120598056136264e-02,0.00000000000000000e+00,4.08822757605724285e-01,3.31384141894331519e+00,2.86836249044231240e+00,2.47908169719425064e+00,1.76067398623900950e+00,7.00711646678339850e-01,-5.16310119562210734e-01,-1.42911968341315521e+00,-2.22601188682342599e+00,-1.39253197459620481e+00,-6.81980208840640811e-01,-3.19816742848801572e-01,-4.72169955604587049e-02,6.03808348936867370e-03,0.00000000000000000e+00,0.00000000000000000e+00,1.03539434476402195e-01,1.87947801031749240e-01,9.14353301126367563e-02,-6.06986663923389846e-01,-1.32114450558735586e+00,-1.58179741337740332e+00,-1.71902424862960967e+00,-1.65821875217143799e+00,-8.84687341858510501e-01,-3.89827167761065851e-01,-1.81852529425095388e-01,-4.25883984840470242e-02,-5.74761513520007355e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-1.21056895340658412e-03,-5.27528695947141801e-01,-1.13111997374820938e+00,-1.18736537096903327e+00,-1.08922320640819059e+00,-9.22076374018798162e-01,-6.72172971316383538e-01,-3.09692161516062214e-01,-1.30297252120286061e-01,-7.48152554634496370e-02,-1.98039739780202749e-02,-5.53323001142702608e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-4.45627009294502011e-02,-1.03540322973867879e-01,-9.23195437084975978e-02,-7.56688005540811226e-02,-5.06153301866374555e-02,-2.63612839612697783e-02,-1.24312089826845371e-02,-7.49561159521749693e-03,-2.39080390993731380e-03,-6.83720787722436182e-04
2.17000127550346339e-01,2.08384003429376852e-01,4.87836403693399590e-01,1.88090790782658057e-01,1.78716622257775237e-01,2.10572184705373033e-01,2.60262537470635769e-01,2.36275252269174674e-01,1.60722128494808686e-01,-2.89013946096742039e-03,-7.89539785874979055e-02,-4.07148825849492774e-02,-1.53764617387295091e-02,-7.38727828065883444e-04,2.29700262524931524e-03,7.69593125955805757e-01,8.12436106003070369e-01,1.01454076827006956e+00,8.80435240430775479e-01,9.02112336233793499e-01,1.01159124009583734e+00,1.05353429101880036e+00,1.01070554788670974e+00,6.79655128833137501e-01,1.12309756791554013e-01,-2.45305164305089640e-01,-2.09887398459652208e-01,-8.08060390408796153e-02,-6.87533302222860434e-03,5.26372270352076788e-03,1.92075136394545365e+00,2.28191468746564263e+00,2.33664452704143244e+00,2.43089383321171049e+00,2.35863750470561095e+00,2.49821817255262379e+00,2.50357455530026618e+00,2.36714015286897173e+00,1.89957038087611174e+00,2.18946758703402328e-01,-5.46158094951429529e-01,-4.19020079421530578e-01,-1.71671673567800193e-01,-1.84710417796095962e-02,6.86781950420448876e-03,3.03272829761418539e+00,4.25232565766415060e+00,3.91133947243831992e+00,3.91549935020167172e+00,3.90615987625034311e+00,4.16292725529921892e+00,4.19765658718687806e+00,3.84803659773304307e+00,3.00707251094599837e+00,3.14686164099403753e-01,-9.33988427091722473e-01,-7.52106915415124200e-01,-2.56998427815940622e-01,-1.89446073243616543e-02,1.43628531921084143e-02,3.57813699822867459e+00,5.31953017841958342e+00,5.62902093956300398e+00,5.07028176528799168e+00,4.68945415872181304e+00,5.31548106738674875e+00,5.18535630599108277e+00,4.87486930340094826e+00,3.53558435662700932e+00,1.24219990461308508e-01,-1.16956823724828451e+00,-9.18839129431577750e-01,-3.84813259808036490e-01,-4.17077298833190141e-02,2.06809887793784897e-02,5.37212786697293776e+00,6.18483105899251218e+00,6.04615816337721945e+00,5.91041202710943825e+00,4.74140080585353108e+00,6.05246982772383646e+00,5.81802186770436247e+00,5.29692496305720439e+00,3.41763187320070072e+00,-3.24305779676341610e-01,-1.80922074614424577e+00,-1.13073043972129428e+00,-4.23879737878694374e-01,-6.45459807523687673e-02,1.26083987213175593e-02,5.78443928814716113e+00,5.62430399884944610e+00,5.27886312447360595e+00,5.12720544734251238e+00,4.84969148937843908e+00,6.07262832358606541e+00,5.56449883686285851e+00,5.16116239388448683e+00,3.16108632895900232e+00,-1.00750444918222226e+00,-2.02582288778085307e+00,-1.25445844762690872e+00,-5.11887211338159398e-01,-6.31048653447427305e-02,1.30021884274468744e-02,4.17774927699898235e+00,7.51359886089896634e+00,6.65575372073992888e+00,6.02860617244824404e+00,6.30106184116898671e+00,6.67087286349698427e+00,6.04932085719247148e+00,5.10797336373779842e+00,3.16150160298331118e+00,-1.06321795772960681e+00,-1.78666723496474966e+00,-9.88559033620752814e-01,-4.09829914276227614e-01,-5.08954187797325472e-02,1.73764331318304668e-02,1.08399547198017254e-01,7.75053196965799440e+00,9.34536637342523413e+00,8.34601766622661323e+00,7.74063554814663224e+00,7.38455434438851377e+00,5.78041209795253152e+00,4.23176377911336488e+00,2.27588141802713118e+00,-1.20276319516429853e+00,-1.41446941813909999e+00,-7.85466397434049335e-01,-2.70783490745808819e-01,-3.47523444330652478e-02,2.96892709884408780e-02,0.00000000000000000e+00,4.65179800288743839e-01,3.84118989288358081e+00,3.36099404966625537e+00,2.84574090569907279e+00,2.11301394068317139e+00,8.51487652913545223e-01,-5.43315054910966655e-01,-1.59951372432487915e+00,-2.54737779125478703e+00,-1.58726856993846366e+00,-7.81846559923002893e-01,-3.62113579628671745e-01,-4.95059241452584231e-02,6.44950347550874402e-03,0.00000000000000000e+00,0.00000000000000000e+00,1.19867692424408798e-01,1.82113499929712458e-01,5.24550243114875817e-02,-7.41054430248481721e-01,-1.59901093969173336e+00,-1.88167644134626766e+00,-2.00921620769310794e+00,-1.94375876108421197e+00,-1.03877123561093776e+00,-4.57592250375319753e-01,-2.12122998900847570e-01,-4.84269636087513652e-02,-6.45418580455290290e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-1.68882199364914199e-04,-6.19642783420450982e-01,-1.35400225561134335e+00,-1.41711643501983242e+00,-1.29752946314897222e+00,-1.09922284287473637e+00,-7.97510383021468261e-01,-3.65283574722219784e-01,-1.56486063314960205e-01,-8.88639573738094352e-02,-2.39704018537007651e-02,-5.99885313769316607e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-5.31808453051415692e-02,-1.21541364387394046e-01,-1.09292473864406103e-01,-9.02710869806142707e-02,-5.98501415567089246e-02,-3.13431567406063163e-02,-1.49153105350519309e-02,-8.81949792951665194e-03,-2.83689210021211089e-03,-7.73743717825948335e-04
1.83596309569187460e-01,1.35968218946239477e-01,1.88090790782658057e-01,3.02099209310057404e-01,1.65793785846060304e-01,1.49770076988456763e-01,1.82024769678691106e-01,1.64369007893101382e-01,1.21440416853207001e-01,2.29297931390463720e-02,-3.77784229670553792e-02,-1.98875737200283273e-02,-7.43824408041194023e-03,5.19753243680998308e-04,2.83622470285640723e-03,7.32794764077085325e-01,6.32649386641607636e-01,7.22143333187484804e-01,7.54298708144818253e-01,7.55594847290807392e-01,7.61817707783345677e-01,8.00104125956752510e-01,7.29414966890101102e-01,5.26944082263662184e-01,1.74855318384100178e-01,-8.84905103971581342e-02,-9.50221021665550863e-02,-3.26607660651148587e-02,4.91660580207545651e-03,9.68571565136193934e-03,1.86028436836024569e+00,1.95983980972267569e+00,2.00913321354647634e+00,2.08230574469886864e+00,2.15572200155535487e+00,2.23523939603140454e+00,2.23996552881888444e+00,2.13707309761878061e+00,1.84797785652825008e+00,6.64087128530798432e-01,-3.64742102204678592e-02,-1.20405747591063317e-01,-4.10738262360443515e-02,8.82471441788223142e-03,1.23435145889428770e-02,2.66479053418531908e+00,3.25227482306496318e+00,3.03496194196340463e+00,3.06193683774940295e+00,3.12156083063603029e+00,3.35710596449704868e+00,3.26189573899029028e+00,2.88653907231713314e+00,2.28716619145989819e+00,6.01512450440985225e-01,-3.35148888665887712e-01,-3.54574951365287050e-01,-8.28843511371363389e-02,6.76341272245577566e-03,1.75767063548800916e-02,3.12225290854901338e+00,4.01585048605159578e+00,4.22241354002291391e+00,3.86608024704750530e+00,3.73812045854204777e+00,3.97642748398197110e+00,3.92548747619025917e+00,3.50650585745448140e+00,2.60916908517086465e+00,4.29563605513342384e-01,-5.56707674196594837e-01,-4.98637207012647521e-01,-1.96480366979844057e-01,-7.69845298257162188e-03,1.70624426662087519e-02,4.42332814799213914e+00,4.89643546635463967e+00,4.67429507739315664e+00,4.49345392214565198e+00,3.87142418548770184e+00,4.55624397853137797e+00,4.30672146911659670e+00,3.82724190425904975e+00,2.59195190661693964e+00,1.53271320634188080e-01,-9.16500262123307929e-01,-6.32976045274777022e-01,-2.26635228004064465e-01,-2.52368620370864299e-02,1.17116643031228724e-02,4.75391958418271887e+00,4.61582732313449107e+00,4.21967961174517825e+00,4.13835584667952272e+00,3.91385941936269610e+00,4.47939561404135755e+00,4.22164961231008462e+00,3.71708784355283584e+00,2.34020740105305469e+00,-3.01720680828964694e-01,-1.08262522324004018e+00,-7.34543904325431152e-01,-2.87561726045680921e-01,-2.97755156374770527e-02,1.16216894267912145e-02,2.87553891270564765e+00,5.08169901878284858e+00,4.40419437643280887e+00,4.02857415476851344e+00,4.19009009073333960e+00,4.36033639243358540e+00,3.85477244064195679e+00,3.22195592788167184e+00,1.99198448467831901e+00,-5.79973489932639308e-01,-1.06071275867121795e+00,-5.97985394035884688e-01,-2.51787414018086908e-01,-2.98467509766570001e-02,9.94781989754834825e-03,8.04065586528230902e-02,5.62029407572293582e+00,6.79796378441775229e+00,6.27421434889349605e+00,5.86608417239359259e+00,5.57398986363100324e+00,4.53261437299416947e+00,3.42298307962858583e+00,2.07621706025088848e+00,-2.50252660545852323e-01,-6.19776442688105611e-01,-3.63904636951514315e-01,-1.22937400643844466e-01,-8.08417075559890452e-03,2.20898177883806987e-02,0.00000000000000000e+00,3.70397227752498837e-01,3.26873051228218836e+00,3.10852457040880159e+00,2.72236833885277507e+00,2.18339747167223219e+00,1.35031207945404619e+00,3.74019407834598139e-01,-3.86017129325955277e-01,-1.12927500032751182e+00,-7.55654136121967190e-01,-3.60646719083314138e-01,-1.63415664143762407e-01,-1.32604492764219258e-02,1.23249900857394911e-02,0.00000000000000000e+00,0.00000000000000000e+00,1.51707587393365789e-01,5.95782967483623027e-01,5.41824506229194536e-01,-1.16016443778716710e-02,-5.86153703565979400e-01,-8.60756773951961929e-01,-1.00026607575755677e+00,-1.01914726757057861e+00,-5.45444776798100772e-01,-2.34028459635816699e-01,-1.02284574697843203e-01,-1.90652884883837984e-02,7.95354063669097570e-05,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.06647986738359806e-03,-2.68000081770985554e-01,-6.90298235433965734e-01,-7.54457885422010310e-01,-7.14628144998368686e-01,-6.13138100524590612e-01,-4.42914252882970039e-01,-2.05462700952399629e-01,-8.36894540882130028e-02,-4.53074634981445734e-02,-1.04000208114471051e-02,-2.62676307045983486e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-3.02886654477748686e-02,-6.99681958383864128e-02,-6.14258028209121246e-02,-5.00855164873849762e-02,-3.36725603253799563e-02,-1.75444237392129651e-02,-7.76628038672134372e-03,-4.41209359152389298e-03,-1.17716119744622812e-03,-3.02876004728229464e-04
1.52379171617493786e-01,1.49814966593463217e-01,1.78716622257775237e-01,1.65793785846060304e-01,2.60799867055256707e-01,2.13351933797046922e-01,1.96722170104832006e-01,1.73572562699885913e-01,1.25703400907109408e-01,1.30850505205838772e-02,-4.44692620919943382e-02,-2.40369097404101589e-02,-8.12247352626922769e-03,3.93973399686468754e-04,1.74972585175686983e-03,5.00560398896077730e-01,5.64925269052138246e-01,6.80100729474990562e-01,6.13037845225430256e-01,6.90055577295066058e-01,7.27140304715286789e-01,7.26537224531338843e-01,7.06603718421519034e-01,4.94969403370293048e-01,1.01090122102866886e-01,-1.47128255857814361e-01,-1.34878959853739738e-01,-5.17368902103957917e-02,-4.37927092119293464e-03,3.59823774104374612e-03,1.19188741697214984e+00,1.45662570191753260e+00,1.52147655498175127e+00,1.56429418169467138e+00,1.52069489858896967e+00,1.59691195010872766e+00,1.61003719355725772e+00,1.54885879513525770e+00,1.23731953081459145e+00,1.27719309658007651e-01,-3.71126139039051450e-01,-2.82385522951621060e-01,-1.17254783163477122e-01,-1.31474488926529992e-02,3.84170287194520637e-03,1.97023421169951307e+00,2.77453421718518278e+00,2.60865546649135238e+00,2.63248089282817821e+00,2.66798582600942513e+00,2.81481709141658687e+00,2.84528200824460908e+00,2.60343716759350041e+00,2.06294551056798436e+00,2.62918868729865252e-01,-5.99865588676865791e-01,-4.91829121112181800e-01,-1.63274687412002573e-01,-1.37827891279005549e-02,9.65447671152474575e-03,2.34235505169279756e+00,3.54997738507925042e+00,3.78216093482151239e+00,3.46630952984286012e+00,3.27991925465245293e+00,3.62061346545257345e+00,3.57856900191640293e+00,3.34151691268974460e+00,2.50616834285577994e+00,1.77116111244372321e-01,-7.41581046252883791e-01,-5.90422950839022853e-01,-2.41042983654908616e-01,-2.38817908040739393e-02,1.34314704708555950e-02,3.50951195870282806e+00,4.17970835971495980e+00,4.07111481013471455e+00,3.95223161781569754e+00,3.19981619900565750e+00,4.07185181801877683e+00,3.95818189890711780e+00,3.64372744449811181e+00,2.43081937490715427e+00,-1.17035912266983469e-01,-1.15365078252228903e+00,-7.43234160437393876e-01,-2.75502010239610629e-01,-4.02158953353991475e-02,1.04797871716747898e-02,3.81132055379297130e+00,3.78796668593504293e+00,3.55540005159894479e+00,3.48934935649027889e+00,3.37432470594560741e+00,4.18250717553679685e+00,3.93175845929993306e+00,3.63622373890261485e+00,2.27345740877643454e+00,-5.09915361606529505e-01,-1.25346721373147219e+00,-7.93415487267812192e-01,-3.05852800054664253e-01,-3.44411562458477385e-02,1.23710313232034477e-02,3.12394560300141766e+00,5.64841056453237567e+00,5.03341405672666209e+00,4.68202432672191371e+00,4.93023919280258482e+00,5.18896654669877933e+00,4.71921492024134892e+00,4.05588645318250585e+00,2.65226819783358225e+00,-3.29216438847785231e-01,-9.97653000088501107e-01,-5.60559737680170311e-01,-2.24231708747684444e-01,-1.41648706945417622e-02,1.84018649296297382e-02,8.36909173417057367e-02,5.72234626853112616e+00,6.87119414715185428e+00,6.23030012327648208e+00,5.77240582506353306e+00,5.45511696889719655e+00,4.26993759680326157e+00,3.14378716237795830e+00,1.74536149275910857e+00,-6.90396206913031052e-01,-8.89145392174646942e-01,-4.76343947469581974e-01,-1.55528672196998285e-01,-9.70847760509939949e-03,2.58462490711090717e-02,0.00000000000000000e+00,3.56243949435663509e-01,2.95043089213445997e+00,2.64689370408274582e+00,2.22108247594024855e+00,1.61080828258779651e+00,6.97438705322906194e-01,-3.26582976922155155e-01,-1.08350111590694254e+00,-1.73072300302896864e+00,-1.08240833562733130e+00,-5.13026000634908663e-01,-2.34629292914566301e-01,-2.64859706444428716e-02,8.62733589582646669e-03,0.00000000000000000e+00,0.00000000000000000e+00,9.98237090550170431e-02,2.29353617836466545e-01,7.05788351575729611e-02,-5.26570356365643977e-01,-1.13741905642691488e+00,-1.36906084496701141e+00,-1.44744760158505992e+00,-1.36017980877245437e+00,-7.17146362317575448e-01,-3.09302707620432271e-01,-1.38582460110233230e-01,-2.87590265078062901e-02,-2.24198705746672710e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-8.78797355262066248e-04,-4.44234639538656051e-01,-1.00840029699868716e+00,-1.04511568100966445e+00,-9.52062839796778859e-01,-8.04801764151404697e-01,-5.69076833013180572e-01,-2.59705950358874116e-01,-1.07463528286017435e-01,-5.82406548274550587e-02,-1.41394842126724603e-02,-2.79930819125139788e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-3.88731466577290491e-02,-9.13054509206967235e-02,-8.04766976826121055e-02,-6.49297591171441729e-02,-4.31503529941501124e-02,-2.22199873098640061e-02,-1.00401873319022946e-02,-5.72043925728216163e-03,-1.53448108115226251e-03,-1.98965166709193355e-04
1.86225815334367883e-01,1.75682732744674136e-01,2.10572184705373033e-01,1.49770076988456763e-01,2.13351933797046922e-01,3.55774165132306697e-01,3.02403170979220648e-01,2.11988127004500759e-01,1.46468345281099033e-01,2.20663041257176742e-02,-4.51726906759869484e-02,-2.45494502647435574e-02,-8.00755541913428064e-03,8.92549881657280788e-04,2.53730018177948310e-03,6.19943592328639381e-01,6.77136942698731037e-01,8.27523569066465070e-01,7.56812274314459077e-01,7.92246267073346666e-01,9.23082278381743282e-01,9.16064386653106411e-01,8.40699684120558843e-01,5.92787779235231183e-01,1.52899485421719411e-01,-1.45209474440612080e-01,-1.40848397865682734e-01,-5.29082828122380139e-02,-2.18042865147553182e-03,5.58933775621143960e-03,1.48440315621751373e+00,1.78817313294884861e+00,1.88479844480965619e+00,1.95350071135725223e+00,1.93879047512409941e+00,2.01676783342052213e+00,2.03435913340415819e+00,1.97040026449142269e+00,1.60636694804639935e+00,2.98852865212480001e-01,-3.34319221083654694e-01,-2.86078914635450099e-01,-1.13431692919782570e-01,-7.95992246809786204e-03,6.72505565355560608e-03,2.41248829587385227e+00,3.35041093747303664e+00,3.15835249041465937e+00,3.19588643333995170e+00,3.29187082512451257e+00,3.52150452012537674e+00,3.50575860169725395e+00,3.21106519699907356e+00,2.55352541558750268e+00,4.65180615001866360e-01,-5.74400933506895583e-01,-5.09960495179020756e-01,-1.62523815970166907e-01,-7.10392774395421454e-03,1.46245227654866142e-02,2.86016215094236381e+00,4.26292994679121406e+00,4.59423310154196951e+00,4.24115571087452814e+00,4.00800546572022043e+00,4.43712985306744034e+00,4.41656545290331959e+00,4.12783943821909460e+00,3.14984546335184090e+00,4.25678635365154767e-01,-7.20745190709056183e-01,-6.15846686937638110e-01,-2.44847610561172407e-01,-1.85603140248119906e-02,1.82415150377291599e-02,4.25172050840505733e+00,5.05730866418413427e+00,4.96752254095920964e+00,4.83730345114891325e+00,4.00950569228579301e+00,4.99945720583975461e+00,4.90038310275335309e+00,4.50668695297642596e+00,3.06543441149900708e+00,1.12327099224042645e-01,-1.16504386204490307e+00,-7.76986395327416646e-01,-2.79484542878991604e-01,-3.37893938273451863e-02,1.54902856802131336e-02,4.63686888743251302e+00,4.63820999522846922e+00,4.40203777792709872e+00,4.33825867683531019e+00,4.20917187003000848e+00,5.10759594071450440e+00,4.86602500713484076e+00,4.49422584418590176e+00,2.92294713332424827e+00,-3.27842056089867939e-01,-1.29937268338229983e+00,-8.41505027101370429e-01,-3.22850637674310215e-01,-2.71981288973567048e-02,1.90549857434176191e-02,3.71158264301469831e+00,6.66391482452749528e+00,5.98033961213567533e+00,5.61081875459727186e+00,5.90480974800551550e+00,6.22164301430194921e+00,5.69020882361521796e+00,4.92694471413914581e+00,3.30448438439710701e+00,-1.61775595027216335e-01,-1.01242468512863648e+00,-5.84621707853177353e-01,-2.28218413898541639e-01,-7.35181109217629501e-03,2.30894978980220496e-02,1.01250612848142879e-01,6.73076053718798928e+00,8.08238705887001174e+00,7.40493294199460639e+00,6.88657397117694003e+00,6.53483546760475598e+00,5.22279221883724620e+00,3.88415395851008682e+00,2.24484096114727016e+00,-6.00998145361586134e-01,-9.09406735866338245e-01,-4.95162372002961593e-01,-1.55753479229390451e-01,-2.79956224282262118e-03,3.19920317534890739e-02,0.00000000000000000e+00,4.33174210027762574e-01,3.61032109053205152e+00,3.29447113939858882e+00,2.79031188706745681e+00,2.10110586303003100e+00,1.03888180670776409e+00,-1.60759721035951986e-01,-1.04710758021012329e+00,-1.84020656104981417e+00,-1.16831013129657491e+00,-5.48164755367294143e-01,-2.48636342973870050e-01,-2.40217408927637446e-02,1.28962595574837816e-02,0.00000000000000000e+00,0.00000000000000000e+00,1.39576010671899925e-01,4.11126015481908746e-01,2.43243219767815960e-01,-4.54861410674326783e-01,-1.17313935138182424e+00,-1.46396970000821036e+00,-1.57145010512099370e+00,-1.49491497844304155e+00,-7.87765484632616531e-01,-3.39744504865341301e-01,-1.49795827362016437e-01,-2.93735191149612426e-02,-1.37089772200584426e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-4.78829989970491602e-04,-4.75451222530123285e-01,-1.11242449034755597e+00,-1.16413891158717675e+00,-1.06456069805624365e+00,-8.99304276983983741e-01,-6.36833802650598080e-01,-2.88239191650026594e-01,-1.17510942520586165e-01,-6.36275713349419569e-02,-1.49652101353235957e-02,-2.87017049039383753e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-4.39645329131402515e-02,-1.03030102721377900e-01,-9.03961806406040902e-02,-7.30862473163644971e-02,-4.86113202967985783e-02,-2.49417160561839386e-02,-1.09570297441817979e-02,-6.18511065451764555e-03,-1.61120315125714533e-03,-1.71701709809650064e-04
2.27631567626130904e-01,2.08232028253705015e-01,2.60262537470635769e-01,1.82024769678691106e-01,1.96722170104832006e-01,3.02403170979220648e-01,4.50588626055825558e-01,3.41399243586081258e-01,1.96893332786921005e-01,2.41757412190093252e-02,-5.83146785121004818e-02,-2.76484193333724725e-02,-7.95702439608886834e-03,1.38518953923860255e-03,2.85462272288992090e-03,7.71485445204891040e-01,8.15628527668522896e-01,9.95376908129240179e-01,9.29737923218770135e-01,9.42312425219109961e-01,1.05957311252602304e+00,1.14909392964772206e+00,1.05618378262003354e+00,7.40584911596010587e-01,2.02986912539844216e-01,-1.53385766931827622e-01,-1.56548232877765814e-01,-5.83896787784552382e-02,-1.65233770603819756e-03,6.98492498897634092e-03,1.85625548621027936e+00,2.23082696842861194e+00,2.34144968828059508e+00,2.43316774543654990e+00,2.41917037611071262e+00,2.56156311078117627e+00,2.54763715691721782e+00,2.46134000073763515e+00,2.03615990447529560e+00,4.62353492044434988e-01,-3.17623131794282754e-01,-2.98012989176729137e-01,-1.25565106886964317e-01,-7.14588750857039681e-03,9.74200932692603078e-03,2.94285410150512217e+00,4.04596898905899494e+00,3.87123940615367790e+00,3.93222088631244171e+00,4.01068966763258583e+00,4.25018846071765921e+00,4.35761571946967674e+00,3.96774288216749538e+00,3.20633578775643713e+00,6.83891358035929042e-01,-6.17140674417790080e-01,-5.48248382132057399e-01,-1.62263947118715585e-01,-1.80207993348302400e-03,1.89355661038698476e-02,3.51583677092096147e+00,5.13406575793050113e+00,5.57632627153894944e+00,5.16416237238881948e+00,4.90960700865412569e+00,5.39707358640456292e+00,5.40026631929571188e+00,4.99267747507423909e+00,3.79855732289032799e+00,6.21667983643383382e-01,-7.68681252462070752e-01,-7.03036507247499554e-01,-2.76462721109317855e-01,-1.43782445922405588e-02,2.46290245213048285e-02,5.15296407151174662e+00,6.16913508372029096e+00,6.06489478670804871e+00,5.83355361281612872e+00,4.84671024834909936e+00,6.13692658763260468e+00,5.96469818227807291e+00,5.43634686479216001e+00,3.71260432578201272e+00,2.27293828026310735e-01,-1.32968846185421641e+00,-8.87230163586647302e-01,-3.11348810324496184e-01,-3.72876786776980135e-02,1.89796153312878357e-02,5.49080507672637630e+00,5.57243708622536271e+00,5.31002267455463617e+00,5.28019063009693301e+00,5.05977382071225268e+00,6.24744328400169824e+00,5.89617158640150674e+00,5.48981679153847235e+00,3.54737165636798402e+00,-3.29946004895044498e-01,-1.47558748206832391e+00,-9.84471317975470717e-01,-3.60438059734950411e-01,-3.13677984958727410e-02,2.05469803329752614e-02,4.24158066475709461e+00,7.66850620116224224e+00,6.87923168157645737e+00,6.43893767220006907e+00,6.77972334161689982e+00,7.16721778026491840e+00,6.54335832605948919e+00,5.65815801265503016e+00,3.77407230330860788e+00,-2.69379240092152639e-01,-1.24365547468092918e+00,-7.05360734139281464e-01,-2.78052501644596273e-01,-1.36463792722952594e-02,2.70946995693250557e-02,1.12389088645262467e-01,7.79556170375532176e+00,9.44313157467684583e+00,8.61105710835754934e+00,8.05577220558469342e+00,7.65604890614875355e+00,6.10808923796004866e+00,4.57217572298044850e+00,2.67571814595092361e+00,-6.73329849440237327e-01,-1.05865969149224526e+00,-5.82640368611481052e-01,-1.82856202345204666e-01,-7.38170713371186487e-03,3.61710967956950444e-02,0.00000000000000000e+00,4.90446550213265442e-01,4.12341665976042293e+00,3.75700217761272670e+00,3.17973873424107678e+00,2.39777251947504944e+00,1.20217308432086734e+00,-1.67978624135995042e-01,-1.20893317553128643e+00,-2.13080045640458060e+00,-1.34200619317322278e+00,-6.44731812895273704e-01,-2.90055504008956189e-01,-2.86936192726150868e-02,1.41986553929726398e-02,0.00000000000000000e+00,0.00000000000000000e+00,1.48262347117112586e-01,3.80761418329123968e-01,2.07658528527477959e-01,-5.87439840970649163e-01,-1.40857737917171733e+00,-1.72423628949042618e+00,-1.83993270493447914e+00,-1.75371975367023536e+00,-9.26588468385638686e-01,-3.96839496019218363e-01,-1.78574562761468963e-01,-3.61843843231960116e-02,-2.00481414603146833e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-4.05980950655521384e-04,-5.59445004864656870e-01,-1.30040419016335118e+00,-1.35768857700008327e+00,-1.24067859892821253e+00,-1.04858131384630493e+00,-7.43516382746162052e-01,-3.39854823400194850e-01,-1.40526841644095901e-01,-7.61456797764511750e-02,-1.82779185906880824e-02,-3.89567725729361627e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-5.09908306401350431e-02,-1.19500739436477210e-01,-1.05303598774980273e-01,-8.54394279907978588e-02,-5.69294143929251137e-02,-2.91405534141733827e-02,-1.31828946996803038e-02,-7.53189836305339418e-03,-2.00766777007744699e-03,-3.49471353656351778e-04
1.86651930607230593e-01,1.85272267202096358e-01,2.36275252269174674e-01,1.64369007893101382e-01,1.73572562699885913e-01,2.11988127004500759e-01,3.41399243586081258e-01,3.92080307571838371e-01,2.65708281977909355e-01,5.32446826778710872e-02,-4.12566394126888461e-02,-1.89206625983192184e-02,-5.09561188378924394e-03,2.10782982101330235e-03,2.83462641540649244e-03,6.27861553581557930e-01,7.05510869820337616e-01,8.72513068467601016e-01,8.34105793391888839e-01,8.54213501312542256e-01,9.33495850608961342e-01,9.89028736948503129e-01,1.00899559177218157e+00,7.32209996077576752e-01,2.28153921076987343e-01,-9.96255939030944032e-02,-1.15069066673601908e-01,-4.07943705962073300e-02,9.63889085031818284e-04,6.11967746489188325e-03,1.47206111945135221e+00,1.84048696826471025e+00,1.99524422542877233e+00,2.09831686228866232e+00,2.09023412557585830e+00,2.21894324138986443e+00,2.22929623530695720e+00,2.16168028856637040e+00,1.79195208745639278e+00,4.52882459369152168e-01,-2.29324360994471455e-01,-2.32635052705254530e-01,-9.08942716741380913e-02,-2.95655671496114882e-03,9.25976050789898905e-03,2.43456578558978043e+00,3.49964873542341337e+00,3.39904149320165816e+00,3.47424891949703474e+00,3.58539263963312438e+00,3.86006754898749538e+00,3.92710316556406314e+00,3.63925749250070130e+00,3.00547980116557945e+00,8.45745626609940682e-01,-3.60993500294245373e-01,-3.97912297992651098e-01,-1.10611929823159094e-01,8.56211464461589279e-03,1.86832274340226513e-02,2.93115413939832248e+00,4.49376165274360240e+00,4.98232609717484909e+00,4.65853525220961640e+00,4.43652914403351595e+00,4.94934599583361656e+00,5.00655884679818453e+00,4.72301348772188057e+00,3.71859676830848818e+00,9.22241867946644533e-01,-4.16754017778518338e-01,-4.70278228155877831e-01,-1.81370749646133533e-01,7.01239895172450908e-04,2.49392304366833628e-02,4.37536358143649551e+00,5.32475784185860412e+00,5.38457153380794562e+00,5.31675044446421641e+00,4.47882191911609695e+00,5.63761780443501781e+00,5.57009366934368710e+00,5.20570803373440683e+00,3.72246864473115524e+00,6.78234693682300605e-01,-8.45382451661888856e-01,-5.99524256772273834e-01,-1.87581265423492405e-01,-1.16044074510681262e-02,2.09864216230165358e-02,4.72552383175474944e+00,4.94528245699419156e+00,4.86298295289472104e+00,4.86520322759444124e+00,4.74237327237358475e+00,5.78471107492409686e+00,5.64289400183521384e+00,5.32643107717835385e+00,3.67518693446879396e+00,2.46887825046887749e-01,-9.38254588163703218e-01,-6.72856461470801581e-01,-2.36044974174840050e-01,-4.87995404011128472e-05,2.64667460416037614e-02,3.97538893021969209e+00,7.22667078378843630e+00,6.63598282124007177e+00,6.35030288468933879e+00,6.70626102009065495e+00,7.09018059383601162e+00,6.61741302043425961e+00,5.86832722547933816e+00,4.18624370766187592e+00,4.92322499180941842e-01,-6.55415012039197054e-01,-4.05976878675751607e-01,-1.40338784264066957e-01,1.77911307327623877e-02,3.26833607194195117e-02,1.01565862053426215e-01,6.94345818766983669e+00,8.39852858550951176e+00,7.76918669356238389e+00,7.32284701694983386e+00,6.98613614983267439e+00,5.70274677281274123e+00,4.36883131954758586e+00,2.68872944735886588e+00,-2.52459045342147304e-01,-7.11586315587987017e-01,-4.08173287863290601e-01,-1.05268556595853699e-01,1.28248482642644504e-02,3.76258578102273422e-02,0.00000000000000000e+00,4.36727799491449464e-01,3.68528567656083839e+00,3.40039088742290696e+00,2.87200774473092668e+00,2.24348824607948627e+00,1.19456558763883303e+00,-2.37545502811512578e-02,-9.10640708520736752e-01,-1.72661005807266776e+00,-1.09435401232158802e+00,-5.18167575930435054e-01,-2.30516822668516252e-01,-1.68597320632988407e-02,1.45671751187472238e-02,0.00000000000000000e+00,0.00000000000000000e+00,1.34790421447249675e-01,3.75719781590996116e-01,1.99580066814140505e-01,-5.02694262772353961e-01,-1.21468012028360306e+00,-1.48560841690271461e+00,-1.57400316217842096e+00,-1.50343035224639565e+00,-7.89385620175427460e-01,-3.36378811583617598e-01,-1.47347333558085131e-01,-2.78769826729393586e-02,-1.34700192433060990e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-6.08282389159279916e-04,-5.00015521172541444e-01,-1.16493995325206257e+00,-1.21333057795667698e+00,-1.11067969879089601e+00,-9.30543310391890310e-01,-6.50886046693799458e-01,-2.94969524313715592e-01,-1.20790285623358001e-01,-6.37374840507615448e-02,-1.46972267614852471e-02,-2.89058207412900897e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-4.56621874436222777e-02,-1.06830239347707745e-01,-9.46521295230884213e-02,-7.69532007927475753e-02,-5.09725781080773432e-02,-2.59407020040673640e-02,-1.11978750141554489e-02,-6.30962522790394671e-03,-1.58007441422829305e-03,-1.41260778732170314e-04
1.14878869080102738e-01,1.26244231132480483e-01,1.60722128494808686e-01,1.21440416853207001e-01,1.25703400907109408e-01,1.46468345281099033e-01,1.96893332786921005e-01,2.65708281977909355e-01,2.52544471862588715e-01,1.02393546311414008e-01,-1.94760614069398505e-03,-4.26521133879292132e-03,-4.60859458637639097e-05,2.80429082671439234e-03,2.45087567809185473e-03,3.95112833321580370e-01,4.65717304485244843e-01,5.81828632286206404e-01,5.89213577409920752e-01,6.20429771522111984e-01,6.68856750158949853e-01,6.90726142050721803e-01,7.09137816823095180e-01,5.95779203835512305e-01,2.71652292979223886e-01,1.46676171875102339e-02,-3.21297806191410545e-02,-7.35197836199582080e-03,6.22930347149689128e-03,5.72843473716530549e-03,8.96605596980073583e-01,1.17722620808535505e+00,1.31483519182672559e+00,1.43372096979357533e+00,1.47135787249578587e+00,1.54495435995452257e+00,1.57917604942431455e+00,1.54641089938768017e+00,1.33738461369228645e+00,5.21948096752064772e-01,2.53401203926521337e-02,-5.33548890782297724e-02,-1.08202789035133761e-02,1.01050633221913735e-02,8.21356625966409779e-03,1.55445814964777007e+00,2.28911858902739018e+00,2.30715387980693842e+00,2.41232279315879694e+00,2.55803514187336356e+00,2.75305242081949597e+00,2.81604457260355279e+00,2.67676858281168473e+00,2.30778700114515090e+00,1.00174505259989055e+00,1.11659317625354887e-01,-8.71078984798099726e-02,7.84008265041372977e-03,2.56091873671413991e-02,1.58136094607137373e-02,1.90067816292946934e+00,2.95879789266724513e+00,3.38989080277696075e+00,3.33893495094465731e+00,3.26490930224649656e+00,3.55248848302773990e+00,3.71444891817751977e+00,3.56508998728228121e+00,2.96761735440061791e+00,1.19493557309706744e+00,1.67709002836048782e-01,-5.60188779074403398e-02,-8.53849152568636645e-03,2.66115429400977585e-02,2.13293082712898013e-02,2.77467046174091347e+00,3.52132704108775529e+00,3.72029224818829629e+00,3.78385596140036062e+00,3.37520587096158753e+00,4.04772262825809825e+00,4.14251344905809216e+00,3.99675669996564231e+00,3.07799911021116346e+00,1.17410165431561730e+00,-1.50939871442443423e-03,-1.19639803348619567e-01,-4.67903750444539121e-04,2.26422145143235082e-02,2.16369411931777861e-02,3.08580490983558997e+00,3.46420648439641088e+00,3.55933268854290796e+00,3.66085585505536537e+00,3.64973497677632563e+00,4.31815275172786261e+00,4.37666273330169364e+00,4.17936273356717702e+00,3.17226627860516164e+00,1.03234827961767284e+00,-1.99681401646731316e-02,-1.28563382709007995e-01,-1.36007490158201235e-02,3.88055342203517672e-02,2.77490908102925454e-02,2.87644432399663108e+00,5.27360042740535206e+00,5.02035552731007684e+00,5.00778992772593146e+00,5.28759515749763320e+00,5.55852107315597443e+00,5.35272674392930625e+00,4.90308766377483796e+00,3.81283744298145688e+00,1.33366162607963679e+00,2.00483411130294775e-01,4.10244981515098597e-02,5.41652180690975552e-02,5.26395974896433222e-02,3.25730226883429730e-02,7.23248381319723660e-02,4.72025039581623140e+00,5.75286132180725396e+00,5.53135985402447794e+00,5.30391069541578286e+00,5.07878130149765195e+00,4.33973716641444796e+00,3.49836675980191236e+00,2.39404221328051303e+00,4.79768724945123515e-01,-6.26092224637677525e-02,-6.47243470857851305e-02,2.84584354409903456e-02,3.84417716428640185e-02,3.25694230061590040e-02,0.00000000000000000e+00,3.04455279650799049e-01,2.71925222693579505e+00,2.68802052673656844e+00,2.28526808255239100e+00,1.89037783514854119e+00,1.24385007961523453e+00,4.59775892526302021e-01,-1.17282031052519969e-01,-6.97794732200626600e-01,-4.77202086120304791e-01,-2.12719022643577088e-01,-8.66400300477716268e-02,8.23954362509848881e-03,1.53299021266925933e-02,0.00000000000000000e+00,0.00000000000000000e+00,1.23978760853196729e-01,5.02724629221312003e-01,3.75178255632723889e-01,-8.23687815855194405e-02,-5.28447216367049721e-01,-7.41836083373837996e-01,-8.10847687197903566e-01,-7.92120369747058350e-01,-4.08867501005077183e-01,-1.67977991919772834e-01,-6.52203263719047660e-02,-6.46481892628868703e-03,2.72550340193228628e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,5.28148552159341347e-04,-2.59381939236682846e-01,-6.84232992280167540e-01,-7.12417785949746252e-01,-6.57246079443060238e-01,-5.49421110121946499e-01,-3.69018555233771473e-01,-1.67178792550438188e-01,-6.43076762047796319e-02,-3.03560430960245729e-02,-5.27972936614403386e-03,1.30632965589092806e-04,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-2.79334145020640433e-02,-6.56638935149110592e-02,-5.77815579405392132e-02,-4.61049009459385678e-02,-3.03171789230498555e-02,-1.48497450817410680e-02,-5.61107672319472849e-03,-3.02663410879677221e-03,-4.48136401700546870e-04,2.73012567262021367e-04
-3.44780962245362574e-02,-9.82784361146161155e-03,-2.89013946096742039e-03,2.29297931390463720e-02,1.30850505205838772e-02,2.20663041257176742e-02,2.41757412190093252e-02,5.32446826778710872e-02,1.02393546311414008e-01,1.61812843439843673e-01,9.49785964206134592e-02,3.58706957853436592e-02,1.45335838412779892e-02,4.46658144380298987e-03,1.48894635679709566e-03,-1.03293050136219297e-01,-7.82593817721608659e-02,-8.20549191046702486e-02,2.69782273244515390e-02,5.08322712920674449e-02,4.30820135245165367e-02,6.07628064630743106e-02,7.87459376654815052e-02,1.85952262137874136e-01,3.32512312392327036e-01,3.00466431141093115e-01,1.68265663936611770e-01,7.05805229729663391e-02,1.70733895415031561e-02,4.30500672899080446e-03,-3.84692432670248108e-01,-3.13671565976941791e-01,-2.13830082391520404e-01,-8.30601956836646699e-02,3.17121208661938492e-02,4.25718736231456077e-02,8.53824666179932301e-02,1.17245715297585318e-01,2.77424858405279806e-01,6.67193770876374770e-01,6.21856533481579543e-01,3.60534174003275254e-01,1.64179638188004268e-01,3.73780617925446521e-02,8.09383783463107735e-03,-4.76810718124244470e-01,-5.16183302552520096e-01,-2.24734858800166137e-01,-8.54983491787921802e-03,1.40072503315146979e-01,2.15012518575265460e-01,2.79330631705685284e-01,4.10666220699974271e-01,6.19529323836941259e-01,1.25369609926165171e+00,1.12007615861761178e+00,6.28940872704872311e-01,2.76388175036061889e-01,6.42067143664499379e-02,1.12755655507175267e-02,-4.48703040168434819e-01,-5.67092241694402643e-01,-2.80644531231085070e-01,1.79341908725545007e-01,3.94655861212584724e-01,3.27985586503449333e-01,6.41352665289883106e-01,7.64413957800622601e-01,1.04845658861348956e+00,1.73126839805782828e+00,1.46640258117909883e+00,8.36001312379659023e-01,3.72783265929173380e-01,8.68581089934536837e-02,1.54049728111185034e-02,-8.88300644485223168e-01,-6.37060874043186121e-01,-1.65937116916766575e-01,1.89755801041266520e-01,6.98727191238313616e-01,4.45027545308953609e-01,7.21830705105591330e-01,9.43159930178428030e-01,1.34922656119396600e+00,2.11745323434897914e+00,1.79627615140952668e+00,9.66479089503794464e-01,4.30043961214355008e-01,1.03128623537664429e-01,2.10187897643482197e-02,-6.35786593080245543e-01,-3.10716843114963448e-02,3.77240357727522346e-01,8.15367041175035223e-01,9.15600074591248037e-01,7.84347251834419334e-01,1.21978887622592969e+00,1.30019481955959848e+00,1.75922954248491537e+00,2.56296273194904689e+00,1.97814829622400046e+00,1.05322690898197702e+00,4.76586058817791647e-01,1.18450733628930258e-01,2.72339208591021349e-02,2.45333167814191067e-01,4.89159563628668859e-01,1.02301481394664417e+00,1.56525036044183641e+00,1.63427705054363948e+00,1.68756796048863755e+00,2.03190709542916581e+00,2.22438917898407329e+00,2.49474679850947956e+00,2.95459672602090073e+00,2.01378617411818794e+00,1.00867471534953057e+00,4.73394517744990140e-01,1.22157240836484118e-01,2.90909215696717634e-02,3.71223114638873390e-03,-4.69135543684044087e-01,-3.53377126043288803e-01,2.30312728175342180e-01,4.81213318921688671e-01,4.74053353782159070e-01,9.18910438466619350e-01,1.17075240047987039e+00,1.43451487880706408e+00,1.96444646563764813e+00,1.33725415906776868e+00,6.90534998711189396e-01,3.21122767008867438e-01,9.19095484305013366e-02,1.87934286737689825e-02,0.00000000000000000e+00,3.37498961678384416e-03,4.49548867038847222e-01,9.33613917785450220e-01,7.63139436889334832e-01,9.36743662068035166e-01,1.18864569904555828e+00,1.39856913039152420e+00,1.53630994326314108e+00,1.55613035159565283e+00,9.08022781811887891e-01,4.69159500145706176e-01,2.41213653650359933e-01,6.51785171114839385e-02,1.67558908248082450e-02,0.00000000000000000e+00,0.00000000000000000e+00,9.15568526873494631e-02,7.06021126492999862e-01,6.72247932889867172e-01,7.86091516117388478e-01,9.34900861074132172e-01,8.73930503110603163e-01,8.79387001895139964e-01,8.04794804206849901e-01,4.49876221510753904e-01,2.15012138085435289e-01,1.18247387056469727e-01,4.10219492368537747e-02,1.20001829147288117e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.12197909295897124e-03,2.83115734894412274e-01,4.09855036482838997e-01,4.18681670025454977e-01,3.77418723975302906e-01,3.19631929855489716e-01,2.69871570884187229e-01,1.26308337268748572e-01,6.36623726175612609e-02,4.52635743472459481e-02,1.67198600651125538e-02,6.91441221214202616e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.29691730026683365e-02,2.91793986100187253e-02,2.86206918788558286e-02,2.51709591964747147e-02,1.72880315406411557e-02,1.06258517643994105e-02,6.92344899786276162e-03,4.57146999855390524e-03,2.25074514261199661e-03,1.23376028389687647e-03
-1.06163914932626821e-01,-7.13256849550008426e-02,-7.89539785874979055e-02,-3.77784229670553792e-02,-4.44692620919943382e-02,-4.51726906759869484e-02,-5.83146785121004818e-02,-4.12566394126888461e-02,-1.94760614069398505e-03,9.49785964206134592e-02,1.10255319259107518e-01,5.06147444399088001e-02,1.81256707243983468e-02,3.78934524767385360e-03,2.21827037822453139e-04,-3.64445467697691927e-01,-3.30730934542258492e-01,-3.88050670870490000e-01,-2.75631474897036710e-01,-2.69075948716584967e-01,-2.93170032854792484e-01,-2.79911529903080714e-01,-2.40253936044889232e-01,-7.58253431958735846e-02,2.00231416587632299e-01,3.20827104723727108e-01,2.08898650818447523e-01,8.21125526306876047e-02,1.45913996989559466e-02,7.57784577877108640e-04,-1.02956352809700102e+00,-1.05164959523740920e+00,-9.95106210106492362e-01,-9.07651518920191691e-01,-8.18943966893957431e-01,-8.52890342328604056e-01,-8.17252988635195354e-01,-7.51577358481494096e-01,-4.79248909025039693e-01,3.72856150599983061e-01,6.15670282986224060e-01,3.96618031586561726e-01,1.73677545680931578e-01,3.22594636519234340e-02,2.90697685326587931e-03,-1.44817342909009761e+00,-1.79185396527579921e+00,-1.46265919645686338e+00,-1.28310223440609583e+00,-1.17670552913023485e+00,-1.19523503990595414e+00,-1.15416692535295029e+00,-9.01288367924276135e-01,-4.74480204640563397e-01,8.60977212238534184e-01,1.17102084844203680e+00,7.26571505727805489e-01,2.89143198063917695e-01,5.65072341478498608e-02,3.47492837667510946e-03,-1.62258396341396183e+00,-2.16924403125633125e+00,-2.04129383609197879e+00,-1.49616213993967806e+00,-1.22607763480560816e+00,-1.42025533200850873e+00,-1.13566939193017880e+00,-8.92811932856839019e-01,-2.53979818468718144e-01,1.32266333658969004e+00,1.54579816700130590e+00,9.64278771940950352e-01,4.15544119792013333e-01,8.20919972914875423e-02,5.91413551608568119e-03,-2.53834171776524498e+00,-2.58456475096077698e+00,-2.11546134370402772e+00,-1.71170062437979231e+00,-9.63887786917045686e-01,-1.55664892597776405e+00,-1.25152715418490845e+00,-8.68362901158961087e-01,3.08560570143337903e-02,1.78799575354406626e+00,2.00504635207085391e+00,1.13863947915330943e+00,4.78060001551694203e-01,1.04325157399991528e-01,1.28632818129620751e-02,-2.41802307544906148e+00,-1.88300239080891529e+00,-1.41511385141406643e+00,-9.91165434936657208e-01,-8.15601212380618890e-01,-1.25825120989608585e+00,-7.61364164379895958e-01,-5.37501098228662988e-01,4.74246221085115272e-01,2.36889667931301240e+00,2.23380029348458109e+00,1.25291035699599029e+00,5.39867946159243939e-01,1.17735500276925420e-01,1.86336136726622283e-02,-1.03954121708652347e+00,-1.80781620533660048e+00,-1.06981126013019301e+00,-4.48192231554897680e-01,-4.67340890927038233e-01,-5.21111232103762312e-01,-2.12054141347501335e-02,4.06815953984096756e-01,1.19286219440821761e+00,2.79914918266867208e+00,2.23593784336582857e+00,1.14820392979948460e+00,5.22725680640432899e-01,1.19941484819927474e-01,1.95903986894795622e-02,-3.09769750589589457e-02,-2.80713753550342560e+00,-3.20426399287705532e+00,-2.43603898000627561e+00,-2.05516167722558230e+00,-1.95724023791334667e+00,-1.11331309404311152e+00,-4.18532118495514527e-01,3.96558418850221084e-01,1.90650363152422231e+00,1.51243289473594777e+00,7.98016895390998182e-01,3.47656588776671771e-01,8.81756880006140248e-02,6.63021306148593292e-03,0.00000000000000000e+00,-1.52163481533600015e-01,-9.30364550224773601e-01,-4.07749444620783663e-01,-3.91552645838053659e-01,-1.36909662294271619e-02,5.64723465457749652e-01,1.16880417510339729e+00,1.62199613124813680e+00,1.96104915395820356e+00,1.19517858367155072e+00,6.06627897237074776e-01,3.00710975147822246e-01,6.83312117895478327e-02,1.04008352333018576e-02,0.00000000000000000e+00,0.00000000000000000e+00,2.55134214818687859e-02,4.40894279071281481e-01,4.39193177981336280e-01,7.77981336811403357e-01,1.15783029268045623e+00,1.21099149882338586e+00,1.27724533161690923e+00,1.21212293572470164e+00,6.69962122811797567e-01,3.07897758909036867e-01,1.58838895032400562e-01,4.82539221751768777e-02,1.12862256672253240e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.42877730552253654e-03,3.93909684369488033e-01,7.07921889741989219e-01,7.40854555591375030e-01,6.77651705761293410e-01,5.77264303957549130e-01,4.52954168353272513e-01,2.10534146797988597e-01,9.76048981562132184e-02,6.31851490795872495e-02,2.08377747218641100e-02,7.61061401444430852e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.58528292192228629e-02,5.91965689388564142e-02,5.49593146443931521e-02,4.65284852197389576e-02,3.14659137316518137e-02,1.77009156668288120e-02,9.93302303240868600e-03,6.33352024359814213e-03,2.70221546093427079e-03,1.28255437882549505e-03
-5.00665296146901098e-02,-3.73031292514950027e-02,-4.07148825849492774e-02,-1.98875737200283273e-02,-2.40369097404101589e-02,-2.45494502647435574e-02,-2.76484193333724725e-02,-1.89206625983192184e-02,-4.26521133879292132e-03,3.58706957853436592e-02,5.06147444399088001e-02,3.23695983486891048e-02,1.42426378132592072e-02,2.08170314782782492e-03,-1.83108548992624983e-05,-1.83196709329470853e-01,-1.71320158127711036e-01,-1.98170092356113187e-01,-1.43024934175602580e-01,-1.38915033556814949e-01,-1.44569215377734483e-01,-1.41731218490725563e-01,-1.25073496481620999e-01,-3.61062506888438703e-02,9.81391599030670275e-02,1.59288476463439022e-01,1.09846657840223752e-01,4.41419496882236306e-02,7.50609685471228649e-03,2.69190606933552938e-04,-5.08185685514817576e-01,-5.18836372830008830e-01,-4.91856743821897091e-01,-4.49213745121530061e-01,-4.13598382572105128e-01,-4.10930125912657429e-01,-4.05914290344994766e-01,-3.63647802415751953e-01,-2.25397588202200294e-01,1.96368914120724103e-01,3.24324815648729836e-01,2.06924130023853403e-01,8.55417970378471587e-02,1.58529180410449701e-02,1.73116834890700414e-03,-7.52192762307664409e-01,-9.21154409578449629e-01,-7.43308017451387082e-01,-6.44482835958450351e-01,-6.02556963972546877e-01,-6.18188390298209600e-01,-5.55653021812927195e-01,-4.66737605802746092e-01,-2.43350348012879358e-01,4.24490267545601763e-01,5.89015505703468278e-01,3.79784576961751552e-01,1.50870166771414155e-01,2.87024049878211486e-02,1.91803150054175187e-03,-8.02735552931062690e-01,-1.12824009992542584e+00,-1.02587560195645455e+00,-7.56941868049844424e-01,-6.35910616334012802e-01,-7.32967326883387393e-01,-5.87005911111884160e-01,-4.96368311477225876e-01,-1.67693528472629888e-01,6.82069079222693775e-01,7.91595077001083225e-01,4.89499459448177132e-01,2.12394151588170599e-01,4.30806103951113517e-02,3.56176687639929608e-03,-1.28408029972623994e+00,-1.28952396862155827e+00,-1.04020709399717681e+00,-9.13668477420351621e-01,-5.31072192877900973e-01,-7.68606574312466928e-01,-6.30794153431955218e-01,-4.96356071359097539e-01,-4.09190062393896894e-02,8.88274370163988913e-01,1.02487037625807931e+00,5.84210512524714676e-01,2.47676166161913874e-01,5.38249234164807494e-02,6.40519772346871685e-03,-1.28786731372145491e+00,-9.92576643510230117e-01,-7.37289192533024274e-01,-5.08186441280552459e-01,-4.44714005827815173e-01,-6.62706183596684206e-01,-4.19377005127582081e-01,-2.85091905626126407e-01,2.09691460067693514e-01,1.17041136561468107e+00,1.13495410480542769e+00,6.35856374586377893e-01,2.77704642498533383e-01,5.97669015081419563e-02,9.00401937603755725e-03,-5.65583994059848383e-01,-9.89717331918199439e-01,-6.22363468109730866e-01,-3.02670890248234237e-01,-3.12958921037404192e-01,-3.23724621910539745e-01,-9.11544511596780738e-02,1.32531348546769484e-01,5.44427012708771030e-01,1.38180102637783353e+00,1.11904456571982869e+00,5.79122032929400898e-01,2.62292338201404462e-01,6.00063736812910253e-02,9.50982966665506711e-03,-1.66218128319722651e-02,-1.48287078027174157e+00,-1.68223487063789556e+00,-1.30192465952511838e+00,-1.10612521997878255e+00,-1.05327231563265800e+00,-6.16288585995100502e-01,-2.60971924025170832e-01,1.71688981567260812e-01,9.52096061461370713e-01,7.69307979106485851e-01,4.05472177985898352e-01,1.76319001446144402e-01,4.40437460442712134e-02,2.87489972836801021e-03,0.00000000000000000e+00,-7.90875711699167150e-02,-5.01682741400299670e-01,-2.50843171522183550e-01,-2.34817742852697325e-01,-4.30940583644323083e-02,2.63726297569672974e-01,5.76376197777877852e-01,8.18376101867948957e-01,9.95159032559729706e-01,6.15200566801193394e-01,3.08617874043950635e-01,1.54898950910134725e-01,3.53719464330380928e-02,5.25276193061803478e-03,0.00000000000000000e+00,0.00000000000000000e+00,1.11222014856683631e-02,1.95456532713630782e-01,2.06687938708591729e-01,3.79236116140446500e-01,5.78212763257302087e-01,6.15876217474379706e-01,6.51379016743020456e-01,6.20608392768198680e-01,3.43024649637365342e-01,1.57720398312533094e-01,8.01698901374606893e-02,2.45378795021661822e-02,5.73764658292939128e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.28892883473127103e-03,2.05768425506910990e-01,3.64279283362035300e-01,3.80556279024546973e-01,3.48630349033934972e-01,2.98593245972059829e-01,2.31934945943827658e-01,1.08427253175446325e-01,4.98734956449032873e-02,3.20225342688887638e-02,1.06607159398309139e-02,3.74031160559911693e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.33245506920138639e-02,3.04916476507214873e-02,2.80328259303205367e-02,2.38313389240416701e-02,1.61450670052606729e-02,9.10234172560694423e-03,5.02987751996574872e-03,3.21607162849566050e-03,1.39523548812159250e-03,6.32176774308041865e-04
-1.85006805423919944e-02,-1.39945550976320020e-02,-1.53764617387295091e-02,-7.43824408041194023e-03,-8.12247352626922769e-03,-8.00755541913428064e-03,-7.95702439608886834e-03,-5.09561188378924394e-03,-4.60859458637639097e-05,1.45335838412779892e-02,1.81256707243983468e-02,1.42426378132592072e-02,9.42507996181401499e-03,1.36701510025691742e-03,-4.97274090342628001e-05,-8.12119185166354091e-02,-7.08683388637278561e-02,-7.92410847671724677e-02,-5.70937566733409618e-02,-5.42968297798012214e-02,-5.01703947680712040e-02,-5.28762390026768087e-02,-4.61054381936836649e-02,-8.16315166318225087e-03,4.44628110586452602e-02,6.49389458276537490e-02,4.41190858271452296e-02,1.96246911306545979e-02,3.28363099170535418e-03,-1.30361195663576251e-04,-2.26326339709672003e-01,-2.17067457216505111e-01,-2.01959016947097503e-01,-1.87564534875070826e-01,-1.75517290882403781e-01,-1.68389277112305141e-01,-1.68510053200040588e-01,-1.48091721288389822e-01,-9.10043356231913653e-02,8.06938690758613048e-02,1.34694141638045550e-01,8.61724827797197557e-02,3.41418439211769453e-02,6.30666066997936751e-03,7.66442276673884966e-04,-3.30568822004804252e-01,-3.84757592713564522e-01,-3.01295441511262363e-01,-2.51587392882034577e-01,-2.28538447387725940e-01,-2.36711670941477437e-01,-1.96226235448384190e-01,-1.68355029318725036e-01,-7.73851339246202502e-02,1.83006705688552318e-01,2.43182971970842682e-01,1.60761967364975555e-01,6.36876834469778247e-02,1.19249188724357136e-02,9.56798220134305339e-04,-3.39909394942705889e-01,-4.59991466351371392e-01,-4.02055247292644635e-01,-2.83247281912532956e-01,-2.41668077830242606e-01,-2.66771454268663499e-01,-2.06518199013139031e-01,-1.60337402488560349e-01,-2.84033975013074265e-02,3.16015658753118267e-01,3.42163137862315336e-01,2.05677814414553517e-01,9.24581403077849306e-02,1.91768241140792030e-02,2.08819784133561876e-03,-5.52279374205793316e-01,-5.17919534025921724e-01,-4.06637383587619528e-01,-3.70436854501535184e-01,-2.12558271279857658e-01,-2.80617119513202506e-01,-2.17196799211817559e-01,-1.76628257186151855e-01,1.01924189034007413e-02,3.88306853613790304e-01,4.34081596573354545e-01,2.46894421125100044e-01,1.07258407610460196e-01,2.36166202053460887e-02,3.35476548798755705e-03,-5.57974647686733771e-01,-4.15469204560976468e-01,-2.94796780468447761e-01,-1.91017827010600993e-01,-1.74129643053429178e-01,-2.42672864725630599e-01,-1.39357108513668060e-01,-7.11305445929290292e-02,1.19756169547138358e-01,5.10577897724898810e-01,4.84241208350895347e-01,2.69977548978813320e-01,1.22261011684380014e-01,2.56591859495913198e-02,3.99636032076554782e-03,-2.15669270851673617e-01,-3.75052956837661988e-01,-2.22626990097309019e-01,-7.55741869203787608e-02,-7.73569413779112286e-02,-6.91005515331077624e-02,1.81900303516834318e-02,1.16629504073293935e-01,2.77768657891689641e-01,6.06663348399933078e-01,4.80946992383711358e-01,2.47142184815657667e-01,1.13462440748180779e-01,2.69763910562902422e-02,4.60048804017338091e-03,-5.64429229525002969e-03,-5.91507755120696199e-01,-6.68402356899258088e-01,-5.24330519142688911e-01,-4.47558999217724907e-01,-4.16601928259883902e-01,-2.39356957256156633e-01,-9.86007121236693179e-02,8.14568279521031419e-02,3.93181714288284079e-01,3.16001118092473388e-01,1.68625339240904198e-01,7.32579777621851225e-02,1.91168012507622331e-02,1.80532689873190715e-03,0.00000000000000000e+00,-2.89945491516056808e-02,-1.94761782206546330e-01,-9.89599903859752633e-02,-9.85316680897084379e-02,-2.68530889470783365e-02,1.01555701609758284e-01,2.30687140197855384e-01,3.29214811031280363e-01,3.99031061692609990e-01,2.47673830417712404e-01,1.24447839901997356e-01,6.38303213430139599e-02,1.46846978527739019e-02,2.62538151596865407e-03,0.00000000000000000e+00,0.00000000000000000e+00,5.85422617156892890e-03,7.23367529353445976e-02,7.52735476506870838e-02,1.44510223871979510e-01,2.27239999833585421e-01,2.41552642407484586e-01,2.54000819138505696e-01,2.46918466398212660e-01,1.36747932644296716e-01,6.34559459019271299e-02,3.18892529149805218e-02,9.71373358881333880e-03,2.47218978655945392e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,4.49663925899086074e-04,7.99624215381160575e-02,1.38770208540666962e-01,1.45338287200851873e-01,1.36038694616990141e-01,1.17173297339424887e-01,9.07117353527558262e-02,4.27969230798858555e-02,1.97692936903057816e-02,1.25915714567651736e-02,4.26034863212905630e-03,1.52544471787285267e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,5.19735256926474702e-03,1.16124728869678139e-02,1.07531130113305527e-02,9.17364041271096463e-03,6.27028492487547578e-03,3.54347588680533178e-03,1.93427679627051151e-03,1.24642413072246203e-03,5.42196008714145505e-04,2.59253851091160472e-04
-2.53052317897927131e-03,-7.55001995479301791e-04,-7.38727828065883336e-04,5.19753243680998308e-04,3.93973399686468808e-04,8.92549881657280679e-04,1.38518953923860233e-03,2.10782982101330235e-03,2.80429082671439190e-03,4.46658144380298987e-03,3.78934524767385360e-03,2.08170314782782492e-03,1.36701510025691742e-03,1.17593920918426212e-03,2.08938508956175393e-04,-8.12535998258037337e-03,-6.27806737004707894e-03,-5.81610598972955809e-03,5.95196829719596182e-04,1.12582161274510633e-03,3.18213760058951934e-03,4.42090172381193192e-03,5.23405148819490029e-03,1.13011063982688831e-02,1.70867094997736585e-02,1.71672214440830098e-02,9.80139286147859758e-03,4.36243838878449825e-03,1.41278539564918329e-03,2.04987889012934863e-04,-3.03118756686174724e-02,-2.16681567393786391e-02,-1.25461241639583439e-02,-3.87916909115794883e-03,2.66498063389747526e-03,4.93760159745728656e-03,5.64435498938299033e-03,9.15442096679993170e-03,1.75721478186475280e-02,3.99506490046134810e-02,3.89365224140771765e-02,2.21992530040935054e-02,9.33457235218358196e-03,2.08124786598698659e-03,4.68617366766614207e-04,-3.37902824179281622e-02,-3.45507696968436959e-02,-8.53666970406685190e-03,4.50766172782623032e-03,1.31885618334036028e-02,1.69668546203495321e-02,2.24465858945367414e-02,2.99973678833793771e-02,4.52081064081997497e-02,8.07748826895694633e-02,7.01574331175007088e-02,4.07315565604453450e-02,1.76325620357691455e-02,4.05218241690029953e-03,7.90968869594058403e-04,-3.69704793485939875e-02,-3.09349053459670974e-02,-9.93798952795115105e-03,1.62093112231161511e-02,3.47281201060690922e-02,2.92501696580714649e-02,5.02124664932046896e-02,5.28348702654975466e-02,7.46327986836892027e-02,1.09607801983997402e-01,9.28544337077476245e-02,5.33756117491599735e-02,2.36789709914814947e-02,5.94165137928959891e-03,1.10535082844135497e-03,-6.45985223649300638e-02,-3.17656805613153667e-02,-4.49691596498335341e-03,2.21170040837930897e-02,4.78949632805941161e-02,4.19847420476332570e-02,5.73945077529166778e-02,7.48619677104737091e-02,1.02818148725008551e-01,1.39712786342559403e-01,1.12594380373100128e-01,6.17553670493150228e-02,2.79439179897086228e-02,7.04181902220122734e-03,1.51118707514303480e-03,-6.14352111025100664e-02,-1.25186851274246107e-02,2.22023973742712447e-02,4.76164887280116703e-02,6.01642008996382746e-02,5.96985914481609550e-02,9.51899398272404440e-02,9.80005258425437065e-02,1.18997357883061261e-01,1.60556284246423348e-01,1.26378918122584200e-01,6.48765891128001426e-02,3.03489828821109711e-02,7.88844734744828351e-03,1.89743176988823518e-03,8.12730806118029783e-05,1.43274026949352009e-02,5.01592996257532939e-02,8.55881183198026335e-02,9.17413826856178644e-02,9.70571927546359930e-02,1.19294375623434853e-01,1.31426586529108491e-01,1.44844584596816234e-01,1.73731304814619014e-01,1.20531090434688459e-01,6.17052569540883569e-02,2.86366950961830687e-02,7.80520647455992030e-03,2.03424652532379962e-03,-5.22110165850344960e-04,-5.78197551976975602e-02,-5.43829960582024249e-02,-1.50681063894234635e-02,-2.55460858816407418e-04,5.36616305303905423e-03,3.27696268042025132e-02,4.94786972481379220e-02,6.97487396896306899e-02,1.06805366456019915e-01,7.70166092791761264e-02,4.05259424251338263e-02,1.88072602282147068e-02,5.69475600751827554e-03,1.19340556377436316e-03,0.00000000000000000e+00,-3.62390112985027345e-03,-4.20238507162003228e-03,1.80899841027591379e-02,1.64063486456942527e-02,2.56882033800846302e-02,4.49897054886239725e-02,6.07522685962566811e-02,7.25094425837803924e-02,8.20182342274212300e-02,5.10082183129707822e-02,2.61830668400400944e-02,1.34069080880153107e-02,3.79295265115414627e-03,9.69544028849799421e-04,0.00000000000000000e+00,0.00000000000000000e+00,1.92976996560516138e-03,2.12778754982029528e-02,2.15830886630594999e-02,3.01162215368017648e-02,4.00190357324321996e-02,4.02084370901998334e-02,4.39601103643754917e-02,4.27422700507051403e-02,2.48486620142136273e-02,1.21472653855457125e-02,6.56147321209665877e-03,2.29865450179114923e-03,6.30981010704910559e-04,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,7.49750460007069799e-05,1.31141494773904382e-02,2.10529957232446080e-02,2.15094348860657564e-02,1.92749795545422917e-02,1.72498700063916689e-02,1.51207864402547743e-02,6.87769026320998733e-03,3.40028567390561866e-03,2.37623582083385443e-03,9.29432062267911640e-04,3.50331015016315886e-04,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,8.17252515992531662e-04,1.74290203772264202e-03,1.61051944456496181e-03,1.36090959278054925e-03,8.85444502957980265e-04,5.40555861568232736e-04,3.36920834896712684e-04,2.16082840945899324e-04,1.09791542934060293e-04,5.57041200698044957e-05
3.38595910603824851e-03,2.12305129917031996e-03,2.29700262524931524e-03,2.83622470285640766e-03,1.74972585175686983e-03,2.53730018177948310e-03,2.85462272288992090e-03,2.83462641540649287e-03,2.45087567809185430e-03,1.48894635679709566e-03,2.21827037822453139e-04,-1.83108548992624983e-05,-4.97274090342627933e-05,2.08938508956175447e-04,4.86892166957609250e-04,1.71649107363819435e-02,1.29112438342733060e-02,1.59025829080602296e-02,1.69751560952037597e-02,1.90255823659795827e-02,1.77197417702509956e-02,1.88611646726406582e-02,1.69650069870243385e-02,1.36550984939625367e-02,9.23732542639554149e-03,3.52954139277946105e-03,1.37063363854733416e-03,7.13248115230130002e-04,5.14382096230962403e-04,5.76007452951150128e-04,4.38410830421939457e-02,4.53574548554024487e-02,4.95130671350686447e-02,5.57381521176256375e-02,6.15111494268060846e-02,6.22745197229558484e-02,6.43189990863643063e-02,6.26000998375660783e-02,5.85840425462716766e-02,3.72310506149132886e-02,1.66586496079846914e-02,6.73920157832431400e-03,3.73474123490032291e-03,1.37267316225527999e-03,6.19032998480787138e-04,5.88284781986942382e-02,6.88553786453856009e-02,6.85127199319163910e-02,7.28951867935154069e-02,7.93369265170071059e-02,8.83922249919921188e-02,8.23877188834938323e-02,7.66289653771435181e-02,6.54425740364163872e-02,4.13097291688422630e-02,1.79860961862057696e-02,6.02684957060514725e-03,4.24030237533354077e-03,1.76160073245634069e-03,7.70591533465164453e-04,6.79067931709561173e-02,8.37040980135044382e-02,9.37014876270586272e-02,9.49832386739787593e-02,9.51080954481044460e-02,9.94821740497411622e-02,1.03282942158012814e-01,9.59817970696954514e-02,8.16709142601225457e-02,4.48611893818439689e-02,1.75545808639636612e-02,7.23837174943394324e-03,3.84536415659714409e-03,1.77898759964705087e-03,8.22210798328742282e-04,8.94805270399681718e-02,1.02821350772582129e-01,1.06820072623125401e-01,1.13454784627627342e-01,1.09609140361954321e-01,1.15912639920916702e-01,1.16165155028283382e-01,1.07483098829434048e-01,8.72893414177424859e-02,4.88758017750158535e-02,1.77886774640371344e-02,6.86817886286883970e-03,4.43204772321072714e-03,1.92606095613325032e-03,8.88576174551026707e-04,1.00047617592414081e-01,1.06463402423866010e-01,1.07633780191649306e-01,1.11773018253799608e-01,1.09310179649506456e-01,1.14552185839326498e-01,1.17594466199896788e-01,1.04093197313666896e-01,8.34359233102729275e-02,4.24247443382628694e-02,1.31345086975888856e-02,4.06028370939299100e-03,2.21602464904997092e-03,1.69435778860621143e-03,9.22428945935139448e-04,4.65412929735074879e-02,8.26502095084429844e-02,8.02715454167793885e-02,8.15670077341373728e-02,8.43889887491655055e-02,8.74020596030480323e-02,8.38647546105792951e-02,7.52389749401555646e-02,5.95804249854543985e-02,2.48637674590000968e-02,6.23331664782072938e-03,1.66552627616770466e-03,1.31858661187863658e-03,9.53963017833248388e-04,5.32179071772810597e-04,1.35287171566474303e-03,8.76352556566684371e-02,1.09130472918153323e-01,1.11535908918658527e-01,1.08584312275405950e-01,1.07864317874662954e-01,1.00655736515179117e-01,8.31106928904956493e-02,6.29544351218211395e-02,2.90917435305713054e-02,1.06516264580316621e-02,4.48654352661055720e-03,2.56668211249689313e-03,1.24664312555501124e-03,7.46484534197869917e-04,0.00000000000000000e+00,6.64616954802541016e-03,6.76280489693838888e-02,7.24629254609545220e-02,6.73682926146909195e-02,6.39909732972933354e-02,5.35138389802771175e-02,3.90951430570288805e-02,2.72225884790693699e-02,1.13441009895650629e-02,3.96284137462203211e-03,2.53810636427160511e-03,1.53451727075311090e-03,8.65580854692459076e-04,6.16368174470742058e-04,0.00000000000000000e+00,0.00000000000000000e+00,4.86522796146172162e-03,2.65903360445139160e-02,2.94744590552172454e-02,2.27812334990340898e-02,1.50639129287062010e-02,8.05334696001844437e-03,3.10788896032567321e-03,-1.02729331150844846e-03,-6.38468928762443797e-04,-8.27286131258597430e-06,2.98372582038140051e-04,3.48286146595578998e-04,2.24341488637471115e-04,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,9.87724453019666964e-05,2.58416331769025344e-03,1.23563378412864318e-03,-1.31368309583897017e-03,-2.59224995597970081e-03,-2.54476432930738315e-03,-1.82859507853578977e-03,-7.56383159655413251e-04,-2.01664001147816352e-04,-6.13535277354861774e-05,5.89522670189346942e-05,3.15447463397809197e-05,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-1.38105865778808393e-04,-2.67573793297409541e-04,-2.52017180607031497e-04,-2.62029929103964928e-04,-1.73371826647043288e-04,-8.78524508495298406e-05,-1.36735056285429931e-05,-8.27045997230840291e-06,-4.53925513793131547e-07,1.72942091212423534e-06
1.17130717976401288e+00,6.65145204913578758e-01,7.69593125955805757e-01,7.32794764077085325e-01,5.00560398896077730e-01,6.19943592328639381e-01,7.71485445204891040e-01,6.27861553581557930e-01,3.95112833321580370e-01,-1.03293050136219297e-01,-3.64445467697691927e-01,-1.83196709329470853e-01,-8.12119185166354091e-02,-8.12535998258037163e-03,1.71649107363819435e-02,6.06674098422325514e+00,3.90084397193877885e+00,4.42138531904353016e+00,4.12305956663318263e+00,4.42687876101505662e+00,4.14037352441596074e+00,4.25483490096946326e+00,3.64812667604646013e+00,2.38702920094730509e+00,4.96310080054616631e-01,-9.04084498337235920e-01,-7.13122177069815066e-01,-2.42540354699111282e-01,2.99880321667868911e-02,6.73946389389203510e-02,1.41155750297823008e+01,1.36952400714773521e+01,1.36138523291467841e+01,1.40855115151603805e+01,1.47685187846070516e+01,1.50456928261289011e+01,1.49683176802661428e+01,1.41734098067098166e+01,1.22583943892583065e+01,4.67745252213465967e+00,2.98843573636736158e-02,-6.75775910417930392e-01,-2.01634008653125446e-01,8.07205736679765112e-02,8.32593185068184888e-02,1.88078581441830117e+01,2.08549532283641881e+01,1.86392921929133770e+01,1.81613565255262159e+01,1.83575494835430639e+01,1.95887425719523485e+01,1.85021952571593857e+01,1.59844437299142399e+01,1.19812827942713209e+01,1.96119280872203472e+00,-2.95942783051906577e+00,-2.64920018629110388e+00,-7.23548035135882728e-01,5.50947157452121028e-03,1.04141076271882765e-01,2.12210132004520702e+01,2.46975365928771176e+01,2.48711451727666244e+01,2.20395587366660664e+01,2.10454895055370024e+01,2.18720950861661905e+01,2.08385063214927051e+01,1.76555330795290679e+01,1.19569610609914232e+01,-8.27211259834379709e-01,-5.48668761483578837e+00,-4.05139618104743437e+00,-1.71141888796385855e+00,-1.72407008051294552e-01,7.20912738938164210e-02,2.98725505847994839e+01,3.06316886408319711e+01,2.77862716202918847e+01,2.60567625395246019e+01,2.20043225801517970e+01,2.49754417814013685e+01,2.27460783492172389e+01,1.90788937441386182e+01,1.11642684967011334e+01,-2.85190814648333202e+00,-7.85919035208533412e+00,-5.07698351312797858e+00,-2.00680441313729263e+00,-3.10932214952931441e-01,2.62824539506004706e-02,3.10052638363864617e+01,2.80487053001883382e+01,2.44092367898348819e+01,2.26776420020750926e+01,2.08631376881456774e+01,2.33226913596027821e+01,2.03755990294713563e+01,1.65996692225626958e+01,8.21164551931685338e+00,-6.82455521478114324e+00,-9.79713651592409107e+00,-6.10985142060864206e+00,-2.62212848575090485e+00,-4.10727504556214262e-01,-7.41521015430605859e-03,1.23490077103957532e+01,2.08768343475350733e+01,1.59850274479759928e+01,1.23479887604892866e+01,1.25010883643817152e+01,1.26310396724182610e+01,9.31996806279001078e+00,5.67280240267861124e+00,-2.68662573486575795e-01,-1.24349281171582380e+01,-1.12181325478877270e+01,-6.04531095981408928e+00,-2.72361014297749771e+00,-5.70722872628771749e-01,-7.11533732800889579e-02,3.58685413036632983e-01,2.83389079254337162e+01,3.40777870762335269e+01,3.03082677858471925e+01,2.80056353717515059e+01,2.68731099380587040e+01,2.12517818032364119e+01,1.51987162825812732e+01,8.05966973511814011e+00,-4.47638988060120635e+00,-5.46190829274446710e+00,-3.19207517173703303e+00,-1.33668092706127362e+00,-2.94318596623847739e-01,3.51723392028428297e-02,0.00000000000000000e+00,1.84810668654312327e+00,1.61127521770153805e+01,1.46410508982703540e+01,1.34011342734755630e+01,1.08757747994783074e+01,6.47273693522751792e+00,1.32587438794209689e+00,-2.84891714947846886e+00,-6.98304236467546868e+00,-4.63313746421381278e+00,-2.36512214941738774e+00,-1.13110678400127185e+00,-1.87221709044155998e-01,2.67039286225154229e-02,0.00000000000000000e+00,0.00000000000000000e+00,7.12318893469012671e-01,2.63407291618473005e+00,2.99378029467099527e+00,2.87450023341760230e-01,-2.80916950849740621e+00,-4.18360827717511086e+00,-5.17822139473936982e+00,-5.63721956315420325e+00,-3.10711283064283617e+00,-1.39765114588110495e+00,-6.65935186360209652e-01,-1.66593654068487973e-01,-2.46319222478394301e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,7.47439386436659411e-03,-1.30690621245484917e+00,-2.96059141383422109e+00,-3.45850208870724929e+00,-3.39199120418693445e+00,-2.96705837642210124e+00,-2.31031711161517528e+00,-1.09419390778553915e+00,-4.80730161336552608e-01,-2.92350213814873083e-01,-8.46070830188089679e-02,-3.38846076617995498e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-1.42570694370492884e-01,-3.15702389275272333e-01,-2.83080848301109300e-01,-2.45326348107362091e-01,-1.69215259112404537e-01,-9.51968900598798989e-02,-4.80636370437771202e-02,-2.95711431722901208e-02,-1.16251985274678470e-02,-6.25603386966946257e-03
9.43181880523931704e-01,7.05182290381193622e-01,8.12436106003070369e-01,6.32649386641607636e-01,5.64925269052138246e-01,6.77136942698731037e-01,8.15628527668522896e-01,7.05510869820337616e-01,4.65717304485244843e-01,-7.82593817721608659e-02,-3.30730934542258492e-01,-1.71320158127711036e-01,-7.08683388637278561e-02,-6.27806737004707894e-03,1.29112438342733060e-02,3.90084397193877885e+00,4.07290015987309051e+00,4.07407297057629947e+00,3.64123365836698110e+00,3.87085016503896107e+00,3.89544918069680568e+00,3.99656051258880129e+00,3.63301267681906159e+00,2.36952606867686910e+00,3.85734521341654868e-01,-9.47673110631497728e-01,-7.66208408093404625e-01,-2.80672463836473762e-01,-2.07937140675008847e-03,3.97859917161779084e-02,1.02298189254624941e+01,1.08530220481569604e+01,1.09036945146613942e+01,1.13294968302603234e+01,1.15611157289249977e+01,1.18300567118088047e+01,1.18697767068405611e+01,1.13397153350835573e+01,9.45405515850056766e+00,2.59434195447604976e+00,-1.08573127152128013e+00,-1.17095119779686563e+00,-4.34847073250090366e-01,6.17400594460620379e-03,4.65573164465483275e-02,1.46534526434090733e+01,1.79242605954785006e+01,1.62247624038566336e+01,1.59025523154815467e+01,1.62260992484660633e+01,1.71637375571607471e+01,1.66888414934685052e+01,1.49620110706758691e+01,1.14152744620028894e+01,1.42193349212329156e+00,-3.22389189705445878e+00,-2.75386526265438247e+00,-8.83394423106265703e-01,-3.84421299470669650e-02,7.36370929081562320e-02,1.66810465994816717e+01,2.17254860082579064e+01,2.24701434092471146e+01,2.02701994909558323e+01,1.89611916162218925e+01,2.03810259651071668e+01,1.97304413304311197e+01,1.76974500231892833e+01,1.25638233156275998e+01,-3.09670769003812130e-01,-4.96536444727088977e+00,-3.68946123831947093e+00,-1.56660472089904212e+00,-1.74850717258363403e-01,6.89183661861388352e-02,2.41937419981396822e+01,2.62233955474598837e+01,2.46618943240185864e+01,2.34435280542067517e+01,1.92965717131515540e+01,2.29932041746248608e+01,2.18543662634329792e+01,1.91994302605291196e+01,1.17069845532266168e+01,-2.07415198276271218e+00,-7.21732357998647700e+00,-4.66539452839780111e+00,-1.82305657995145132e+00,-2.83079851303218943e-01,3.98275444051624170e-02,2.52718666144188404e+01,2.37069137068487450e+01,2.15290342753404111e+01,2.01256996082023960e+01,1.89348562984649256e+01,2.24272198639090909e+01,2.00127044928631967e+01,1.75419524701053753e+01,9.73721034480225889e+00,-5.30605261989076737e+00,-8.74064929020839720e+00,-5.35722079511726701e+00,-2.27118574079166491e+00,-3.19877153678288784e-01,2.25024233845452157e-02,1.33181212226359591e+01,2.35351476799937842e+01,1.95561139810653408e+01,1.66399514460881122e+01,1.73196258450997220e+01,1.80218683653143934e+01,1.52642620326362657e+01,1.18755530270981318e+01,5.47094508143993252e+00,-8.33256048643217895e+00,-8.96620796525752972e+00,-4.90657990063057614e+00,-2.14174826249480699e+00,-3.80069255560564201e-01,-6.65238971033610231e-03,3.67408727013339098e-01,2.76268587552506908e+01,3.30039552131235538e+01,2.93215199880620148e+01,2.71002051897724598e+01,2.60852935332881977e+01,2.05585184719769778e+01,1.48313054384786494e+01,7.77306217416371847e+00,-4.76850390597773099e+00,-5.51408858428232129e+00,-3.13788950865055760e+00,-1.22626359424481080e+00,-2.24372884816642998e-01,6.82053912501223020e-02,0.00000000000000000e+00,1.72595042336700466e+00,1.43331401109036527e+01,1.25766881421049685e+01,1.12498005718592591e+01,8.72184920127404872e+00,4.29395611592687576e+00,-6.94978182046079751e-01,-4.60304576711345437e+00,-8.35715597044686298e+00,-5.35655668777799399e+00,-2.67462633925494941e+00,-1.27319828491460019e+00,-2.02519441097945119e-01,2.00738660017809288e-02,0.00000000000000000e+00,0.00000000000000000e+00,5.21224933577088989e-01,1.30670312280941436e+00,1.26032744317479950e+00,-1.47291161257371317e+00,-4.48682973076601499e+00,-5.65272405533092748e+00,-6.39452113844979397e+00,-6.47186472068344720e+00,-3.51360053583355825e+00,-1.57351082846675405e+00,-7.42531947762450018e-01,-1.84113681320658584e-01,-2.93442530270001320e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,4.07730874573755350e-04,-1.89091173811666446e+00,-4.05943894042176545e+00,-4.40876237946652250e+00,-4.14240495964436217e+00,-3.54657590689444335e+00,-2.65959253974179255e+00,-1.23363436904325208e+00,-5.36312513395936441e-01,-3.19532594257071145e-01,-9.27547429660986744e-02,-3.09440428500156565e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-1.70111616043483460e-01,-3.84892541794155274e-01,-3.48844846934023733e-01,-2.94599328321521081e-01,-1.98201441410174761e-01,-1.08031810797601088e-01,-5.30861138572383054e-02,-3.23195532250107470e-02,-1.21038986297227896e-02,-5.11420241223236021e-03
1.11728272043815258e+00,8.24921071834352482e-01,1.01454076827006956e+00,7.22143333187484804e-01,6.80100729474990562e-01,8.27523569066465070e-01,9.95376908129240179e-01,8.72513068467601016e-01,5.81828632286206404e-01,-8.20549191046702486e-02,-3.88050670870490000e-01,-1.98170092356113187e-01,-7.92410847671724677e-02,-5.81610598972955809e-03,1.59025829080602296e-02,4.42138531904353016e+00,4.07407297057629947e+00,5.68288898951775945e+00,4.45921696673112855e+00,4.60588570357764571e+00,4.74773278759137707e+00,4.86321464560418182e+00,4.46142610272471440e+00,2.93727357899298447e+00,5.08412602569290772e-01,-1.10065680079392414e+00,-9.06011277287483652e-01,-3.35758450946137821e-01,-5.93653203388075715e-03,4.29256355526921873e-02,1.15956415505616945e+01,1.25356036600939458e+01,1.29212971011770819e+01,1.32994352700735288e+01,1.35166909922473568e+01,1.38685446334707638e+01,1.39845821799209205e+01,1.34723155311962675e+01,1.11966769718885804e+01,2.99764940559661319e+00,-1.34924561344477167e+00,-1.43944355805238899e+00,-5.43715739669513920e-01,5.55736695491968521e-03,5.15224261969858613e-02,1.68139178491380576e+01,2.11922977271231296e+01,1.93837646493864817e+01,1.90295037880948890e+01,1.96118176171472065e+01,2.08191117858466228e+01,2.03335646952769125e+01,1.83790486976815544e+01,1.41970399023994513e+01,2.04254356090933697e+00,-3.67619996170679064e+00,-3.17066126619946642e+00,-1.02825001746107358e+00,-3.71513300149310249e-02,9.01977203048265896e-02,1.91900759308454418e+01,2.58751871861691995e+01,2.72283827519871977e+01,2.47260363082531782e+01,2.30448595884223018e+01,2.49236329044778486e+01,2.44009307959300585e+01,2.21144689129029572e+01,1.60354048444667647e+01,3.79630274377457722e-01,-5.49441871034188090e+00,-4.19960726841085030e+00,-1.75878925612979842e+00,-1.83931384685174670e-01,9.05458716709611477e-02,2.80550990936764677e+01,3.12401542625594750e+01,2.97144521527599252e+01,2.82903418196124790e+01,2.33273102756644128e+01,2.80602568420908085e+01,2.70043347423937874e+01,2.39245223808492860e+01,1.49952507999978177e+01,-1.67257805749941335e+00,-8.16977570932962394e+00,-5.33981106733581878e+00,-2.05210840652990667e+00,-2.98975836794212635e-01,6.01621348078606316e-02,2.92141568565337231e+01,2.79229515664687469e+01,2.58071125054185231e+01,2.42576542774274024e+01,2.30017680868290242e+01,2.75424984964852904e+01,2.49093450888620964e+01,2.21986611832960818e+01,1.28560317193160110e+01,-5.42559478074923174e+00,-9.89589399360137989e+00,-6.14643446206954014e+00,-2.56506389591600747e+00,-3.38679047290968704e-01,4.37291460844055069e-02,1.63080018721598847e+01,2.91110935350473987e+01,2.45995901284703322e+01,2.13703387328937424e+01,2.23407776523273327e+01,2.34186867589929584e+01,2.01840225732040679e+01,1.61924399792802340e+01,8.40053000900722679e+00,-8.65559187227337823e+00,-1.00120602308314695e+01,-5.51966034367304026e+00,-2.38246750542610108e+00,-3.90335382036111789e-01,1.29135512408400620e-02,4.50741977008093597e-01,3.34981226073352047e+01,3.99159361221120363e+01,3.56160938576138477e+01,3.29017792877436008e+01,3.17579821914508713e+01,2.51332672190791975e+01,1.82112612294261282e+01,9.71469245179652141e+00,-5.52953983386401315e+00,-6.47775899052928317e+00,-3.67983919422049288e+00,-1.41475279829471989e+00,-2.37842707027139721e-01,9.59227094214955833e-02,0.00000000000000000e+00,2.09614743654679714e+00,1.72954199317664532e+01,1.50878827178133026e+01,1.34953501297818494e+01,1.04107298778950543e+01,5.07788392657045140e+00,-9.90602569862086502e-01,-5.63903624752462829e+00,-1.01759191774145918e+01,-6.49662306691086755e+00,-3.23283856935339253e+00,-1.52944853662533409e+00,-2.35830452719923450e-01,2.88566791036581373e-02,0.00000000000000000e+00,0.00000000000000000e+00,6.14569805541391290e-01,1.42724310098599028e+00,1.34826782879048679e+00,-1.99294079691421100e+00,-5.62391246300129755e+00,-7.01270536667595223e+00,-7.88084462602507152e+00,-7.90946689753031684e+00,-4.27534330101425741e+00,-1.91090774270859454e+00,-8.97968021423163787e-01,-2.19353494696493845e-01,-3.45900312264585605e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-1.13487197367199066e-03,-2.36412095139478273e+00,-5.08072986720575948e+00,-5.48965111421979390e+00,-5.14389374487190665e+00,-4.38545809120426622e+00,-3.26602139479942633e+00,-1.50565498507605300e+00,-6.50519175307272990e-01,-3.84836408286069354e-01,-1.10309039341644183e-01,-3.61988971695049039e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-2.10177668848132354e-01,-4.78495042599595910e-01,-4.35402697152971696e-01,-3.65502845201875037e-01,-2.44801162140159401e-01,-1.32336425376424316e-01,-6.38878851302012440e-02,-3.88359827582805545e-02,-1.42477771162759746e-02,-5.73261069282192653e-03
1.01291735250990378e+00,7.52960407521198527e-01,8.80435240430775479e-01,7.54298708144818253e-01,6.13037845225430256e-01,7.56812274314459077e-01,9.29737923218770135e-01,8.34105793391888839e-01,5.89213577409920752e-01,2.69782273244515390e-02,-2.75631474897036710e-01,-1.43024934175602580e-01,-5.70937566733409618e-02,5.95196829719596182e-04,1.69751560952037597e-02,4.12305956663318263e+00,3.64123365836698110e+00,4.45921696673112855e+00,4.96265581706594894e+00,4.52275290457288026e+00,4.38054407350011843e+00,4.55319762849191889e+00,4.19946310879251694e+00,2.92405774710690780e+00,8.59430278023736394e-01,-6.40405303448880914e-01,-6.09503111865357106e-01,-2.10787559612661241e-01,2.17541541924823993e-02,4.96643755906119935e-02,1.07117881839294160e+01,1.15774493571769739e+01,1.18948684685070560e+01,1.26411140086301117e+01,1.29562525135403295e+01,1.32841350556233451e+01,1.34357055567179327e+01,1.29479097910274419e+01,1.10679281999495238e+01,3.92299333294038988e+00,-2.64121840288114196e-01,-7.71791229156671421e-01,-2.48009662560949529e-01,6.31798276606728992e-02,6.55635682868445507e-02,1.54115833306012764e+01,1.92048899416721568e+01,1.79275278871032953e+01,1.78585014319413595e+01,1.84469047352724189e+01,1.96779358574674852e+01,1.92794112894138543e+01,1.74991056522271826e+01,1.38980520125397806e+01,3.57618194519169519e+00,-1.91536843817788660e+00,-2.09708097116188030e+00,-5.62381723545217649e-01,5.27982084281795744e-02,1.02171779288886516e-01,1.77214536087991483e+01,2.34685298989170832e+01,2.49425173634687098e+01,2.31371659296204975e+01,2.19962711652690786e+01,2.35268198915750020e+01,2.33535998903118198e+01,2.12083402712202833e+01,1.59265156703585813e+01,2.46836763742011334e+00,-3.25841410267155984e+00,-2.82162500087370249e+00,-1.15855527359840438e+00,-5.44078740459402743e-02,1.04499936016328288e-01,2.53593316895767380e+01,2.84501422910588175e+01,2.75287559446362913e+01,2.67308764869876327e+01,2.27681357539221949e+01,2.67912093984500430e+01,2.59629851372919589e+01,2.33133010097470255e+01,1.56240171423445897e+01,1.17337769752228449e+00,-5.27268564609069035e+00,-3.68556020801517192e+00,-1.33977199183272466e+00,-1.44252063387245139e-01,8.11092422280649678e-02,2.66616430106949984e+01,2.62118467025367750e+01,2.46991678234270609e+01,2.37728223313465890e+01,2.26872523734632949e+01,2.65262628878659612e+01,2.46939259449801973e+01,2.20576132864707191e+01,1.39268672485897422e+01,-1.87267796519476626e+00,-6.68311118381427249e+00,-4.37934079953004307e+00,-1.79064670287641392e+00,-1.68791402981466415e-01,7.13835018851767256e-02,1.48341924537670344e+01,2.65553011661469505e+01,2.30533765689696182e+01,2.07493865259461607e+01,2.16045085192007100e+01,2.25899736259535615e+01,2.00303432809335327e+01,1.65882489003169873e+01,9.82315947316192073e+00,-4.93536799667924875e+00,-7.06213847045743304e+00,-3.96738017359109962e+00,-1.69162691839080415e+00,-2.38888334024605409e-01,4.01946790311718261e-02,4.03332936089331295e-01,2.95680732043491261e+01,3.56464064865792167e+01,3.25296246922703816e+01,3.04120461634598769e+01,2.94769724581223507e+01,2.40645546164023827e+01,1.80296963624023867e+01,1.06149782622985711e+01,-2.58003025668701236e+00,-4.27945012804219527e+00,-2.52467074776476252e+00,-9.24890809877532361e-01,-1.18548469184430974e-01,1.05769779907272321e-01,0.00000000000000000e+00,1.87628858834296230e+00,1.62335185553405523e+01,1.48697638283136371e+01,1.33474594256081183e+01,1.08126426360868759e+01,6.31310425924017071e+00,1.09917430517379655e+00,-3.02158502221884717e+00,-7.15274190349600669e+00,-4.71458071320342320e+00,-2.33700398423563538e+00,-1.09583537584687885e+00,-1.38343755032380028e-01,4.73597091863108555e-02,0.00000000000000000e+00,0.00000000000000000e+00,6.78902451130007911e-01,2.24714210063219744e+00,2.28215948546921998e+00,-5.76972953764454566e-01,-3.69456166270749131e+00,-5.03807841721055638e+00,-5.88044760137000644e+00,-6.07804741397817061e+00,-3.29020073063749097e+00,-1.45380201455893165e+00,-6.71331230453893535e-01,-1.51325513525307792e-01,-1.66617480037420211e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,4.34060133121820079e-03,-1.70058693434696528e+00,-3.88666851174921035e+00,-4.28317520712195066e+00,-4.06169937620626609e+00,-3.47365440876573039e+00,-2.57294016687785554e+00,-1.19267325132685476e+00,-5.08498374734125957e-01,-2.97309372526151583e-01,-8.17168293260918110e-02,-2.60300612375096371e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-1.67824500440094171e-01,-3.80511288918810586e-01,-3.45627612108404203e-01,-2.91638000220168003e-01,-1.96024792394102726e-01,-1.04955501413629887e-01,-4.97118825187180466e-02,-3.03049698968371403e-02,-1.08558926607642860e-02,-4.30740062643375412e-03
1.07065246624366450e+00,7.91300980774009011e-01,9.02112336233793499e-01,7.55594847290807392e-01,6.90055577295066058e-01,7.92246267073346666e-01,9.42312425219109961e-01,8.54213501312542256e-01,6.20429771522111984e-01,5.08322712920674449e-02,-2.69075948716584967e-01,-1.38915033556814949e-01,-5.42968297798012214e-02,1.12582161274510633e-03,1.90255823659795827e-02,4.42687876101505662e+00,3.87085016503896107e+00,4.60588570357764571e+00,4.52275290457288026e+00,5.49884792915018838e+00,4.93715282575362302e+00,4.83320393817028204e+00,4.42485752515332198e+00,3.11359727004587761e+00,1.00437921587871104e+00,-5.75938835190005105e-01,-5.81947788188585169e-01,-1.96545621725243924e-01,3.22344151805718238e-02,5.67349600220145092e-02,1.15554875934976220e+01,1.24206712013980312e+01,1.28347918678839612e+01,1.34585708715028005e+01,1.41719329194098318e+01,1.43859157056013718e+01,1.44924440889334036e+01,1.40360892818171443e+01,1.21123162001804197e+01,4.62660105629818297e+00,9.12027996314874329e-02,-6.21484313238507169e-01,-1.71969756166196253e-01,9.46045679437323844e-02,7.27632020019070153e-02,1.64979039565605738e+01,2.03197104385777294e+01,1.90408549445204507e+01,1.89896301954867965e+01,1.98688541479685377e+01,2.10997150511428622e+01,2.06445642269215810e+01,1.87159322675447441e+01,1.49173945185047412e+01,4.22595313544922213e+00,-1.56916604237806978e+00,-1.96107622012659077e+00,-4.69981587877951301e-01,8.46917396437402992e-02,1.12912213032104428e-01,1.90196866800953295e+01,2.47783353754242199e+01,2.64625387579122169e+01,2.47856451695540763e+01,2.36662105145394577e+01,2.50091785449179191e+01,2.50039348654784241e+01,2.26752620703630221e+01,1.71251134704195849e+01,3.14800445579958676e+00,-2.96216219054469665e+00,-2.68681181176394368e+00,-1.08296167279283662e+00,-2.61682954371507542e-02,1.14679267847856148e-01,2.69744841686820287e+01,3.02521402987209704e+01,2.93028733752859694e+01,2.82103841121646184e+01,2.44351227888683162e+01,2.83212206845456045e+01,2.76654578645124722e+01,2.47721131931578533e+01,1.66564690510807871e+01,1.79862136049582122e+00,-4.93522826096678457e+00,-3.60851442801723810e+00,-1.29669287580966475e+00,-1.22257362571398673e-01,9.36830107539621676e-02,2.83307356843890759e+01,2.81027979945871849e+01,2.65341581337404193e+01,2.55090681996273396e+01,2.44222865450997446e+01,2.82462460416538654e+01,2.63657800055491016e+01,2.35462660020597490e+01,1.50064118518460106e+01,-1.17290153466922575e+00,-6.45494058352860645e+00,-4.29002847973240975e+00,-1.72355951648038919e+00,-1.39612579082718069e-01,8.21092221066091060e-02,1.56955678357919517e+01,2.81332773094432405e+01,2.44140791103409356e+01,2.22214376866566603e+01,2.31438687109132282e+01,2.41083707851131628e+01,2.13706632510654693e+01,1.78484431363272726e+01,1.08622413764427463e+01,-4.41939252447469855e+00,-6.86142672338015736e+00,-3.90554073949098113e+00,-1.65465162466912630e+00,-2.15114584003334774e-01,4.69882436403940631e-02,4.26015233252471315e-01,3.08124125228170307e+01,3.71081648475442023e+01,3.41281875212577148e+01,3.20107417281523468e+01,3.10774099375740285e+01,2.56396209799558861e+01,1.93854576831678180e+01,1.16341832118436894e+01,-2.04065545682385752e+00,-4.05546009106728711e+00,-2.42017072733650762e+00,-8.86814439275148692e-01,-9.73498568369815243e-02,1.14486567367927408e-01,0.00000000000000000e+00,1.98922785117183420e+00,1.72630429848311202e+01,1.60573035905986963e+01,1.44477038911440516e+01,1.17507183850690158e+01,7.18275926829541245e+00,1.79382550445203681e+00,-2.47629771332705539e+00,-6.85389570959270866e+00,-4.59684098339843761e+00,-2.25838542740665149e+00,-1.05815071869523258e+00,-1.23659601387237694e-01,5.69677512551635609e-02,0.00000000000000000e+00,0.00000000000000000e+00,7.68671107191463143e-01,2.73279186815966213e+00,2.80379463345184554e+00,-1.73989575141684893e-01,-3.34320744881371512e+00,-4.82820943367822686e+00,-5.78079473274481526e+00,-6.01878590988444451e+00,-3.26158573161216792e+00,-1.43549935890175551e+00,-6.57800708537847223e-01,-1.44565734629381243e-01,-1.36501529033014844e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,4.90191506868843229e-03,-1.65313264527066450e+00,-3.88334273587953138e+00,-4.28920902716927355e+00,-4.08139908456939704e+00,-3.48503177266276110e+00,-2.58308847715950884e+00,-1.19796891323877275e+00,-5.04530687415219337e-01,-2.94118698291615466e-01,-8.03429925693615321e-02,-2.57194389478787033e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-1.70835062154386846e-01,-3.87741914107759045e-01,-3.51482126961050634e-01,-2.95005125928746947e-01,-1.97657576259401918e-01,-1.05723910899868129e-01,-4.93273370147536763e-02,-3.01253264694559680e-02,-1.07534969250030876e-02,-4.28662583373604512e-03
1.06991120494328351e+00,8.47848540925739136e-01,1.01159124009583734e+00,7.61817707783345677e-01,7.27140304715286789e-01,9.23082278381743282e-01,1.05957311252602304e+00,9.33495850608961342e-01,6.68856750158949853e-01,4.30820135245165367e-02,-2.93170032854792484e-01,-1.44569215377734483e-01,-5.01703947680712040e-02,3.18213760058951934e-03,1.77197417702509956e-02,4.14037352441596074e+00,3.89544918069680568e+00,4.74773278759137707e+00,4.38054407350011843e+00,4.93715282575362302e+00,5.67293107026754306e+00,5.34695335750961931e+00,4.66272527020455030e+00,3.26788769114007760e+00,9.74097145554789656e-01,-6.58659130636105927e-01,-6.62429226416310080e-01,-2.37260770833827989e-01,1.66262717765510888e-02,4.70508301825426703e-02,1.06147064471009518e+01,1.19565080019392713e+01,1.25198238506051140e+01,1.31673547376341915e+01,1.34305681742481617e+01,1.40447043921566124e+01,1.40801474619650833e+01,1.36166748108006495e+01,1.15898706930885531e+01,3.91250921037171562e+00,-4.45978655126224366e-01,-9.07913652863867937e-01,-3.24766846284499811e-01,5.58015152808949561e-02,6.46856941956105158e-02,1.56344595425066757e+01,2.02593232766062741e+01,1.92068067397152618e+01,1.93142222043835758e+01,2.01030646925613468e+01,2.13391590296420901e+01,2.11898978635730089e+01,1.92811019812541069e+01,1.55064585713909331e+01,4.09563329270241105e+00,-1.99877898812110799e+00,-2.17428649608756119e+00,-5.81324385627171258e-01,5.93640868602579794e-02,1.08770017034390903e-01,1.82212630209251465e+01,2.50766045912379845e+01,2.71100511378672557e+01,2.53484375873853800e+01,2.40643666966611960e+01,2.59496911881260637e+01,2.59729272728718854e+01,2.38573770948565205e+01,1.82668160930129346e+01,3.45957862495382340e+00,-3.08635945817590196e+00,-2.84687435347551254e+00,-1.12782757713317006e+00,-2.82605458461576524e-02,1.22889479981998048e-01,2.61581543626381290e+01,3.03956836228115534e+01,2.98035779189691752e+01,2.87859555909292766e+01,2.45501522760279371e+01,2.95374678065399614e+01,2.89506681858562871e+01,2.61441275732454663e+01,1.78736925639152311e+01,2.00969072102357993e+00,-5.29115610085642718e+00,-3.75740803305477566e+00,-1.30746485898803577e+00,-1.20619258641466123e-01,1.01422694533714206e-01,2.73332835890860615e+01,2.76096658910312733e+01,2.65584729667268888e+01,2.57800388119166222e+01,2.47170808810939420e+01,2.93854980740012337e+01,2.77401981438296659e+01,2.53108124176915652e+01,1.63365178196384093e+01,-1.09380642974569842e+00,-6.63738252770717807e+00,-4.43669641420809135e+00,-1.72518925874174633e+00,-1.35418258079673948e-01,9.22209519519861104e-02,1.67279724480054206e+01,3.03408890536099314e+01,2.67122191375505089e+01,2.46077330331362276e+01,2.58434171335258718e+01,2.72156555380505516e+01,2.44544141516056683e+01,2.08490332019234827e+01,1.31944993775108781e+01,-3.63465114398425859e+00,-6.76111397838141315e+00,-3.84194399037697831e+00,-1.59547032181778681e+00,-1.72566101754468848e-01,7.18113744356871780e-02,4.53475240752077291e-01,3.24647145149640863e+01,3.91149394817442584e+01,3.57791639654534208e+01,3.34664835368072744e+01,3.25156205198692234e+01,2.65780321925273704e+01,2.00022379987847181e+01,1.18646324278198634e+01,-2.73254665991551882e+00,-4.58805613853527383e+00,-2.66154638053077708e+00,-9.40365558906319676e-01,-8.88773522282364226e-02,1.33075931358363403e-01,0.00000000000000000e+00,2.05400906092976676e+00,1.74961051033927255e+01,1.59079616566754378e+01,1.41994137444223902e+01,1.12354063650132385e+01,6.37437783728110041e+00,6.64830169447565456e-01,-3.78792974378342429e+00,-8.23642074086569487e+00,-5.35607885268932282e+00,-2.62803218900099145e+00,-1.21731363492016142e+00,-1.44743588355083941e-01,5.71808407790228082e-02,0.00000000000000000e+00,0.00000000000000000e+00,6.99721073814774663e-01,2.01342247113628936e+00,1.94673203155654106e+00,-1.25064217382412401e+00,-4.64492091842670707e+00,-6.08183289005961569e+00,-6.92633846466547709e+00,-6.96161049231494822e+00,-3.74685225171324277e+00,-1.63966164673779913e+00,-7.55285124914383266e-01,-1.68784240638721328e-01,-1.77633940637319243e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.09117745508375110e-03,-2.06420380534615555e+00,-4.69538783541562577e+00,-5.08153688040141649e+00,-4.76264750512134150e+00,-4.03613649023722498e+00,-2.96094848418348722e+00,-1.36547153213349781e+00,-5.77360107123565891e-01,-3.34251475684965493e-01,-9.01529116888533100e-02,-2.71847328796704923e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-1.94908348321876312e-01,-4.47907114163643649e-01,-4.06938591274987549e-01,-3.39557471981804082e-01,-2.26694370916720511e-01,-1.20189428534235657e-01,-5.64753702132907848e-02,-3.40768158828001003e-02,-1.17381131332676483e-02,-4.20408964036860563e-03
1.07823129606106072e+00,8.68393988940446282e-01,1.05353429101880036e+00,8.00104125956752510e-01,7.26537224531338843e-01,9.16064386653106411e-01,1.14909392964772206e+00,9.89028736948503129e-01,6.90726142050721803e-01,6.07628064630743106e-02,-2.79911529903080714e-01,-1.41731218490725563e-01,-5.28762390026768087e-02,4.42090172381193192e-03,1.88611646726406547e-02,4.25483490096946326e+00,3.99656051258880129e+00,4.86321464560418182e+00,4.55319762849191889e+00,4.83320393817028204e+00,5.34695335750961931e+00,5.92459407208189059e+00,5.16793057968067160e+00,3.47949265845741440e+00,1.07601334231498602e+00,-6.05743660230421033e-01,-6.32703128910161561e-01,-2.20786947155399427e-01,2.38479152997037869e-02,5.08505631346773193e-02,1.08649877158015329e+01,1.22111678634867928e+01,1.28157775696165377e+01,1.36001703590971204e+01,1.38990648548454239e+01,1.43640155820167426e+01,1.46250570620456823e+01,1.41316832052521022e+01,1.20223798787259142e+01,4.19602000310049394e+00,-3.09227389650081119e-01,-8.44356378047077305e-01,-2.80325882069008159e-01,6.67163150735143179e-02,6.98784772628398970e-02,1.60266893955065797e+01,2.08047330373847039e+01,1.97331844576391724e+01,1.99045923188037222e+01,2.06791401694216574e+01,2.20826565839110813e+01,2.18192409658598692e+01,1.99157820550640849e+01,1.60795980963263183e+01,4.57897433894835526e+00,-1.74138372246940598e+00,-2.09277764284416712e+00,-5.27791747487670104e-01,7.91184204176098860e-02,1.14783339724683520e-01,1.86651754867501474e+01,2.57349218567656592e+01,2.78040860633815292e+01,2.60090181566335481e+01,2.47924625741844302e+01,2.67914008364301601e+01,2.68607969112117466e+01,2.47382645214007617e+01,1.90544640321500154e+01,3.98644106975333035e+00,-2.80293718169099071e+00,-2.69661134934229230e+00,-1.07124625055477352e+00,-8.92180562630004274e-03,1.30065131693808955e-01,2.67567227747513705e+01,3.09975244567127817e+01,3.05582341800425823e+01,2.98789388792183637e+01,2.55954254308664382e+01,3.06126625354010535e+01,3.00014906275299431e+01,2.73042048095157810e+01,1.89495611252379526e+01,2.71987773040106040e+00,-4.97224738082395845e+00,-3.57798016703586486e+00,-1.21980002298275192e+00,-9.55928004594736175e-02,1.07386475927976829e-01,2.81904926035622907e+01,2.85454199743311676e+01,2.75385462473954696e+01,2.68726611953108048e+01,2.58350874284350986e+01,3.05063762600970705e+01,2.90203316237058786e+01,2.64734587671501060e+01,1.74657312586568736e+01,-3.81296734760988909e-01,-6.29285989679476110e+00,-4.27805375515251107e+00,-1.67106079744242475e+00,-1.05309866978069336e-01,1.04042756695162289e-01,1.73463764636329536e+01,3.15124088085885923e+01,2.80125318241319832e+01,2.59293397511259904e+01,2.72040322298651418e+01,2.86396991054023431e+01,2.60117317829968933e+01,2.22849364382282680e+01,1.44513618578541347e+01,-2.83099382636737840e+00,-6.39471659616523347e+00,-3.65968444076235544e+00,-1.51023640003359483e+00,-1.49290220213553981e-01,8.20855851483608678e-02,4.59529093690633161e-01,3.30256437166286290e+01,3.99111539232933978e+01,3.67608157832759588e+01,3.45232876474663044e+01,3.35553348868827896e+01,2.76556733593773032e+01,2.09993750415176059e+01,1.26775287766400364e+01,-2.19099475237733943e+00,-4.32192682570957132e+00,-2.54836900342384176e+00,-8.71100661923239650e-01,-6.77588806266320592e-02,1.41196380140858502e-01,0.00000000000000000e+00,2.07483739499548747e+00,1.78606346831308791e+01,1.63945141893571140e+01,1.46528505716096049e+01,1.17667052813311006e+01,6.83355667123851074e+00,1.05228138917444958e+00,-3.47694248845971732e+00,-8.03078715030720325e+00,-5.26609400568128905e+00,-2.58245107025215459e+00,-1.19868683260138575e+00,-1.35138673801978554e-01,6.00204805060928562e-02,0.00000000000000000e+00,0.00000000000000000e+00,7.18379210797561729e-01,2.21756847711324134e+00,2.15708791961220214e+00,-1.07073499258384164e+00,-4.52398053682088808e+00,-5.99042332086092522e+00,-6.83264330772551620e+00,-6.92617141374511824e+00,-3.72865740565496440e+00,-1.63099242539632594e+00,-7.45942109986317714e-01,-1.63591827974573056e-01,-1.67938201596155405e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.65139618354672067e-03,-2.03778179954477512e+00,-4.68042512938004318e+00,-5.07863966962920976e+00,-4.77420773280184729e+00,-4.05083710450978174e+00,-2.96091955949661001e+00,-1.36557044999835453e+00,-5.76108307098697425e-01,-3.31704112910494453e-01,-8.94127065381947611e-02,-2.65554914329866817e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-1.96016331277328537e-01,-4.48699052255363495e-01,-4.08033234976181047e-01,-3.40644586889737200e-01,-2.27422929865567752e-01,-1.20070012224112996e-01,-5.58483651460191036e-02,-3.37492392953514658e-02,-1.15793914428343435e-02,-4.09611997225100936e-03
9.35875582461444422e-01,8.17808371313457294e-01,1.01070554788670974e+00,7.29414966890101102e-01,7.06603718421519034e-01,8.40699684120558843e-01,1.05618378262003354e+00,1.00899559177218157e+00,7.09137816823095180e-01,7.87459376654815052e-02,-2.40253936044889232e-01,-1.25073496481620999e-01,-4.61054381936836649e-02,5.23405148819490115e-03,1.69650069870243385e-02,3.64812667604646013e+00,3.63301267681906159e+00,4.46142610272471440e+00,4.19946310879251694e+00,4.42485752515332198e+00,4.66272527020455030e+00,5.16793057968067160e+00,5.24279038498089456e+00,3.63596441466896403e+00,1.11174354766067407e+00,-5.19034055943527250e-01,-5.58872176727042702e-01,-1.90906525227841878e-01,1.90153186531427966e-02,4.21932806563664678e-02,9.18944114054064087e+00,1.07458999430765587e+01,1.14193339497733390e+01,1.21340660121490114e+01,1.24099512414670397e+01,1.28050409103628500e+01,1.29867001554788128e+01,1.26980662616138318e+01,1.08378129559963146e+01,3.66990615242495011e+00,-3.92288423061195990e-01,-8.06800357346797004e-01,-2.60525285639267912e-01,5.84517248594315780e-02,5.92628858845163642e-02,1.40064200984447833e+01,1.88384462537482129e+01,1.80283638354789311e+01,1.82264140734429070e+01,1.90487238362184819e+01,2.03839274130458996e+01,2.02645449520304446e+01,1.88308786630912657e+01,1.53347670973232741e+01,4.59662879624154463e+00,-1.36507579135130852e+00,-1.80373154406728742e+00,-4.45181831702662623e-01,8.79631437116739495e-02,1.03817761247292611e-01,1.63578656878283795e+01,2.35324598829431935e+01,2.56499799202082066e+01,2.41616025529017868e+01,2.30037553693496086e+01,2.50624937463530024e+01,2.53306455993636455e+01,2.37927834914664587e+01,1.84299371485165473e+01,4.33161688289242797e+00,-2.04981519403602652e+00,-2.21821689678608802e+00,-8.70852046252236889e-01,1.49103795342828156e-02,1.27613569950087602e-01,2.36267418013623391e+01,2.79458666839993981e+01,2.79512580573482516e+01,2.76631817121857218e+01,2.37460666256527979e+01,2.85012864055096244e+01,2.82512651772270935e+01,2.61769459489117047e+01,1.84502244662329318e+01,3.34149639508772589e+00,-4.05365538926596169e+00,-2.99560081919756405e+00,-9.92734771578618558e-01,-5.67061067693517828e-02,1.08153365033006835e-01,2.51603358861594550e+01,2.60215864187039365e+01,2.54407983045223389e+01,2.49413813671113402e+01,2.41565367604139745e+01,2.89443352021983031e+01,2.76442574588158863e+01,2.56104313902191443e+01,1.73785467708161292e+01,7.88086841485687861e-01,-5.10894296661561409e+00,-3.56227322802903812e+00,-1.35895629806573326e+00,-4.43929215955284756e-02,1.09207447559200116e-01,1.65257275942602462e+01,3.02725778220570163e+01,2.74125999556300428e+01,2.57518883329710597e+01,2.70379632816339033e+01,2.85151163759175255e+01,2.63770224330530958e+01,2.29956099600366137e+01,1.55847336269500829e+01,-9.46013572887157927e-01,-4.95613525306239566e+00,-2.90809747022815612e+00,-1.15551505773279772e+00,-6.61928118687998002e-02,1.00858883333267813e-01,4.24725942981391658e-01,3.05155320352425434e+01,3.69117999542240085e+01,3.41547910169950839e+01,3.22813090260207218e+01,3.14071970678726302e+01,2.60541241943951221e+01,2.00071205794867950e+01,1.22585886480386268e+01,-1.55896651877872250e+00,-3.71368286068779696e+00,-2.20710346946374969e+00,-7.10572309854166306e-01,-2.63116507654099600e-02,1.42889031871118621e-01,0.00000000000000000e+00,1.88764586015441371e+00,1.63072541534896622e+01,1.51110861421639946e+01,1.34014058835520125e+01,1.08198601823628540e+01,6.30792071212873218e+00,1.01248267826884408e+00,-3.17933382054362434e+00,-7.36806819537906854e+00,-4.83732822998676326e+00,-2.36918882277213072e+00,-1.09693906661727469e+00,-1.14805555764576503e-01,5.64281876023750642e-02,0.00000000000000000e+00,0.00000000000000000e+00,6.47793305573959755e-01,1.99657239674781195e+00,1.87896365402595000e+00,-1.08333713952750754e+00,-4.23549106274938136e+00,-5.57954203791116399e+00,-6.34339151580078209e+00,-6.41405486658441681e+00,-3.44406027214684451e+00,-1.50094940276912814e+00,-6.82845531139271933e-01,-1.45700744826418510e-01,-1.38906919229918376e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.10704711660254309e-03,-1.95518472626851847e+00,-4.45993305203433632e+00,-4.78501056742350972e+00,-4.47038684684685350e+00,-3.78308249176125555e+00,-2.74286123427710749e+00,-1.26447096182498875e+00,-5.30518660578262136e-01,-3.02534415903013443e-01,-8.07970106552005352e-02,-2.19403931621165241e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-1.84804751883537843e-01,-4.21726900117695647e-01,-3.84096926104356251e-01,-3.20074544425642760e-01,-2.12384464417362945e-01,-1.10702826656250072e-01,-5.09339172321251407e-02,-3.10154179314126970e-02,-1.04376335092414268e-02,-3.24799122273915436e-03
5.90551466582745932e-01,5.31545582436821151e-01,6.79655128833137501e-01,5.26944082263662184e-01,4.94969403370293048e-01,5.92787779235231183e-01,7.40584911596010587e-01,7.32209996077576752e-01,5.95779203835512305e-01,1.85952262137874136e-01,-7.58253431958735846e-02,-3.61062506888438703e-02,-8.16315166318225087e-03,1.13011063982688814e-02,1.36550984939625350e-02,2.38702920094730509e+00,2.36952606867686910e+00,2.93727357899298447e+00,2.92405774710690780e+00,3.11359727004587761e+00,3.26788769114007760e+00,3.47949265845741440e+00,3.63596441466896403e+00,3.09985793646145602e+00,1.43096881810759480e+00,1.15627256568511805e-01,-1.17909286949669775e-01,-2.01955542230235138e-02,4.08285656621634463e-02,3.64368113147207281e-02,5.87211940793072529e+00,7.09345779099116225e+00,7.72682587425202883e+00,8.47556670952220159e+00,8.81633994819085132e+00,9.23254323608224681e+00,9.29912348047349191e+00,9.12352775694670903e+00,8.24341078104804836e+00,3.85191209346116770e+00,8.50753928148672900e-01,7.45088979783091743e-02,8.83569957619960850e-02,1.02927797806658797e-01,5.66974889547118832e-02,8.95459151008173926e+00,1.22145538764604051e+01,1.22661471878419412e+01,1.27753316175680443e+01,1.34544836540577641e+01,1.44736300024191848e+01,1.46839161874605484e+01,1.37694559514172994e+01,1.17449938201142086e+01,5.30135191618412183e+00,8.71112468382159832e-01,-1.73802632078799257e-01,1.75587524919125215e-01,1.66880686159375735e-01,9.17893574684799096e-02,1.06862623656469626e+01,1.53814201123969507e+01,1.73695352378384626e+01,1.70108396311497891e+01,1.66068392083946463e+01,1.78681259926155001e+01,1.85923692596749675e+01,1.75464014868279179e+01,1.43600485851522830e+01,5.84625990366569326e+00,9.72118890065315489e-01,-1.84042433193929433e-01,8.87216865020930105e-03,1.58747451630476044e-01,1.16061686581451620e-01,1.48634600076187287e+01,1.84741749024384490e+01,1.91836023937796227e+01,1.94252099301627972e+01,1.75250664226996378e+01,2.06545538270571996e+01,2.07619853005199069e+01,1.95726787828996436e+01,1.49806360845883777e+01,5.76811171500521702e+00,6.13575750485851612e-02,-5.05822019542971679e-01,2.47339910390876744e-02,1.28232544924019171e-01,1.07232159660731949e-01,1.59861478528363836e+01,1.77444941535349727e+01,1.80899051586903958e+01,1.84710590042884384e+01,1.79986098815531541e+01,2.12319256758523558e+01,2.10623152033104120e+01,1.98350542297659622e+01,1.47563384034004557e+01,4.53952756668390744e+00,-3.64513496613118937e-01,-8.36513372792932475e-01,-1.69253880583470379e-01,1.46480639247226763e-01,1.12187151992294107e-01,1.10230211101779716e+01,2.05312366736567427e+01,1.94353665958250410e+01,1.91550033765020302e+01,2.01289675931790626e+01,2.12820676763133463e+01,2.03678947664649712e+01,1.84714435231949743e+01,1.39267175740073199e+01,3.51876415043313617e+00,-5.35611706224468187e-01,-5.33306548501991329e-01,-1.18347310656185672e-01,1.20523337677834991e-01,1.08156899316214292e-01,2.71445130100403054e-01,1.91624785706217828e+01,2.36558826588692597e+01,2.27403023834247442e+01,2.19419083720945878e+01,2.15187244580470853e+01,1.86741168406776055e+01,1.51057450606552628e+01,1.03942523365577042e+01,1.85117301027001857e+00,-5.51895308031923548e-01,-5.02444386511947338e-01,-2.67664360330120248e-02,1.03342842030911208e-01,1.19684466223022437e-01,0.00000000000000000e+00,1.19299031445810066e+00,1.10550009665342674e+01,1.09259111207429847e+01,9.74547414136843493e+00,8.31733991907457870e+00,5.82454312914626637e+00,2.72286785700590661e+00,1.48756522155865850e-01,-2.64651478703544862e+00,-1.90314315147273683e+00,-9.31027361661502795e-01,-4.01363773810960334e-01,8.78553512538910245e-03,5.92387936738651352e-02,0.00000000000000000e+00,0.00000000000000000e+00,5.18016802807751420e-01,2.03869726135104967e+00,2.04272809203360550e+00,3.00190478096284852e-01,-1.53509779452653028e+00,-2.46262226367108505e+00,-2.95417593020923386e+00,-3.13387361516493490e+00,-1.67643670741880002e+00,-7.03519371103195068e-01,-2.99859168806202059e-01,-4.67804164215067861e-02,5.13796343260300263e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,6.28719959112324523e-03,-8.88161345632906718e-01,-2.34610298605823386e+00,-2.55109748499108635e+00,-2.42363591508455611e+00,-2.05123817522344387e+00,-1.44092349452021917e+00,-6.73870176636903406e-01,-2.71951512724766864e-01,-1.46102987112754101e-01,-3.45637107086170375e-02,-7.38715839774758791e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-1.01589935017571076e-01,-2.33301117984824669e-01,-2.14000009912679867e-01,-1.77217681143592043e-01,-1.17223591633434515e-01,-5.89274675246309956e-02,-2.54289013147469926e-02,-1.53858386551838228e-02,-4.50541649438703472e-03,-1.07225488722956079e-03
4.72541147549540227e-02,4.81625110842046483e-02,1.12309756791554013e-01,1.74855318384100178e-01,1.01090122102866886e-01,1.52899485421719411e-01,2.02986912539844216e-01,2.28153921076987343e-01,2.71652292979223886e-01,3.32512312392327036e-01,2.00231416587632299e-01,9.81391599030670275e-02,4.44628110586452602e-02,1.70867094997736550e-02,9.23732542639554149e-03,4.96310080054616631e-01,3.85734521341654868e-01,5.08412602569290772e-01,8.59430278023736394e-01,1.00437921587871104e+00,9.74097145554789656e-01,1.07601334231498602e+00,1.11174354766067407e+00,1.43096881810759480e+00,1.67440260326346380e+00,1.14535731568441301e+00,5.81144286784002095e-01,2.46586733395409430e-01,7.69959553748543468e-02,2.89801110398632093e-02,1.03483685701308059e+00,1.48991809297263100e+00,1.94343588575128923e+00,2.75121003529690755e+00,3.27533943538587469e+00,3.49539313070893964e+00,3.60743316658796909e+00,3.60228905967302859e+00,3.93339580950857659e+00,4.02564387779068067e+00,2.81621395181791057e+00,1.45881473012713947e+00,6.66650584842480853e-01,1.83616799438591466e-01,5.17835996605452570e-02,1.39393792687211904e+00,1.96628135553798478e+00,2.93514949031085060e+00,3.81183482833565801e+00,4.45190713749952671e+00,4.97721634453914596e+00,5.33771135658432794e+00,5.38376505354383372e+00,5.48504824438330640e+00,5.98881706616341170e+00,4.31982848759251858e+00,2.27618469707693993e+00,1.07828643082130271e+00,2.91428279677791502e-01,7.08113598536307676e-02,2.01567390415266257e+00,2.41541219145047270e+00,3.95675054167372808e+00,5.45218724941729960e+00,6.02512165604819216e+00,6.05451123512830325e+00,7.31946552267951933e+00,7.24101438871777425e+00,7.29836088514470305e+00,7.62681023493441135e+00,5.45597072597050392e+00,2.94551622710912797e+00,1.33203684286760615e+00,3.59013796323841672e-01,9.14458993677794429e-02,1.58890445664282742e+00,3.24484809967451282e+00,5.04264051336036712e+00,6.23392534937844900e+00,7.60017555508936393e+00,7.49635627891747358e+00,8.33224004643123095e+00,8.43816580231058921e+00,8.51400138622334701e+00,8.96120760684429918e+00,6.38358584143817698e+00,3.31595998771638900e+00,1.54623469195176710e+00,4.02753904221687165e-01,1.02744392987984143e-01,2.37229560479853774e+00,4.88332157202295036e+00,6.50095278257977149e+00,8.06098505580723490e+00,8.03525060963224824e+00,8.36291354488079186e+00,9.60024315017559715e+00,9.48825405310591918e+00,9.64306817139480010e+00,9.85381592037897747e+00,6.67322021088498918e+00,3.37876709414517773e+00,1.56833495882041141e+00,4.32667228651861024e-01,1.13387834501898585e-01,2.10453289706293312e+00,4.23667226489288762e+00,5.89823274761211014e+00,7.60407449926875856e+00,7.89672683605804693e+00,8.28611745595288696e+00,9.32861434509117338e+00,9.68704571696656380e+00,9.90559335414337916e+00,9.66494868975528298e+00,6.07676269316435924e+00,2.99085354907725787e+00,1.41649378354791899e+00,3.80461503526061395e-01,1.01959868962608002e-01,3.51709979584098123e-02,1.07254227431550841e+00,2.37271061704159258e+00,4.25862932851161258e+00,5.09693341793600219e+00,5.34774174627658905e+00,6.61880239128460701e+00,6.91843594806056128e+00,6.99449401923576364e+00,7.08294391634776943e+00,4.39544867126360206e+00,2.16531852414975123e+00,1.02595957155559647e+00,2.97712571320507380e-01,7.45383803633425240e-02,0.00000000000000000e+00,1.40154712504736739e-01,3.08348175136980096e+00,4.71755560299143806e+00,4.27483891091808399e+00,4.82814603679326737e+00,5.42726890434526599e+00,5.74953857468391316e+00,5.74459229908813462e+00,5.11522172482959636e+00,2.88587324311177440e+00,1.43568637410814093e+00,7.40179906837859725e-01,2.10137111057630305e-01,6.30043026902497444e-02,0.00000000000000000e+00,0.00000000000000000e+00,3.92508564534210735e-01,2.64302420546245331e+00,2.88955466519691351e+00,3.10156099828882947e+00,3.32876338616734424e+00,2.98374162927250319e+00,2.80910558511168285e+00,2.34960318810119606e+00,1.27605879394247501e+00,6.14250436366095331e-01,3.35136709056900295e-01,1.19271770287263809e-01,3.72171133853733335e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.46113546961596213e-02,9.55695295149833091e-01,1.34353198658431516e+00,1.28103363850652063e+00,1.08233926944309644e+00,9.06430414103468363e-01,7.43387087124534940e-01,3.34787831165434202e-01,1.66678731659720913e-01,1.16281833740772833e-01,4.21272348387969620e-02,1.69098810194863863e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.72029375925358591e-02,8.91491309164548495e-02,7.92875491603451665e-02,6.54450104150799822e-02,4.53136197963721135e-02,2.80466660657081000e-02,1.78662687066805069e-02,1.11570989884303418e-02,5.13705429669980562e-03,2.49236964603856588e-03
-3.14249178652918015e-01,-2.40494828192427457e-01,-2.45305164305089640e-01,-8.84905103971581342e-02,-1.47128255857814361e-01,-1.45209474440612080e-01,-1.53385766931827622e-01,-9.96255939030944032e-02,1.46676171875102339e-02,3.00466431141093115e-01,3.20827104723727108e-01,1.59288476463439022e-01,6.49389458276537490e-02,1.71672214440830098e-02,3.52954139277946105e-03,-9.04084498337235920e-01,-9.47673110631497728e-01,-1.10065680079392414e+00,-6.40405303448880914e-01,-5.75938835190005105e-01,-6.58659130636105927e-01,-6.05743660230421033e-01,-5.19034055943527250e-01,1.15627256568511805e-01,1.14535731568441301e+00,1.46858938765523073e+00,8.93294810304868125e-01,3.46515258238993318e-01,7.39847436048477886e-02,1.37137223848354944e-02,-2.57170060140616741e+00,-2.54671195590215715e+00,-2.24134867041700181e+00,-1.66136994137354543e+00,-1.21251858914638588e+00,-1.16387952507146353e+00,-1.07317906601941115e+00,-8.94913966569414243e-01,9.21093893488800913e-02,2.76026757838544823e+00,3.11110030201835919e+00,1.87044933297291571e+00,8.08075517738257698e-01,1.73119064271392148e-01,3.17870457727830458e-02,-3.90405427057351329e+00,-4.91476823847102740e+00,-3.49806646147613787e+00,-2.63668546197149967e+00,-2.17058499165247376e+00,-2.05967525256916995e+00,-1.69792354456769368e+00,-1.03767238598724232e+00,3.60397414116721770e-01,4.79740055764601969e+00,5.20901632188966079e+00,3.15273574662753608e+00,1.32521450987209599e+00,2.84089620831931067e-01,3.79238516609479229e-02,-4.17918953797133153e+00,-6.02028684857731555e+00,-5.07537671124668321e+00,-2.92579431661643241e+00,-1.86071658819658681e+00,-2.50767724411233495e+00,-1.19398941532196901e+00,-6.15899800362924243e-01,1.34809018661028701e+00,6.73166067075586749e+00,6.77291398055810134e+00,4.06507512513329239e+00,1.78236185291706573e+00,3.89997482973829857e-01,5.36079867976583108e-02,-7.32052570307068162e+00,-6.87083204274144421e+00,-4.88793862036224258e+00,-3.35285939423134360e+00,-4.47056183758622050e-01,-2.27458450653437660e+00,-1.21316713969550971e+00,-1.98728582750058891e-01,2.70753865236291880e+00,8.58696377327937022e+00,8.49135455761767233e+00,4.75603319688205417e+00,2.06358051476180959e+00,4.70138013772074370e-01,7.37876836120329588e-02,-6.98311027461735900e+00,-4.41329038222223780e+00,-2.35260098166512410e+00,-4.79453584379996245e-01,-9.95427499623296880e-02,-1.36820109113010968e+00,5.27824126123449200e-01,1.18346024833575569e+00,4.32791920087351567e+00,1.05622000218690779e+01,9.28321183117603610e+00,5.04867512620870951e+00,2.23299656425392445e+00,5.02644749473950436e-01,8.68430082883394627e-02,-3.57437896730745441e+00,-6.01843137175044696e+00,-3.10291728583535198e+00,-5.61993501809790241e-01,-6.73320292529063225e-01,-7.51454651232426496e-01,1.18998921984068584e+00,2.79234524633208547e+00,5.59986337912425025e+00,1.12049957255079882e+01,8.67901951455190357e+00,4.44939832574604655e+00,2.02574352654346868e+00,4.67063107969420410e-01,8.25713195516840637e-02,-1.16764377365944250e-01,-9.98696141986580876e+00,-1.09563832894886648e+01,-7.84736452981415145e+00,-6.27576560188558386e+00,-5.68701088514168251e+00,-2.39645483585380736e+00,1.25995050504902006e-01,3.00553225349888864e+00,8.17648052421820282e+00,6.16487428942261761e+00,3.19406889000398797e+00,1.39545156441505558e+00,3.51052079157741392e-01,3.33003117843891985e-02,0.00000000000000000e+00,-5.55398951120944395e-01,-2.79499370741518804e+00,-6.34359771669094297e-01,-4.87885003193052058e-01,9.89656177876451770e-01,3.28427496628000259e+00,5.54615910325836747e+00,7.10579632849312315e+00,8.06287066793905360e+00,4.85562414778095519e+00,2.41340904869287654e+00,1.20032012981787406e+00,2.76254163191292146e-01,4.77954698935201955e-02,0.00000000000000000e+00,0.00000000000000000e+00,1.60869679998993709e-01,1.96562259474039047e+00,2.23953149404052088e+00,3.52729857240516509e+00,4.92153073468493485e+00,5.06188381450095903e+00,5.19490545742538323e+00,4.79810188076590194e+00,2.62044870886414083e+00,1.20888983308804931e+00,6.13213470237110259e-01,1.86179894953702546e-01,4.49798818475568574e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.32502375750255773e-02,1.66856170958109096e+00,2.95538699484922018e+00,3.01929776137775541e+00,2.71274887786099717e+00,2.30478388962277281e+00,1.77930945988020284e+00,8.13609678913046031e-01,3.70934879627284719e-01,2.36099959016284722e-01,7.66963377528722401e-02,2.69251188100453967e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.04914687922778221e-01,2.42996320317189263e-01,2.19054537910094715e-01,1.82466794374358837e-01,1.23151165682998109e-01,6.89016149600931299e-02,3.73219100548023985e-02,2.30587546897129715e-02,9.44324048311808752e-03,4.04276993127207756e-03
-2.44774141020959429e-01,-1.96225580389754295e-01,-2.09887398459652208e-01,-9.50221021665550863e-02,-1.34878959853739738e-01,-1.40848397865682734e-01,-1.56548232877765814e-01,-1.15069066673601908e-01,-3.21297806191410545e-02,1.68265663936611770e-01,2.08898650818447523e-01,1.09846657840223752e-01,4.41190858271452296e-02,9.80139286147859758e-03,1.37063363854733416e-03,-7.13122177069815066e-01,-7.66208408093404625e-01,-9.06011277287483652e-01,-6.09503111865357106e-01,-5.81947788188585169e-01,-6.62429226416310080e-01,-6.32703128910161561e-01,-5.58872176727042702e-01,-1.17909286949669775e-01,5.81144286784002095e-01,8.93294810304868125e-01,6.18363168834837218e-01,2.48270887103639926e-01,4.70613319669723681e-02,6.80638029722470742e-03,-1.97623153544109909e+00,-2.07294018173278971e+00,-1.92387260590988585e+00,-1.60004055258962596e+00,-1.31708451932767812e+00,-1.32530817052398220e+00,-1.27238670319207925e+00,-1.14524391510693002e+00,-4.40610281200377762e-01,1.56059485721120783e+00,1.95458650017917401e+00,1.21815630343106851e+00,5.34045160093442939e-01,1.07649173495572070e-01,1.71090753293915536e-02,-3.03928575671607959e+00,-3.96477266126879790e+00,-3.07859229958531477e+00,-2.56882257394787183e+00,-2.30851516762915221e+00,-2.27866183821966750e+00,-2.11309356807126525e+00,-1.61272907583490821e+00,-6.05956083026312542e-01,2.71793245756148671e+00,3.31977658652735963e+00,2.06214961209370840e+00,8.48867868438695439e-01,1.74172613503423779e-01,1.96582881723843840e-02,-3.37949755030478816e+00,-4.91252790710000475e+00,-4.45818683731142418e+00,-3.06609958186805454e+00,-2.35057143467969709e+00,-2.85234230508902442e+00,-2.05578608926656425e+00,-1.65120101138743247e+00,-2.01788365685308974e-01,3.87044888962716493e+00,4.28706863773695623e+00,2.63165255472358783e+00,1.14613406232103920e+00,2.40250864339026121e-01,2.66884152367205113e-02,-5.63713376141089650e+00,-5.66112709382683299e+00,-4.47520580994694672e+00,-3.45551106191943891e+00,-1.42532629546269285e+00,-2.90203267485355898e+00,-2.27320128357085549e+00,-1.54806598851028787e+00,6.08940838954348251e-01,5.07142070129771216e+00,5.44670070966418685e+00,3.10285144648553279e+00,1.32359237821010733e+00,2.96031730500976198e-01,3.98750395291124840e-02,-5.45157562137962515e+00,-4.00178664377338933e+00,-2.76301445214398855e+00,-1.57224227154564011e+00,-1.28408249228874016e+00,-2.34806220880691985e+00,-1.18533989087811609e+00,-7.25118552491571311e-01,1.66802477912386560e+00,6.40993076229750880e+00,5.97634051137516398e+00,3.29886535631188238e+00,1.43548227377569804e+00,3.12330472018284622e-01,4.85242562547943401e-02,-3.16659209095440053e+00,-5.50801449442545721e+00,-3.53078343960387331e+00,-1.91226760885967684e+00,-2.07289977171276751e+00,-2.21970328486383783e+00,-9.07312745502492080e-01,2.16155927527091840e-01,2.36367083893578478e+00,6.81119573852773819e+00,5.56209551836660054e+00,2.87735506207547775e+00,1.29835354541491266e+00,2.87193598383453985e-01,4.36716835650454230e-02,-9.75059944140629770e-02,-7.86361160105030876e+00,-8.79017652371405944e+00,-6.69567777042067913e+00,-5.62764555293010460e+00,-5.24224190639915033e+00,-2.92251459576661521e+00,-1.05874918620005909e+00,1.12757647036545050e+00,5.11297057108613284e+00,4.01250935270789899e+00,2.09915872019815763e+00,9.01122379727316569e-01,2.18529599728098461e-01,1.18656490057395640e-02,0.00000000000000000e+00,-4.48120355288028016e-01,-2.55811581624673678e+00,-1.13333693613123576e+00,-9.42926805517292577e-01,1.40796118603695564e-01,1.77411279718623627e+00,3.43594956583716016e+00,4.61592609113993113e+00,5.43830257936628492e+00,3.30038448286720287e+00,1.64444576611075211e+00,8.10895038788261302e-01,1.80571835448818052e-01,2.67216074698110109e-02,0.00000000000000000e+00,0.00000000000000000e+00,7.37623867064011035e-02,1.18685800533818764e+00,1.38286139052022783e+00,2.34822495799039466e+00,3.36859084852646662e+00,3.51377253005909562e+00,3.62787712039568477e+00,3.36767031254508353e+00,1.83688133644444629e+00,8.42231718495063286e-01,4.22873722362384741e-01,1.26358414785338463e-01,2.92725269160076587e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,8.59865048271842534e-03,1.17399842521482456e+00,2.14575774882909709e+00,2.19295793670271522e+00,1.96895191534600422e+00,1.66841249219953514e+00,1.27540722598822853e+00,5.84878556409048622e-01,2.63157096442347971e-01,1.65158941925858699e-01,5.30625102708714852e-02,1.81768090026861798e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,7.70053531431963978e-02,1.79248298299730657e-01,1.61491963836241204e-01,1.33686663798953803e-01,8.99211808735987383e-02,4.96137222450214535e-02,2.62730289396234488e-02,1.62380579143938698e-02,6.53914008598522473e-03,2.69118443271991296e-03
-9.13792861027803993e-02,-7.49603815438692755e-02,-8.08060390408796153e-02,-3.26607660651148587e-02,-5.17368902103957917e-02,-5.29082828122380139e-02,-5.83896787784552382e-02,-4.07943705962073300e-02,-7.35197836199581907e-03,7.05805229729663391e-02,8.21125526306876047e-02,4.41419496882236306e-02,1.96246911306545979e-02,4.36243838878449825e-03,7.13248115230130111e-04,-2.42540354699111282e-01,-2.80672463836473762e-01,-3.35758450946137821e-01,-2.10787559612661241e-01,-1.96545621725243924e-01,-2.37260770833827989e-01,-2.20786947155399427e-01,-1.90906525227841878e-01,-2.01955542230235173e-02,2.46586733395409430e-01,3.46515258238993318e-01,2.48270887103639926e-01,1.13154042378857525e-01,2.23285102024161596e-02,3.55138594362304624e-03,-6.83299480417640770e-01,-7.30155942996443819e-01,-6.63111421034711435e-01,-5.25194758204112988e-01,-3.84752618888813014e-01,-3.94791278899201681e-01,-3.68820659747607638e-01,-3.28272746575164087e-01,-5.27493161547327657e-02,7.16407738990021636e-01,8.18388426790264689e-01,4.99551602095365310e-01,2.27082825246397502e-01,4.76234614678054183e-02,8.15278665085246608e-03,-1.05987069712699533e+00,-1.44049311299283245e+00,-1.08915102680962272e+00,-8.86707986839504692e-01,-7.60237069778025520e-01,-7.33833561116619126e-01,-6.94476018015246721e-01,-4.87641431026686278e-01,-1.09506669699356921e-01,1.18635131102654157e+00,1.37549768034513886e+00,8.37820553148555969e-01,3.51056309692775292e-01,7.37614902436955350e-02,9.58719329038917011e-03,-1.19900058084189465e+00,-1.78617975726571099e+00,-1.60584718092933798e+00,-1.04302963680032401e+00,-7.34632922770874663e-01,-9.43806467667320681e-01,-6.17575990733677527e-01,-4.65559892006563392e-01,7.46057347420866906e-02,1.62518615088603724e+00,1.74715061068746214e+00,1.06761504550036102e+00,4.67546452458676820e-01,9.93583111341296010e-02,1.21257098988366042e-02,-2.04206070184444100e+00,-2.05577542650442036e+00,-1.58728027743117961e+00,-1.13637443579335917e+00,-3.28000920461141876e-01,-9.41852662060839729e-01,-6.89814884447353505e-01,-3.89063349275213077e-01,4.29012177802768402e-01,2.13701195758327511e+00,2.21209833222913321e+00,1.25478378143410541e+00,5.39233502809598697e-01,1.21724189696581331e-01,1.76698802063763316e-02,-1.94294087275969440e+00,-1.36098239713630553e+00,-8.71896240855725480e-01,-4.03570316487564140e-01,-2.78949849730093291e-01,-6.98868618477557324e-01,-2.31622952855189773e-01,-9.26458003036203237e-02,8.21934236055230638e-01,2.65954590979868444e+00,2.41407306656944654e+00,1.32727589068814700e+00,5.79623235897754441e-01,1.28577507604072827e-01,2.11768039766822187e-02,-1.20860603045985560e+00,-2.10926874738234904e+00,-1.31728098978474484e+00,-6.66090190612582456e-01,-7.30574288648780379e-01,-8.07177990129970491e-01,-2.74840050474566944e-01,1.58006368201672132e-01,9.92192339381098298e-01,2.73839268622651089e+00,2.21780437779903217e+00,1.14753040290722064e+00,5.19912205726599130e-01,1.14919384134760952e-01,1.84700470645257006e-02,-3.75697350567289895e-02,-2.99004238906605746e+00,-3.31822580348510909e+00,-2.46662027270502149e+00,-2.03362732324614504e+00,-1.88753487265920339e+00,-9.72368612034554158e-01,-2.62243740117663493e-01,5.65356684985829694e-01,2.11277948823956452e+00,1.62174162250032250e+00,8.48997067485703583e-01,3.65282103278428250e-01,8.91396724843478289e-02,5.95141515558936501e-03,0.00000000000000000e+00,-1.68125408938276238e-01,-8.76811170405643492e-01,-2.78930068115139818e-01,-2.18591401820421222e-01,2.14531925594178663e-01,8.47979179922728421e-01,1.48430649146555704e+00,1.92068973084035632e+00,2.22432063217208364e+00,1.33579110895299080e+00,6.68790787479956683e-01,3.29099667082322189e-01,7.40656156181380421e-02,1.21432776950355682e-02,0.00000000000000000e+00,0.00000000000000000e+00,4.08794922338813413e-02,5.54016004525595518e-01,6.38649038737824748e-01,1.01525808018405606e+00,1.40687429333250380e+00,1.44584896010821429e+00,1.47651727904122176e+00,1.35860844093608790e+00,7.38874751053459788e-01,3.40665910282360540e-01,1.71383567307323292e-01,5.15910223708543544e-02,1.24385987334689231e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.76297964140349852e-03,4.81261721362973960e-01,8.80546254135058382e-01,8.91819748169009552e-01,7.96455311119092846e-01,6.73479825695160295e-01,5.14034076736248235e-01,2.35357994862700592e-01,1.06010536219043633e-01,6.65411463260879021e-02,2.15247650420068160e-02,7.47798513880902193e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.11702966735181997e-02,7.28939345629847774e-02,6.58530957149919133e-02,5.40668384059471777e-02,3.62579869504389557e-02,2.00227277739177707e-02,1.06170457256873942e-02,6.50842268615348194e-03,2.60438195119018631e-03,1.07694080435616867e-03
-2.75759740402863095e-03,-7.17514805080195477e-03,-6.87533302222860347e-03,4.91660580207545651e-03,-4.37927092119293464e-03,-2.18042865147553182e-03,-1.65233770603819756e-03,9.63889085031818392e-04,6.22930347149689041e-03,1.70733895415031561e-02,1.45913996989559466e-02,7.50609685471228562e-03,3.28363099170535418e-03,1.41278539564918329e-03,5.14382096230962403e-04,2.99880321667868911e-02,-2.07937140675008847e-03,-5.93653203388075715e-03,2.17541541924823993e-02,3.22344151805718238e-02,1.66262717765510888e-02,2.38479152997037869e-02,1.90153186531427966e-02,4.08285656621634463e-02,7.69959553748543468e-02,7.39847436048477886e-02,4.70613319669723612e-02,2.23285102024161596e-02,8.28117120628537109e-03,2.43843148789179773e-03,7.80561665853571202e-02,6.00701663776695635e-02,7.63911734212899818e-02,1.28195636811124836e-01,1.75302080963517543e-01,1.78152073383558651e-01,1.85202923015292620e-01,1.82468431749912369e-01,2.19298519268977199e-01,2.78348776642177165e-01,2.18901576192718800e-01,1.19418455248804234e-01,5.49951533958091543e-02,1.48650297745681736e-02,3.89042518293898241e-03,6.16014011741177273e-02,1.23737015953580068e-02,6.34790645059053610e-02,1.11516672976641293e-01,1.49735378294703014e-01,1.79938185554782470e-01,1.73010404225149711e-01,1.75102901752445583e-01,2.03720812368921256e-01,3.60151917031029223e-01,3.16351335741688944e-01,1.74478003857755859e-01,8.00729242189874429e-02,1.97001462470282850e-02,4.22166260529727080e-03,7.92281915485497645e-02,-1.09432559872626404e-02,4.74449739079711094e-02,1.50238825205330440e-01,2.11525734391569326e-01,1.72730328368343233e-01,2.41561755091161595e-01,2.24168840594305946e-01,2.67852058529460813e-01,4.36412794433165108e-01,3.70919964803398783e-01,2.16504008805774500e-01,9.50741024618956126e-02,2.38285008362548803e-02,4.64299756737704405e-03,1.13529472433050570e-02,2.81737770318164285e-02,1.16082403801387457e-01,2.01665872117694350e-01,3.41358371894684764e-01,2.42450989612181728e-01,2.78467473717834091e-01,2.86595421620402302e-01,3.54969492474353832e-01,5.39725863458691002e-01,4.60131545506551998e-01,2.46627351599074118e-01,1.10152262598830070e-01,2.75980815182373142e-02,5.50645665948683825e-03,5.01613277844985481e-02,1.66687810164170974e-01,2.47553699737260990e-01,3.40465971043361626e-01,3.41567413959006194e-01,2.68112484019877639e-01,3.53830399908422910e-01,3.24567984459957826e-01,4.08643545590415325e-01,6.03465230449399592e-01,4.73593663961947409e-01,2.48447059869306347e-01,1.08055777289056479e-01,2.80453579023014661e-02,5.95009885113013427e-03,-7.85511520487653936e-02,-1.37341905852597784e-01,-1.69974632317657463e-02,9.68673463498579412e-02,8.91914134789326130e-02,7.51594377325928570e-02,1.56644074509922987e-01,2.08738622258500511e-01,3.16021377182260699e-01,5.31243060314637527e-01,3.98807522261441394e-01,2.00988140400215731e-01,9.12309814097322230e-02,2.15221845463266365e-02,3.98278640622277275e-03,-3.06608757063763599e-03,-2.67521905436335083e-01,-2.51050694633585647e-01,-8.65707853537466265e-02,-1.38138515704715782e-02,1.15814201514899042e-02,1.59368619667783207e-01,2.38241149617819947e-01,3.22864223210989787e-01,4.92537143512290720e-01,3.40113137352626049e-01,1.70425417708008314e-01,7.47180477492477152e-02,1.93595749758445485e-02,2.69481741612954745e-03,0.00000000000000000e+00,-1.07789725957686908e-02,5.60969049591442462e-02,1.85158390759775443e-01,1.85441269489745597e-01,2.52997488730322961e-01,3.42371444977587369e-01,4.17681473781650991e-01,4.60867706900179697e-01,4.61420494042449725e-01,2.70061151302152969e-01,1.34301646679797798e-01,6.67353805758073432e-02,1.65667052524858284e-02,3.86326428166889647e-03,0.00000000000000000e+00,0.00000000000000000e+00,2.30598290952602793e-02,1.86201609909107613e-01,2.17396786482159321e-01,2.65922120480736934e-01,3.14376987067280678e-01,3.01525524173126336e-01,2.91657514542454255e-01,2.52962892431208508e-01,1.37189259831452720e-01,6.36812750490677176e-02,3.29515649254769546e-02,1.06468597828739617e-02,2.80795486657724105e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.07764742277870022e-03,1.00574495007252976e-01,1.71610349502006182e-01,1.65935225610080034e-01,1.42638784811066371e-01,1.19991987372284656e-01,9.09194625295808856e-02,4.11399129618242529e-02,1.87698144099109829e-02,1.19305541773492580e-02,4.02121245256097277e-03,1.31769656234897396e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,5.39326308558525560e-03,1.29106029222727185e-02,1.15040871701848485e-02,9.29988670696645960e-03,6.20073213557809436e-03,3.37428605981175212e-03,1.85796177164736210e-03,1.13353619971568570e-03,4.50034464025254020e-04,1.61964439765333046e-04
1.16612816692336779e-02,4.83018962310187861e-03,5.26372270352076788e-03,9.68571565136193934e-03,3.59823774104374569e-03,5.58933775621143873e-03,6.98492498897634092e-03,6.11967746489188238e-03,5.72843473716530462e-03,4.30500672899080446e-03,7.57784577877108640e-04,2.69190606933552884e-04,-1.30361195663576278e-04,2.04987889012934863e-04,5.76007452951150128e-04,6.73946389389203510e-02,3.97859917161779153e-02,4.29256355526921873e-02,4.96643755906120005e-02,5.67349600220145092e-02,4.70508301825426772e-02,5.08505631346773124e-02,4.21932806563664747e-02,3.64368113147207281e-02,2.89801110398632093e-02,1.37137223848354962e-02,6.80638029722470828e-03,3.55138594362304624e-03,2.43843148789179773e-03,2.26692655064458662e-03,1.82615298011925747e-01,1.67998308575111971e-01,1.72242084947185348e-01,1.90971687136816254e-01,2.15700607296498703e-01,2.19434736853537399e-01,2.20024093373911989e-01,2.09158974348898768e-01,2.03059140808320188e-01,1.42453634740862034e-01,7.25027189759724633e-02,3.23139587546708573e-02,1.59795837389680694e-02,5.33022285445148864e-03,2.70338205587581466e-03,2.25249762711558693e-01,2.24798483091792345e-01,2.16821680702930897e-01,2.26798109794349001e-01,2.38378892939465209e-01,2.63999123190854279e-01,2.44947142640670662e-01,2.14736393555283067e-01,1.82365352427767941e-01,1.32383400746952457e-01,6.62589018138740327e-02,2.62109399779489882e-02,1.85291527292625220e-02,6.00692462860659762e-03,2.63394178890069509e-03,2.59068853439643088e-01,2.59262547275809163e-01,2.74348687078748543e-01,2.70352749067994835e-01,2.83649123668742564e-01,2.76250862213081483e-01,2.85273126531336130e-01,2.43055862779922971e-01,1.95183145912545153e-01,1.22718389904998074e-01,5.40268924076705848e-02,2.18467701038468527e-02,1.11868827933353822e-02,5.52664762129103076e-03,2.20869510649968417e-03,3.25974784067125711e-01,3.34679554919514510e-01,3.26263701505014436e-01,3.31787118263712266e-01,3.37494861805535451e-01,3.33427571220035024e-01,3.13554086358694195e-01,2.78314023428905710e-01,2.22344094402834480e-01,1.33212191198404217e-01,5.66289817291502906e-02,2.12934663781409739e-02,1.23262092727760703e-02,5.02741676194913382e-03,1.92969304592781679e-03,3.50878149867284439e-01,3.56405601900850522e-01,3.35162778913886683e-01,3.42436024335200817e-01,3.23503388308467643e-01,3.17927167209414219e-01,3.17656442345155499e-01,2.63052269513439740e-01,2.02371169427462083e-01,1.12320836171574651e-01,4.21449569208403457e-02,1.04722422878941682e-02,5.37344899366488243e-03,3.75513880336334274e-03,1.69496825419035023e-03,8.81963474447295670e-02,1.49241142555253309e-01,1.32141535162051821e-01,1.31736380624083438e-01,1.28300790987742164e-01,1.24291716861702886e-01,1.13471797806797420e-01,9.50230282872416565e-02,6.95581078532341024e-02,2.09408788535009292e-02,-1.90169025859146437e-03,-4.25250970823244732e-03,-2.21093060606379014e-03,-1.34388803448994660e-04,3.57645915806207096e-04,2.46775614614740298e-03,1.97683331835759479e-01,2.61114448248415676e-01,2.80473387843519439e-01,2.82566690279761057e-01,2.81705882400125507e-01,2.74878625815337507e-01,2.37835791060009405e-01,1.90797367364059944e-01,1.14914423659409681e-01,5.12577826818848697e-02,2.04994016690508082e-02,8.78343043825279002e-03,2.64399748904506262e-03,1.23253114368124879e-03,0.00000000000000000e+00,1.50165632959433585e-02,1.86883094586556248e-01,2.18470101693655244e-01,2.12313237351735962e-01,2.07605523661785724e-01,1.93771494458316956e-01,1.66736846498497182e-01,1.34587800546471875e-01,8.69031041879933103e-02,4.20046469124566585e-02,2.02498774738240350e-02,9.88381028570203823e-03,3.27994939725344921e-03,1.71203544375099319e-03,0.00000000000000000e+00,0.00000000000000000e+00,1.58558345337029040e-02,9.57193496259483440e-02,1.15074600693340481e-01,1.03563777253474376e-01,8.88682949436820496e-02,6.89294295634843707e-02,5.15617182617313582e-02,3.03290105680421342e-02,1.45367712703022567e-02,7.21417266037143855e-03,4.10408897295728211e-03,1.75914358912698907e-03,7.78676494565981548e-04,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,4.72516358913568164e-04,2.37969343268873423e-02,3.40899458033101163e-02,2.66423615809966569e-02,1.77962726559995239e-02,1.32563837746431171e-02,8.36191818323272530e-03,2.89356422947183644e-03,1.52725614897389057e-03,9.24185646309342527e-04,4.38813786216558899e-04,9.85420329045526782e-05,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,5.25304041039706339e-04,1.54241416657279699e-03,1.27771857176762105e-03,8.69665609929842352e-04,5.03909931320057941e-04,2.45070216554911437e-04,1.44497913803213676e-04,6.76170700216992949e-05,2.14660704066964785e-05,-1.72529748119785035e-05
3.12172877647669056e+00,1.70953495578904802e+00,1.92075136394545365e+00,1.86028436836024591e+00,1.19188741697214984e+00,1.48440315621751395e+00,1.85625548621027958e+00,1.47206111945135221e+00,8.96605596980073472e-01,-3.84692432670248052e-01,-1.02956352809700102e+00,-5.08185685514817465e-01,-2.26326339709672003e-01,-3.03118756686174724e-02,4.38410830421939457e-02,1.41155750297822991e+01,1.02298189254624958e+01,1.15956415505616928e+01,1.07117881839294160e+01,1.15554875934976202e+01,1.06147064471009518e+01,1.08649877158015329e+01,9.18944114054064087e+00,5.87211940793072618e+00,1.03483685701308059e+00,-2.57170060140616741e+00,-1.97623153544109909e+00,-6.83299480417640770e-01,7.80561665853571202e-02,1.82615298011925747e-01,3.99882545864304575e+01,3.71514273108100213e+01,3.64865074562684342e+01,3.77984275231483338e+01,3.96601204464949006e+01,4.03093549489420582e+01,4.00796349846245903e+01,3.79558161506319536e+01,3.28399795050160250e+01,1.26035123340595856e+01,1.61126077277831403e-01,-1.73884306823444046e+00,-5.17083321165592635e-01,2.24329853219116443e-01,2.21260478800660382e-01,5.07507999749614953e+01,5.54754017973805063e+01,4.91152637376380596e+01,4.76143187457857309e+01,4.80868808810926254e+01,5.09496441926331869e+01,4.82785083265520996e+01,4.13209927897723617e+01,3.06331717274538633e+01,4.28779455638007878e+00,-8.30437637669621509e+00,-7.30696546925393342e+00,-2.03445340720289769e+00,-1.49502555955539126e-02,2.63671049976790250e-01,5.71472066623660524e+01,6.48491428908006782e+01,6.49309854538028759e+01,5.75705266540910330e+01,5.46871893873755681e+01,5.63627272482735648e+01,5.33383312701564734e+01,4.47409738912779957e+01,2.95806614116280784e+01,-3.68893555714222554e+00,-1.55314840493469397e+01,-1.11562661124890798e+01,-4.76096929714084904e+00,-5.26291306780160451e-01,1.71656285726368374e-01,8.00639160253400490e+01,8.10324027406855691e+01,7.32112643733665607e+01,6.76999441529974177e+01,5.71537211274161407e+01,6.44368405017395673e+01,5.86166020563888566e+01,4.83364053489739263e+01,2.70298936655183688e+01,-9.32236594300784382e+00,-2.16003654091454393e+01,-1.40181706769182313e+01,-5.60854076281550551e+00,-9.18394831460721761e-01,4.94341188960042074e-02,8.22032574730075680e+01,7.39134713708873505e+01,6.40542494754134282e+01,5.87247997737901102e+01,5.36220132480067377e+01,5.95428388782357345e+01,5.09614602206118334e+01,4.10344044685762626e+01,1.87893702652216739e+01,-2.02839245796803098e+01,-2.74171237015294444e+01,-1.67913974165499198e+01,-7.32345175373240220e+00,-1.20244267055409071e+00,-6.57070633397602299e-02,2.92975245329865857e+01,4.92953399577882223e+01,3.59685394148950621e+01,2.59987805767999944e+01,2.60483454214607555e+01,2.60051722988003107e+01,1.71480285061942972e+01,8.04124388201356766e+00,-6.65256489442864840e+00,-3.71431295044917178e+01,-3.19868306937481393e+01,-1.71837434929255117e+01,-7.80520857253714340e+00,-1.70791258057887108e+00,-2.60125415940446192e-01,8.67397944951033506e-01,7.07137027393391975e+01,8.48278249590440083e+01,7.47358045137073645e+01,6.90433810288191268e+01,6.68001663086888726e+01,5.28919973939572756e+01,3.76557837450207558e+01,1.94551254613349798e+01,-1.28835700029247739e+01,-1.50959338033561199e+01,-8.89251840353345280e+00,-3.83937028167714667e+00,-9.12930938516757440e-01,3.97172672089605855e-02,0.00000000000000000e+00,4.59729156629195490e+00,3.97679968785831264e+01,3.57509711790187481e+01,3.34575275280091873e+01,2.73539187025932904e+01,1.63971800367571312e+01,3.61873680393149932e+00,-7.06040437576748126e+00,-1.80373573319226175e+01,-1.20780528011583250e+01,-6.27254322772071138e+00,-3.05206289704097955e+00,-5.58476742862946018e-01,4.12672805677478868e-02,0.00000000000000000e+00,0.00000000000000000e+00,1.76408824231872496e+00,6.21850668210755497e+00,7.70545015022976543e+00,1.05587393972683397e+00,-6.62118410491924525e+00,-1.00472398325994305e+01,-1.29125974780313904e+01,-1.43899332778007967e+01,-8.05117918364505059e+00,-3.67115437307278736e+00,-1.79356576625396458e+00,-4.77600944248541825e-01,-8.23775749330646068e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.05317589686238727e-02,-3.21825746728265782e+00,-7.08419367467291217e+00,-8.41676640181545288e+00,-8.34964127403292444e+00,-7.34588389216040927e+00,-5.87766776352155951e+00,-2.80748144138717048e+00,-1.26170301662250139e+00,-7.97080032702157770e-01,-2.45859907797862431e-01,-1.03310762459642796e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-3.51693221368913067e-01,-7.69204613343089982e-01,-7.05530723140077809e-01,-6.19530094080736338e-01,-4.27776250110367018e-01,-2.46404030610503366e-01,-1.30096424291356122e-01,-8.22434212072492149e-02,-3.51067607071144511e-02,-1.99381893717799560e-02
3.16830183495741613e+00,1.94693414006830690e+00,2.28191468746564263e+00,1.95983980972267546e+00,1.45662570191753282e+00,1.78817313294884861e+00,2.23082696842861194e+00,1.84048696826471048e+00,1.17722620808535483e+00,-3.13671565976941791e-01,-1.05164959523740920e+00,-5.18836372830008830e-01,-2.17067457216505139e-01,-2.16681567393786391e-02,4.53574548554024418e-02,1.36952400714773539e+01,1.08530220481569621e+01,1.25356036600939440e+01,1.15774493571769739e+01,1.24206712013980312e+01,1.19565080019392713e+01,1.22111678634867946e+01,1.07458999430765587e+01,7.09345779099116136e+00,1.48991809297263100e+00,-2.54671195590215715e+00,-2.07294018173278971e+00,-7.30155942996443819e-01,6.00701663776695635e-02,1.67998308575111999e-01,3.71514273108100213e+01,3.90933525185410247e+01,3.76129912768977519e+01,3.90789335249519780e+01,4.07163540631446708e+01,4.15914192845312130e+01,4.15175519358689371e+01,3.96603289807973525e+01,3.40604530281228008e+01,1.24676645799482273e+01,-4.12527640367665316e-01,-2.14948036995887559e+00,-7.08670457035573742e-01,2.06726433263250159e-01,2.10719168710504667e-01,5.03498554845503392e+01,5.83467702059084843e+01,5.26855733776697406e+01,5.16066727473029516e+01,5.27872456995566068e+01,5.57508815403306954e+01,5.40439577698466564e+01,4.76001951064362743e+01,3.64106002386912735e+01,6.70639729306361865e+00,-7.89036628270868867e+00,-7.26767554362550872e+00,-2.04281130365736630e+00,4.43014051879551604e-02,2.84951783466317388e-01,5.72043317190391107e+01,6.92334649275239258e+01,7.12288943838685071e+01,6.45482054722277354e+01,6.10971231818520053e+01,6.40181240310517978e+01,6.20261049934993167e+01,5.41104478954866934e+01,3.79112744818182961e+01,2.53433295065645769e-01,-1.40541450911548296e+01,-1.06997010969851587e+01,-4.50246709487904351e+00,-4.19111814688778173e-01,2.35621710521109279e-01,8.07067285343184295e+01,8.57241491927910744e+01,7.96777455885164727e+01,7.47424458809551879e+01,6.32316923302305298e+01,7.29639902823355868e+01,6.85475679906239037e+01,5.87448597603528668e+01,3.55923643659122817e+01,-5.04931712025607737e+00,-2.05148176335221422e+01,-1.36362368921668473e+01,-5.31782577012770741e+00,-7.91429484432816022e-01,1.29644449139616785e-01,8.28945001593672401e+01,7.75659358913831198e+01,6.98826677537038705e+01,6.50751197583075083e+01,6.04730355937990254e+01,6.97550843961510765e+01,6.14396175119160830e+01,5.24658147553675818e+01,2.82509376820151559e+01,-1.58266757261875224e+01,-2.60486107987135114e+01,-1.62706070175013657e+01,-6.92296034699793150e+00,-1.01253825471470726e+00,2.50023753612521292e-02,3.43677437103290657e+01,6.01860125872230043e+01,4.76987721329671359e+01,3.85007150272652012e+01,3.94651679828944921e+01,4.07868159139495106e+01,3.22523323273657354e+01,2.26312086000352153e+01,5.48235872674811553e+00,-3.13731236970988512e+01,-2.99157940173947168e+01,-1.62704966085382843e+01,-7.26037119900395833e+00,-1.44838408148996201e+00,-1.38718124100188300e-01,9.64404936278956848e-01,7.69832853727501742e+01,9.26092111601572583e+01,8.23298852282915732e+01,7.64968583022808559e+01,7.46973603224543012e+01,5.99004485758959646e+01,4.35445841701704808e+01,2.35629487434721234e+01,-1.26158252112043101e+01,-1.55527875721003284e+01,-9.15754936911550921e+00,-3.80011863549643181e+00,-8.08892483919451122e-01,1.23320216799318996e-01,0.00000000000000000e+00,4.84327621609292081e+00,4.16273700372468909e+01,3.71171708948034080e+01,3.46296620201415806e+01,2.80418917706443338e+01,1.62544033615948713e+01,2.53760975944782441e+00,-8.93380198387407276e+00,-2.07317793152704404e+01,-1.37009109385935837e+01,-7.08205336829854204e+00,-3.41929625602031706e+00,-5.87760193242245599e-01,5.63245461036949446e-02,0.00000000000000000e+00,0.00000000000000000e+00,1.70960684891291703e+00,5.18269469875826427e+00,6.58113440026507046e+00,-6.90659464587299321e-01,-8.98933950373938906e+00,-1.25277180215616770e+01,-1.53845170951263341e+01,-1.65982355179706680e+01,-9.20693145730761131e+00,-4.17055290502389209e+00,-2.02811496297866301e+00,-5.30227571147124932e-01,-8.91665022628702203e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.59264221798734451e-02,-4.19439635235388142e+00,-9.05943170993918123e+00,-1.03504003586133049e+01,-1.00504214577999935e+01,-8.72755843929385300e+00,-6.81644339633125185e+00,-3.23433308622228299e+00,-1.44013013665511580e+00,-9.00858567499158158e-01,-2.76829019617791716e-01,-1.07443976405995650e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-4.15288546054933427e-01,-9.20534364626590329e-01,-8.54801888987814062e-01,-7.42309750636249488e-01,-5.05845190311433601e-01,-2.84190984292763515e-01,-1.48078794157921800e-01,-9.38971093404718238e-02,-3.91780978517012185e-02,-2.04290817143083711e-02
3.13925943422840392e+00,2.03041775816844394e+00,2.33664452704143244e+00,2.00913321354647634e+00,1.52147655498175127e+00,1.88479844480965641e+00,2.34144968828059508e+00,1.99524422542877256e+00,1.31483519182672559e+00,-2.13830082391520376e-01,-9.95106210106492250e-01,-4.91856743821897091e-01,-2.01959016947097475e-01,-1.25461241639583439e-02,4.95130671350686447e-02,1.36138523291467841e+01,1.09036945146613942e+01,1.29212971011770819e+01,1.18948684685070560e+01,1.28347918678839594e+01,1.25198238506051123e+01,1.28157775696165377e+01,1.14193339497733408e+01,7.72682587425202971e+00,1.94343588575128901e+00,-2.24134867041700225e+00,-1.92387260590988585e+00,-6.63111421034711546e-01,7.63911734212899818e-02,1.72242084947185320e-01,3.64865074562684342e+01,3.76129912768977519e+01,4.00372135230672654e+01,3.99940728412959601e+01,4.15258531339299779e+01,4.26113626661107219e+01,4.26815473734961230e+01,4.08678469307776524e+01,3.53790643492988508e+01,1.35755740645668688e+01,2.72493473801924235e-01,-1.84682182407384587e+00,-5.59641182487328970e-01,2.51085960072745640e-01,2.30537055369139154e-01,5.01002667283413388e+01,5.90652888929880504e+01,5.46116513996541713e+01,5.35777272997437777e+01,5.51152688554637891e+01,5.90985644999610216e+01,5.69377790149296104e+01,5.05844931777061575e+01,3.94160012288997024e+01,9.29246534225303833e+00,-6.50015413613714976e+00,-6.49856092329886526e+00,-1.68961516439968418e+00,1.35845628191292200e-01,3.20118563588350891e-01,5.70408529117751684e+01,7.14563068999100608e+01,7.45150893517197090e+01,6.74496177509256540e+01,6.40699783122732072e+01,6.80091067165858902e+01,6.66073150658158113e+01,5.90323025097900000e+01,4.24800914157866956e+01,3.95469035309436290e+00,-1.18196319912424155e+01,-9.71231783966834961e+00,-3.97800196471915513e+00,-2.72049832091299348e-01,2.83860616169191449e-01,8.05508106427503492e+01,8.76445103453568493e+01,8.24951326801136702e+01,7.84356032055819981e+01,6.69503943637880354e+01,7.77300322074759293e+01,7.34174187178770836e+01,6.41701238041416957e+01,4.12023032918498302e+01,-8.05362762948164113e-01,-1.83230943240463873e+01,-1.23563275718941092e+01,-4.64164818959887526e+00,-5.92611077954800392e-01,1.69983799872969521e-01,8.29905582975212184e+01,7.96459185059685666e+01,7.30432006677266088e+01,6.84932737516497525e+01,6.41867772665556089e+01,7.42502595292162226e+01,6.74147439444064958e+01,5.85362287667430365e+01,3.39477291578654601e+01,-1.13546629146275748e+01,-2.32846306936320353e+01,-1.51456627356337830e+01,-6.29879572505379848e+00,-8.24743815037480066e-01,8.21138801829501414e-02,3.57715754175019995e+01,6.37927445516762290e+01,5.20297939151846762e+01,4.38624808170146707e+01,4.51914858780719939e+01,4.71433360474482370e+01,3.89053743934736076e+01,2.96375780971390341e+01,1.18975792317890008e+01,-2.65229400237297881e+01,-2.71949895983837386e+01,-1.49169220063812560e+01,-6.60427805154900494e+00,-1.23683135143363487e+00,-6.94997556603277333e-02,9.82802704774599301e-01,7.84232461032280099e+01,9.42774698780504394e+01,8.48569272673581594e+01,7.92397458349964268e+01,7.78584298977615248e+01,6.34596537412053152e+01,4.69152276406732724e+01,2.66193293102487623e+01,-1.03092588146097128e+01,-1.42271806684409512e+01,-8.54349702754902118e+00,-3.49755290971046895e+00,-6.76448920024339095e-01,1.74331107691911624e-01,0.00000000000000000e+00,4.91100815921796752e+00,4.25210284809729870e+01,3.81499082417285109e+01,3.58024254114008187e+01,2.93146439453785561e+01,1.76621887682257004e+01,3.82646782726693147e+00,-7.69066536816359392e+00,-1.98222816405816253e+01,-1.32157114000531415e+01,-6.84129338601050030e+00,-3.30659002613943498e+00,-5.39988560198976786e-01,8.18846713661602471e-02,0.00000000000000000e+00,0.00000000000000000e+00,1.74417994482411598e+00,5.33901518885323334e+00,6.88972075686758512e+00,-5.05829301560294042e-01,-8.76423334025724365e+00,-1.23232548552026966e+01,-1.52230639759285022e+01,-1.64976293972731689e+01,-9.13345347743494962e+00,-4.11513138305081405e+00,-1.99129266381759829e+00,-5.13705267976342417e-01,-8.73216244745159825e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.36816073870833742e-02,-4.28146478847736756e+00,-9.25674225329105482e+00,-1.05546581311144596e+01,-1.02621585360726062e+01,-8.84391166788799765e+00,-6.86047940403126422e+00,-3.25845015692908957e+00,-1.43725962419691533e+00,-8.95941415408793906e-01,-2.71190652608963023e-01,-1.06550768315176653e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-4.21313238545907021e-01,-9.38611814283914270e-01,-8.80614661621972439e-01,-7.63255857063125931e-01,-5.18480862413831178e-01,-2.88593341182955432e-01,-1.47254357370871697e-01,-9.40771678669994615e-02,-3.89966653683075787e-02,-1.99685177263925970e-02
3.16697608700244393e+00,2.02911744264639626e+00,2.43089383321171049e+00,2.08230574469886864e+00,1.56429418169467138e+00,1.95350071135725223e+00,2.43316774543654990e+00,2.09831686228866232e+00,1.43372096979357555e+00,-8.30601956836646838e-02,-9.07651518920191580e-01,-4.49213745121530117e-01,-1.87564534875070799e-01,-3.87916909115794883e-03,5.57381521176256375e-02,1.40855115151603787e+01,1.13294968302603234e+01,1.32994352700735288e+01,1.26411140086301099e+01,1.34585708715028023e+01,1.31673547376341897e+01,1.36001703590971204e+01,1.21340660121490114e+01,8.47556670952220159e+00,2.75121003529690755e+00,-1.66136994137354566e+00,-1.60004055258962596e+00,-5.25194758204112877e-01,1.28195636811124808e-01,1.90971687136816226e-01,3.77984275231483338e+01,3.90789335249519780e+01,3.99940728412959601e+01,4.42108887586229997e+01,4.45545606611931859e+01,4.53148245563903771e+01,4.56089131241734904e+01,4.38071054902781611e+01,3.83392115209154412e+01,1.61833631616363860e+01,1.93743874397607274e+00,-9.49147537476464853e-01,-1.25825791163628520e-01,3.75926315190452776e-01,2.60196032206630234e-01,5.16737684707288452e+01,6.12981335475716946e+01,5.66736220385000209e+01,5.67610177165169958e+01,5.84401823185969178e+01,6.21863574587496970e+01,6.06367827209725547e+01,5.44182843027205507e+01,4.31835803450054954e+01,1.30645079490087426e+01,-3.77793213840128761e+00,-5.23839621241207709e+00,-1.09087868326114568e+00,3.31476693357488639e-01,3.60964188805442454e-01,5.89332472252443651e+01,7.33137102621194003e+01,7.72086778069338635e+01,7.16792133997445546e+01,6.84765937903757731e+01,7.22404486656355687e+01,7.15947454412093265e+01,6.39147251023381031e+01,4.75760607529244410e+01,8.50810454035069164e+00,-8.70162381203531865e+00,-7.77076412177221343e+00,-3.18926290205509311e+00,-5.55575271144716776e-02,3.43794500239473333e-01,8.24521738432280245e+01,9.00445237495665225e+01,8.64344593446583502e+01,8.36541116856499087e+01,7.28586805297226761e+01,8.33066447633694480e+01,7.99226806673965768e+01,7.04841477373063725e+01,4.69573466190986721e+01,4.89203060267066014e+00,-1.43421715656032021e+01,-1.03521648758835170e+01,-3.71567342306020487e+00,-3.53821537926117480e-01,2.50876710758446753e-01,8.53163622118253642e+01,8.31484184408407145e+01,7.80479323398658948e+01,7.47125214479855941e+01,7.03103268797387813e+01,8.05110024389677932e+01,7.40715539959836775e+01,6.50270003906329919e+01,4.03264450016071265e+01,-5.55998215385293459e+00,-1.96563476953170309e+01,-1.30746865946065807e+01,-5.46275178107749060e+00,-5.61027839760966818e-01,1.61217204427985594e-01,3.68881709981633179e+01,6.60262071543478015e+01,5.54807702169882901e+01,4.80956753827635666e+01,4.96588443173755820e+01,5.16716317138434675e+01,4.42863673370677517e+01,3.50162114048510489e+01,1.74043834230048731e+01,-2.15000632568354746e+01,-2.41921264875856146e+01,-1.34451771877552400e+01,-5.91026565582435914e+00,-1.05577829559144165e+00,-2.15365132976422097e-02,9.99251788938813612e-01,7.89094792622999393e+01,9.58632192082874894e+01,8.74336651406710246e+01,8.21488113171702992e+01,8.10637764969538352e+01,6.73509639515457934e+01,5.10202443639316954e+01,3.06031219012437887e+01,-6.48231926713792284e+00,-1.19203001516609159e+01,-7.39348726490891117e+00,-2.92693283822677586e+00,-5.22368858384822610e-01,2.15092431911254794e-01,0.00000000000000000e+00,4.93307698609010092e+00,4.41374246574492943e+01,4.07118244507112266e+01,3.82208508106209095e+01,3.22113992393267807e+01,2.07209629084878770e+01,7.02150202217075048e+00,-4.55211081786630967e+00,-1.71455358607238999e+01,-1.17350775839802921e+01,-6.08190599461255132e+00,-2.92045889968621131e+00,-4.28087243446271359e-01,1.11804141430421680e-01,0.00000000000000000e+00,0.00000000000000000e+00,1.97095390995983943e+00,6.77500529775492666e+00,8.59297450461890300e+00,1.38898841876547952e+00,-6.87799535864590617e+00,-1.06752958227000381e+01,-1.36956389589553815e+01,-1.52880901433169889e+01,-8.50495160647438375e+00,-3.81657328304520238e+00,-1.82679133720928633e+00,-4.54254616805694234e-01,-6.70261460847509649e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.49162990216077081e-02,-3.69446906570599287e+00,-8.37470072561788292e+00,-9.76946465657992036e+00,-9.64497428223613085e+00,-8.34702926726412819e+00,-6.47165067643453273e+00,-3.07993479987085506e+00,-1.36427046842224686e+00,-8.46498432529088296e-01,-2.56681874117469955e-01,-9.85949885938889325e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-3.97128000289114380e-01,-8.72614237632018397e-01,-8.26712460405449434e-01,-7.24737303851311410e-01,-4.91012759061527915e-01,-2.74346689121022613e-01,-1.40025757153605712e-01,-8.92890297816631567e-02,-3.75431676930997604e-02,-1.93764435561174855e-02
3.23420394164007874e+00,2.01458387094856084e+00,2.35863750470561140e+00,2.15572200155535532e+00,1.52069489858896989e+00,1.93879047512409963e+00,2.41917037611071262e+00,2.09023412557585786e+00,1.47135787249578609e+00,3.17121208661938492e-02,-8.18943966893957320e-01,-4.13598382572105072e-01,-1.75517290882403781e-01,2.66498063389747526e-03,6.15111494268060846e-02,1.47685187846070498e+01,1.15611157289249977e+01,1.35166909922473568e+01,1.29562525135403277e+01,1.41719329194098336e+01,1.34305681742481635e+01,1.38990648548454221e+01,1.24099512414670414e+01,8.81633994819085132e+00,3.27533943538587513e+00,-1.21251858914638611e+00,-1.31708451932767789e+00,-3.84752618888813069e-01,1.75302080963517515e-01,2.15700607296498675e-01,3.96601204464949006e+01,4.07163540631446708e+01,4.15258531339299779e+01,4.45545606611931859e+01,4.86160151704720036e+01,4.82317456416810231e+01,4.79912720393943175e+01,4.61958196505126253e+01,4.08692469155583353e+01,1.87417867931561943e+01,3.69221607046196221e+00,-6.82030371414883985e-02,3.09099184361696977e-01,4.98605313916838988e-01,2.93462220440733890e-01,5.39235172335562112e+01,6.27349462771323729e+01,5.85339124088229852e+01,5.82273114662157099e+01,6.10873740107970349e+01,6.48690258807534690e+01,6.27463528597922533e+01,5.65173875285079319e+01,4.52473747404232611e+01,1.57278845662977300e+01,-1.66592947780702239e+00,-4.15375831665945849e+00,-5.41315829797011427e-01,4.77826482802479580e-01,4.02605037816653355e-01,6.11951551808972312e+01,7.48688086497316618e+01,7.90810778354616275e+01,7.42949763947699040e+01,7.16548380510740230e+01,7.44588417849992652e+01,7.43180442081933847e+01,6.61942048404194168e+01,4.98106106780967508e+01,1.11210724266899810e+01,-6.60669912360960510e+00,-6.60538397314871517e+00,-2.66268011017051442e+00,9.00129138483737740e-02,3.72579963484268917e-01,8.49286782558546918e+01,9.26070161408026991e+01,8.90089035195640008e+01,8.63896641387531474e+01,7.65308167530376267e+01,8.57830815118779100e+01,8.27142576421755109e+01,7.33110804182671956e+01,4.96976241587167209e+01,8.23441431695486159e+00,-1.17070390430257216e+01,-9.10425261433416111e+00,-3.18477936272248874e+00,-2.06717943209331206e-01,2.89482343423943411e-01,8.78411965682928866e+01,8.64108760307648254e+01,8.14105026269867977e+01,7.80741415813065203e+01,7.39072732782925641e+01,8.36018957467478572e+01,7.74002563336174347e+01,6.76205200794859991e+01,4.29403226761156915e+01,-1.89619270261481199e+00,-1.71535412479162872e+01,-1.18353480370829462e+01,-4.90401701390415212e+00,-4.01331310390853346e-01,1.96761594818557123e-01,3.61245130046305576e+01,6.46797137461665130e+01,5.45184068321342252e+01,4.77497483033581318e+01,4.91848077652841411e+01,5.08245307362242826e+01,4.37335810851678062e+01,3.46936512469404406e+01,1.77360735431427088e+01,-1.96090410703642277e+01,-2.25736707108452066e+01,-1.26509838841996167e+01,-5.56132427968567278e+00,-9.74686411382697293e-01,-7.50040412326467235e-03,9.81572859443885393e-01,7.81306957602246968e+01,9.52233384561190519e+01,8.79144845331482543e+01,8.31611451678762990e+01,8.22863720259338578e+01,6.94866933766427337e+01,5.33121852637224052e+01,3.30986363358811744e+01,-3.27253406152594906e+00,-9.93213799585904589e+00,-6.40982166691445343e+00,-2.55495546592440315e+00,-4.26134432848513378e-01,2.25168756166335499e-01,0.00000000000000000e+00,4.95674645642585610e+00,4.55612677349697250e+01,4.31600298699047968e+01,4.07831059499197366e+01,3.50897662805969546e+01,2.41180656459161824e+01,1.07424178984224419e+01,-8.89877239647005491e-01,-1.37309545123507721e+01,-9.86929625091692664e+00,-5.14440668737300211e+00,-2.48354677678575397e+00,-3.24378916249788873e-01,1.44792382390747182e-01,0.00000000000000000e+00,0.00000000000000000e+00,2.21794424040325788e+00,8.69783844062092193e+00,1.09076842281183506e+01,3.95201684263292741e+00,-4.04309910551626484e+00,-8.11697596356319906e+00,-1.14304982175297987e+01,-1.34431057434500154e+01,-7.53278832035506429e+00,-3.36142185108184854e+00,-1.59915027601753756e+00,-3.83610526474803981e-01,-4.57487974944003756e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.32623434367522591e-02,-2.89653684310821946e+00,-6.90743818850751357e+00,-8.39696902402956447e+00,-8.49427682337950074e+00,-7.39680229944600676e+00,-5.78918728054016718e+00,-2.78377696346770032e+00,-1.22568284176420739e+00,-7.65397153824225684e-01,-2.30036373717734360e-01,-9.13734180795314488e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-3.54070812908451604e-01,-7.69037421654272912e-01,-7.32155575728164143e-01,-6.51301151514740773e-01,-4.44300214821433670e-01,-2.49205785949617120e-01,-1.26856006397287363e-01,-8.21898732932235254e-02,-3.51587670690266946e-02,-1.89452712383692337e-02
3.33753038742644792e+00,2.08573544056355997e+00,2.49821817255262379e+00,2.23523939603140454e+00,1.59691195010872788e+00,2.01676783342052257e+00,2.56156311078117627e+00,2.21894324138986487e+00,1.54495435995452235e+00,4.25718736231456077e-02,-8.52890342328604056e-01,-4.10930125912657374e-01,-1.68389277112305169e-01,4.93760159745728743e-03,6.22745197229558414e-02,1.50456928261289029e+01,1.18300567118088047e+01,1.38685446334707656e+01,1.32841350556233451e+01,1.43859157056013736e+01,1.40447043921566106e+01,1.43640155820167426e+01,1.28050409103628482e+01,9.23254323608224681e+00,3.49539313070894009e+00,-1.16387952507146375e+00,-1.32530817052398220e+00,-3.94791278899201625e-01,1.78152073383558679e-01,2.19434736853537399e-01,4.03093549489420582e+01,4.15914192845312130e+01,4.26113626661107219e+01,4.53148245563903771e+01,4.82317456416810231e+01,5.08286256949187276e+01,4.98139001072842902e+01,4.72459655854446652e+01,4.18860220471416156e+01,1.91901819768930189e+01,3.83833368293824284e+00,-1.28634253430532190e-02,2.89997314769122105e-01,4.97934676650959140e-01,3.10284062388783144e-01,5.46006431146589293e+01,6.41059735127647201e+01,6.01093378511874477e+01,6.02691603173871968e+01,6.21648497094847983e+01,6.67936945076943829e+01,6.50991376079181947e+01,5.80854999253939397e+01,4.66216662707829173e+01,1.63091489298117871e+01,-1.74242920049088568e+00,-4.11953857748538788e+00,-4.72290988940490486e-01,4.88536257159482845e-01,4.14963812258242859e-01,6.26322897965574086e+01,7.67866465011995274e+01,8.12901613966628673e+01,7.59963899863374195e+01,7.33194704044024093e+01,7.68444702827457746e+01,7.64419364173685238e+01,6.80784413929885659e+01,5.11844579994067033e+01,1.20268336757218908e+01,-6.39934236226167030e+00,-6.67991542451555542e+00,-2.64670531630407657e+00,1.29501706901645336e-01,3.98841389732076834e-01,8.64141300722208285e+01,9.47469193636433857e+01,9.13390617977683519e+01,8.86245722164641734e+01,7.83248807967054859e+01,8.91786691733076680e+01,8.53849611757632942e+01,7.54673196762397538e+01,5.16171911622745085e+01,8.88836357879803529e+00,-1.18555511965534155e+01,-9.05088286195454828e+00,-3.06821918730432941e+00,-1.72868505505244685e-01,2.94901811736848041e-01,8.93614026122205303e+01,8.83117681634628440e+01,8.33013882470417144e+01,8.04359613864819636e+01,7.57317582616171165e+01,8.60358007084797691e+01,8.00394210501651173e+01,7.03207133761291487e+01,4.48129777376201517e+01,-1.60543124900987499e+00,-1.71391725421970698e+01,-1.19935668001244480e+01,-4.88236968447874098e+00,-3.97951100684628745e-01,1.98899958778608638e-01,3.73208081495691459e+01,6.69392587918457878e+01,5.66617448627116573e+01,4.99362867078366079e+01,5.14512177194832034e+01,5.35287795881721564e+01,4.62398618642393160e+01,3.70496455371142659e+01,1.93638273424775100e+01,-1.93271549010329053e+01,-2.27917888691620050e+01,-1.27076295748585508e+01,-5.58778093220165051e+00,-9.74631918960916832e-01,4.24861887273668935e-03,9.99713337645145250e-01,7.96196040726819660e+01,9.74779927599512916e+01,8.99417886978389589e+01,8.52561245259856975e+01,8.43906117673092666e+01,7.12221089601433448e+01,5.47046214880947019e+01,3.40939987421985293e+01,-3.25571783776930657e+00,-1.00867679196972535e+01,-6.51397681833624986e+00,-2.56221692320859207e+00,-4.25569951899222199e-01,2.37227553029721122e-01,0.00000000000000000e+00,5.02164780129670785e+00,4.61241203354671470e+01,4.35926780903346298e+01,4.11234713332678865e+01,3.53126597522258905e+01,2.41988880615745963e+01,1.05798224069461391e+01,-1.31207033192642197e+00,-1.43872196862574597e+01,-1.02290935551274469e+01,-5.36820122563838886e+00,-2.56802828601513200e+00,-3.33297323963382408e-01,1.47173734808831058e-01,0.00000000000000000e+00,0.00000000000000000e+00,2.20665075654795784e+00,8.34193641311728662e+00,1.06044067056548439e+01,3.49729384820162448e+00,-4.68034703049983136e+00,-8.71176035322400111e+00,-1.20119243167218990e+01,-1.39875529223129238e+01,-7.83928748276239418e+00,-3.48618180213022599e+00,-1.67219876292932157e+00,-4.01768802214594878e-01,-4.88268570624741521e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.43950864296031292e-02,-3.05457639560048788e+00,-7.32538789491571674e+00,-8.81910117502252433e+00,-8.85977331783049138e+00,-7.69664806581228156e+00,-6.01564115458250104e+00,-2.89404827175388935e+00,-1.27789766573094110e+00,-7.98655772758483651e-01,-2.38165693058741162e-01,-9.47010911404573552e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-3.68206430072624935e-01,-8.02727968289934091e-01,-7.65097871062607848e-01,-6.78173003283380704e-01,-4.62091204562931679e-01,-2.57518263406998349e-01,-1.32296625940614671e-01,-8.56639142400999754e-02,-3.61961127022177170e-02,-1.94536299578696205e-02
3.29392374672687405e+00,2.08735880305714394e+00,2.50357455530026662e+00,2.23996552881888444e+00,1.61003719355725772e+00,2.03435913340415819e+00,2.54763715691721782e+00,2.22929623530695720e+00,1.57917604942431433e+00,8.53824666179932162e-02,-8.17252988635195354e-01,-4.05914290344994710e-01,-1.68510053200040588e-01,5.64435498938298946e-03,6.43189990863643063e-02,1.49683176802661411e+01,1.18697767068405629e+01,1.39845821799209205e+01,1.34357055567179309e+01,1.44924440889334054e+01,1.40801474619650815e+01,1.46250570620456823e+01,1.29867001554788146e+01,9.29912348047349191e+00,3.60743316658796953e+00,-1.07317906601941093e+00,-1.27238670319207925e+00,-3.68820659747607582e-01,1.85202923015292620e-01,2.20024093373911961e-01,4.00796349846245903e+01,4.15175519358689371e+01,4.26815473734961230e+01,4.56089131241734904e+01,4.79912720393943175e+01,4.98139001072842902e+01,5.09993195886129413e+01,4.82647954872386791e+01,4.22223411144840597e+01,1.94299250059415449e+01,3.97341300505607009e+00,5.29675704992350338e-02,3.64771703389608348e-01,5.20988955560977574e-01,3.09489788450545367e-01,5.45246578056949076e+01,6.43890948648235195e+01,6.03703225064360183e+01,6.06303162919407796e+01,6.29858190029661742e+01,6.73509903827644933e+01,6.58164357930145769e+01,5.93244109727706501e+01,4.75091873804463631e+01,1.70415922168895726e+01,-1.17474603446032311e+00,-3.91800261039583519e+00,-4.03727739839021604e-01,5.28314974436532636e-01,4.23672238552221969e-01,6.22901389406744244e+01,7.70919985476510732e+01,8.18869449642647709e+01,7.70000059432485813e+01,7.42459523497995946e+01,7.80065910813511749e+01,7.78980127449818553e+01,6.98085111883062837e+01,5.28040604606210096e+01,1.31385596835999330e+01,-5.69590890219872836e+00,-6.24859575486162022e+00,-2.45226281146336156e+00,1.63416754535435749e-01,4.10113132674318259e-01,8.62402507973648511e+01,9.48783288356266183e+01,9.19185213624045332e+01,8.98019382959119667e+01,7.97393203915578681e+01,9.01043238452899402e+01,8.69320265653809230e+01,7.72594715234700686e+01,5.31707614132505242e+01,1.03150314720656748e+01,-1.09470728002154996e+01,-8.62047526159651056e+00,-2.87070639863358146e+00,-1.12576701844057075e-01,3.17494196209674062e-01,8.96419229370783341e+01,8.88147413045066116e+01,8.42684656559517578e+01,8.15471625185350462e+01,7.70904016300601143e+01,8.74860464466333383e+01,8.16195589207697054e+01,7.19724993546946195e+01,4.67145588803066190e+01,8.21134384170753157e-02,-1.62616118304119759e+01,-1.14783407819012435e+01,-4.69782064735732696e+00,-3.28570865946016699e-01,2.28287883659412355e-01,3.79188942464961514e+01,6.81955060549304903e+01,5.83782418848318940e+01,5.18872713774623620e+01,5.35063388329793526e+01,5.57093509687035038e+01,4.87389048086218892e+01,3.95220479405216167e+01,2.18296745928704645e+01,-1.73528222914658237e+01,-2.16839411346758659e+01,-1.22221236906318467e+01,-5.33180925002664718e+00,-8.98149460310617820e-01,2.49767894956152425e-02,1.01567281850142654e+00,8.00721720877627661e+01,9.79448211858746447e+01,9.07274056911810902e+01,8.60436863057944379e+01,8.53447104904308702e+01,7.24573343899753723e+01,5.59501345474949261e+01,3.51996668605076977e+01,-2.36680758147029291e+00,-9.60603208634448258e+00,-6.27946747077058287e+00,-2.43717035784633795e+00,-3.76725292708833315e-01,2.55194475198742055e-01,0.00000000000000000e+00,5.06092090496164637e+00,4.65456523190360372e+01,4.41514990102050859e+01,4.16982276596593309e+01,3.60892922703719705e+01,2.49059632193233647e+01,1.12401168465704693e+01,-6.23845430682441360e-01,-1.39059696727566653e+01,-1.00242682967580112e+01,-5.23216482127049431e+00,-2.50782317290523293e+00,-3.14615796590879127e-01,1.54085757546733398e-01,0.00000000000000000e+00,0.00000000000000000e+00,2.25983882162358807e+00,8.72368604967773109e+00,1.09960920662362547e+01,3.90736158694009017e+00,-4.27877912198206634e+00,-8.40745461079056788e+00,-1.17667309978153192e+01,-1.38145867772909483e+01,-7.74740274680134267e+00,-3.45087529323073738e+00,-1.64376961288289181e+00,-3.91858309194919319e-01,-4.67815371994174251e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.51780849903815460e-02,-3.00020935503061770e+00,-7.23244406661425199e+00,-8.76208940058680241e+00,-8.83615357229870924e+00,-7.68547415123027555e+00,-5.99500096121767623e+00,-2.87053245365516352e+00,-1.26674314464282856e+00,-7.89890440024577867e-01,-2.37524757848575380e-01,-9.31847775560205871e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-3.67550543785514328e-01,-7.99413551068764550e-01,-7.65160542260231225e-01,-6.78908702451640589e-01,-4.60696870205801579e-01,-2.57330517658402425e-01,-1.30779076185094045e-01,-8.47324758286583241e-02,-3.61725963136886181e-02,-1.91889239470984449e-02
3.13637586754046715e+00,2.00011317568003477e+00,2.36714015286897128e+00,2.13707309761878061e+00,1.54885879513525793e+00,1.97040026449142291e+00,2.46134000073763515e+00,2.16168028856637040e+00,1.54641089938768017e+00,1.17245715297585318e-01,-7.51577358481494096e-01,-3.63647802415751953e-01,-1.48091721288389822e-01,9.15442096679993170e-03,6.26000998375660783e-02,1.41734098067098184e+01,1.13397153350835573e+01,1.34723155311962675e+01,1.29479097910274419e+01,1.40360892818171461e+01,1.36166748108006512e+01,1.41316832052521040e+01,1.26980662616138300e+01,9.12352775694670903e+00,3.60228905967302904e+00,-8.94913966569414354e-01,-1.14524391510693002e+00,-3.28272746575164143e-01,1.82468431749912369e-01,2.09158974348898741e-01,3.79558161506319536e+01,3.96603289807973525e+01,4.08678469307776524e+01,4.38071054902781611e+01,4.61958196505126253e+01,4.72459655854446652e+01,4.82647954872386791e+01,4.74581752002963029e+01,4.14792195856680834e+01,1.90131820666573859e+01,4.08629596416275565e+00,1.74544206339758645e-01,3.94303717667104092e-01,5.19268241436976363e-01,2.91492251086315657e-01,5.17785604715246777e+01,6.13889303406995879e+01,5.79409924688395535e+01,5.82039849172836696e+01,6.10210017293758398e+01,6.48372365403723876e+01,6.34783654885807422e+01,5.77421665721242903e+01,4.68161860071887190e+01,1.72386124789510369e+01,-4.83348146138564139e-01,-3.38171105667099470e+00,-2.50826634227885759e-01,5.44173795870762644e-01,4.13163767050572950e-01,5.91532251635988757e+01,7.34449614381747011e+01,7.87984228506554700e+01,7.48564131866602622e+01,7.22248679995141032e+01,7.53761009501604633e+01,7.58998828820232916e+01,6.79179494302019719e+01,5.21332110508627480e+01,1.39061875964796258e+01,-4.60693706706959016e+00,-5.47495725545638479e+00,-2.12173970011218893e+00,2.09135857778666223e-01,4.00241013013377667e-01,8.19224355181995492e+01,9.12322394532572076e+01,8.88878168086209541e+01,8.62958296028719047e+01,7.69234431454536605e+01,8.68938597418343477e+01,8.47218860523885695e+01,7.55066490640530219e+01,5.22987118502223467e+01,1.15318650637737008e+01,-9.20594027136825055e+00,-7.77548321735577197e+00,-2.53652025255383995e+00,-4.92790190633524555e-02,3.32261748508002108e-01,8.43994890639196598e+01,8.47238878610016570e+01,8.12096476805604226e+01,7.86255369688072818e+01,7.48587061588154938e+01,8.51760329134722554e+01,7.97003096901303252e+01,7.08106449316479001e+01,4.66065669444964499e+01,1.91731418780930296e+00,-1.44481697577071309e+01,-1.03741112732381708e+01,-4.18717702992290430e+00,-2.20876486133589456e-01,2.52179643104797790e-01,3.62060460041740058e+01,6.56346722645064062e+01,5.65671474514735309e+01,5.07100828491648130e+01,5.26244499639959855e+01,5.49683458400682028e+01,4.84283393920856540e+01,3.97512214489267706e+01,2.29768445979740683e+01,-1.47902063384323643e+01,-1.96748733655562660e+01,-1.11877194249816974e+01,-4.84678726265780035e+00,-7.72754178293870830e-01,5.01682007747328226e-02,9.69959121815125336e-01,7.62924603295222852e+01,9.32768946922969207e+01,8.67786710234824454e+01,8.24628794014833773e+01,8.20267285346284183e+01,7.01386139014110483e+01,5.44024290168105793e+01,3.46414615686227805e+01,-1.44521192439012092e+00,-8.67603505774909500e+00,-5.75755306227253527e+00,-2.21289588297283712e+00,-3.18779377069385250e-01,2.57237287422728833e-01,0.00000000000000000e+00,4.83388475233391457e+00,4.44305818244910853e+01,4.21549231993439903e+01,4.01010222463526063e+01,3.48050223065030764e+01,2.42876348966373570e+01,1.12968265534183256e+01,2.99690862051730442e-02,-1.27804333638935486e+01,-9.29725228196636877e+00,-4.85909032537380980e+00,-2.32319756926436050e+00,-2.78826080117889730e-01,1.55948750941164477e-01,0.00000000000000000e+00,0.00000000000000000e+00,2.16428044900278893e+00,8.34547543396712754e+00,1.06301436940279590e+01,3.91152301032884164e+00,-3.79858657550598711e+00,-7.76029811216136078e+00,-1.09961979611448655e+01,-1.29915113337545982e+01,-7.29198283747586640e+00,-3.24921711316376127e+00,-1.54343497283545528e+00,-3.65184966208406792e-01,-4.15028296058001650e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.24102708772561338e-02,-2.80230128695346226e+00,-6.83108776155505293e+00,-8.29738570680615872e+00,-8.40736716372665427e+00,-7.31045823932652006e+00,-5.68865893718496363e+00,-2.71982868120965637e+00,-1.19449068388185720e+00,-7.46660177290166649e-01,-2.25543941748932886e-01,-8.91233660221481261e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-3.48062935868466594e-01,-7.60186672635136951e-01,-7.32843845613874723e-01,-6.49286002456314071e-01,-4.40534622587218538e-01,-2.45233349858495847e-01,-1.23974542422891160e-01,-8.04738924612137946e-02,-3.43069410700348257e-02,-1.83641498697336425e-02
2.59637842840694733e+00,1.58759569610893081e+00,1.89957038087611196e+00,1.84797785652824986e+00,1.23731953081459145e+00,1.60636694804639912e+00,2.03615990447529560e+00,1.79195208745639301e+00,1.33738461369228623e+00,2.77424858405279806e-01,-4.79248909025039693e-01,-2.25397588202200294e-01,-9.10043356231913791e-02,1.75721478186475280e-02,5.85840425462716696e-02,1.22583943892583065e+01,9.45405515850056766e+00,1.11966769718885804e+01,1.10679281999495220e+01,1.21123162001804179e+01,1.15898706930885531e+01,1.20223798787259142e+01,1.08378129559963163e+01,8.24341078104804659e+00,3.93339580950857703e+00,9.21093893488800775e-02,-4.40610281200377707e-01,-5.27493161547327657e-02,2.19298519268977171e-01,2.03059140808320188e-01,3.28399795050160250e+01,3.40604530281228008e+01,3.53790643492988508e+01,3.83392115209154412e+01,4.08692469155583353e+01,4.18860220471416156e+01,4.22223411144840597e+01,4.14792195856680834e+01,3.81849909511185857e+01,1.97326353070870120e+01,6.02517099686408475e+00,1.56605142893099236e+00,9.71667900052904154e-01,5.97693671312144348e-01,2.94779789951066629e-01,4.40370056405344243e+01,5.16534939518193852e+01,4.94625150080368172e+01,5.03256774579242290e+01,5.28448056176066316e+01,5.67953100773230943e+01,5.53817308530859052e+01,5.01246353935194335e+01,4.15878077253587364e+01,1.88147411088172873e+01,3.07292595836873161e+00,-8.54439336059868548e-01,7.57685217643629616e-01,6.75373816394881477e-01,3.96776193478019290e-01,5.07249265750954663e+01,6.17671246443277511e+01,6.68204521672414131e+01,6.41695833460270535e+01,6.26360632265442305e+01,6.51774360546139064e+01,6.63115227053936280e+01,5.95814749020309549e+01,4.65772833049586268e+01,1.67692647729994526e+01,3.62919901240290999e-01,-2.25116241137591677e+00,-6.85904224259742734e-01,4.52924024989120488e-01,3.94262751402426115e-01,6.86680368963457965e+01,7.68289642388925671e+01,7.57277074141651241e+01,7.45144618936652279e+01,6.82674068030238885e+01,7.59173628786879675e+01,7.39620407197140537e+01,6.62769990165090519e+01,4.80410928622926789e+01,1.57523178094505258e+01,-2.73528432217701223e+00,-3.74820236888983249e+00,-8.51419555265655048e-01,2.69453443228931055e-01,3.28396844462928605e-01,7.13432600802128007e+01,7.30287307428143606e+01,7.07182804637672433e+01,6.96884239702060313e+01,6.61144056033297574e+01,7.39787450193473433e+01,7.05791109895625510e+01,6.28475223495710154e+01,4.35127256471946211e+01,8.34897165082138315e+00,-6.75989105427477632e+00,-6.04339843753824546e+00,-2.28465276027941355e+00,8.55271434744029890e-02,2.54755882409435197e-01,2.87090908877352398e+01,5.22458830922981008e+01,4.59168939405113719e+01,4.23872285729443590e+01,4.37411270687767058e+01,4.56314906435604826e+01,4.10583165034858126e+01,3.47305120816267632e+01,2.20464049114354061e+01,-6.87183425224506816e+00,-1.23260616882135832e+01,-7.25549543695333465e+00,-3.11339922981705852e+00,-4.49121196301716707e-01,6.96362338261911351e-02,7.62753770809990073e-01,6.02026010920200036e+01,7.45060587314461884e+01,7.09495348209268712e+01,6.82849652394685052e+01,6.83935557292362120e+01,6.02389868236227599e+01,4.81869281201619231e+01,3.27863123137972963e+01,4.46207479727720902e+00,-3.47847811933730577e+00,-2.96732366834064765e+00,-1.06618496608338686e+00,-8.20114216408474872e-02,2.35127665246661260e-01,0.00000000000000000e+00,3.87559431655201436e+00,3.75406815288422280e+01,3.72186590249561604e+01,3.56411849324149657e+01,3.19816228354816445e+01,2.44840970770602091e+01,1.46893530943190580e+01,5.72944231771235835e+00,-5.20337721442292711e+00,-4.66452083840121023e+00,-2.57212719183220218e+00,-1.20859389996147160e+00,-6.85476055620092006e-02,1.68793260585964389e-01,0.00000000000000000e+00,0.00000000000000000e+00,2.07677347095403819e+00,9.08410812475702123e+00,1.15453601986267707e+01,6.55614194298298347e+00,7.70950647751564522e-01,-2.68212373793696379e+00,-5.60966162508834998e+00,-7.84043602199961676e+00,-4.51592495915253256e+00,-1.98698655327726903e+00,-9.26957445102804090e-01,-1.98028534519491484e-01,-7.40166366135860520e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,4.12997050362666485e-02,-1.09055280649941877e+00,-3.56351268897936757e+00,-4.83754610861713896e+00,-5.22303641855424949e+00,-4.61117262226449487e+00,-3.65895315949337263e+00,-1.79878156360985519e+00,-7.83033879494164697e-01,-4.92728362793589780e-01,-1.46826277722540116e-01,-6.20969888222921637e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-2.23685579740835333e-01,-4.75136917322228791e-01,-4.73264092420349725e-01,-4.28404790791571233e-01,-2.91314293190284679e-01,-1.62468499719704312e-01,-8.15946977760598352e-02,-5.46040527697788311e-02,-2.40586353877383294e-02,-1.39262478631296573e-02
6.36589152942621084e-01,1.46886668967377704e-01,2.18946758703402300e-01,6.64087128530798543e-01,1.27719309658007679e-01,2.98852865212479946e-01,4.62353492044434933e-01,4.52882459369152113e-01,5.21948096752064772e-01,6.67193770876374659e-01,3.72856150599983061e-01,1.96368914120724103e-01,8.06938690758613048e-02,3.99506490046134879e-02,3.72310506149132886e-02,4.67745252213465967e+00,2.59434195447604932e+00,2.99764940559661319e+00,3.92299333294038943e+00,4.62660105629818297e+00,3.91250921037171517e+00,4.19602000310049483e+00,3.66990615242494966e+00,3.85191209346116725e+00,4.02564387779068067e+00,2.76026757838544867e+00,1.56059485721120805e+00,7.16407738990021636e-01,2.78348776642177165e-01,1.42453634740862006e-01,1.26035123340595856e+01,1.24676645799482273e+01,1.35755740645668688e+01,1.61833631616363860e+01,1.87417867931561943e+01,1.91901819768930189e+01,1.94299250059415414e+01,1.90131820666573859e+01,1.97326353070870120e+01,1.70814858530063631e+01,1.03087958595736815e+01,4.98303427028829304e+00,2.34613365519403461e+00,7.06759760573156370e-01,2.28738356329142023e-01,1.51042229899921114e+01,1.53465955095607214e+01,1.68975209130840582e+01,1.88494003729497521e+01,2.10816305339574015e+01,2.33206238017746905e+01,2.28442606001477131e+01,2.13454480947932090e+01,1.98296970312818601e+01,1.91062845472552176e+01,1.26547946211853368e+01,6.28457109842500294e+00,3.23596989593303874e+00,9.39862982737181274e-01,2.85645160433897372e-01,1.75482804469189482e+01,1.75206126618442433e+01,2.13056370409373557e+01,2.42705269119690001e+01,2.59355725858337074e+01,2.51978358178802644e+01,2.82964403851802082e+01,2.57178683673889026e+01,2.34379976031561057e+01,2.11914106850528654e+01,1.38040791364451394e+01,7.15715632618456787e+00,3.31382672211069673e+00,1.00912784274536849e+00,2.92590089065208725e-01,1.99011881672440509e+01,2.35637598566029460e+01,2.62522600583118688e+01,2.86833839703369193e+01,3.22045288646249048e+01,3.07690128834402792e+01,3.14950511273392024e+01,2.95061760138240921e+01,2.69253860352287901e+01,2.45919232747090639e+01,1.59757280864077966e+01,7.86645388455301475e+00,3.75777637833037881e+00,1.07167646171503450e+00,2.96143460170548323e-01,2.16687350995630368e+01,2.68571229947187433e+01,2.92065556387048950e+01,3.20729581520578577e+01,3.08536752872440587e+01,3.09868001444400996e+01,3.28112315947470918e+01,2.97291219302186107e+01,2.72518030666957252e+01,2.46879153762642005e+01,1.53006569679113262e+01,7.15035584382762579e+00,3.30853733108936243e+00,9.88406474890360376e-01,2.67301995360232691e-01,2.74195015490025629e+00,5.76621968673750640e+00,8.54834375739537577e+00,1.17666237731821948e+01,1.15830224338863008e+01,1.17224653355961941e+01,1.35128664497647417e+01,1.41595567905018083e+01,1.51920294620671772e+01,1.59262008812157507e+01,1.00963788940104777e+01,4.76072034371263708e+00,2.20116327342923102e+00,5.52590708900667416e-01,1.31134957440488559e-01,4.33959445554415596e-02,4.34602078710847817e+00,8.46476185854526264e+00,1.35291722198155391e+01,1.57547494336028961e+01,1.75154729400208673e+01,2.12728924831279862e+01,2.12598611715737640e+01,2.05972282758354552e+01,1.90308686397158908e+01,1.09968325611833055e+01,5.06833984525760872e+00,2.19391027892966761e+00,5.78769049131863444e-01,1.31959613343052284e-01,0.00000000000000000e+00,4.89869432107668812e-01,1.10050881867957333e+01,1.56327937363874074e+01,1.59271089595925268e+01,1.77773130707246381e+01,1.95663423260165601e+01,2.02081083014761020e+01,1.93234100605643597e+01,1.59730940556449212e+01,8.65150481080188349e+00,4.11588580336501852e+00,2.02053420278505813e+00,5.15123831582575797e-01,1.71243168330997453e-01,0.00000000000000000e+00,0.00000000000000000e+00,1.37420880371625209e+00,9.02894630542468235e+00,1.14119957921556487e+01,1.21891660740780505e+01,1.26762547575289588e+01,1.12724002147839037e+01,9.83974811522923432e+00,7.48277495746473242e+00,3.83885791034825008e+00,1.78288234421914327e+00,9.06300562994009629e-01,2.89305087019706586e-01,8.70749675332843365e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,5.28424662821188676e-02,3.63226040185422816e+00,5.99568808480030402e+00,5.39694003262005673e+00,4.30893651808482403e+00,3.50264425890878517e+00,2.49537223161528798e+00,1.05289986604581087e+00,4.75482288566542455e-01,2.80203180375564798e-01,8.67966563623176202e-02,2.00041686339985578e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.59912227472073953e-01,3.99314667657954980e-01,3.30425389411730441e-01,2.48261412863822251e-01,1.63310324441105298e-01,8.64885679072771585e-02,4.49840878276833861e-02,2.39782236944765456e-02,6.66821904998072656e-03,-4.88884671475979396e-04
-3.63605675361383052e-01,-4.92249846171902983e-01,-5.46158094951429529e-01,-3.64742102204678592e-02,-3.71126139039051506e-01,-3.34319221083654750e-01,-3.17623131794282754e-01,-2.29324360994471455e-01,2.53401203926521337e-02,6.21856533481579543e-01,6.15670282986224171e-01,3.24324815648729836e-01,1.34694141638045550e-01,3.89365224140771765e-02,1.66586496079846914e-02,2.98843573636736193e-02,-1.08573127152128013e+00,-1.34924561344477167e+00,-2.64121840288114251e-01,9.12027996314874329e-02,-4.45978655126224310e-01,-3.09227389650081119e-01,-3.92288423061195990e-01,8.50753928148672789e-01,2.81621395181791057e+00,3.11110030201835874e+00,1.95458650017917401e+00,8.18388426790264689e-01,2.18901576192718800e-01,7.25027189759724633e-02,1.61126077277831403e-01,-4.12527640367665316e-01,2.72493473801924235e-01,1.93743874397607274e+00,3.69221607046196221e+00,3.83833368293824284e+00,3.97341300505607009e+00,4.08629596416275565e+00,6.02517099686408475e+00,1.03087958595736815e+01,9.10114031473896468e+00,5.04568497481025169e+00,2.20677054748947432e+00,5.35335164032311739e-01,1.31026959153975830e-01,-1.82669132977118398e+00,-4.66432507975481059e+00,-1.89224919724120588e+00,-3.13144210218478172e-02,1.38643079734398311e+00,2.08491002668282333e+00,2.38652251817320993e+00,2.87189228314750622e+00,4.89900160957732922e+00,1.32871350514201847e+01,1.28461553455514395e+01,7.53795572742264230e+00,3.33611423922483752e+00,7.68103602218454196e-01,1.50850049668360936e-01,-1.71235912047428096e+00,-6.48052254454103771e+00,-4.17595957500567394e+00,3.05930801399871999e-01,2.80564451826840777e+00,8.12841483471601900e-01,3.80800279658065355e+00,3.61111754092756954e+00,6.58843710036299868e+00,1.66960526128547606e+01,1.54259691537454291e+01,9.03738886050237333e+00,4.00368686784363259e+00,9.50392581232355371e-01,1.63244806059641201e-01,-6.74786327290090515e+00,-5.82728492521623576e+00,-2.25565984036590228e+00,5.86570458046526522e-01,7.08411167122200425e+00,2.65287991481579599e+00,4.31393233924613284e+00,5.13901380280116715e+00,9.85501624969175971e+00,2.08648832589422319e+01,1.92148559193160544e+01,1.04733898877028739e+01,4.58873145970944485e+00,1.09575121638984507e+00,1.94812764273940758e-01,-6.26376530950404575e+00,-8.43406800889150765e-01,2.92659789884103727e+00,6.59221263559084392e+00,6.75821962375040286e+00,3.72861067186838113e+00,7.18517832740612228e+00,7.08734092842297247e+00,1.22330689477359744e+01,2.40739202016011546e+01,2.01231422214919284e+01,1.06383990236746513e+01,4.71141015497309024e+00,1.09474460544673047e+00,1.94187884621507212e-01,-8.85601781809844546e+00,-1.51842200356486945e+01,-9.44580255413705316e+00,-4.29514558253966605e+00,-4.98481988640311702e+00,-5.55469551093715364e+00,-1.74858551482219293e+00,1.59808931172188173e+00,7.96389004635256814e+00,2.08147658833708533e+01,1.66574583121261242e+01,8.49252969674076397e+00,3.81227601257252502e+00,8.35677973656734574e-01,1.25084855540498391e-01,-2.72739996809368224e-01,-2.05050219436117551e+01,-2.18826531727914535e+01,-1.47670449028253792e+01,-1.11199287255559813e+01,-9.25423449051802294e+00,-1.65649130675042966e+00,3.34721762981862003e+00,9.10308172535162186e+00,1.93246321654072197e+01,1.38833898865585486e+01,6.99760554726371176e+00,2.94192435075051506e+00,7.02153825859601177e-01,5.07041616290474714e-02,0.00000000000000000e+00,-1.08605301838463508e+00,-3.67402185839368745e+00,1.55125207193018921e+00,2.51985876236602824e+00,6.03339683653746661e+00,1.12166258643293570e+01,1.60450678485075322e+01,1.88834388206960142e+01,1.99020115763147665e+01,1.16840350696083224e+01,5.70212278340233159e+00,2.79082685615497628e+00,6.21383498804063961e-01,1.21396529914638548e-01,0.00000000000000000e+00,0.00000000000000000e+00,6.34231517653699228e-01,6.02941374150626874e+00,7.63323125968614491e+00,1.05618776706013353e+01,1.35608648336893669e+01,1.35122889418841492e+01,1.32061211360934774e+01,1.16115128983425464e+01,6.20497090162201825e+00,2.84122159201864566e+00,1.40778464969257877e+00,4.14812562692281339e-01,1.01444207873983824e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,4.07530104805081880e-02,4.45671232770867576e+00,8.05799136000605820e+00,7.94717324889210097e+00,6.93672777217411873e+00,5.81974359411526798e+00,4.31659334745583756e+00,1.93315059525495592e+00,8.62565819620295771e-01,5.22661182003681724e-01,1.62617964809344540e-01,4.89346406103917664e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.69357902530906745e-01,6.36687973356313552e-01,5.60595662527478833e-01,4.52768256454284423e-01,3.01539358904277799e-01,1.63580705309330360e-01,8.39540167985957514e-02,4.95739844971579552e-02,1.79950499633064823e-02,5.48498755172599842e-03
-3.64632529326979649e-01,-3.79537040620777810e-01,-4.19020079421530633e-01,-1.20405747591063303e-01,-2.82385522951621060e-01,-2.86078914635450099e-01,-2.98012989176729137e-01,-2.32635052705254530e-01,-5.33548890782297724e-02,3.60534174003275198e-01,3.96618031586561670e-01,2.06924130023853403e-01,8.61724827797197557e-02,2.21992530040935089e-02,6.73920157832431487e-03,-6.75775910417930392e-01,-1.17095119779686563e+00,-1.43944355805238899e+00,-7.71791229156671310e-01,-6.21484313238507169e-01,-9.07913652863868048e-01,-8.44356378047077416e-01,-8.06800357346796893e-01,7.45088979783091743e-02,1.45881473012713947e+00,1.87044933297291549e+00,1.21815630343106851e+00,4.99551602095365366e-01,1.19418455248804234e-01,3.23139587546708573e-02,-1.73884306823444046e+00,-2.14948036995887559e+00,-1.84682182407384587e+00,-9.49147537476464853e-01,-6.82030371414883985e-02,-1.28634253430532190e-02,5.29675704992350338e-02,1.74544206339758645e-01,1.56605142893099236e+00,4.98303427028829304e+00,5.04568497481025169e+00,3.03222499523414601e+00,1.32234412779912391e+00,2.90417579707874907e-01,6.29613523143441600e-02,-3.58435596514119270e+00,-5.63651603403706947e+00,-3.89039500102505498e+00,-2.74084521543065351e+00,-2.09382982841560050e+00,-1.91967114797842542e+00,-1.63016304198965556e+00,-1.05376010233776629e+00,6.88649954517722374e-01,6.97704598809258858e+00,7.51595149810349206e+00,4.58009986891354437e+00,1.99870611705336043e+00,4.27061657236592340e-01,6.60253926803578001e-02,-3.78285367879226486e+00,-7.28935068948270715e+00,-6.27699278782889358e+00,-3.37260308799372677e+00,-1.75359405042018746e+00,-3.05151480520695095e+00,-1.39448566545760455e+00,-1.03557377336330303e+00,1.41752004870444992e+00,9.15983254004101255e+00,9.31804739495459700e+00,5.62241294647158441e+00,2.46610314604575853e+00,5.51120877689135091e-01,7.78217155201763183e-02,-7.91208580500527692e+00,-7.87162148205072931e+00,-5.57999174576305546e+00,-3.67917124014858210e+00,5.66121546883600724e-01,-2.46837416445771662e+00,-1.38256174138556376e+00,-4.65977767236270546e-01,3.38935765920718524e+00,1.17288155425011844e+01,1.17812045852046516e+01,6.57355016198544995e+00,2.83667154681948031e+00,6.47684659320257983e-01,1.00121883268399478e-01,-7.64769838858214790e+00,-4.46874104392997307e+00,-2.05976668919833816e+00,3.01320735577538801e-01,5.27793988459879460e-01,-1.74174508926948657e+00,5.29056141876152020e-01,9.02155398910781559e-01,5.02519819201547602e+00,1.40885476634903668e+01,1.25534166751409249e+01,6.81168754455337755e+00,2.98292968902426914e+00,6.58300709470667544e-01,1.01038157016477254e-01,-6.79399366191955956e+00,-1.18139557264160313e+01,-7.99899945489874931e+00,-4.64798582124902637e+00,-5.13824544628393376e+00,-5.61569215732326565e+00,-3.05925349087213450e+00,-6.93093949405180210e-01,3.77141454134155785e+00,1.30284088386248769e+01,1.07860006252162037e+01,5.56470767001122635e+00,2.48560309239572330e+00,5.35552263716765009e-01,7.29380927418068203e-02,-2.02538780020869252e-01,-1.55531621484584459e+01,-1.70845582176537043e+01,-1.26433073623093328e+01,-1.02963192254583600e+01,-9.20651834783725675e+00,-4.23229531570737016e+00,-5.42507927049419303e-01,3.74022312875406326e+00,1.14588715612450400e+01,8.61147385609802640e+00,4.43017334820371733e+00,1.85579095146348338e+00,4.36699844638942847e-01,2.02201638191293123e-02,0.00000000000000000e+00,-8.63141115309060014e-01,-4.19796222571811750e+00,-9.71398453750642821e-01,-3.74502047952467720e-01,1.90464458074017773e+00,5.43532966366668724e+00,8.87972939982420151e+00,1.10596586828106727e+01,1.22802630791706751e+01,7.31376269201102946e+00,3.59543475137530688e+00,1.75952220705311069e+00,3.84176081143684733e-01,6.45085542404474632e-02,0.00000000000000000e+00,0.00000000000000000e+00,2.79318001808356420e-01,3.17172670830241143e+00,3.98247136769725385e+00,6.01766402489831798e+00,8.14211197371284356e+00,8.28615381258101280e+00,8.24596646088398977e+00,7.42911043522238757e+00,3.99410070780487958e+00,1.82952344045697446e+00,9.02461914583040148e-01,2.63998626829067051e-01,6.26837584070060183e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.29791367401853512e-02,2.74484271700403237e+00,5.03427609167136847e+00,5.04253332755225703e+00,4.46842133760986648e+00,3.76311903720698115e+00,2.80582422231732176e+00,1.26548000450932419e+00,5.62194790871046179e-01,3.42282329742270075e-01,1.07075250836365932e-01,3.37860721004760584e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.74037397417279388e-01,4.09071905781541068e-01,3.63456759351271752e-01,2.96294393534487277e-01,1.98190701863339230e-01,1.07599193557061906e-01,5.48361601284479486e-02,3.27539147400095487e-02,1.21789484868905055e-02,4.21367803151878346e-03
-1.50435989893970806e-01,-1.58020273171630671e-01,-1.71671673567800165e-01,-4.10738262360443515e-02,-1.17254783163477122e-01,-1.13431692919782570e-01,-1.25565106886964317e-01,-9.08942716741380913e-02,-1.08202789035133778e-02,1.64179638188004268e-01,1.73677545680931578e-01,8.55417970378471587e-02,3.41418439211769453e-02,9.33457235218358196e-03,3.73474123490032291e-03,-2.01634008653125446e-01,-4.34847073250090310e-01,-5.43715739669513920e-01,-2.48009662560949501e-01,-1.71969756166196280e-01,-3.24766846284499866e-01,-2.80325882069008214e-01,-2.60525285639267912e-01,8.83569957619960988e-02,6.66650584842480742e-01,8.08075517738257698e-01,5.34045160093443050e-01,2.27082825246397502e-01,5.49951533958091543e-02,1.59795837389680694e-02,-5.17083321165592635e-01,-7.08670457035573742e-01,-5.59641182487328970e-01,-1.25825791163628520e-01,3.09099184361696977e-01,2.89997314769122105e-01,3.64771703389608348e-01,3.94303717667104092e-01,9.71667900052904154e-01,2.34613365519403461e+00,2.20677054748947432e+00,1.32234412779912391e+00,6.23805166772715580e-01,1.38662492512385827e-01,2.95464647141068029e-02,-1.19048725116610132e+00,-2.03621857018204366e+00,-1.34326893223270316e+00,-8.52337493662454593e-01,-4.85854019701164874e-01,-3.31763132655119142e-01,-3.35060736737389397e-01,-2.71454607070078340e-02,6.33716329379286902e-01,3.26187108322668662e+00,3.35453984678627926e+00,1.97261361865351481e+00,8.80540400502554332e-01,1.99071694006565603e-01,3.28868205394321420e-02,-1.31752809223414902e+00,-2.69614327358768868e+00,-2.25746976150428624e+00,-9.70441929367999334e-01,-2.69905589504382759e-01,-7.77025554068743851e-01,-3.17877619008162457e-02,1.52283142903057694e-01,1.09736449084668908e+00,4.17750873125704469e+00,4.10291436240227014e+00,2.47265369118753719e+00,1.08977160646760196e+00,2.43360814624592275e-01,3.72210699298663530e-02,-2.90890198626045660e+00,-2.94715507634010621e+00,-1.92257601317611448e+00,-8.99731040028238005e-01,9.54402676066481659e-01,-4.96922007148579814e-01,2.63807124957254370e-02,4.70044238469279785e-01,1.97190142391799528e+00,5.36393255858162910e+00,5.17386984918552439e+00,2.87548286386364582e+00,1.25312485547038510e+00,2.89132920075021671e-01,4.83950316338635708e-02,-2.62122528619949513e+00,-1.30486445789232963e+00,-2.64051706207182546e-01,7.51855731441981257e-01,8.88385285436283922e-01,-1.05989452850795002e-01,8.74496966172799706e-01,9.41940300700267019e-01,2.66820604306944631e+00,6.36954164867016459e+00,5.46544235794749511e+00,2.97214002851961512e+00,1.29415354476333544e+00,2.93940787611524812e-01,5.04432094791151531e-02,-2.67994441186051713e+00,-4.68324037985189090e+00,-2.99872641133223850e+00,-1.54919505217140241e+00,-1.74976920660746238e+00,-1.98230217095476835e+00,-8.30044309581736139e-01,1.35717706079991507e-01,1.98601992776368674e+00,5.80185943302161977e+00,4.69232490781095812e+00,2.41022241703466866e+00,1.08740109200352131e+00,2.33980375545847885e-01,3.41577961467240052e-02,-8.06190384062596549e-02,-6.24925352970507220e+00,-6.80638360945511245e+00,-4.82818224143897279e+00,-3.82449085067550243e+00,-3.36399940107968742e+00,-1.22647500941887966e+00,2.75129497741326057e-01,1.96577550989311045e+00,5.13069400956052313e+00,3.75047243830426424e+00,1.92764285597195939e+00,8.14541384151465819e-01,1.94153784241738986e-01,1.30827232320625472e-02,0.00000000000000000e+00,-3.38702648322975086e-01,-1.38996946614811279e+00,7.83698254473658429e-02,3.03839770328984571e-01,1.31574997880150679e+00,2.75065902167764920e+00,4.14021118294335899e+00,4.99017984791479297e+00,5.40772551710985638e+00,3.16657953765044242e+00,1.57295535529631469e+00,7.66137797930427356e-01,1.69198726167833213e-01,3.11934794620596229e-02,0.00000000000000000e+00,0.00000000000000000e+00,1.58397113071092527e-01,1.61744313023527320e+00,1.98494539378799950e+00,2.83577882173009099e+00,3.69489754969662965e+00,3.69253592091089589e+00,3.62635938672042624e+00,3.22395300121619366e+00,1.72215370363969300e+00,7.90912594091965460e-01,3.93141496362895249e-01,1.15941051514251825e-01,2.85143133961083817e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.09153269293957664e-02,1.21843311390675879e+00,2.23217736989804072e+00,2.21122548720025680e+00,1.94008225270346468e+00,1.62724741704004749e+00,1.21016298690432889e+00,5.47289875921734059e-01,2.43130614817323232e-01,1.47961509590913975e-01,4.61059967240735474e-02,1.50947302144549354e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,7.55768221758775921e-02,1.79473356547598994e-01,1.59086649596616392e-01,1.28368910378819451e-01,8.60266544778594544e-02,4.65527856653229211e-02,2.39179481977534469e-02,1.42101713412012449e-02,5.17151214832235924e-03,1.83372385002236737e-03
-5.14714742518039732e-03,-1.76957605553230632e-02,-1.84710417796095962e-02,8.82471441788223142e-03,-1.31474488926529992e-02,-7.95992246809786204e-03,-7.14588750857039681e-03,-2.95655671496114882e-03,1.01050633221913735e-02,3.73780617925446521e-02,3.22594636519234340e-02,1.58529180410449701e-02,6.30666066997936751e-03,2.08124786598698659e-03,1.37267316225527999e-03,8.07205736679765112e-02,6.17400594460620379e-03,5.55736695491968521e-03,6.31798276606728992e-02,9.46045679437323844e-02,5.58015152808949561e-02,6.67163150735143179e-02,5.84517248594315780e-02,1.02927797806658797e-01,1.83616799438591466e-01,1.73119064271392148e-01,1.07649173495572070e-01,4.76234614678054183e-02,1.48650297745681736e-02,5.33022285445148864e-03,2.24329853219116443e-01,2.06726433263250159e-01,2.51085960072745640e-01,3.75926315190452776e-01,4.98605313916838988e-01,4.97934676650959140e-01,5.20988955560977574e-01,5.19268241436976363e-01,5.97693671312144348e-01,7.06759760573156370e-01,5.35335164032311739e-01,2.90417579707874907e-01,1.38662492512385827e-01,4.06732479020286281e-02,9.33348797027784040e-03,2.00783985862619169e-01,1.06465769485615355e-01,2.32013032227286586e-01,3.41241834153190260e-01,4.68460971577304264e-01,5.31574835089926756e-01,5.25984162935025368e-01,5.45195589542199932e-01,5.84889734644286285e-01,8.95538503287364729e-01,7.64446734942236916e-01,4.18347439430951151e-01,1.92342418401834886e-01,5.22488522288300922e-02,1.15086467168864295e-02,2.36811957094538506e-01,6.13132889517101140e-02,2.27440887977633233e-01,5.00634712421062722e-01,6.21042369250513593e-01,5.28606204054141271e-01,7.15300111804390348e-01,6.87428962192756288e-01,7.47055563479744777e-01,1.07796497555488191e+00,8.97887984833375286e-01,5.17229359761776641e-01,2.29460187862946363e-01,5.75206860891942992e-02,1.22104342942155990e-02,8.45449309635738638e-02,1.80408003162219555e-01,3.99493378340013860e-01,5.88004455160504924e-01,9.30672454397475701e-01,6.84545063875380055e-01,8.07178418149430477e-01,8.10400119396358698e-01,9.17301523176029754e-01,1.31634129127930155e+00,1.09882504925678015e+00,5.81035077152211143e-01,2.59757192219396804e-01,6.56279701354657019e-02,1.44859199597726796e-02,1.62196801917603661e-01,4.71706429242563896e-01,6.88907287282050751e-01,8.96254438540063814e-01,8.92676527546026444e-01,7.76606589799733293e-01,9.26928823559892812e-01,8.69488350636112073e-01,1.03377827228945840e+00,1.46241630759279695e+00,1.10748345199560094e+00,5.81660558482803847e-01,2.55842333293518354e-01,6.57288625593961812e-02,1.40013954729581204e-02,-2.73912141357393391e-01,-4.60252866105396341e-01,-1.58131243696111312e-01,1.19741986715048959e-01,9.24008303926663471e-02,5.97042682641243036e-02,2.58765377001922481e-01,3.97246395120272489e-01,6.64511145902886069e-01,1.17599594380791572e+00,8.88248507813020671e-01,4.44012248730343340e-01,2.03078493023495593e-01,4.74648247473737142e-02,8.41715191519653086e-03,-8.64543722017027845e-03,-6.92413731576915992e-01,-6.67872030975044995e-01,-2.83023536680284515e-01,-1.01585417499900410e-01,-5.51394591946506064e-03,3.64147489237128141e-01,5.55479711940383480e-01,7.54082281581529124e-01,1.13550992317682375e+00,7.69492259150049707e-01,3.84834536132626137e-01,1.65223706044131974e-01,4.21959106525839622e-02,5.62563784161901597e-03,0.00000000000000000e+00,-2.88476929885517555e-02,1.13834699699719114e-01,4.23969384737408528e-01,4.48148893043342156e-01,6.18524358506302607e-01,8.43792179590068470e-01,1.03535536391551908e+00,1.12600159408311828e+00,1.10246325441042825e+00,6.33927039663798819e-01,3.12921726214561879e-01,1.54164166336890007e-01,3.70049695492696146e-02,8.89510016575312777e-03,0.00000000000000000e+00,0.00000000000000000e+00,5.78780179067688097e-02,4.50519286636439642e-01,5.54025234454716409e-01,6.80729862592795221e-01,8.01898538270681027e-01,7.62360278591672880e-01,7.16813417681725240e-01,6.11317550523009623e-01,3.25898209551077456e-01,1.50458969599170794e-01,7.59856948909164442e-02,2.38042243102329562e-02,6.42434536830908433e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.82148897871745304e-03,2.49379386125808455e-01,4.37634379997245804e-01,4.20558904221890906e-01,3.60450952910289224e-01,3.00891755070906652e-01,2.21936245931267428e-01,9.97754270089114270e-02,4.47659156559007468e-02,2.72422444091533246e-02,8.70833443546775200e-03,2.79789413980900768e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.36888992394750327e-02,3.31478843112011576e-02,2.89327544775900003e-02,2.29684345141492711e-02,1.54095601714837431e-02,8.29801883948535698e-03,4.34194581809034443e-03,2.53073119517165795e-03,8.96008580602493713e-04,2.78235793615616469e-04
1.40894168922535371e-02,5.09290906716207328e-03,6.86781950420448876e-03,1.23435145889428770e-02,3.84170287194520637e-03,6.72505565355560608e-03,9.74200932692603078e-03,9.25976050789898905e-03,8.21356625966409779e-03,8.09383783463107735e-03,2.90697685326587931e-03,1.73116834890700414e-03,7.66442276673884966e-04,4.68617366766614207e-04,6.19032998480787138e-04,8.32593185068184888e-02,4.65573164465483275e-02,5.15224261969858613e-02,6.55635682868445507e-02,7.27632020019070153e-02,6.46856941956105158e-02,6.98784772628398970e-02,5.92628858845163642e-02,5.66974889547118832e-02,5.17835996605452570e-02,3.17870457727830458e-02,1.71090753293915536e-02,8.15278665085246608e-03,3.89042518293898241e-03,2.70338205587581466e-03,2.21260478800660382e-01,2.10719168710504667e-01,2.30537055369139154e-01,2.60196032206630234e-01,2.93462220440733890e-01,3.10284062388783144e-01,3.09489788450545367e-01,2.91492251086315657e-01,2.94779789951066629e-01,2.28738356329142023e-01,1.31026959153975830e-01,6.29613523143441600e-02,2.95464647141068029e-02,9.33348797027784040e-03,5.39317378049657559e-03,2.64027668332152909e-01,2.76852916141852479e-01,2.89300657952701268e-01,3.20482757276213892e-01,3.32835873383301006e-01,3.90028272289196287e-01,3.62621093217804114e-01,3.20310643140997275e-01,2.85756470560132647e-01,2.45343800830870040e-01,1.41469757829603610e-01,6.98508593281195050e-02,3.97499674961890107e-02,1.14521368348044217e-02,5.57581770740855388e-03,3.18132022814131110e-01,3.36838525765290331e-01,3.76394842443755762e-01,3.72414130780312491e-01,3.93031538594392216e-01,4.16422177961363771e-01,4.33070410306803155e-01,3.90813019552014640e-01,3.27891090583985523e-01,2.69618483572813650e-01,1.54755348914937502e-01,7.15527057048153531e-02,3.62615841749945045e-02,1.27112740828709478e-02,4.86953219443474975e-03,3.76429118746661573e-01,4.21129890852734778e-01,4.38438237240250273e-01,4.80351384340744203e-01,5.01743096886931195e-01,5.22441388332982815e-01,4.87009432538159093e-01,4.40797272398148254e-01,3.95232113595141765e-01,2.99553374509547998e-01,1.63771474365370595e-01,8.56803666084278992e-02,4.53427483536197676e-02,1.38883571410267810e-02,3.86891427165180456e-03,4.20202465398759439e-01,4.66831528814360297e-01,4.68475340784005490e-01,5.08088834545579848e-01,4.71504317279036578e-01,4.71888460436202029e-01,5.03942951659899552e-01,4.38789539173203069e-01,3.72254405336213623e-01,2.77400370072987124e-01,1.59210548380965378e-01,6.47243374423777801e-02,3.21530325207282572e-02,1.07106814276269405e-02,3.49183710208159342e-03,7.97600205190078931e-02,1.39856637805018003e-01,1.55443470311902254e-01,1.87337404222350956e-01,1.77920203202618005e-01,1.85781943349128120e-01,1.89738278892105677e-01,1.84410071985523644e-01,1.66240385822554571e-01,1.41555036968631726e-01,8.00535922654644211e-02,3.84289200665163186e-02,1.75554306532943669e-02,4.66541023615968907e-03,1.75145466824233815e-03,1.93882175043682907e-03,1.57669881246480431e-01,2.38642057065175495e-01,2.89757265634396577e-01,3.08853939237589414e-01,3.27304625139454408e-01,3.51054107957647465e-01,3.21007567758010759e-01,2.86319419612676429e-01,2.27110467697799301e-01,1.21969934687012685e-01,5.52729529933835353e-02,2.40000744119808866e-02,7.01719025561781812e-03,2.49301381095798098e-03,0.00000000000000000e+00,1.35920919185430842e-02,2.10064867480677264e-01,2.63127961487864492e-01,2.60515019730102770e-01,2.75579228612769178e-01,2.81369911389319549e-01,2.67435527616640134e-01,2.37883544630643734e-01,1.81216495195374555e-01,9.59160174378248520e-02,4.56563415706921355e-02,2.28874752522660249e-02,6.55001757187981173e-03,2.95962069899940311e-03,0.00000000000000000e+00,0.00000000000000000e+00,2.12453659565393360e-02,1.28557905155032265e-01,1.63813226674527329e-01,1.62650701041369861e-01,1.55597083160482458e-01,1.33377140077614975e-01,1.09732178459842691e-01,7.75882811460157085e-02,3.89878807764883276e-02,1.90188017052545684e-02,9.44818950753401748e-03,3.41855660999168618e-03,1.34562428877595380e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,7.53835373792582073e-04,4.45557193042030800e-02,7.15421050332547964e-02,5.98235193832533027e-02,4.60196521719361193e-02,3.72835520064894940e-02,2.49633663543696871e-02,1.02687949992382090e-02,4.54737724776971535e-03,2.51131806520814771e-03,1.02040267744635694e-03,2.37124151112375883e-04,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.71703909853054989e-03,4.40382373129829998e-03,3.59968194161805867e-03,2.51418514524235888e-03,1.60161393972073438e-03,8.25296409464694567e-04,3.96769887107880476e-04,1.89130843062042432e-04,4.58423902337102944e-05,-1.95810466236032404e-05
4.32588275439495096e+00,2.67532900669702878e+00,3.03272829761418539e+00,2.66479053418531908e+00,1.97023421169951307e+00,2.41248829587385227e+00,2.94285410150512217e+00,2.43456578558978043e+00,1.55445814964777029e+00,-4.76810718124244470e-01,-1.44817342909009783e+00,-7.52192762307664409e-01,-3.30568822004804197e-01,-3.37902824179281622e-02,5.88284781986942382e-02,1.88078581441830117e+01,1.46534526434090733e+01,1.68139178491380576e+01,1.54115833306012764e+01,1.64979039565605738e+01,1.56344595425066757e+01,1.60266893955065797e+01,1.40064200984447833e+01,8.95459151008173926e+00,1.39393792687211904e+00,-3.90405427057351329e+00,-3.03928575671607959e+00,-1.05987069712699533e+00,6.16014011741177273e-02,2.25249762711558693e-01,5.07507999749614882e+01,5.03498554845503392e+01,5.01002667283413388e+01,5.16737684707288381e+01,5.39235172335562112e+01,5.46006431146589293e+01,5.45246578056949076e+01,5.17785604715246777e+01,4.40370056405344243e+01,1.51042229899921097e+01,-1.82669132977118420e+00,-3.58435596514119315e+00,-1.19048725116610132e+00,2.00783985862619169e-01,2.64027668332152909e-01,7.30564332888233707e+01,7.85448027146162673e+01,7.01756420765846798e+01,6.79180084599993421e+01,6.92593089554497254e+01,7.30865851008076817e+01,6.96586540538666128e+01,6.11462493469627475e+01,4.59140902156909618e+01,6.20885896122958147e+00,-1.26147347194504196e+01,-1.10734486118089173e+01,-3.29585994897382051e+00,-7.66702770612830847e-02,3.55538018810669321e-01,7.77617234371130621e+01,9.32423880570839287e+01,9.43561984828328377e+01,8.43337461140154261e+01,8.01111990117102408e+01,8.33345035002177497e+01,7.98418418804974834e+01,6.88577592072129789e+01,4.70385899983380114e+01,-4.24097766379472585e+00,-2.21012690427555221e+01,-1.60313164303951190e+01,-6.86463086696090308e+00,-7.72978100586644290e-01,2.52704606022585931e-01,1.10502765013350341e+02,1.15015961059861070e+02,1.05083498781043673e+02,9.86674786461507409e+01,8.24516480229380448e+01,9.41174017802568983e+01,8.74578809057628632e+01,7.48477699964616221e+01,4.36075864278915688e+01,-1.16276001645570037e+01,-3.12081213009362983e+01,-2.02976814300001820e+01,-8.10977274437464857e+00,-1.30601579133484358e+00,1.10400053638476395e-01,1.14460643476176287e+02,1.04558653784308291e+02,9.22168181662484869e+01,8.45119850105703563e+01,7.87342243733182272e+01,8.99705872915525049e+01,7.85099769159997720e+01,6.52707815684449315e+01,3.26284507042720548e+01,-2.64796764340952535e+01,-3.86721332867352459e+01,-2.38074329214029703e+01,-1.02527978662058654e+01,-1.57587394461160413e+00,-1.45030647946122176e-02,4.82068981112231540e+01,8.30487092998731669e+01,6.45440088685567730e+01,5.08135633492134176e+01,5.19143866393921769e+01,5.26898719419578967e+01,4.04875965986884552e+01,2.66912265773462956e+01,2.99903403888013642e+00,-4.67078982046904656e+01,-4.30777811724150510e+01,-2.33175064210215659e+01,-1.04463402030965931e+01,-2.12357305025086607e+00,-2.26407125077422305e-01,1.36257085427554525e+00,1.08351607969860297e+02,1.29449245422562257e+02,1.14547169570313542e+02,1.05727338922000627e+02,1.02025628139224509e+02,8.03344875285472000e+01,5.73230262304870664e+01,2.94975200246288161e+01,-1.96708434633594891e+01,-2.27118438415474557e+01,-1.31505348299332230e+01,-5.48932429273986067e+00,-1.18187347974423385e+00,1.45201773726964634e-01,0.00000000000000000e+00,6.86492960464571667e+00,5.87582902638606441e+01,5.22003171454722121e+01,4.78810660024925809e+01,3.80076401156344588e+01,2.09828833925662188e+01,1.35279947231949138e+00,-1.45971435460926671e+01,-3.01607839295486784e+01,-1.97435274189962335e+01,-1.00574521723237034e+01,-4.87294201605974742e+00,-8.44305135116392935e-01,6.69120638175834531e-02,0.00000000000000000e+00,0.00000000000000000e+00,2.36508273318394879e+00,7.60147977920646500e+00,8.71755299448310517e+00,-1.77107142959836095e+00,-1.36516356585978453e+01,-1.86308378534597026e+01,-2.22950048749756959e+01,-2.36392666948050518e+01,-1.30000994325909414e+01,-5.87454461213399881e+00,-2.81832217734292456e+00,-7.29487236411646922e-01,-1.23424208439238847e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.56425746881567254e-02,-6.11441334136953429e+00,-1.30791740063998247e+01,-1.48314906483885682e+01,-1.43347689346959495e+01,-1.24242188416357120e+01,-9.60676335842851792e+00,-4.55027259578634702e+00,-2.00901982109936350e+00,-1.23281929629548781e+00,-3.69835754262895611e-01,-1.41991606063804982e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-5.91572828613025403e-01,-1.31824608567160584e+00,-1.19888985959871497e+00,-1.03662932707841438e+00,-7.10867290557323672e-01,-3.99209140799956619e-01,-2.03425586995706231e-01,-1.27047664339120875e-01,-5.14355376140550186e-02,-2.62908522431561861e-02
5.02939326707327616e+00,3.56517756377016326e+00,4.25232565766415060e+00,3.25227482306496363e+00,2.77453421718518234e+00,3.35041093747303620e+00,4.04596898905899582e+00,3.49964873542341293e+00,2.28911858902739018e+00,-5.16183302552520096e-01,-1.79185396527579921e+00,-9.21154409578449629e-01,-3.84757592713564522e-01,-3.45507696968436959e-02,6.88553786453856009e-02,2.08549532283641881e+01,1.79242605954785006e+01,2.11922977271231296e+01,1.92048899416721532e+01,2.03197104385777294e+01,2.02593232766062705e+01,2.08047330373847039e+01,1.88384462537482129e+01,1.22145538764604051e+01,1.96628135553798478e+00,-4.91476823847102740e+00,-3.96477266126879790e+00,-1.44049311299283223e+00,1.23737015953580068e-02,2.24798483091792317e-01,5.54754017973805063e+01,5.83467702059084772e+01,5.90652888929880575e+01,6.12981335475717017e+01,6.27349462771323729e+01,6.41059735127647201e+01,6.43890948648235195e+01,6.13889303406995950e+01,5.16534939518193852e+01,1.53465955095607232e+01,-4.66432507975481059e+00,-5.63651603403706947e+00,-2.03621857018204411e+00,1.06465769485615355e-01,2.76852916141852479e-01,7.85448027146162673e+01,9.96685606903864709e+01,8.70426098024658330e+01,8.49440885000660728e+01,8.69823321376924667e+01,9.26438369060702485e+01,8.94482302926774366e+01,8.01011884652400141e+01,6.13823672794405439e+01,9.10492611378150585e+00,-1.59156867562292650e+01,-1.39353213158569282e+01,-4.34415448837656371e+00,-1.17470026335018574e-01,4.18995048517635638e-01,8.90696474583029101e+01,1.16311299683873230e+02,1.20131610626194231e+02,1.07945830065388137e+02,1.01273553061718886e+02,1.09179892014152401e+02,1.05866562038714576e+02,9.51699642076107608e+01,6.74987692535498240e+01,2.65491586901178134e-02,-2.50057528657327595e+01,-1.89195500751554739e+01,-7.97735706461556671e+00,-8.42217977464538192e-01,3.89125584539274927e-01,1.29158799385751934e+02,1.39884510239244321e+02,1.31667053191725358e+02,1.25799481517175650e+02,1.04547289370513553e+02,1.23722200462621970e+02,1.17437120147174099e+02,1.03383747175037755e+02,6.40104093534506546e+01,-8.83206881612639272e+00,-3.67495963757289772e+01,-2.38523580596434250e+01,-9.22176696963323295e+00,-1.38586050813038808e+00,2.17851983833016238e-01,1.34274261109123529e+02,1.26770929310384574e+02,1.15747090393693924e+02,1.07778664803745173e+02,1.01266142622133017e+02,1.19526579465972716e+02,1.07318141751381006e+02,9.40069256909778090e+01,5.27951272812765140e+01,-2.62626261277591553e+01,-4.48293238923040676e+01,-2.78777151238644549e+01,-1.18299056480432458e+01,-1.65182730370701836e+00,1.05242196299347515e-01,6.61043773407613315e+01,1.17530678120102934e+02,9.70157287733872096e+01,8.19963688603252905e+01,8.50477512596085035e+01,8.87100282899381227e+01,7.47616877744263917e+01,5.78759110229632583e+01,2.53238004767841964e+01,-4.54399482557814807e+01,-4.77002191030875196e+01,-2.61079936838222544e+01,-1.14561009991712748e+01,-2.08786420205775824e+00,-7.75353784488719416e-02,1.80203118746139035e+00,1.39268953110134532e+02,1.66337567051135181e+02,1.47979901560918222e+02,1.37026912906928686e+02,1.33222364011396337e+02,1.05945445201329917e+02,7.69379795328554366e+01,4.07905881682743683e+01,-2.41519820349963368e+01,-2.83555060925873796e+01,-1.63890892525756655e+01,-6.51511937040897848e+00,-1.23366017598782407e+00,3.20388977947530629e-01,0.00000000000000000e+00,8.56238926654800814e+00,7.16993204588026458e+01,6.25750328924782906e+01,5.71893203810694573e+01,4.48401815596904143e+01,2.29548592414879842e+01,-2.10637564257002863e+00,-2.20686326399847168e+01,-4.19594303809451716e+01,-2.70583909261693272e+01,-1.36967953449568753e+01,-6.58127923942598425e+00,-1.08884874573262258e+00,8.48054372681791291e-02,0.00000000000000000e+00,0.00000000000000000e+00,2.58162195291200858e+00,6.13585183605185769e+00,7.07380452224740353e+00,-6.60120375615642008e+00,-2.17711334711321172e+01,-2.75819169308833132e+01,-3.17596512769673609e+01,-3.27131531297274876e+01,-1.78772029067655751e+01,-8.04926535400131726e+00,-3.84449740546888608e+00,-9.83763561248087393e-01,-1.75115482449567844e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,4.99503104394602090e-03,-9.38917020459227736e+00,-1.98097189842777688e+01,-2.17587535270684711e+01,-2.06320002505381375e+01,-1.76498636520284187e+01,-1.34104016426087540e+01,-6.27107890826157099e+00,-2.75650620890001541e+00,-1.67559513116565717e+00,-5.02004821032236426e-01,-1.78196177549299450e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-8.42467561176277968e-01,-1.89358752932167729e+00,-1.74715085596327024e+00,-1.48852285232741255e+00,-1.00265158158902357e+00,-5.52773121117389965e-01,-2.76892362262852687e-01,-1.72442572966901048e-01,-6.81889552211432382e-02,-3.10480695214546305e-02
4.48360121735432493e+00,3.30010296684782301e+00,3.91133947243831992e+00,3.03496194196340463e+00,2.60865546649135194e+00,3.15835249041465937e+00,3.87123940615367790e+00,3.39904149320165772e+00,2.30715387980693842e+00,-2.24734858800166137e-01,-1.46265919645686338e+00,-7.43308017451387082e-01,-3.01295441511262363e-01,-8.53666970406685190e-03,6.85127199319163910e-02,1.86392921929133770e+01,1.62247624038566336e+01,1.93837646493864817e+01,1.79275278871032917e+01,1.90408549445204507e+01,1.92068067397152618e+01,1.97331844576391688e+01,1.80283638354789275e+01,1.22661471878419430e+01,2.93514949031085060e+00,-3.49806646147613787e+00,-3.07859229958531433e+00,-1.08915102680962272e+00,6.34790645059053610e-02,2.16821680702930869e-01,4.91152637376380596e+01,5.26855733776697335e+01,5.46116513996541713e+01,5.66736220385000209e+01,5.85339124088229923e+01,6.01093378511874477e+01,6.03703225064360183e+01,5.79409924688395606e+01,4.94625150080368172e+01,1.68975209130840547e+01,-1.89224919724120610e+00,-3.89039500102505453e+00,-1.34326893223270316e+00,2.32013032227286586e-01,2.89300657952701268e-01,7.01756420765846798e+01,8.70426098024658330e+01,8.47878979565518449e+01,8.02202681142549778e+01,8.22910191931082124e+01,8.79544370423088111e+01,8.58002000740948176e+01,7.75146772700387885e+01,6.12190084355735351e+01,1.42161203650288606e+01,-1.03602805415711892e+01,-1.02820584173582112e+01,-2.86280365454990937e+00,1.43281432527203406e-01,4.43584729007160117e-01,8.02365850412719652e+01,1.06313558585215958e+02,1.12797160742232379e+02,1.02697462824070200e+02,9.72974400056085784e+01,1.04378624777917992e+02,1.03186643610159507e+02,9.33857829076868313e+01,6.87716540064980819e+01,7.89810118130671324e+00,-1.70241843473237608e+01,-1.41946221320224577e+01,-5.84198329704284181e+00,-3.88881350769164413e-01,4.42930011523834155e-01,1.15215811190993918e+02,1.29104070942082245e+02,1.23180026537784684e+02,1.18663767929051474e+02,1.00551016851865654e+02,1.18969932790498333e+02,1.14333511477341787e+02,1.02439302830150083e+02,6.76277847270159640e+01,1.51818989515368807e+00,-2.69282822108203348e+01,-1.82386110396698840e+01,-6.74254884136785826e+00,-8.34766627486194679e-01,3.02982480315542813e-01,1.19361090528774312e+02,1.17077692129325243e+02,1.09674524027245624e+02,1.03624506436788678e+02,9.84533513375829159e+01,1.16388796633710840e+02,1.07518046331742383e+02,9.57496311029216969e+01,5.81958207978730897e+01,-1.33044086097545584e+01,-3.33473307137259170e+01,-2.18322170519269285e+01,-8.92440786509050987e+00,-1.03161255387246809e+00,2.15304915395424401e-01,6.09832193164964522e+01,1.10408901084262482e+02,9.37757313091042874e+01,8.25270831137448795e+01,8.58163715790394122e+01,8.99473718140756517e+01,7.83088885749663461e+01,6.37068593761757995e+01,3.41295697232136774e+01,-3.06155993743693067e+01,-3.67056996996925164e+01,-2.03105780856852789e+01,-8.81508474988347679e+00,-1.43532248832031595e+00,7.39176394850184632e-02,1.61212426897316652e+00,1.25069726889431749e+02,1.50303853242120397e+02,1.35915246520323194e+02,1.26869063563096731e+02,1.24180591389249344e+02,1.00775844358514007e+02,7.49475307671688427e+01,4.26372122899787769e+01,-1.58776714225420079e+01,-2.18843843918267140e+01,-1.29217167616222941e+01,-5.01154867519652303e+00,-8.26276056686431337e-01,3.75071207597709122e-01,0.00000000000000000e+00,7.61728555535278851e+00,6.55219870863908653e+01,5.83587005200944020e+01,5.36410581077665043e+01,4.26913355841413988e+01,2.38949410686681034e+01,1.78760733948837003e+00,-1.60702202123291933e+01,-3.41803471227042337e+01,-2.22927298530298721e+01,-1.13347352008956150e+01,-5.42954928412052684e+00,-8.26250787087155159e-01,1.33415888793786269e-01,0.00000000000000000e+00,0.00000000000000000e+00,2.43215136502043849e+00,6.38586904182205295e+00,7.60395601129278198e+00,-4.52480803564554268e+00,-1.78134998514598273e+01,-2.31309169028743931e+01,-2.69390914128707486e+01,-2.79639098331240952e+01,-1.52666466783167944e+01,-6.81605047567907274e+00,-3.24228580874507655e+00,-8.06017267539261062e-01,-1.31157832712635647e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,8.47062346085955022e-03,-7.99065643453388930e+00,-1.71828216511716931e+01,-1.89217634540359221e+01,-1.80326338801036208e+01,-1.53739138948428433e+01,-1.15921442846613250e+01,-5.45822375600478615e+00,-2.37741766659567944e+00,-1.43779217755457722e+00,-4.22575527347069102e-01,-1.49109032538589759e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-7.31570608731549887e-01,-1.65248098686268130e+00,-1.53783288982133892e+00,-1.30989861262468743e+00,-8.82775123825752184e-01,-4.80777141101766392e-01,-2.38524080215538309e-01,-1.50233314853335659e-01,-5.86624824713458878e-02,-2.64992422356632069e-02
4.35130449374473116e+00,3.23619132106920127e+00,3.91549935020167172e+00,3.06193683774940340e+00,2.63248089282817821e+00,3.19588643333995126e+00,3.93222088631244171e+00,3.47424891949703474e+00,2.41232279315879694e+00,-8.54983491787921802e-03,-1.28310223440609583e+00,-6.44482835958450351e-01,-2.51587392882034577e-01,4.50766172782623032e-03,7.28951867935154069e-02,1.81613565255262159e+01,1.59025523154815467e+01,1.90295037880948890e+01,1.78585014319413560e+01,1.89896301954867965e+01,1.93142222043835758e+01,1.99045923188037222e+01,1.82264140734429034e+01,1.27753316175680443e+01,3.81183482833565801e+00,-2.63668546197149967e+00,-2.56882257394787139e+00,-8.86707986839504692e-01,1.11516672976641293e-01,2.26798109794349001e-01,4.76143187457857309e+01,5.16066727473029516e+01,5.35777272997437848e+01,5.67610177165169958e+01,5.82273114662157099e+01,6.02691603173871897e+01,6.06303162919407725e+01,5.82039849172836696e+01,5.03256774579242219e+01,1.88494003729497521e+01,-3.13144210218478172e-02,-2.74084521543065307e+00,-8.52337493662454482e-01,3.41241834153190260e-01,3.20482757276213892e-01,6.79180084599993421e+01,8.49440885000660728e+01,8.02202681142549778e+01,8.39613879828260679e+01,8.30388275905051643e+01,8.81231553670080672e+01,8.65993398909025274e+01,7.85152091204665652e+01,6.29426399910233343e+01,1.78604751611339481e+01,-7.11187422850232842e+00,-8.35555038716805676e+00,-2.01018694615701898e+00,3.30232801438373857e-01,4.76884940974573956e-01,7.83859405921779455e+01,1.04455568283575190e+02,1.10901047443035765e+02,1.03245828792728545e+02,9.82715289963959009e+01,1.05200416109151135e+02,1.04702606291124710e+02,9.55461633189821242e+01,7.19214396183434701e+01,1.34293606947267854e+01,-1.24234757815090084e+01,-1.15249655617441462e+01,-4.62505396766431520e+00,-9.37604746882622353e-02,5.03842974791079312e-01,1.11242701825117905e+02,1.26313743273778940e+02,1.22619347367773230e+02,1.19434276646187698e+02,1.02393879232747040e+02,1.21003591943711015e+02,1.16933594483937526e+02,1.05379335428649341e+02,7.21941805387854743e+01,8.24505001100200730e+00,-2.13102527459783140e+01,-1.50240938615739239e+01,-5.26234561907166487e+00,-4.78439503094318985e-01,3.75892791330644294e-01,1.16164573965064321e+02,1.15990262019514432e+02,1.10309829080135458e+02,1.06346934804848814e+02,1.01041914453986408e+02,1.18709335308706841e+02,1.11273436093669858e+02,9.99240392542524205e+01,6.37955463583119027e+01,-5.54869777620487969e+00,-2.72171010669740348e+01,-1.84941286248053061e+01,-7.41853049503030526e+00,-6.80150493558025482e-01,2.94600034410065492e-01,6.02747937435558043e+01,1.09598934306637901e+02,9.50879425295404559e+01,8.56975561066208940e+01,8.91293472595656766e+01,9.37716821607868809e+01,8.32640246626454541e+01,6.93297962646133215e+01,4.06626920737467685e+01,-2.22885106536129207e+01,-3.09813637239000101e+01,-1.73463039227378246e+01,-7.44386517716288942e+00,-1.09227289554811136e+00,1.50689698510667297e-01,1.59525926715149069e+00,1.21572390139046291e+02,1.47302555178846376e+02,1.34698947709414000e+02,1.26390390930884308e+02,1.24110014522544745e+02,1.02274441774775497e+02,7.73849959596413868e+01,4.62434982659560276e+01,-1.03533777238327875e+01,-1.80342683594022652e+01,-1.08667817916658773e+01,-4.05760495827562728e+00,-5.61503849981573877e-01,4.30309553157417923e-01,0.00000000000000000e+00,7.45928795959864832e+00,6.58075694418298411e+01,6.01234159538222102e+01,5.52762315288701060e+01,4.50810514515350675e+01,2.72251029721444517e+01,6.00391729802037144e+00,-1.13892190502061972e+01,-2.94830185001699441e+01,-1.95566697698937730e+01,-9.93642520232813453e+00,-4.70179643366786770e+00,-6.34907996399670882e-01,1.82706820678074949e-01,0.00000000000000000e+00,0.00000000000000000e+00,2.69600561871559652e+00,8.26169944464173156e+00,9.80533315845711151e+00,-1.76052764175337195e+00,-1.45156523985255870e+01,-1.99913525329041235e+01,-2.39208155765495611e+01,-2.52733404892599509e+01,-1.38282947667968639e+01,-6.13059422302186174e+00,-2.89255706828234072e+00,-6.86411671985705296e-01,-9.25677452817855462e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.26124876267809367e-02,-6.87245014763377249e+00,-1.53949449681927213e+01,-1.71786696719132337e+01,-1.64943799672091345e+01,-1.41038208711746709e+01,-1.06182018074468676e+01,-5.00615064002597876e+00,-2.17009953995912142e+00,-1.30578174394366919e+00,-3.74507190039725824e-01,-1.28265068319132924e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-6.72394831490679357e-01,-1.51223214739521872e+00,-1.41463024633123813e+00,-1.20905434709944370e+00,-8.12539737885402569e-01,-4.39823468421933761e-01,-2.17184412268773247e-01,-1.36599745054889310e-01,-5.25538768581859522e-02,-2.31831180747629623e-02
4.35535353590610708e+00,3.27372425544406997e+00,3.90615987625034311e+00,3.12156083063603029e+00,2.66798582600942469e+00,3.29187082512451257e+00,4.01068966763258583e+00,3.58539263963312438e+00,2.55803514187336400e+00,1.40072503315147007e-01,-1.17670552913023463e+00,-6.02556963972546877e-01,-2.28538447387725940e-01,1.31885618334036028e-02,7.93369265170071059e-02,1.83575494835430639e+01,1.62260992484660669e+01,1.96118176171472065e+01,1.84469047352724189e+01,1.98688541479685341e+01,2.01030646925613468e+01,2.06791401694216574e+01,1.90487238362184783e+01,1.34544836540577641e+01,4.45190713749952671e+00,-2.17058499165247332e+00,-2.30851516762915221e+00,-7.60237069778025631e-01,1.49735378294703014e-01,2.38378892939465237e-01,4.80868808810926254e+01,5.27872456995566068e+01,5.51152688554637891e+01,5.84401823185969107e+01,6.10873740107970278e+01,6.21648497094847983e+01,6.29858190029661671e+01,6.10210017293758398e+01,5.28448056176066316e+01,2.10816305339574050e+01,1.38643079734398289e+00,-2.09382982841560095e+00,-4.85854019701164930e-01,4.68460971577304264e-01,3.32835873383301006e-01,6.92593089554497254e+01,8.69823321376924667e+01,8.22910191931082124e+01,8.30388275905051643e+01,9.05454174702295376e+01,9.33961573530603602e+01,9.07187702323352028e+01,8.33078849650300270e+01,6.74319534138729182e+01,2.16524375561809208e+01,-4.41299319320410621e+00,-7.09593317488856457e+00,-1.46621585544457811e+00,5.33688428978230101e-01,5.27230415000099373e-01,7.92560740927606702e+01,1.06733962061572797e+02,1.15131108141894515e+02,1.08195966015207460e+02,1.04318478579547062e+02,1.10930958733476913e+02,1.11406357168579447e+02,1.02274859173256147e+02,7.84089380135694825e+01,1.82801561601143732e+01,-9.22600595289612357e+00,-9.77152213860468422e+00,-3.81283856574126423e+00,1.04938914339323716e-01,5.60307902804088154e-01,1.12865855007459871e+02,1.29772152595756381e+02,1.27303489735284742e+02,1.24477778094754285e+02,1.08581310899937137e+02,1.25773476527849866e+02,1.23727271302197721e+02,1.12499426406396523e+02,7.80354169997550002e+01,1.38784890216166144e+01,-1.74532253246708180e+01,-1.33453332661916022e+01,-4.49293482360109664e+00,-2.47524772732372278e-01,4.70459296445143837e-01,1.17634621532302120e+02,1.19557294517038358e+02,1.15605033589585886e+02,1.11729822110193396e+02,1.07315518682028099e+02,1.25836241639259242e+02,1.18535172473757754e+02,1.07329558370007589e+02,7.07568216117125814e+01,9.89326215964145717e-01,-2.35429905008787514e+01,-1.65199936856042093e+01,-6.49492699397194606e+00,-3.75662041636862898e-01,3.94863335315470632e-01,6.20570780743636661e+01,1.13619634685818696e+02,1.00083299961261631e+02,9.19255284236703005e+01,9.58694404545889398e+01,1.00660202224219503e+02,9.07440800474601161e+01,7.69747992373636833e+01,4.81907139838689531e+01,-1.60211218537408726e+01,-2.72271099742730485e+01,-1.56355698470713325e+01,-6.56393200525596576e+00,-8.06000744192874929e-01,2.34208831962358699e-01,1.63598348118198955e+00,1.23250503908007687e+02,1.49264064465963060e+02,1.37846504633778636e+02,1.29855015610826911e+02,1.28055722996275222e+02,1.07073905633105625e+02,8.20714584488364665e+01,5.03771010501472176e+01,-6.84705495892384075e+00,-1.60373644721621673e+01,-9.85490587941902341e+00,-3.59614444442069203e+00,-3.78803683388003909e-01,4.87541941723371730e-01,0.00000000000000000e+00,7.62420099238277160e+00,6.77296043625673008e+01,6.26865656487793217e+01,5.78240144969715217e+01,4.77777913742529989e+01,3.00922029557921320e+01,8.79536953973910940e+00,-8.67570304725857966e+00,-2.72445367869728265e+01,-1.83861525084429296e+01,-9.26021480794111262e+00,-4.38225623419488652e+00,-5.31524344256810277e-01,2.24915441543716010e-01,0.00000000000000000e+00,0.00000000000000000e+00,2.90446740790473346e+00,9.50898802700798207e+00,1.11767867638420562e+01,-4.23193512558523499e-01,-1.30998139824648927e+01,-1.88982890630792610e+01,-2.30288986947045125e+01,-2.45001232319557225e+01,-1.33831216531102228e+01,-5.90248955692628030e+00,-2.75593005330466934e+00,-6.37202716947201431e-01,-7.65678361780719047e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.24208842286370974e-02,-6.70149737255707567e+00,-1.51532001841147839e+01,-1.69949219124548208e+01,-1.63823273019922944e+01,-1.39606977933592997e+01,-1.04689355942114908e+01,-4.91733687313918022e+00,-2.11655921934396574e+00,-1.26709577066351176e+00,-3.63967088956398732e-01,-1.22714058186508448e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-6.68715045426151122e-01,-1.50426216423983550e+00,-1.41023489894250198e+00,-1.20712616183992494e+00,-8.08753633757980483e-01,-4.38349956426885567e-01,-2.12770346512862585e-01,-1.34193123393501340e-01,-5.20367686184915051e-02,-2.27390492101260458e-02
4.57637040675010009e+00,3.45430195194077250e+00,4.16292725529921892e+00,3.35710596449704868e+00,2.81481709141658687e+00,3.52150452012537674e+00,4.25018846071766010e+00,3.86006754898749538e+00,2.75305242081949597e+00,2.15012518575265460e-01,-1.19523503990595414e+00,-6.18188390298209600e-01,-2.36711670941477437e-01,1.69668546203495321e-02,8.83922249919921188e-02,1.95887425719523520e+01,1.71637375571607471e+01,2.08191117858466228e+01,1.96779358574674852e+01,2.10997150511428586e+01,2.13391590296420901e+01,2.20826565839110813e+01,2.03839274130458996e+01,1.44736300024191848e+01,4.97721634453914596e+00,-2.05967525256917039e+00,-2.27866183821966750e+00,-7.33833561116619015e-01,1.79938185554782470e-01,2.63999123190854279e-01,5.09496441926331869e+01,5.57508815403307025e+01,5.90985644999610287e+01,6.21863574587497041e+01,6.48690258807534690e+01,6.67936945076943829e+01,6.73509903827644933e+01,6.48372365403723876e+01,5.67953100773230943e+01,2.33206238017746905e+01,2.08491002668282333e+00,-1.91967114797842520e+00,-3.31763132655119142e-01,5.31574835089926756e-01,3.90028272289196287e-01,7.30865851008076817e+01,9.26438369060702485e+01,8.79544370423088111e+01,8.81231553670080672e+01,9.33961573530603602e+01,1.04590640761522536e+02,9.83991237266221788e+01,8.89255000907852491e+01,7.17002165880090985e+01,2.41422966855938697e+01,-3.90834988352657264e+00,-6.93617548148047636e+00,-1.26414765682507202e+00,6.22662914925991351e-01,5.98964303796769681e-01,8.38617288057416630e+01,1.14578066377245378e+02,1.23759264616132171e+02,1.14615534162071938e+02,1.09075010539067719e+02,1.19789896345599800e+02,1.20352517984983891e+02,1.10749036622015737e+02,8.43297994474739596e+01,2.15238518130351224e+01,-8.31479827804801808e+00,-9.90668139307963180e+00,-3.64689234145775920e+00,2.04379646075730087e-01,6.34441639934563151e-01,1.19540693586036213e+02,1.37549895517879520e+02,1.34826122430873681e+02,1.33800870683192329e+02,1.17605835850742267e+02,1.36397210440400642e+02,1.32242311845087642e+02,1.20337501934302338e+02,8.48577243842327249e+01,1.65416670181117418e+01,-1.76861856311442871e+01,-1.30960626200470838e+01,-4.12858006564632696e+00,-6.98618978392766821e-02,4.86918132357580580e-01,1.26754461652593307e+02,1.28108729711893488e+02,1.23229985312711875e+02,1.19886384221109509e+02,1.14561553331870712e+02,1.33555733268329334e+02,1.27470539348520973e+02,1.15266448900725237e+02,7.72525304572245517e+01,2.94769651285882262e+00,-2.31318200876485420e+01,-1.69883275269229763e+01,-6.61653055405806523e+00,-3.48217673448735776e-01,4.33543035905725127e-01,6.66703968769321023e+01,1.21637339658158723e+02,1.07839301622278157e+02,9.96220418471361882e+01,1.03624225016967657e+02,1.09337328384793025e+02,9.90641382860946180e+01,8.48016909648150801e+01,5.40755976066957871e+01,-1.38740894104505141e+01,-2.68501709447454715e+01,-1.55438414954757835e+01,-6.46048227359341176e+00,-7.53592896542499613e-01,2.58681803785392961e-01,1.74573094999580603e+00,1.30440919497401580e+02,1.57900898779655478e+02,1.46838238259520807e+02,1.38523392729366094e+02,1.36604174264355805e+02,1.14886166463869685e+02,8.84470878457182437e+01,5.49014360247318720e+01,-5.46017359512357014e+00,-1.57118424843828564e+01,-9.86325374222965934e+00,-3.51849663285004333e+00,-2.98941292287872251e-01,5.40341645220975386e-01,0.00000000000000000e+00,8.12546598399877951e+00,7.22122569876737401e+01,6.70199173473172465e+01,6.18685147668521083e+01,5.16577748259532541e+01,3.30044808997115027e+01,1.04092054295463932e+01,-7.84023568319225728e+00,-2.77424669608454302e+01,-1.88310912872844867e+01,-9.46025225244270196e+00,-4.46438595785029069e+00,-5.14225886732572190e-01,2.50386695236538170e-01,0.00000000000000000e+00,0.00000000000000000e+00,3.12940661687370181e+00,1.04787210894787428e+01,1.22568171289977741e+01,-2.08137853559615567e-02,-1.34776902168613013e+01,-1.95888375255840188e+01,-2.38600353608308779e+01,-2.55028946189513839e+01,-1.39180072952978957e+01,-6.13644241588766626e+00,-2.84124140216510535e+00,-6.48980575791935133e-01,-8.68183528505898777e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.41204527233454188e-02,-6.94931792393694980e+00,-1.59164505425499847e+01,-1.79264382545590486e+01,-1.73220599857030351e+01,-1.47236998979443516e+01,-1.10269349423418817e+01,-5.16013492039872457e+00,-2.21346008749404088e+00,-1.32019418355919504e+00,-3.73804597827847640e-01,-1.29778742761108068e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-7.06459858053373968e-01,-1.59099584735646626e+00,-1.49779004385522141e+00,-1.27854157505282240e+00,-8.54265220479886289e-01,-4.63402099271907175e-01,-2.21021593409379519e-01,-1.38892620451465498e-01,-5.35051024414076454e-02,-2.32505664014648686e-02
4.45866879762295465e+00,3.40487588065201585e+00,4.19765658718687806e+00,3.26189573899028984e+00,2.84528200824460908e+00,3.50575860169725395e+00,4.35761571946967763e+00,3.92710316556406314e+00,2.81604457260355279e+00,2.79330631705685284e-01,-1.15416692535295029e+00,-5.55653021812927306e-01,-1.96226235448384190e-01,2.24465858945367379e-02,8.23877188834938323e-02,1.85021952571593857e+01,1.66888414934685052e+01,2.03335646952769125e+01,1.92794112894138543e+01,2.06445642269215810e+01,2.11898978635730124e+01,2.18192409658598692e+01,2.02645449520304446e+01,1.46839161874605484e+01,5.33771135658432705e+00,-1.69792354456769368e+00,-2.11309356807126525e+00,-6.94476018015246721e-01,1.73010404225149683e-01,2.44947142640670634e-01,4.82785083265520996e+01,5.40439577698466636e+01,5.69377790149296175e+01,6.06367827209725618e+01,6.27463528597922462e+01,6.50991376079181947e+01,6.58164357930145769e+01,6.34783654885807422e+01,5.53817308530859052e+01,2.28442606001477166e+01,2.38652251817320948e+00,-1.63016304198965556e+00,-3.35060736737389397e-01,5.25984162935025368e-01,3.62621093217804114e-01,6.96586540538666128e+01,8.94482302926774366e+01,8.58002000740948176e+01,8.65993398909025274e+01,9.07187702323352028e+01,9.83991237266221788e+01,1.00006496015146567e+02,9.01196490297798505e+01,7.25629158269212979e+01,2.51289432180263219e+01,-2.63613510783661420e+00,-6.03154227519071995e+00,-9.43498821794010123e-01,6.84459393071142230e-01,5.73207433047266957e-01,8.07525113321661365e+01,1.09975782760992573e+02,1.20433616995343002e+02,1.14136609487551567e+02,1.08917086273985603e+02,1.17009761513212069e+02,1.19590084308166865e+02,1.10418979052154555e+02,8.49195446620789056e+01,2.34837018812254641e+01,-6.25086259823245260e+00,-8.47957134636163801e+00,-3.12686725100818341e+00,3.19307360273099472e-01,6.48719419487651661e-01,1.14373226496869776e+02,1.33810497890161400e+02,1.32991515450356133e+02,1.30412691704237858e+02,1.14948697853456011e+02,1.34551362165536517e+02,1.32453984293864892e+02,1.20250767973060093e+02,8.47642928318789473e+01,1.90865612217115093e+01,-1.46656044618842998e+01,-1.17684479358872469e+01,-3.60198960168575244e+00,-9.14370870621291493e-03,5.41104806325733323e-01,1.19226210422490880e+02,1.23369532631475366e+02,1.21022543545502700e+02,1.18650264134933479e+02,1.13644904406909575e+02,1.34274649116147032e+02,1.27482972564604736e+02,1.17013225773395973e+02,7.91744601741217622e+01,6.48270082557713767e+00,-2.03277509031188330e+01,-1.50632398838616179e+01,-5.65610334967655870e+00,-1.42391451693542892e-01,4.71578344090888057e-01,6.55428267203156878e+01,1.20503295757691731e+02,1.08068854529074102e+02,1.00950060856877556e+02,1.05295533760256760e+02,1.11298459508847998e+02,1.01827149240610822e+02,8.79755073693021785e+01,5.80279981368839870e+01,-9.56237652311487629e+00,-2.40980444341509674e+01,-1.40603310550316749e+01,-5.76385464992610785e+00,-5.67272416174261052e-01,3.27238251868134822e-01,1.68575225020723396e+00,1.26303988151727708e+02,1.54027436393773797e+02,1.43193093898720292e+02,1.35653589615585247e+02,1.34013320512015099e+02,1.12984068605396530e+02,8.76115346793453682e+01,5.51265156657999782e+01,-4.04059768330844982e+00,-1.46177226062051151e+01,-9.19988747289448838e+00,-3.16374156450943289e+00,-2.35507625395547260e-01,5.52457724630268210e-01,0.00000000000000000e+00,7.78122107023163867e+00,6.96822630944695192e+01,6.49767964283921202e+01,5.97023965980083489e+01,4.97346243187199590e+01,3.19381564387995631e+01,1.02923590457255756e+01,-7.50787647310284090e+00,-2.68019725677325553e+01,-1.81470325504135275e+01,-9.20877203122829435e+00,-4.29120092622448190e+00,-4.65536219195791412e-01,2.51957768063061194e-01,0.00000000000000000e+00,0.00000000000000000e+00,2.99819348105177585e+00,9.61237227925723658e+00,1.14149195256917402e+01,-4.24886573389070377e-01,-1.33815970112822171e+01,-1.92053687340843702e+01,-2.33315129136626815e+01,-2.48285218061452042e+01,-1.35739081521121712e+01,-5.95804543311146251e+00,-2.78259733853017721e+00,-6.25330302344100586e-01,-6.77102672086160318e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.01753570331399455e-02,-6.75599355816740932e+00,-1.57267806958802669e+01,-1.75677099017106606e+01,-1.68981857219206546e+01,-1.43665819397081584e+01,-1.07272386509729092e+01,-5.02978255830715693e+00,-2.16563706853395699e+00,-1.28881637428532980e+00,-3.67036132563393180e-01,-1.20282181113775394e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-6.90426109807034449e-01,-1.55348552952515861e+00,-1.46653145840389754e+00,-1.25054519356366578e+00,-8.33860981223802478e-01,-4.47301637877564162e-01,-2.16611899226186511e-01,-1.36815445063411062e-01,-5.21702271684234345e-02,-2.24203085082009257e-02
3.79429767231323378e+00,3.06165053170166157e+00,3.84803659773304307e+00,2.88653907231713314e+00,2.60343716759350041e+00,3.21106519699907356e+00,3.96774288216749538e+00,3.63925749250070130e+00,2.67676858281168428e+00,4.10666220699974271e-01,-9.01288367924276135e-01,-4.66737605802746092e-01,-1.68355029318725036e-01,2.99973678833793805e-02,7.66289653771435181e-02,1.59844437299142399e+01,1.49620110706758691e+01,1.83790486976815579e+01,1.74991056522271826e+01,1.87159322675447441e+01,1.92811019812541105e+01,1.99157820550640849e+01,1.88308786630912692e+01,1.37694559514172976e+01,5.38376505354383372e+00,-1.03767238598724232e+00,-1.61272907583490843e+00,-4.87641431026686278e-01,1.75102901752445583e-01,2.14736393555283067e-01,4.13209927897723617e+01,4.76001951064362743e+01,5.05844931777061646e+01,5.44182843027205507e+01,5.65173875285079390e+01,5.80854999253939397e+01,5.93244109727706501e+01,5.77421665721242903e+01,5.01246353935194264e+01,2.13454480947932090e+01,2.87189228314750622e+00,-1.05376010233776629e+00,-2.71454607070078374e-02,5.45195589542199932e-01,3.20310643140997275e-01,6.11462493469627475e+01,8.01011884652400141e+01,7.75146772700387885e+01,7.85152091204665652e+01,8.33078849650300270e+01,8.89255000907852491e+01,9.01196490297798505e+01,8.63161453827386822e+01,7.00818634802932365e+01,2.60645118775226301e+01,1.82805120273133725e-01,-4.19124701450198334e+00,-3.73962587055120588e-01,7.92422839367673659e-01,5.41809861229003098e-01,7.00938714653699009e+01,9.86651996055900753e+01,1.09230715386568761e+02,1.05364467270965221e+02,1.00936775729909286e+02,1.08434289932040770e+02,1.11338580031640348e+02,1.04895527216429201e+02,8.26329720255107674e+01,2.57308790826780189e+01,-2.18273166294811061e+00,-5.60740949072475559e+00,-1.95150481494998007e+00,4.76220555380417965e-01,6.32791422285142735e-01,1.00089008769516838e+02,1.19330254703507308e+02,1.20511545874757530e+02,1.20295106102187816e+02,1.07159548260383104e+02,1.24007978433400424e+02,1.24144769935938157e+02,1.14789633422399618e+02,8.23198936274151549e+01,2.31321925214230220e+01,-9.10434811191023385e+00,-8.47840030933535260e+00,-2.32164361834172528e+00,2.36663265014059321e-01,5.69583378306045995e-01,1.05068313809495464e+02,1.10903619736318646e+02,1.10984755238200606e+02,1.09609906554999128e+02,1.06185396219081269e+02,1.26313164600509182e+02,1.20496033686376180e+02,1.11918486052124081e+02,7.84963099347955193e+01,1.28816973868261737e+01,-1.39391593726084828e+01,-1.11179689823187751e+01,-4.05697335715585972e+00,1.94691228577865749e-01,5.23013049663620833e-01,5.96809193443165995e+01,1.10795145073038285e+02,1.01829589041659418e+02,9.66245340309859415e+01,1.01047148201727012e+02,1.06721664523109055e+02,9.99052609351915351e+01,8.76866330696311564e+01,6.07888411626177430e+01,-1.04841934193954667e+00,-1.70600714468234571e+01,-1.04110116010816043e+01,-4.05922772567278667e+00,-1.91960635098910815e-01,3.94115198974257674e-01,1.50383355955504250e+00,1.13023177468974083e+02,1.38286759205672269e+02,1.29813439142770704e+02,1.23716449449981809e+02,1.22535090397652937e+02,1.04599349810904414e+02,8.22895565864029095e+01,5.30129150504623112e+01,-1.23289296701019652e-01,-1.09876703278347385e+01,-7.16183350431767529e+00,-2.24841224827670905e+00,-1.65389065052270884e-02,5.53258851910079730e-01,0.00000000000000000e+00,6.85654971165917360e+00,6.26876382981136189e+01,5.93770586764803809e+01,5.45785689496471278e+01,4.63176410812159958e+01,3.05836765137968030e+01,1.14339359412129724e+01,-4.54630502588415020e+00,-2.19915406576669703e+01,-1.51588671091584661e+01,-7.65986179782500631e+00,-3.56350874808981821e+00,-3.18352492124200859e-01,2.48063966031747657e-01,0.00000000000000000e+00,0.00000000000000000e+00,2.75634337449178624e+00,9.41058733456106111e+00,1.10551260976117725e+01,7.20837716016504149e-01,-1.08040959407401918e+01,-1.61681772091511391e+01,-1.98768848384668004e+01,-2.14125482492777657e+01,-1.16838841746007773e+01,-5.10294770887100935e+00,-2.34784936954108137e+00,-5.02506006345625700e-01,-4.36913508428557057e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.39665008828590603e-02,-5.86536377012088028e+00,-1.37024636629915211e+01,-1.53522222837694216e+01,-1.48377923908091649e+01,-1.26203805588312896e+01,-9.33670012344880185e+00,-4.37373161065855953e+00,-1.87695613114807536e+00,-1.10617250004851053e+00,-3.13970438210889158e-01,-9.55074110462741238e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-6.05856886700759101e-01,-1.35248743919573244e+00,-1.28614619372431904e+00,-1.10345647887287468e+00,-7.33017456776900000e-01,-3.91105411697173000e-01,-1.86865173694271747e-01,-1.18808065025980819e-01,-4.52642438434586944e-02,-1.85055088260131437e-02
2.79233332020212899e+00,2.36758490200108707e+00,3.00707251094599792e+00,2.28716619145989819e+00,2.06294551056798436e+00,2.55352541558750268e+00,3.20633578775643713e+00,3.00547980116557989e+00,2.30778700114515090e+00,6.19529323836941370e-01,-4.74480204640563397e-01,-2.43350348012879358e-01,-7.73851339246202502e-02,4.52081064081997497e-02,6.54425740364163872e-02,1.19812827942713191e+01,1.14152744620028894e+01,1.41970399023994513e+01,1.38980520125397788e+01,1.49173945185047412e+01,1.55064585713909331e+01,1.60795980963263183e+01,1.53347670973232741e+01,1.17449938201142086e+01,5.48504824438330729e+00,3.60397414116721770e-01,-6.05956083026312542e-01,-1.09506669699356921e-01,2.03720812368921256e-01,1.82365352427767941e-01,3.06331717274538597e+01,3.64106002386912664e+01,3.94160012288996953e+01,4.31835803450054954e+01,4.52473747404232611e+01,4.66216662707829101e+01,4.75091873804463631e+01,4.68161860071887119e+01,4.15878077253587364e+01,1.98296970312818601e+01,4.89900160957732922e+00,6.88649954517722374e-01,6.33716329379286902e-01,5.84889734644286285e-01,2.85756470560132647e-01,4.59140902156909618e+01,6.13823672794405439e+01,6.12190084355735351e+01,6.29426399910233343e+01,6.74319534138729182e+01,7.17002165880090985e+01,7.25629158269212979e+01,7.00818634802932365e+01,6.09228342943018504e+01,2.74417925267699445e+01,4.99633996831140514e+00,-5.97818722087113841e-01,9.28920492449997637e-01,9.07664442606664568e-01,4.76310967219831127e-01,5.32104517537271917e+01,7.62772022003732815e+01,8.64335955003074758e+01,8.55151269976008734e+01,8.31026516782288667e+01,8.85138808578044802e+01,9.24308555672885177e+01,8.71150512454652812e+01,7.14619448196108777e+01,2.90070854692598949e+01,4.85307778928862366e+00,-7.14631684788643251e-01,1.03495367434945681e-01,7.83668707462267911e-01,5.79547532470192306e-01,7.48331019028875772e+01,9.26910003619342149e+01,9.61886589853301928e+01,9.73741593881510141e+01,8.86105421464124134e+01,1.01944643577989780e+02,1.03734597293882942e+02,9.75590337437768369e+01,7.35320846931879260e+01,2.87759280783278939e+01,8.48088551569040616e-01,-2.46172162645309811e+00,1.13748230088373425e-01,6.51685079326371763e-01,5.58428489618937984e-01,7.82742574001458848e+01,8.73160657716059490e+01,9.04096023034888390e+01,9.08762441170570554e+01,8.89324056676293395e+01,1.05302338528243752e+02,1.03008496492048138e+02,9.69218171612805008e+01,7.17159552301539236e+01,2.21217089017218669e+01,-2.24569345832842115e+00,-4.27212884268491155e+00,-1.06470979048611181e+00,6.94203863803865007e-01,5.35499664848424262e-01,4.64469370855424444e+01,8.79752220232220026e+01,8.34853569769868784e+01,8.19712004262850229e+01,8.59533655897227078e+01,9.09112961913934470e+01,8.72631369275042488e+01,7.88263205872718515e+01,5.87584744865794661e+01,1.12588525465371028e+01,-5.46826913471841447e+00,-4.14269271054737054e+00,-1.31575949401327463e+00,3.47245592699854888e-01,4.45837837748746357e-01,1.12572210397646955e+00,8.47163284381114892e+01,1.04832307306327451e+02,1.00827181642346460e+02,9.73308945506634302e+01,9.72654372970130652e+01,8.54675114243809446e+01,6.93248306386484785e+01,4.76157394357121717e+01,7.63175047656538563e+00,-3.50147331603851431e+00,-3.05239299855933055e+00,-5.72124633772872371e-01,3.24033253157200996e-01,5.10754589456307917e-01,0.00000000000000000e+00,5.07117801919349720e+00,4.87318707040891894e+01,4.78370830622140062e+01,4.43174767844062885e+01,3.86855131789154001e+01,2.79339090078711969e+01,1.41451753736920942e+01,2.26916267831824747e+00,-1.13818978471446819e+01,-8.48028801526639597e+00,-4.36402578535380936e+00,-1.97193823280924496e+00,-3.53302719210623270e-02,2.50208892602660438e-01,0.00000000000000000e+00,0.00000000000000000e+00,2.31315916630467733e+00,8.85950080802104623e+00,1.06310105420398440e+01,3.19068683440815670e+00,-5.01914704816573121e+00,-9.22422885112991153e+00,-1.21804080683747262e+01,-1.38082498859839724e+01,-7.55138330484914810e+00,-3.23144522939668866e+00,-1.44649910847914831e+00,-2.67117587799165501e-01,2.27431730688009738e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.71984313200518224e-02,-3.56370576162976027e+00,-9.00479259797514509e+00,-1.02693559106171026e+01,-1.01124476604283604e+01,-8.57785146526246578e+00,-6.25620872352692903e+00,-2.96995188872929905e+00,-1.25276223806828702e+00,-7.23811659036656341e-01,-1.98083759684093919e-01,-5.60177135818533470e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-4.13917780448354755e-01,-9.20194848377745234e-01,-8.94068283983313061e-01,-7.70611681531333303e-01,-5.10082717886294112e-01,-2.66353211693823644e-01,-1.23660440883974210e-01,-8.03394899660577338e-02,-3.00112407942508437e-02,-1.18662793316873551e-02
-2.87604013715778975e-03,9.47894086392697399e-02,3.14686164099403698e-01,6.01512450440985225e-01,2.62918868729865252e-01,4.65180615001866360e-01,6.83891358035929042e-01,8.45745626609940571e-01,1.00174505259989055e+00,1.25369609926165171e+00,8.60977212238534184e-01,4.24490267545601763e-01,1.83006705688552290e-01,8.07748826895694633e-02,4.13097291688422699e-02,1.96119280872203472e+00,1.42193349212329156e+00,2.04254356090933742e+00,3.57618194519169519e+00,4.22595313544922213e+00,4.09563329270241105e+00,4.57897433894835526e+00,4.59662879624154375e+00,5.30135191618412183e+00,5.98881706616341170e+00,4.79740055764601969e+00,2.71793245756148671e+00,1.18635131102654157e+00,3.60151917031029223e-01,1.32383400746952484e-01,4.28779455638007878e+00,6.70639729306361776e+00,9.29246534225303833e+00,1.30645079490087426e+01,1.57278845662977318e+01,1.63091489298117871e+01,1.70415922168895762e+01,1.72386124789510369e+01,1.88147411088172873e+01,1.91062845472552176e+01,1.32871350514201847e+01,6.97704598809258947e+00,3.26187108322668662e+00,8.95538503287364729e-01,2.45343800830870040e-01,6.20885896122958147e+00,9.10492611378150585e+00,1.42161203650288606e+01,1.78604751611339481e+01,2.16524375561809208e+01,2.41422966855938697e+01,2.51289432180263219e+01,2.60645118775226301e+01,2.74417925267699445e+01,3.06445926144478236e+01,2.14311976337538219e+01,1.10432073594240592e+01,5.21596928596782483e+00,1.42785764596889364e+00,3.51272503237871792e-01,7.96226718359264840e+00,1.17653987377124487e+01,1.94105313102498442e+01,2.66117346311358958e+01,2.96573750341587683e+01,2.95649975103069167e+01,3.61954162328016338e+01,3.58643725339047066e+01,3.58854719293581539e+01,3.70940902544792692e+01,2.66471867474728938e+01,1.43575690694938007e+01,6.48964711367580804e+00,1.73946804763570628e+00,4.45254350968246004e-01,6.26683522357841305e+00,1.56113106058265760e+01,2.42642024219349999e+01,3.10882049004491243e+01,3.78046145167788978e+01,3.64631257648999778e+01,4.11128439927618459e+01,4.26510204940283515e+01,4.28981633148961947e+01,4.41769189114066805e+01,3.09112996803251505e+01,1.60544507264334548e+01,7.52883416342173994e+00,1.97963873685122294e+00,5.11722942827022687e-01,8.58748592015484036e+00,2.20855531228662159e+01,3.12717310321132977e+01,3.77464228127600165e+01,3.85751042006012597e+01,4.08410385081340550e+01,4.72426694018861610e+01,4.66747293407022497e+01,4.71453129463506642e+01,4.80983768660059141e+01,3.24180206814628562e+01,1.62089906481575099e+01,7.52054655716910414e+00,2.08790095445215895e+00,5.44365076774865564e-01,5.07834170152922848e+00,1.32056572531255583e+01,2.20122343201237740e+01,3.06576845274934762e+01,3.18740127742314954e+01,3.34870035309652820e+01,3.92790472162132289e+01,4.18110633925222643e+01,4.37072675466887901e+01,4.40863762974079947e+01,2.80652079523519085e+01,1.38714683710266904e+01,6.54597332218425798e+00,1.74966091865136808e+00,4.72790827830390281e-01,2.46764175226886701e-03,-1.60746642587064570e+00,3.02701590741815441e+00,1.30419918991808199e+01,1.72766207357187547e+01,1.99845017015946560e+01,2.73160781417073082e+01,2.97670919344815985e+01,3.09264962823567018e+01,3.25860467230057367e+01,2.02901550222947584e+01,9.93237056761913095e+00,4.61820884143400612e+00,1.33871669413770533e+00,3.28271987468009674e-01,0.00000000000000000e+00,-4.87384037837382891e-02,9.71598704862539897e+00,1.71392657731784901e+01,1.69422215564962073e+01,2.01516177877556260e+01,2.41256983850344824e+01,2.66030995011161018e+01,2.71288478966166906e+01,2.45222333607855347e+01,1.37915314411244090e+01,6.77055663659713325e+00,3.38258369932180436e+00,9.27319560563335421e-01,2.72179110004618641e-01,0.00000000000000000e+00,0.00000000000000000e+00,1.50855189002719836e+00,1.07101166810938313e+01,1.29868113939186252e+01,1.46430661759947860e+01,1.62674643186008865e+01,1.49807803713482546e+01,1.39747165557972135e+01,1.15533820410265111e+01,6.18227559086282330e+00,2.95174818915562920e+00,1.55863982226295295e+00,5.26545557196802738e-01,1.53675989336949287e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,6.40263026243957645e-02,4.66835903883449355e+00,7.43017284333149952e+00,7.01176567029506170e+00,5.77320635970451601e+00,4.89242624360608058e+00,3.84655081044309544e+00,1.68261319785844710e+00,7.93420098357852099e-01,5.20333006482830429e-01,1.75780832361264294e-01,6.61522248125485240e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.22839682661663735e-01,5.39096568270306165e-01,4.40886827330680797e-01,3.46605653053042473e-01,2.37161311465556551e-01,1.38187742259246127e-01,8.09569606086107951e-02,4.60884400268216921e-02,1.80754383210679007e-02,7.42339925081184505e-03
-1.19005645031916707e+00,-9.22173365504633802e-01,-9.33988427091722473e-01,-3.35148888665887712e-01,-5.99865588676865680e-01,-5.74400933506895472e-01,-6.17140674417790080e-01,-3.60993500294245429e-01,1.11659317625354887e-01,1.12007615861761201e+00,1.17102084844203680e+00,5.89015505703468278e-01,2.43182971970842682e-01,7.01574331175007088e-02,1.79860961862057696e-02,-2.95942783051906577e+00,-3.22389189705445922e+00,-3.67619996170679064e+00,-1.91536843817788660e+00,-1.56916604237807000e+00,-1.99877898812110799e+00,-1.74138372246940598e+00,-1.36507579135130874e+00,8.71112468382159721e-01,4.31982848759251858e+00,5.20901632188965991e+00,3.31977658652736007e+00,1.37549768034513886e+00,3.16351335741688944e-01,6.62589018138740327e-02,-8.30437637669621509e+00,-7.89036628270868778e+00,-6.50015413613715065e+00,-3.77793213840128805e+00,-1.66592947780702239e+00,-1.74242920049088590e+00,-1.17474603446032311e+00,-4.83348146138564194e-01,3.07292595836873161e+00,1.26547946211853368e+01,1.28461553455514395e+01,7.51595149810349117e+00,3.35453984678627881e+00,7.64446734942236916e-01,1.41469757829603610e-01,-1.26147347194504196e+01,-1.59156867562292650e+01,-1.03602805415711892e+01,-7.11187422850232842e+00,-4.41299319320410621e+00,-3.90834988352657264e+00,-2.63613510783661420e+00,1.82805120273133670e-01,4.99633996831140514e+00,2.14311976337538219e+01,2.21818755198108768e+01,1.29124387044101656e+01,5.42069464318854788e+00,1.23289789168204567e+00,1.87703231369695550e-01,-1.39725765876602832e+01,-1.98497246934700762e+01,-1.53339957373939662e+01,-6.19774211140097098e+00,-2.12148483282605049e+00,-4.79637845298703880e+00,1.12464058466862271e+00,3.14969841951597740e+00,9.95533273897541804e+00,2.86144465611219339e+01,2.77131423153187093e+01,1.66549815222779110e+01,7.26152893213327211e+00,1.60841821882317859e+00,2.51061917882566821e-01,-2.49373354192101608e+01,-2.21919352549486852e+01,-1.37741983715494243e+01,-7.08366143825763572e+00,4.41837168180738260e+00,-3.23876512013913631e+00,1.83771266885812801e+00,5.84843627718942560e+00,1.55953640639002789e+01,3.67281703625251055e+01,3.45009493226516639e+01,1.90520416028760344e+01,8.30797266356900721e+00,1.93263344552546901e+00,3.46364645263198156e-01,-2.39883026351172646e+01,-1.29244612291133425e+01,-3.69899760867851546e+00,3.39304221865751909e+00,5.26076058969176685e+00,1.15233687832819953e+00,8.29762426609009296e+00,1.05416494048518423e+01,2.17747939540883451e+01,4.40859239428143965e+01,3.71399807158565878e+01,2.01300383729217529e+01,8.84860752006757956e+00,2.06897968483677008e+00,3.90710693301001832e-01,-1.40598440343258630e+01,-2.28856008531820194e+01,-1.08929048748745405e+01,-7.25205381194107490e-01,-1.02152194821878717e+00,-1.40205305058383400e+00,6.67821293877232591e+00,1.28586912747899653e+01,2.36160949446013433e+01,4.43094970822578063e+01,3.38564290274789599e+01,1.73016234354452649e+01,7.90336922077248438e+00,1.83426115348536389e+00,3.39264317162569773e-01,-4.72127585647775072e-01,-3.80745205231708894e+01,-4.14405192176331880e+01,-2.87239311782855893e+01,-2.25001860568599881e+01,-1.96217187861068076e+01,-6.37413125457341589e+00,3.22562351718725493e+00,1.37503093410935247e+01,3.28427457752223546e+01,2.42299084061521874e+01,1.24746114573739071e+01,5.44857860271766814e+00,1.37928920315316539e+00,1.45740137894407457e-01,0.00000000000000000e+00,-2.19789945376461704e+00,-9.98343627843111570e+00,-1.30477204172739647e+00,-1.89171926558727471e-01,5.85784668017928567e+00,1.47484564350734164e+01,2.33809023466017969e+01,2.91061021302681482e+01,3.21939145203362713e+01,1.91565506201568709e+01,9.51273267154858004e+00,4.68128659736309505e+00,1.08226942955724770e+00,1.96306860577611819e-01,0.00000000000000000e+00,0.00000000000000000e+00,7.23063900437995399e-01,8.26284980929611201e+00,9.97238558809564601e+00,1.50183595139577797e+01,2.03040606005261139e+01,2.06461007730200663e+01,2.08307273332451715e+01,1.89054071766781107e+01,1.02457938560611108e+01,4.72302867537448989e+00,2.38721685533752037e+00,7.23004965695539736e-01,1.75930883560557638e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,5.77977719239476453e-02,6.74929824055734517e+00,1.21393820510974901e+01,1.22283095436947811e+01,1.08129719582309924e+01,9.17584645001411658e+00,7.01509298158042149e+00,3.19445878603623878e+00,1.44102187475170673e+00,9.04253534966832362e-01,2.86922267998173219e-01,1.00989085978134344e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,4.23884271981580907e-01,9.96459766230146649e-01,8.78562861920913374e-01,7.19416638108196893e-01,4.85853495260956669e-01,2.69017914534326497e-01,1.43935147283198339e-01,8.69722821557265824e-02,3.38441037129549455e-02,1.37632473509989479e-02
-8.93399281196805450e-01,-7.06040735935338670e-01,-7.52106915415124311e-01,-3.54574951365287050e-01,-4.91829121112181800e-01,-5.09960495179020756e-01,-5.48248382132057399e-01,-3.97912297992651043e-01,-8.71078984798099726e-02,6.28940872704872311e-01,7.26571505727805489e-01,3.79784576961751552e-01,1.60761967364975555e-01,4.07315565604453381e-02,6.02684957060514725e-03,-2.64920018629110432e+00,-2.75386526265438247e+00,-3.17066126619946642e+00,-2.09708097116188030e+00,-1.96107622012659077e+00,-2.17428649608756119e+00,-2.09277764284416712e+00,-1.80373154406728742e+00,-1.73802632078799257e-01,2.27618469707693993e+00,3.15273574662753653e+00,2.06214961209370840e+00,8.37820553148555969e-01,1.74478003857755831e-01,2.62109399779489882e-02,-7.30696546925393431e+00,-7.26767554362550872e+00,-6.49856092329886437e+00,-5.23839621241207709e+00,-4.15375831665945849e+00,-4.11953857748538788e+00,-3.91800261039583519e+00,-3.38171105667099514e+00,-8.54439336059868548e-01,6.28457109842500294e+00,7.53795572742264142e+00,4.58009986891354437e+00,1.97261361865351481e+00,4.18347439430951151e-01,6.98508593281195050e-02,-1.10734486118089173e+01,-1.39353213158569282e+01,-1.02820584173582112e+01,-8.35555038716805676e+00,-7.09593317488856457e+00,-6.93617548148047636e+00,-6.03154227519071995e+00,-4.19124701450198334e+00,-5.97818722087113841e-01,1.10432073594240592e+01,1.29124387044101656e+01,8.14186891252361278e+00,3.36434591462254806e+00,6.90194869989820603e-01,8.65927414057016676e-02,-1.22250135944138929e+01,-1.71210754720772691e+01,-1.47272321018638230e+01,-9.37183114352336943e+00,-6.81129698078561585e+00,-8.54737629230674401e+00,-5.15009941659426218e+00,-3.67647135063058439e+00,1.38639136176335231e+00,1.57372093079431288e+01,1.65776599412215404e+01,1.01290277686352592e+01,4.49533067717355905e+00,9.46455766694583089e-01,1.22299875653494275e-01,-2.05261179552000073e+01,-1.94827399256170324e+01,-1.46369540860132332e+01,-1.09792415672371071e+01,-3.37313141926793802e+00,-8.33343746191013146e+00,-5.65845622588335040e+00,-3.06004970951846067e+00,4.52912363436604615e+00,2.03576800236581761e+01,2.08602088501434686e+01,1.17976262827203620e+01,5.09439988836019619e+00,1.14740671791493298e+00,1.71306245136072621e-01,-2.03621005749633355e+01,-1.39494604120841998e+01,-8.53770523633470724e+00,-4.06746419987050345e+00,-2.95594271264594521e+00,-6.14021486936035110e+00,-1.68432070249476995e+00,2.52187498799950727e-01,8.56869620672019394e+00,2.52943003908941897e+01,2.28633635422765202e+01,1.25080674672901448e+01,5.52295722454889226e+00,1.20869807843297350e+00,1.98245793400057296e-01,-1.16851084504200955e+01,-1.97609214405348936e+01,-1.21118296345832448e+01,-5.70033996216704253e+00,-6.18358543255224991e+00,-6.50019666424807152e+00,-1.47099937233854794e+00,2.85408575311929313e+00,1.06088445370935140e+01,2.62957787550338615e+01,2.10127628974240714e+01,1.08772325299452959e+01,4.92839968824461927e+00,1.10523946924841598e+00,1.82975766385524402e-01,-3.67190327195283994e-01,-2.90185069173992360e+01,-3.22963467660695116e+01,-2.43151617015647084e+01,-2.02638121632910497e+01,-1.85243054795601765e+01,-9.77092780748903600e+00,-2.90878129147327558e+00,5.00473874994574341e+00,1.92620932340553104e+01,1.48883134342856209e+01,7.77562482458395099e+00,3.34289275032103683e+00,8.18840483547582099e-01,5.59205439455466649e-02,0.00000000000000000e+00,-1.69146477084626690e+00,-9.48785670807281178e+00,-4.23536951269506101e+00,-3.33171178103102061e+00,6.36647589066245301e-01,6.82279167764986827e+00,1.30037304376468246e+01,1.72828546927314690e+01,2.01305403689168685e+01,1.21491105200422513e+01,6.02574224685862614e+00,2.96413934018530423e+00,6.62246850915680363e-01,1.03873421422787424e-01,0.00000000000000000e+00,0.00000000000000000e+00,2.59895650828534996e-01,4.17475869950803613e+00,5.13897497456821650e+00,8.68033765780111111e+00,1.24456499903936137e+01,1.29907130212292756e+01,1.33277758975464700e+01,1.23317884279135619e+01,6.69585751523276240e+00,3.07954758620791491e+00,1.53392244107098574e+00,4.56245776316918039e-01,1.07261922015125050e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.26172451201838728e-02,4.32179070168077040e+00,7.89978543164601810e+00,8.04712477305632312e+00,7.19934492961450356e+00,6.11834558966688746e+00,4.65766830953055599e+00,2.12912268354315337e+00,9.54900070517603283e-01,5.94189166642357658e-01,1.88677966352337079e-01,6.51240123915565877e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.84352200662064292e-01,6.62512386038606738e-01,5.88584907916958056e-01,4.86023024970246853e-01,3.27521282824200843e-01,1.81330790627767441e-01,9.51910316763077274e-02,5.77594856701798207e-02,2.27956709184307660e-02,9.19904960959421272e-03
-2.95575499739747838e-01,-2.43758032370791744e-01,-2.56998427815940622e-01,-8.28843511371363389e-02,-1.63274687412002600e-01,-1.62523815970166935e-01,-1.62263947118715612e-01,-1.10611929823159094e-01,7.84008265041372977e-03,2.76388175036061889e-01,2.89143198063917750e-01,1.50870166771414183e-01,6.36876834469778247e-02,1.76325620357691490e-02,4.24030237533354077e-03,-7.23548035135882839e-01,-8.83394423106265703e-01,-1.02825001746107358e+00,-5.62381723545217649e-01,-4.69981587877951301e-01,-5.81324385627171258e-01,-5.27791747487670215e-01,-4.45181831702662623e-01,1.75587524919125187e-01,1.07828643082130271e+00,1.32521450987209599e+00,8.48867868438695439e-01,3.51056309692775292e-01,8.00729242189874429e-02,1.85291527292625220e-02,-2.03445340720289769e+00,-2.04281130365736585e+00,-1.68961516439968440e+00,-1.09087868326114568e+00,-5.41315829797011538e-01,-4.72290988940490541e-01,-4.03727739839021660e-01,-2.50826634227885759e-01,7.57685217643629616e-01,3.23596989593303874e+00,3.33611423922483752e+00,1.99870611705336043e+00,8.80540400502554332e-01,1.92342418401834886e-01,3.97499674961890107e-02,-3.29585994897382051e+00,-4.34415448837656371e+00,-2.86280365454990937e+00,-2.01018694615701898e+00,-1.46621585544457811e+00,-1.26414765682507202e+00,-9.43498821794010123e-01,-3.73962587055120588e-01,9.28920492449997637e-01,5.21596928596782483e+00,5.42069464318854788e+00,3.36434591462254806e+00,1.50800083110038496e+00,3.13707059222122164e-01,4.68721434314901819e-02,-3.49751549838701781e+00,-5.32827482961587773e+00,-4.26540799850904229e+00,-2.16620471013146654e+00,-1.01393154413109676e+00,-1.73626663038679929e+00,-3.00961378431718773e-01,1.00820419411149789e-01,1.80238208353048024e+00,7.08812742034993892e+00,6.93985626258255461e+00,4.13941761458255453e+00,1.88211791361475078e+00,4.20346950408458264e-01,6.25975992812192045e-02,-6.50913462048239300e+00,-5.90561667085406672e+00,-3.96812973002995450e+00,-2.46518576937631595e+00,5.94711800897905096e-01,-1.25432129344500787e+00,-3.09607352792880763e-01,5.78881163207360494e-01,3.32208529624007287e+00,8.97958856239886671e+00,8.63432217838044558e+00,4.83275904678736090e+00,2.12260531149983800e+00,4.87318467691716828e-01,7.88811005703254908e-02,-6.32229896583233408e+00,-3.56650272263161483e+00,-1.48027146270741405e+00,4.06738898962079654e-01,7.42254722482712737e-01,-4.45738779711750965e-01,1.40902753582998286e+00,1.93182285273139898e+00,4.81566810906950504e+00,1.08684403849425379e+01,9.41143277869984551e+00,5.06143632782261932e+00,2.27473031545427640e+00,5.04422030933572629e-01,8.73800912941639918e-02,-3.96731327990490268e+00,-6.61583108675625198e+00,-3.66018752982085438e+00,-1.01637961539277821e+00,-1.18582609050504328e+00,-1.31327888583135310e+00,6.44996153705832742e-01,2.28341973033006340e+00,5.11232259160590807e+00,1.08688504283975291e+01,8.43848539995390468e+00,4.36973694713668248e+00,1.98832457539156437e+00,4.49227886260821163e-01,8.02581884631813486e-02,-1.29021372453151706e-01,-1.01451975401516243e+01,-1.10004326826335337e+01,-7.68920591343212401e+00,-6.05695581554119045e+00,-5.42432348891607141e+00,-2.06917283216992010e+00,4.23934715100218018e-01,3.21357810772061159e+00,8.34227907826960191e+00,6.17555703438030346e+00,3.20848965365202954e+00,1.39200423922160788e+00,3.44945041933049645e-01,3.29062712976576494e-02,0.00000000000000000e+00,-5.77931259013563237e-01,-2.53421009567826516e+00,-2.10942891382491060e-01,4.33263147866275941e-02,1.49936961484430720e+00,3.87290796654246439e+00,6.12482584020686271e+00,7.57551310678839318e+00,8.41112744593012707e+00,4.99177131755289327e+00,2.48009954353409068e+00,1.22405687597613211e+00,2.81941550906250449e-01,5.23630978031113734e-02,0.00000000000000000e+00,0.00000000000000000e+00,2.00178063917242105e-01,2.23238515244094238e+00,2.71209268640616763e+00,4.01092539425775030e+00,5.39642343882192765e+00,5.47620607925195735e+00,5.49630462717140578e+00,4.99788584752654330e+00,2.69615661023972297e+00,1.25285653795786622e+00,6.27467170488938963e-01,1.91075640878185238e-01,4.81198738106893495e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.60249999660070953e-02,1.83641679081075471e+00,3.26829932591984296e+00,3.29162399723638543e+00,2.91050419542319494e+00,2.46433905746667836e+00,1.87187083764282991e+00,8.47643587940575927e-01,3.83371050460397544e-01,2.39981952707742502e-01,7.78364771396595490e-02,2.74533559385755702e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.13944348948526245e-01,2.66874573060827625e-01,2.36463104210761638e-01,1.95237482667523998e-01,1.31461437284023458e-01,7.34120348897982777e-02,3.86740121547060819e-02,2.32067647639897616e-02,9.30718208038928442e-03,3.77720208399599019e-03
-2.95339153556094421e-02,-2.80340139146423792e-02,-1.89446073243616543e-02,6.76341272245577652e-03,-1.37827891279005549e-02,-7.10392774395421627e-03,-1.80207993348302400e-03,8.56211464461589279e-03,2.56091873671413957e-02,6.42067143664499518e-02,5.65072341478498677e-02,2.87024049878211555e-02,1.19249188724357136e-02,4.05218241690029953e-03,1.76160073245634069e-03,5.50947157452121115e-03,-3.84421299470669650e-02,-3.71513300149310249e-02,5.27982084281795674e-02,8.46917396437402992e-02,5.93640868602579724e-02,7.91184204176098860e-02,8.79631437116739495e-02,1.66880686159375707e-01,2.91428279677791502e-01,2.84089620831931011e-01,1.74172613503423807e-01,7.37614902436955350e-02,1.97001462470282850e-02,6.00692462860659762e-03,-1.49502555955539126e-02,4.43014051879551674e-02,1.35845628191292200e-01,3.31476693357488639e-01,4.77826482802479580e-01,4.88536257159482845e-01,5.28314974436532636e-01,5.44173795870762644e-01,6.75373816394881588e-01,9.39862982737181274e-01,7.68103602218454307e-01,4.27061657236592340e-01,1.99071694006565575e-01,5.22488522288300991e-02,1.14521368348044217e-02,-7.66702770612830847e-02,-1.17470026335018574e-01,1.43281432527203406e-01,3.30232801438373857e-01,5.33688428978230101e-01,6.22662914925991351e-01,6.84459393071142341e-01,7.92422839367673659e-01,9.07664442606664568e-01,1.42785764596889386e+00,1.23289789168204567e+00,6.90194869989820603e-01,3.13707059222122164e-01,8.85537652891783961e-02,1.67034490202158069e-02,-8.32255309803044407e-02,-2.00905845639011704e-01,1.41847001543057155e-01,6.18412293703781479e-01,7.95710406327928776e-01,7.30086019093612815e-01,1.08273829138402866e+00,1.11557087729243731e+00,1.26201915145387344e+00,1.82719100641149379e+00,1.53750024866827228e+00,8.78648175624316297e-01,3.89564235698777128e-01,1.00447204163182979e-01,2.12766403345781147e-02,-3.93709288201168961e-01,-1.33644021605067442e-01,3.36905863946349304e-01,7.17168933125442165e-01,1.27039341521559801e+00,9.55885545215783283e-01,1.21899475529685652e+00,1.32137864911320624e+00,1.53696981482035855e+00,2.23653017855944203e+00,1.85637034652442967e+00,1.00178150835507274e+00,4.47506485833098655e-01,1.11536867573867146e-01,2.47214427777144863e-02,-2.83923199418245509e-01,3.21915199747183134e-01,8.18769741695372422e-01,1.22131616627881789e+00,1.26287391795242088e+00,1.20397399654734882e+00,1.49733434787710573e+00,1.53074289840339461e+00,1.85971788848515085e+00,2.54194999299100033e+00,1.94259914522221178e+00,1.02884549361080668e+00,4.56868911563487967e-01,1.16726062742031428e-01,2.59057698891469422e-02,-3.03716444254094553e-01,-4.28124306034561586e-01,1.73258669237639468e-01,6.78711820839650759e-01,6.81834354558621070e-01,6.92941843224503695e-01,1.08875995933339742e+00,1.31335809355909028e+00,1.69830698205120378e+00,2.37667895364988402e+00,1.70760178793204553e+00,8.59433374538533301e-01,3.99834886418790281e-01,9.77179073817881910e-02,2.10193918857575941e-02,-1.42351955279255895e-02,-1.17034428897450193e+00,-1.11917269435263367e+00,-4.89218963442170585e-01,-1.92600916704249780e-01,-5.53264382586230868e-02,5.26609471650369754e-01,8.68964257524397987e-01,1.20082255660274106e+00,1.83520390392787536e+00,1.26663033813405956e+00,6.40493559145303704e-01,2.88303958593699505e-01,7.72242611960801684e-02,1.24984373271292398e-02,0.00000000000000000e+00,-6.35045178430190538e-02,9.57226369727381607e-03,4.79292007037119827e-01,4.87368644861517486e-01,7.70769247341102970e-01,1.12602167339467885e+00,1.44105297740306248e+00,1.62153291016566636e+00,1.64662453998853242e+00,9.66925864055244721e-01,4.79853122396637077e-01,2.39233345797570857e-01,6.05606777101629981e-02,1.36410449596477950e-02,0.00000000000000000e+00,0.00000000000000000e+00,6.86230178885288700e-02,5.68495301123584373e-01,6.84931228049843077e-01,8.82336751375272232e-01,1.07168976289158624e+00,1.04316458053647332e+00,1.02197547166175595e+00,8.96220571298915414e-01,4.85994072008021860e-01,2.27284209065708370e-01,1.16882423848363795e-01,3.77699199077462383e-02,1.00550646773751584e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.83526965298536769e-03,3.40433434851081962e-01,5.87336078993392352e-01,5.73119770641484005e-01,4.95216703402291902e-01,4.20085623653940754e-01,3.21602072481441070e-01,1.46465183161140905e-01,6.60961197167598546e-02,4.21960775219946682e-02,1.38461877982276049e-02,5.04614111655949868e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.91686788454680339e-02,4.62620986130452966e-02,4.02451743545875901e-02,3.21776719333855613e-02,2.18239200262903242e-02,1.20394073636593477e-02,6.55676417326334776e-03,3.94758783983770439e-03,1.54145113245678219e-03,6.05800533670059838e-04
1.84113369448644475e-02,1.07524109193111207e-02,1.43628531921084161e-02,1.75767063548800881e-02,9.65447671152474575e-03,1.46245227654866177e-02,1.89355661038698476e-02,1.86832274340226513e-02,1.58136094607137373e-02,1.12755655507175249e-02,3.47492837667510903e-03,1.91803150054175187e-03,9.56798220134305339e-04,7.90968869594058295e-04,7.70591533465164453e-04,1.04141076271882752e-01,7.36370929081562320e-02,9.01977203048266035e-02,1.02171779288886502e-01,1.12912213032104455e-01,1.08770017034390890e-01,1.14783339724683520e-01,1.03817761247292611e-01,9.17893574684799096e-02,7.08113598536307676e-02,3.79238516609479229e-02,1.96582881723843840e-02,9.58719329038917011e-03,4.22166260529727080e-03,2.63394178890069509e-03,2.63671049976790250e-01,2.84951783466317332e-01,3.20118563588350891e-01,3.60964188805442454e-01,4.02605037816653299e-01,4.14963812258242859e-01,4.23672238552221969e-01,4.13163767050572950e-01,3.96776193478019235e-01,2.85645160433897372e-01,1.50850049668360936e-01,6.60253926803578001e-02,3.28868205394321420e-02,1.15086467168864295e-02,5.57581770740855388e-03,3.55538018810669321e-01,4.18995048517635638e-01,4.43584729007160117e-01,4.76884940974574012e-01,5.27230415000099373e-01,5.98964303796769681e-01,5.73207433047266846e-01,5.41809861229003098e-01,4.76310967219831072e-01,3.51272503237871736e-01,1.87703231369695550e-01,8.65927414057016814e-02,4.68721434314901819e-02,1.67034490202158069e-02,9.33762361929430310e-03,3.96466911604954231e-01,5.14620959366452690e-01,6.14551553233261605e-01,6.32085455629180393e-01,6.39505928437515081e-01,6.82742221386460679e-01,7.40780928627672086e-01,6.83173727617525595e-01,5.85782616703662606e-01,4.03648803819591395e-01,2.11601513462569613e-01,9.21898478167308411e-02,4.74622180408125829e-02,1.69471187073327346e-02,8.52683923701548670e-03,5.24639535806844970e-01,6.52459285617686957e-01,6.95536025279640868e-01,7.55852227417530997e-01,7.76636459022819303e-01,8.07963672227416829e-01,8.06991225154192193e-01,7.57906873498358502e-01,6.37820549305392559e-01,4.43629756353613625e-01,2.15021307438388126e-01,1.03351767546041418e-01,5.59867026185789027e-02,1.90447782846304287e-02,7.14068788924049347e-03,5.80461945114284172e-01,6.67327160172338285e-01,7.09134597681329359e-01,7.60312011252218478e-01,7.42449542712783406e-01,8.10227884063646542e-01,8.33457030748658623e-01,7.63274077952706520e-01,6.45889239560432205e-01,4.20463561550786125e-01,2.08577020241464212e-01,8.25117355642721456e-02,4.26292927765922619e-02,1.68086342296962371e-02,7.02373302699940260e-03,2.17589951201262066e-01,4.11959692193561100e-01,4.48191149038437764e-01,4.87857870350063227e-01,4.97906328542604804e-01,5.33016655244547111e-01,5.42842622618322279e-01,5.09047491341024338e-01,4.40962677645754586e-01,2.82702482044841275e-01,1.35014049139009162e-01,5.97714963880409955e-02,3.12458362545340075e-02,1.08241967164025947e-02,4.63793301661776392e-03,5.07154198424895029e-03,3.73795009492713659e-01,5.11952170775814008e-01,5.72031636786290210e-01,5.78429503260894706e-01,6.00310343223168008e-01,6.04048126873638069e-01,5.31002543589552567e-01,4.40965360112713201e-01,2.79518414368183810e-01,1.35855368005973587e-01,5.96751624917938456e-02,2.95565419732127938e-02,1.08746751056907238e-02,4.99116584907959536e-03,0.00000000000000000e+00,2.58200518706235907e-02,3.42386855556166214e-01,3.95299247607643622e-01,3.87634869237622248e-01,3.96444209116536606e-01,3.69574465868763746e-01,3.16827329532033075e-01,2.61316071105048064e-01,1.69174140970985293e-01,8.43056945284167830e-02,4.15587839845738549e-02,2.13418356660382939e-02,8.07888577452753678e-03,4.30508630231246549e-03,0.00000000000000000e+00,0.00000000000000000e+00,2.81265018430190139e-02,1.58359965951584775e-01,1.98487839255436838e-01,1.79350215186755424e-01,1.48696019524370115e-01,1.13785308849979283e-01,8.63373245506098008e-02,4.97125614707325664e-02,2.45505588423738479e-02,1.30442364613960818e-02,7.67832626924359191e-03,3.65618237303875701e-03,1.76902577302986454e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,8.04778331300897874e-04,3.80372403508166743e-02,5.32446735991350603e-02,3.66384808362013245e-02,2.01092440406786324e-02,1.52701872779291842e-02,1.04208952535260954e-02,4.05474065901226081e-03,2.13081623780718649e-03,1.37155979097053219e-03,7.89146057337760526e-04,3.24626754738934604e-04,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,8.52799189248485811e-04,2.52763996609242994e-03,1.57960303198417199e-03,6.59117332474925275e-04,3.94459485892352719e-04,1.90064380417766476e-04,1.69307289422348308e-04,7.32243143930123044e-05,2.14346346000905977e-05,-1.82284471484213059e-05
4.98520891884515560e+00,3.12685636099393127e+00,3.57813699822867459e+00,3.12225290854901338e+00,2.34235505169279756e+00,2.86016215094236426e+00,3.51583677092096147e+00,2.93115413939832203e+00,1.90067816292946934e+00,-4.48703040168434819e-01,-1.62258396341396161e+00,-8.02735552931062690e-01,-3.39909394942705889e-01,-3.69704793485939875e-02,6.79067931709561173e-02,2.12210132004520702e+01,1.66810465994816717e+01,1.91900759308454418e+01,1.77214536087991448e+01,1.90196866800953295e+01,1.82212630209251465e+01,1.86651754867501474e+01,1.63578656878283795e+01,1.06862623656469626e+01,2.01567390415266257e+00,-4.17918953797133153e+00,-3.37949755030478816e+00,-1.19900058084189465e+00,7.92281915485497507e-02,2.59068853439643088e-01,5.71472066623660524e+01,5.72043317190391178e+01,5.70408529117751755e+01,5.89332472252443722e+01,6.11951551808972241e+01,6.26322897965574015e+01,6.22901389406744315e+01,5.91532251635988757e+01,5.07249265750954592e+01,1.75482804469189482e+01,-1.71235912047428096e+00,-3.78285367879226486e+00,-1.31752809223414880e+00,2.36811957094538506e-01,3.18132022814131110e-01,7.77617234371130621e+01,8.90696474583029101e+01,8.02365850412719652e+01,7.83859405921779455e+01,7.92560740927606702e+01,8.38617288057416630e+01,8.07525113321661365e+01,7.00938714653699009e+01,5.32104517537271917e+01,7.96226718359264840e+00,-1.39725765876602832e+01,-1.22250135944138929e+01,-3.49751549838701781e+00,-8.32255309803044407e-02,3.96466911604954286e-01,9.45252033739438389e+01,1.06525112027109387e+02,1.08344058639706404e+02,9.67987894595374740e+01,9.18169701945629413e+01,9.59916579852194047e+01,9.18180730049187588e+01,7.95974180437708014e+01,5.47056192376263937e+01,-2.58782794659938409e+00,-2.38263642239954336e+01,-1.75981047672538260e+01,-7.47264892909244427e+00,-7.76115867690728045e-01,3.18167975667924763e-01,1.25880597837758259e+02,1.31059943024199896e+02,1.20936931277102005e+02,1.12718153792576103e+02,9.41872426481957916e+01,1.09817550515759493e+02,1.01879413236140678e+02,8.66918789288536402e+01,5.18001085861244661e+01,-1.12414180670343757e+01,-3.39119146113773340e+01,-2.21438145214954751e+01,-8.69037007746473833e+00,-1.38479173868583283e+00,1.38200690210074251e-01,1.28851607402901976e+02,1.19801453708124996e+02,1.06543066397053664e+02,9.85875910462838760e+01,9.12068976537652105e+01,1.03868844273137228e+02,9.18739345286054032e+01,7.74111925310679965e+01,3.97824934483702393e+01,-2.78313749373757453e+01,-4.22389151238278941e+01,-2.61451123011652413e+01,-1.11161132332368044e+01,-1.68591664952016096e+00,-7.45178977360397288e-03,5.69454851792847450e+01,9.83218760047709139e+01,7.71383601875139107e+01,6.26090006833909172e+01,6.41193476203794290e+01,6.55126418300227016e+01,5.12091367208591066e+01,3.59900850300548854e+01,8.44281435405351921e+00,-4.95396506311870084e+01,-4.70949099505960547e+01,-2.54589145676613171e+01,-1.14037401162650998e+01,-2.26890874418709432e+00,-2.16222017032190073e-01,1.61138779789848741e+00,1.25321956809988777e+02,1.49792216323206247e+02,1.33033023977012760e+02,1.23337324573012125e+02,1.18955212619181694e+02,9.43711170675374831e+01,6.80290606877469344e+01,3.61334540234645516e+01,-2.03668748836326792e+01,-2.46183590706627733e+01,-1.43252124199193975e+01,-5.92001708026277651e+00,-1.24278217159776316e+00,2.04707761215820544e-01,0.00000000000000000e+00,8.06937584358205129e+00,6.89477563081899518e+01,6.17875759408232881e+01,5.62793326254641144e+01,4.46641916272275807e+01,2.54374353213886728e+01,2.99074351830034368e+00,-1.53179048288202360e+01,-3.34696332612559360e+01,-2.20004006913332439e+01,-1.12362369759844736e+01,-5.38092437500322429e+00,-9.02761033415809711e-01,1.01154851672184951e-01,0.00000000000000000e+00,0.00000000000000000e+00,2.91793584878149215e+00,9.52423947279457472e+00,1.07875130779536121e+01,-1.48661861830114739e+00,-1.49163715035227167e+01,-2.06680508699546195e+01,-2.50948902595865171e+01,-2.66218075429793863e+01,-1.46722690585562159e+01,-6.60417310503292576e+00,-3.17530395145131639e+00,-8.04738609991800802e-01,-1.28387044508882109e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.67781584845621541e-02,-6.72631897713790128e+00,-1.50339119857673644e+01,-1.69766841768601715e+01,-1.63165243061031013e+01,-1.41073495589350486e+01,-1.09189211497638894e+01,-5.16995347696753349e+00,-2.26713562160873128e+00,-1.38990119112241151e+00,-4.09305970144239251e-01,-1.56091366438675549e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-6.82432252893304891e-01,-1.52469485414752781e+00,-1.39211038620087635e+00,-1.19118512953524935e+00,-8.12204792344760507e-01,-4.50711492001591829e-01,-2.28300256217262354e-01,-1.43074595871244353e-01,-5.67897384850574310e-02,-2.81766836520537349e-02
6.03957548066503769e+00,4.55402764095763146e+00,5.31953017841958253e+00,4.01585048605159667e+00,3.54997738507925042e+00,4.26292994679121406e+00,5.13406575793050202e+00,4.49376165274360240e+00,2.95879789266724469e+00,-5.67092241694402643e-01,-2.16924403125633170e+00,-1.12824009992542584e+00,-4.59991466351371392e-01,-3.09349053459671008e-02,8.37040980135044382e-02,2.46975365928771211e+01,2.17254860082579029e+01,2.58751871861691960e+01,2.34685298989170832e+01,2.47783353754242199e+01,2.50766045912379845e+01,2.57349218567656592e+01,2.35324598829431970e+01,1.53814201123969507e+01,2.41541219145047270e+00,-6.02028684857731555e+00,-4.91252790710000387e+00,-1.78617975726571099e+00,-1.09432559872626387e-02,2.59262547275809163e-01,6.48491428908006782e+01,6.92334649275239258e+01,7.14563068999100608e+01,7.33137102621194003e+01,7.48688086497316618e+01,7.67866465011995274e+01,7.70919985476510732e+01,7.34449614381747011e+01,6.17671246443277511e+01,1.75206126618442397e+01,-6.48052254454103682e+00,-7.28935068948270715e+00,-2.69614327358768824e+00,6.13132889517101140e-02,3.36838525765290331e-01,9.32423880570839287e+01,1.16311299683873230e+02,1.06313558585215958e+02,1.04455568283575190e+02,1.06733962061572797e+02,1.14578066377245378e+02,1.09975782760992573e+02,9.86651996055900753e+01,7.62772022003732815e+01,1.17653987377124487e+01,-1.98497246934700762e+01,-1.71210754720772691e+01,-5.32827482961587773e+00,-2.00905845639011704e-01,5.14620959366452690e-01,1.06525112027109387e+02,1.49184097999170689e+02,1.49048196213115375e+02,1.32512719007370976e+02,1.24905793992387601e+02,1.35714883485558971e+02,1.31712893619506417e+02,1.19467935771515585e+02,8.54437729958626733e+01,1.73006203006070147e+00,-2.98764144819142530e+01,-2.31583265087655619e+01,-9.61659024699182829e+00,-9.72443792271824203e-01,4.93330152266650279e-01,1.54529112073189737e+02,1.72021497231702540e+02,1.61342718386385144e+02,1.55051632263088408e+02,1.28231485035662502e+02,1.53859662021287164e+02,1.45682632461545779e+02,1.29949749693071766e+02,8.31659678146661889e+01,-8.71567617474776135e+00,-4.48741853798051480e+01,-2.88543330680981676e+01,-1.10010476873540064e+01,-1.59137061649645739e+00,2.72876631878486209e-01,1.61953081460052516e+02,1.54669597289924269e+02,1.41525585756847562e+02,1.32040730312558054e+02,1.24911257624132645e+02,1.48618042184987672e+02,1.35984976627701144e+02,1.19770837785813853e+02,6.87169046079771419e+01,-2.95582584223187546e+01,-5.32610915896228931e+01,-3.38721369365561884e+01,-1.40465031666325721e+01,-1.92421041187683928e+00,1.58296721924083450e-01,8.41065831729131048e+01,1.51062046270265455e+02,1.25864385729691392e+02,1.08427994246923916e+02,1.12616221462534654e+02,1.18145777244144583e+02,1.00795255007192239e+02,8.01628426531276546e+01,3.85218783790695980e+01,-5.09591976859363456e+01,-5.61020561025914404e+01,-3.07143940807568754e+01,-1.34185829846439670e+01,-2.30741633214601238e+00,4.75395500623683725e-03,2.25333436465672898e+00,1.73187902632650832e+02,2.06377528530495823e+02,1.84232636176202135e+02,1.70519609310449709e+02,1.66139388063719309e+02,1.32017489990345922e+02,9.58728163827709494e+01,5.11024147968732336e+01,-2.95880343663968652e+01,-3.47870557961609705e+01,-2.00170121303395803e+01,-7.91899085954072834e+00,-1.39565974327948528e+00,4.55297082581905210e-01,0.00000000000000000e+00,1.05447399703081448e+01,8.81866545518031160e+01,7.65397157167906244e+01,6.97937350154597596e+01,5.37795386301189708e+01,2.68865056818763719e+01,-4.34482785532375448e+00,-2.90140956317103580e+01,-5.32154936718663620e+01,-3.41544894399849426e+01,-1.72280679834048840e+01,-8.27716080120982056e+00,-1.35637325725789282e+00,1.19872033590078572e-01,0.00000000000000000e+00,0.00000000000000000e+00,3.04655366891766688e+00,6.65797382662325266e+00,7.59476791336051082e+00,-9.64214362026491223e+00,-2.83652212981012930e+01,-3.54989323127084120e+01,-4.05180279205357863e+01,-4.13033794565106191e+01,-2.24835692631579995e+01,-1.00760652004249653e+01,-4.80901861800929620e+00,-1.22713576227606369e+00,-2.20410416604581938e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-6.07403391385390613e-03,-1.21640804737638266e+01,-2.54601955637282913e+01,-2.77605842543101105e+01,-2.62312878963642682e+01,-2.23428870797001302e+01,-1.68571823211543581e+01,-7.90799888208101009e+00,-3.44419852710723040e+00,-2.08473353611810142e+00,-6.12593604706316963e-01,-2.16887063409467507e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-1.06209860258320354e+00,-2.41041264473136563e+00,-2.22470811078851005e+00,-1.88688833496248076e+00,-1.27088056512516134e+00,-6.93784451235172850e-01,-3.44625379637519103e-01,-2.15376314207336966e-01,-8.34584127620539712e-02,-3.64845899957169789e-02
6.14083064972053361e+00,4.75068228167483131e+00,5.62902093956300398e+00,4.22241354002291391e+00,3.78216093482151239e+00,4.59423310154196951e+00,5.57632627153894944e+00,4.98232609717484909e+00,3.38989080277696031e+00,-2.80644531231085070e-01,-2.04129383609197923e+00,-1.02587560195645455e+00,-4.02055247292644691e-01,-9.93798952795115105e-03,9.37014876270586133e-02,2.48711451727666208e+01,2.24701434092471182e+01,2.72283827519871977e+01,2.49425173634687098e+01,2.64625387579122169e+01,2.71100511378672557e+01,2.78040860633815257e+01,2.56499799202082066e+01,1.73695352378384626e+01,3.95675054167372808e+00,-5.07537671124668321e+00,-4.45818683731142418e+00,-1.60584718092933820e+00,4.74449739079711094e-02,2.74348687078748543e-01,6.49309854538028759e+01,7.12288943838684929e+01,7.45150893517197233e+01,7.72086778069338493e+01,7.90810778354616275e+01,8.12901613966628673e+01,8.18869449642647567e+01,7.87984228506554700e+01,6.68204521672414131e+01,2.13056370409373557e+01,-4.17595957500567394e+00,-6.27699278782889269e+00,-2.25746976150428624e+00,2.27440887977633233e-01,3.76394842443755762e-01,9.43561984828328377e+01,1.20131610626194231e+02,1.12797160742232379e+02,1.10901047443035765e+02,1.15131108141894515e+02,1.23759264616132171e+02,1.20433616995343002e+02,1.09230715386568761e+02,8.64335955003074758e+01,1.94105313102498442e+01,-1.53339957373939662e+01,-1.47272321018638230e+01,-4.26540799850904229e+00,1.41847001543057155e-01,6.14551553233261605e-01,1.08344058639706404e+02,1.49048196213115375e+02,1.64670884069526409e+02,1.44620191320700343e+02,1.35897857108389701e+02,1.47962144359233434e+02,1.46639621536671683e+02,1.34078438183290302e+02,9.91951451514424178e+01,1.25788386533845493e+01,-2.33989618544257780e+01,-2.00180022426208808e+01,-8.09953561332198824e+00,-5.41422782962387550e-01,6.40093747958237591e-01,1.57498159519863265e+02,1.79045987531791155e+02,1.73238128542591312e+02,1.66620637547811157e+02,1.40259132483228029e+02,1.68211735207217600e+02,1.62316420406286511e+02,1.46134710589665673e+02,9.73386931025338100e+01,3.16505335814329403e+00,-3.77596283946384830e+01,-2.53846822859708574e+01,-9.24522747248915344e+00,-1.08486047932840668e+00,4.41660909618352637e-01,1.63821921018007572e+02,1.62162916198264213e+02,1.52516394799021583e+02,1.44383472287527013e+02,1.37952197990513326e+02,1.64788231427926007e+02,1.53453067444107177e+02,1.38209218565325131e+02,8.55049045280613740e+01,-1.68387560486400112e+01,-4.58970841651682093e+01,-3.03144521950552601e+01,-1.22289031561583830e+01,-1.34313045674733256e+00,3.58332610041385169e-01,8.96959799705393834e+01,1.62925649172719062e+02,1.40111952609481079e+02,1.25067507509105056e+02,1.30327939967832464e+02,1.37535193650830479e+02,1.21131701174980648e+02,1.00489295977889654e+02,5.74362592083584147e+01,-3.73112256111085543e+01,-4.87382705149428261e+01,-2.71578761476292918e+01,-1.16273664943123975e+01,-1.73228322539228174e+00,2.02408534104594584e-01,2.36551496624396496e+00,1.79920944286355194e+02,2.15468371938630668e+02,1.95190389849651751e+02,1.81944999388032500e+02,1.77982905420980188e+02,1.44382905988422920e+02,1.07283454245699673e+02,6.10307820207384566e+01,-2.28246345054972686e+01,-3.10580802100302797e+01,-1.82417246991663617e+01,-6.93893869434042987e+00,-1.03316137932325236e+00,5.97250286156851939e-01,0.00000000000000000e+00,1.10006299654663842e+01,9.36202847270835576e+01,8.27996113633711985e+01,7.56315976846912150e+01,5.97421791966054201e+01,3.25448007972625177e+01,4.38095531846185104e-01,-2.47746776391094201e+01,-5.04396308407617937e+01,-3.26505168440353941e+01,-1.64873891559225534e+01,-7.84058924374164246e+00,-1.15921004309832654e+00,2.02533401135204016e-01,0.00000000000000000e+00,0.00000000000000000e+00,3.42359458595962707e+00,8.41818543659184293e+00,9.74692987415383172e+00,-8.04337674684445147e+00,-2.71733509465775711e+01,-3.46343117821230351e+01,-3.98499652792759065e+01,-4.08904781796321757e+01,-2.22234235198498169e+01,-9.90458353396371294e+00,-4.68287463769931289e+00,-1.14548089822015653e+00,-1.87437638528734685e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,4.05951124087323024e-03,-1.19619059154447935e+01,-2.57706948480811349e+01,-2.81744832586311134e+01,-2.67159392661802890e+01,-2.26651707336945130e+01,-1.69846569189014751e+01,-7.93540969503295734e+00,-3.43106342720824165e+00,-2.05567291685106790e+00,-5.93713358050157125e-01,-2.04228189671914778e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-1.08201141627292730e+00,-2.45439362933275751e+00,-2.28494369029909805e+00,-1.93382350979036755e+00,-1.29651091495165693e+00,-7.00632253170687891e-01,-3.41013586256983525e-01,-2.13112533350288569e-01,-8.07944508499191111e-02,-3.44299343767401414e-02
5.38038315591522309e+00,4.20011201632105990e+00,5.07028176528799168e+00,3.86608024704750530e+00,3.46630952984286012e+00,4.24115571087452814e+00,5.16416237238881859e+00,4.65853525220961640e+00,3.33893495094465731e+00,1.79341908725545007e-01,-1.49616213993967828e+00,-7.56941868049844424e-01,-2.83247281912532900e-01,1.62093112231161511e-02,9.49832386739787454e-02,2.20395587366660664e+01,2.02701994909558323e+01,2.47260363082531782e+01,2.31371659296205010e+01,2.47856451695540763e+01,2.53484375873853800e+01,2.60090181566335517e+01,2.41616025529017904e+01,1.70108396311497891e+01,5.45218724941729960e+00,-2.92579431661643197e+00,-3.06609958186805454e+00,-1.04302963680032401e+00,1.50238825205330440e-01,2.70352749067994835e-01,5.75705266540910330e+01,6.45482054722277354e+01,6.74496177509256540e+01,7.16792133997445546e+01,7.42949763947699040e+01,7.59963899863374337e+01,7.70000059432485813e+01,7.48564131866602622e+01,6.41695833460270535e+01,2.42705269119689966e+01,3.05930801399871999e-01,-3.37260308799372677e+00,-9.70441929367999223e-01,5.00634712421062722e-01,3.72414130780312491e-01,8.43337461140154261e+01,1.07945830065388137e+02,1.02697462824070200e+02,1.03245828792728545e+02,1.08195966015207460e+02,1.14615534162071938e+02,1.14136609487551567e+02,1.05364467270965221e+02,8.55151269976008734e+01,2.66117346311358958e+01,-6.19774211140097098e+00,-9.37183114352336943e+00,-2.16620471013146654e+00,6.18412293703781590e-01,6.32085455629180393e-01,9.67987894595374740e+01,1.32512719007370976e+02,1.44620191320700343e+02,1.43168842614886472e+02,1.31342130229140480e+02,1.38903163912679446e+02,1.41103149590151503e+02,1.30143515952779069e+02,1.00357589655651026e+02,2.32547943111625770e+01,-1.17449773696143129e+01,-1.23026581882659283e+01,-4.89143973650078401e+00,8.99202139582077481e-02,7.00035835154468766e-01,1.39075002758009077e+02,1.61839576629357055e+02,1.59685283147812868e+02,1.56765713941924901e+02,1.35945692053712662e+02,1.58068811996219068e+02,1.57459268114913073e+02,1.43643028584770320e+02,9.93008270980364927e+01,1.79606552634159975e+01,-2.17715773331023428e+01,-1.69709867492494659e+01,-5.75845706489653253e+00,-3.45509219440098936e-01,6.23370109715165932e-01,1.44138476719541160e+02,1.48004746311812596e+02,1.44811611807147159e+02,1.39626698363029760e+02,1.34699580772914288e+02,1.60063731681429829e+02,1.50513320148522610e+02,1.37819657005663373e+02,9.14878578665951210e+01,2.07735050774872931e+00,-2.96633985721136320e+01,-2.05422220672027116e+01,-8.07988539184810683e+00,-3.94036191670155300e-01,5.44145008759248094e-01,8.06578718714329881e+01,1.48058489054415531e+02,1.31643185485433605e+02,1.21522092359023688e+02,1.27047078368698578e+02,1.33534186231505998e+02,1.21310328508005369e+02,1.03618608108464699e+02,6.66095195232669681e+01,-1.73222921562155534e+01,-3.31825886507614172e+01,-1.91867673767749771e+01,-7.95532849072688730e+00,-8.72082067176613296e-01,3.65363084806580807e-01,2.11971704832106278e+00,1.58704131018550157e+02,1.91971048067141567e+02,1.76876463886049265e+02,1.66405946407141641e+02,1.63714628501563681e+02,1.36465721074561486e+02,1.04437630100335781e+02,6.38443622901715599e+01,-9.65112238474173090e+00,-2.09270613072747089e+01,-1.27328167516720292e+01,-4.53206661213473438e+00,-4.43765934423197894e-01,6.53922711473654106e-01,0.00000000000000000e+00,9.77986213427365136e+00,8.65985699987367212e+01,7.97502345136380342e+01,7.29530782673671894e+01,5.98833088075724547e+01,3.67821027765204178e+01,9.20784895762797184e+00,-1.30306997806126112e+01,-3.65385525589282736e+01,-2.43910110565614779e+01,-1.22658693613634657e+01,-5.76358689304876126e+00,-6.87701303245061957e-01,2.82022111288200594e-01,0.00000000000000000e+00,0.00000000000000000e+00,3.66174513665309620e+00,1.16113259187334776e+01,1.33376900399639116e+01,-1.76849015153445532e+00,-1.81830794266350431e+01,-2.54943795570306619e+01,-3.06150973937437207e+01,-3.22158215630039848e+01,-1.75462922188622485e+01,-7.75168391769446963e+00,-3.60763120263624737e+00,-8.18526560387757174e-01,-9.14236012620733146e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.04606688876360686e-02,-8.91360570872061686e+00,-2.02168212886067415e+01,-2.24785317776749736e+01,-2.15808463982841765e+01,-1.83747416679650684e+01,-1.36985287163680418e+01,-6.40060352705654800e+00,-2.75131746444632830e+00,-1.63372308458600313e+00,-4.65761986847583909e-01,-1.48117272372812886e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-8.80030173703972851e-01,-1.97866950819826837e+00,-1.85979318992455567e+00,-1.58636790508400982e+00,-1.05864359189159352e+00,-5.69285462105897255e-01,-2.74166800662356158e-01,-1.72069935339785929e-01,-6.52334948835203848e-02,-2.69469361823940108e-02
5.00307884985366425e+00,3.94338733094585425e+00,4.68945415872181304e+00,3.73812045854204777e+00,3.27991925465245249e+00,4.00800546572022043e+00,4.90960700865412569e+00,4.43652914403351595e+00,3.26490930224649656e+00,3.94655861212584669e-01,-1.22607763480560794e+00,-6.35910616334012802e-01,-2.41668077830242606e-01,3.47281201060690922e-02,9.51080954481044460e-02,2.10454895055370059e+01,1.89611916162218961e+01,2.30448595884223018e+01,2.19962711652690821e+01,2.36662105145394541e+01,2.40643666966611960e+01,2.47924625741844302e+01,2.30037553693496086e+01,1.66068392083946463e+01,6.02512165604819305e+00,-1.86071658819658681e+00,-2.35057143467969754e+00,-7.34632922770874663e-01,2.11525734391569326e-01,2.83649123668742564e-01,5.46871893873755610e+01,6.10971231818520053e+01,6.40699783122732072e+01,6.84765937903757873e+01,7.16548380510740230e+01,7.33194704044024093e+01,7.42459523497995946e+01,7.22248679995141032e+01,6.26360632265442305e+01,2.59355725858337074e+01,2.80564451826840777e+00,-1.75359405042018768e+00,-2.69905589504382815e-01,6.21042369250513593e-01,3.93031538594392216e-01,8.01111990117102408e+01,1.01273553061718886e+02,9.72974400056085784e+01,9.82715289963959009e+01,1.04318478579547062e+02,1.09075010539067719e+02,1.08917086273985603e+02,1.00936775729909286e+02,8.31026516782288667e+01,2.96573750341587683e+01,-2.12148483282605049e+00,-6.81129698078561585e+00,-1.01393154413109676e+00,7.95710406327928776e-01,6.39505928437515081e-01,9.18169701945629413e+01,1.24905793992387601e+02,1.35897857108389701e+02,1.31342130229140480e+02,1.31636186982416518e+02,1.33696289410841985e+02,1.35239953750953134e+02,1.24567522344238242e+02,9.76579353777449626e+01,2.68018914283099967e+01,-6.84012004608677859e+00,-9.03677079699654584e+00,-3.49734644826655128e+00,3.80979977033589934e-01,7.00935613024662452e-01,1.30494887026089486e+02,1.52980841622634273e+02,1.51788617862772838e+02,1.48801364446991983e+02,1.32196707264859668e+02,1.52165344018847918e+02,1.50976546247894618e+02,1.38985467057216880e+02,9.89375708753059797e+01,2.37281183091403030e+01,-1.51539270327673670e+01,-1.31941414926009966e+01,-4.17818342253312736e+00,-2.89498548229793935e-02,6.50872854069926010e-01,1.35344071017853224e+02,1.41379411835842916e+02,1.39190355374961001e+02,1.35541412305366947e+02,1.31579169773893284e+02,1.54356642914472587e+02,1.47140800628452411e+02,1.34425929235308502e+02,9.13949208779845605e+01,9.72412890549002107e+00,-2.19302481707825798e+01,-1.63835050895751664e+01,-6.15947556131748986e+00,-1.92052795444770802e-02,5.83500229234794721e-01,7.55996140017776099e+01,1.39647821421692072e+02,1.25287970492271370e+02,1.17460624501304054e+02,1.22879458997108799e+02,1.28622370325730543e+02,1.17984569796934508e+02,1.01713961850405738e+02,6.75325459897200631e+01,-9.31112728855102922e+00,-2.63176777379915059e+01,-1.54423082103090703e+01,-6.32907695770837719e+00,-5.20757052874708637e-01,4.27436656781898294e-01,1.94425680297157211e+00,1.46765107625017265e+02,1.78631280240018157e+02,1.66918773715795027e+02,1.58039549437725213e+02,1.55623243587982074e+02,1.31148261884085457e+02,1.01747687483675392e+02,6.42448011910862675e+01,-3.15951773762711685e+00,-1.57706567649642171e+01,-9.88332433210938532e+00,-3.35646752328369136e+00,-1.66598382225166375e-01,6.60910180579200257e-01,0.00000000000000000e+00,8.99025007935707521e+00,8.21948275374094806e+01,7.75744596764661338e+01,7.12299737745062629e+01,5.90036600584732369e+01,3.84283476360936120e+01,1.32007619586439109e+01,-7.55533740053429348e+00,-2.93351702714858185e+01,-2.00338487657196396e+01,-1.00360675619472541e+01,-4.69778566076241511e+00,-4.54832180446540446e-01,3.18207609065009778e-01,0.00000000000000000e+00,0.00000000000000000e+00,3.62160622882887839e+00,1.29520004767673900e+01,1.48311377284533243e+01,1.05330381179926769e+00,-1.38650295079248078e+01,-2.09931369117789544e+01,-2.58755086163148569e+01,-2.76464684699998706e+01,-1.50334664254408779e+01,-6.55539049691195697e+00,-3.00990597155219231e+00,-6.41157943376533090e-01,-4.74144500410805456e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.60370926972828354e-02,-7.36321012272454123e+00,-1.72581942131939421e+01,-1.93985890837852146e+01,-1.88235229200664698e+01,-1.60359906188702581e+01,-1.18593206437233860e+01,-5.60343289778652665e+00,-2.38300484251781830e+00,-1.39742382678496746e+00,-3.85155707045274687e-01,-1.20174078071117976e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-7.65968729291778394e-01,-1.72571398582889080e+00,-1.62318597629238082e+00,-1.38613336609237492e+00,-9.29801813760229745e-01,-4.96207611498952428e-01,-2.36803758974349327e-01,-1.49934328939744260e-01,-5.55213112549211435e-02,-2.29043954038734981e-02
5.31873600868136975e+00,4.30373068505733070e+00,5.31548106738674875e+00,3.97642748398197110e+00,3.62061346545257345e+00,4.43712985306744034e+00,5.39707358640456292e+00,4.94934599583361745e+00,3.55248848302773990e+00,3.27985586503449389e-01,-1.42025533200850873e+00,-7.32967326883387393e-01,-2.66771454268663555e-01,2.92501696580714649e-02,9.94821740497411483e-02,2.18720950861661940e+01,2.03810259651071632e+01,2.49236329044778486e+01,2.35268198915749984e+01,2.50091785449179191e+01,2.59496911881260637e+01,2.67914008364301601e+01,2.50624937463530024e+01,1.78681259926154965e+01,6.05451123512830325e+00,-2.50767724411233539e+00,-2.85234230508902442e+00,-9.43806467667320681e-01,1.72730328368343206e-01,2.76250862213081538e-01,5.63627272482735577e+01,6.40181240310517978e+01,6.80091067165858902e+01,7.22404486656355687e+01,7.44588417849992652e+01,7.68444702827457604e+01,7.80065910813511749e+01,7.53761009501604633e+01,6.51774360546139064e+01,2.51978358178802644e+01,8.12841483471601900e-01,-3.05151480520695095e+00,-7.77025554068743962e-01,5.28606204054141271e-01,4.16422177961363771e-01,8.33345035002177497e+01,1.09179892014152401e+02,1.04378624777917992e+02,1.05200416109151135e+02,1.10930958733476913e+02,1.19789896345599800e+02,1.17009761513212069e+02,1.08434289932040770e+02,8.85138808578044802e+01,2.95649975103069167e+01,-4.79637845298703880e+00,-8.54737629230674401e+00,-1.73626663038679929e+00,7.30086019093612815e-01,6.82742221386460679e-01,9.59916579852194047e+01,1.35714883485558971e+02,1.47962144359233434e+02,1.38903163912679446e+02,1.33696289410841985e+02,1.49381311835130788e+02,1.47602665610056960e+02,1.36377543278255359e+02,1.05671412596409581e+02,2.80049973267173939e+01,-8.90893207721321012e+00,-1.11523163086629395e+01,-4.17641177838613142e+00,2.93200823371242369e-01,7.81865880963067639e-01,1.38124306438479323e+02,1.62612591797990348e+02,1.61854454884619912e+02,1.61216007823622220e+02,1.40445109767300380e+02,1.66286501599780451e+02,1.63985199479198911e+02,1.50016174993478842e+02,1.06426468198856483e+02,2.29655003420324064e+01,-1.97045531611792519e+01,-1.51153138387435373e+01,-4.65833488100792081e+00,-3.61818187176840833e-02,6.57553365717727933e-01,1.45935684927660958e+02,1.50562102419991362e+02,1.47819799032656789e+02,1.44791682601967864e+02,1.39355576729190318e+02,1.64988129025548062e+02,1.57654294060578280e+02,1.44920777436665986e+02,9.87730393379821123e+01,7.34929994472362669e+00,-2.60163525311015036e+01,-1.91080705463154104e+01,-7.29878563518350809e+00,-1.90491162763220034e-01,6.06528746088667470e-01,8.42701277379879059e+01,1.54997976725149925e+02,1.39821380875264168e+02,1.30889337176677714e+02,1.36745839405474101e+02,1.44513599288569139e+02,1.33032160802561151e+02,1.15340317257799228e+02,7.66883751793917696e+01,-9.76708415512699091e+00,-2.90434465429901394e+01,-1.70556630094109920e+01,-6.90029364143673973e+00,-5.77854070949780807e-01,4.57889498648271831e-01,2.16217598996360971e+00,1.60168553887340806e+02,1.94380855856623043e+02,1.80451447933798676e+02,1.70313450935314393e+02,1.67944820493920133e+02,1.40725884966469238e+02,1.08582190216217654e+02,6.74272971315901941e+01,-6.94485188929208430e+00,-1.92988033165926360e+01,-1.18805051907899859e+01,-4.02032283018499470e+00,-2.33087522921877816e-01,7.29790872549241576e-01,0.00000000000000000e+00,9.77887317289826008e+00,8.67352296546464316e+01,8.00229947076631447e+01,7.30185337654980628e+01,6.02596032568036364e+01,3.71274859518598248e+01,9.33764891510384487e+00,-1.29271798302086331e+01,-3.65189134044069519e+01,-2.43123976880746007e+01,-1.21551253662112924e+01,-5.67826486912557193e+00,-6.28850724761414459e-01,3.03952320662677022e-01,0.00000000000000000e+00,0.00000000000000000e+00,3.56319036092861374e+00,1.09051965994895124e+01,1.23807866764660819e+01,-2.81586542380889870e+00,-1.94659016192570142e+01,-2.66778216688089351e+01,-3.14726989822576257e+01,-3.28186407741885660e+01,-1.77956903261972492e+01,-7.81126662231569746e+00,-3.61377530492051324e+00,-8.12274277647909160e-01,-9.92516715015883955e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.40421082941572502e-02,-9.40631865308400883e+00,-2.12251652637617987e+01,-2.35100309889131758e+01,-2.24527387065468744e+01,-1.90152874336872486e+01,-1.40681326322129330e+01,-6.55746756374057860e+00,-2.81842659841483467e+00,-1.66048982455828242e+00,-4.66542179397709145e-01,-1.48118525200765960e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-9.07302341438808613e-01,-2.05207433798576666e+00,-1.92798567588000336e+00,-1.64212271160898382e+00,-1.09368607396885564e+00,-5.87577614811460536e-01,-2.80688596503424925e-01,-1.75454364468416835e-01,-6.59096577629133540e-02,-2.62531078278099850e-02
4.98567904164257847e+00,4.16548622995236517e+00,5.18535630599108277e+00,3.92548747619025917e+00,3.57856900191640293e+00,4.41656545290331959e+00,5.40026631929571099e+00,5.00655884679818453e+00,3.71444891817751977e+00,6.41352665289883106e-01,-1.13566939193017880e+00,-5.87005911111884160e-01,-2.06518199013139031e-01,5.02124664932046827e-02,1.03282942158012814e-01,2.08385063214927087e+01,1.97304413304311197e+01,2.44009307959300585e+01,2.33535998903118198e+01,2.50039348654784241e+01,2.59729272728718819e+01,2.68607969112117466e+01,2.53306455993636455e+01,1.85923692596749675e+01,7.31946552267951933e+00,-1.19398941532196878e+00,-2.05578608926656425e+00,-6.17575990733677527e-01,2.41561755091161623e-01,2.85273126531336130e-01,5.33383312701564662e+01,6.20261049934993238e+01,6.66073150658158113e+01,7.15947454412093265e+01,7.43180442081933847e+01,7.64419364173685096e+01,7.78980127449818411e+01,7.58998828820232916e+01,6.63115227053936280e+01,2.82964403851802118e+01,3.80800279658065399e+00,-1.39448566545760455e+00,-3.17877619008162526e-02,7.15300111804390348e-01,4.33070410306803155e-01,7.98418418804974834e+01,1.05866562038714576e+02,1.03186643610159507e+02,1.04702606291124710e+02,1.11406357168579447e+02,1.20352517984983891e+02,1.19590084308166865e+02,1.11338580031640348e+02,9.24308555672885177e+01,3.61954162328016338e+01,1.12464058466862271e+00,-5.15009941659426218e+00,-3.00961378431718773e-01,1.08273829138402866e+00,7.40780928627672086e-01,9.18180730049187588e+01,1.31712893619506417e+02,1.46639621536671683e+02,1.41103149590151503e+02,1.35239953750953134e+02,1.47602665610056960e+02,1.55595292496672442e+02,1.42812101784527556e+02,1.11696292692907903e+02,3.69360846594128844e+01,-1.17375211727966011e+00,-6.68948834493559641e+00,-2.17796222795993133e+00,7.41206660459705846e-01,8.66109785165950941e-01,1.31699548080797342e+02,1.59086009737305545e+02,1.61177213953603029e+02,1.61787604266801651e+02,1.44403239445223875e+02,1.67060714320755551e+02,1.68505144118521258e+02,1.56825156106176564e+02,1.13743310803354632e+02,3.40603331484275031e+01,-1.02606142153616897e+01,-1.02160834608550228e+01,-2.49539103245057436e+00,4.85164686858245042e-01,7.89355561757556945e-01,1.38906523086269829e+02,1.48142181949372372e+02,1.49025330833984953e+02,1.47853474826713949e+02,1.43853347331038634e+02,1.70433774426733493e+02,1.64443827448353801e+02,1.52705259437079064e+02,1.08459999122155509e+02,2.08295215101475364e+01,-1.58375249428772040e+01,-1.36626844734583877e+01,-4.76115109828634164e+00,4.38746734314347409e-01,7.63378192322822113e-01,8.30650248715942467e+01,1.54519507433710487e+02,1.42890065711545418e+02,1.37040304803013782e+02,1.43348542882551271e+02,1.51599948026832038e+02,1.42463600364762300e+02,1.25974853598001530e+02,8.91004373747150140e+01,4.90498157944209723e+00,-1.91648605705293100e+01,-1.20481123282041622e+01,-4.53250487907262567e+00,3.35056880546722308e-02,6.17933499423727883e-01,2.08223967793645715e+00,1.53899835740266667e+02,1.88140652717569964e+02,1.77809488617886444e+02,1.69111933119584052e+02,1.67368696326049985e+02,1.43004766058337083e+02,1.12723353607423235e+02,7.32271551518829966e+01,1.80108959417809844e+00,-1.33314129151101834e+01,-8.80526383730492057e+00,-2.59039448275333895e+00,1.64987304871734991e-01,8.10423099430185423e-01,0.00000000000000000e+00,9.35230158135099998e+00,8.58713997196617811e+01,8.13846865957663681e+01,7.45681047752027126e+01,6.28834527846279556e+01,4.15305544356279910e+01,1.52887322142719650e+01,-5.98226684371149897e+00,-2.92619214725629639e+01,-2.01286892838342517e+01,-1.00446156694495805e+01,-4.64212973810783680e+00,-3.52274395575127408e-01,3.68258228726238923e-01,0.00000000000000000e+00,0.00000000000000000e+00,3.77225842458359661e+00,1.30113033000216429e+01,1.49029086821657888e+01,5.60553686685953179e-01,-1.51206660354190703e+01,-2.23910197278992449e+01,-2.71533947157861952e+01,-2.89078655331021537e+01,-1.56801888467730866e+01,-6.80957944655341230e+00,-3.08706405707784670e+00,-6.34471007884573224e-01,-4.70848990658992855e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.83764377679324045e-02,-7.99277680091626141e+00,-1.89403056225562203e+01,-2.11612751392126164e+01,-2.04604985492337761e+01,-1.73166621935582334e+01,-1.26848566427008400e+01,-5.92927539105294521e+00,-2.51818094549404492e+00,-1.45975598562462405e+00,-4.01421284825428326e-01,-1.18186893123282968e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-8.27711002772999027e-01,-1.86546474377815175e+00,-1.77219627100272814e+00,-1.50870821157291091e+00,-1.00186668176371385e+00,-5.32067357232561711e-01,-2.48244731074967334e-01,-1.56235816454109916e-01,-5.73328022891577554e-02,-2.21427175253368740e-02
4.27591936700455388e+00,3.83168321482374541e+00,4.87486930340094826e+00,3.50650585745448140e+00,3.34151691268974460e+00,4.12783943821909460e+00,4.99267747507423998e+00,4.72301348772188057e+00,3.56508998728228121e+00,7.64413957800622490e-01,-8.92811932856839019e-01,-4.96368311477225876e-01,-1.60337402488560349e-01,5.28348702654975466e-02,9.59817970696954514e-02,1.76555330795290679e+01,1.76974500231892833e+01,2.21144689129029537e+01,2.12083402712202833e+01,2.26752620703630257e+01,2.38573770948565205e+01,2.47382645214007617e+01,2.37927834914664587e+01,1.75464014868279179e+01,7.24101438871777425e+00,-6.15899800362924132e-01,-1.65120101138743247e+00,-4.65559892006563392e-01,2.24168840594305946e-01,2.43055862779922971e-01,4.47409738912779957e+01,5.41104478954866934e+01,5.90323025097900072e+01,6.39147251023381102e+01,6.61942048404194168e+01,6.80784413929885659e+01,6.98085111883062837e+01,6.79179494302019719e+01,5.95814749020309620e+01,2.57178683673889026e+01,3.61111754092756998e+00,-1.03557377336330303e+00,1.52283142903057694e-01,6.87428962192756288e-01,3.90813019552014640e-01,6.88577592072129789e+01,9.51699642076107608e+01,9.33857829076868313e+01,9.55461633189821242e+01,1.02274859173256147e+02,1.10749036622015737e+02,1.10418979052154555e+02,1.04895527216429201e+02,8.71150512454652812e+01,3.58643725339047066e+01,3.14969841951597740e+00,-3.67647135063058439e+00,1.00820419411149789e-01,1.11557087729243709e+00,6.83173727617525706e-01,7.95974180437708014e+01,1.19467935771515585e+02,1.34078438183290302e+02,1.30143515952779069e+02,1.24567522344238242e+02,1.36377543278255359e+02,1.42812101784527556e+02,1.39574188881767128e+02,1.09831203518051154e+02,3.89714571085433334e+01,2.77131806542463410e+00,-3.95000964290561729e+00,-9.81559020757548639e-01,8.80475918061688123e-01,8.55648166464454629e-01,1.14595846058987419e+02,1.41636952771618041e+02,1.46284917815636362e+02,1.49604540835829965e+02,1.34461039191976425e+02,1.55931661136786005e+02,1.57584578680525141e+02,1.49614470451037477e+02,1.11744710448184108e+02,3.76903609882111112e+01,-5.22750183656952938e+00,-6.79626223129800699e+00,-1.04372211951815141e+00,7.45024059839434538e-01,7.95862796105067605e-01,1.22915275858855665e+02,1.33852660248388048e+02,1.37233255965467350e+02,1.37272188009438537e+02,1.33907871265431936e+02,1.59811881746636288e+02,1.56002167477894801e+02,1.46697276427312090e+02,1.07038305232720035e+02,2.67150007781876724e+01,-9.54054049706891227e+00,-9.67402736159055543e+00,-3.10807151184640595e+00,7.36397621050466245e-01,7.80205213225254601e-01,7.75357587524257355e+01,1.45293612629243142e+02,1.36972917927845145e+02,1.33555732591457428e+02,1.39867432236445353e+02,1.48169370420596380e+02,1.41546244375453654e+02,1.27517387410777800e+02,9.34472522771543339e+01,1.44315646935482906e+01,-1.15511694917187793e+01,-8.11365082343524158e+00,-2.68196180697243802e+00,4.49676574332440515e-01,6.79158308118064324e-01,1.93028249643609096e+00,1.39603090086777598e+02,1.70698986243698840e+02,1.62205016054332077e+02,1.55019402721612636e+02,1.54200262102004473e+02,1.33259467185894010e+02,1.06425389438001332e+02,7.04544517969985122e+01,5.33341596331205015e+00,-9.83002881875179568e+00,-6.80531144347517891e+00,-1.70037868645005186e+00,3.98968443308443221e-01,8.18120410101452644e-01,0.00000000000000000e+00,8.43796441941032072e+00,7.75049537543656868e+01,7.41595757978103762e+01,6.76288910334325521e+01,5.76453198308961845e+01,3.87189596295895768e+01,1.53450155141257838e+01,-3.79703034591760469e+00,-2.52282295773749823e+01,-1.75691584350239332e+01,-8.70786864960732032e+00,-3.99019807086708811e+00,-2.39770314773646326e-01,3.56374986965324492e-01,0.00000000000000000e+00,0.00000000000000000e+00,3.47405545527268922e+00,1.19424500381730940e+01,1.35342575245251453e+01,7.39134563750566076e-01,-1.32271001785474240e+01,-1.98921067593574392e+01,-2.43076325180295960e+01,-2.58846173347822024e+01,-1.40173238595754572e+01,-6.05819920166282166e+00,-2.72308751038184038e+00,-5.46967017989843263e-01,-3.71575057346586329e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.75173238739652387e-02,-7.44688254438965824e+00,-1.75322350895847308e+01,-1.94781541105420075e+01,-1.86973664026593873e+01,-1.57541455632886240e+01,-1.14888373266046688e+01,-5.34211590322715946e+00,-2.26377773905329560e+00,-1.30637139783858158e+00,-3.58913156483863460e-01,-9.81466898555865414e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-7.60861866894776862e-01,-1.70948953349342769e+00,-1.63183110105132245e+00,-1.39070754276805375e+00,-9.13831381708980706e-01,-4.83066793353210899e-01,-2.22742744625613748e-01,-1.41031996400965226e-01,-5.22936535602235297e-02,-1.80908082196345327e-02
2.84650321343775570e+00,2.74033162449976553e+00,3.53558435662700932e+00,2.60916908517086510e+00,2.50616834285577994e+00,3.14984546335184090e+00,3.79855732289032799e+00,3.71859676830848818e+00,2.96761735440061791e+00,1.04845658861348978e+00,-2.53979818468718144e-01,-1.67693528472629888e-01,-2.84033975013074265e-02,7.46327986836892027e-02,8.16709142601225457e-02,1.19569610609914232e+01,1.25638233156275980e+01,1.60354048444667683e+01,1.59265156703585813e+01,1.71251134704195849e+01,1.82668160930129346e+01,1.90544640321500154e+01,1.84299371485165473e+01,1.43600485851522830e+01,7.29836088514470305e+00,1.34809018661028679e+00,-2.01788365685308974e-01,7.46057347420866906e-02,2.67852058529460868e-01,1.95183145912545181e-01,2.95806614116280819e+01,3.79112744818182961e+01,4.24800914157866885e+01,4.75760607529244410e+01,4.98106106780967508e+01,5.11844579994067104e+01,5.28040604606210096e+01,5.21332110508627409e+01,4.65772833049586268e+01,2.34379976031561057e+01,6.58843710036299868e+00,1.41752004870444992e+00,1.09736449084668908e+00,7.47055563479744777e-01,3.27891090583985523e-01,4.70385899983380114e+01,6.74987692535498240e+01,6.87716540064980819e+01,7.19214396183434701e+01,7.84089380135694825e+01,8.43297994474739596e+01,8.49195446620789056e+01,8.26329720255107674e+01,7.14619448196108777e+01,3.58854719293581539e+01,9.95533273897541804e+00,1.38639136176335231e+00,1.80238208353048024e+00,1.26201915145387344e+00,5.85782616703662495e-01,5.47056192376263937e+01,8.54437729958626733e+01,9.91951451514424178e+01,1.00357589655651026e+02,9.76579353777449626e+01,1.05671412596409581e+02,1.11696292692907903e+02,1.09831203518051154e+02,9.45564648547477873e+01,4.29020148347469501e+01,1.20646699677225193e+01,3.03266629435288371e+00,1.87330713664612514e+00,1.27014180115711617e+00,7.50206824067477518e-01,7.77809111822792261e+01,1.02038160691445540e+02,1.09824472588880624e+02,1.14973986550580918e+02,1.06254095884401238e+02,1.21766835606507257e+02,1.26314379347048444e+02,1.21398316463299707e+02,9.63064061951063053e+01,4.54279040477537919e+01,9.02943038676946408e+00,1.59728873591456755e+00,2.26753124293793329e+00,1.30478926102025672e+00,7.85751342177689382e-01,8.36245697814076436e+01,9.79940820877612992e+01,1.05865856163401190e+02,1.08419624784965151e+02,1.07521959175866613e+02,1.26983183118708638e+02,1.28167301881010587e+02,1.22365889298794727e+02,9.51984166723987641e+01,3.86932737040455805e+01,6.43383878255579500e+00,2.78372915173184365e-03,9.52669872356087133e-01,1.42325484268456770e+00,8.12036008349256266e-01,5.72509427158225606e+01,1.09755269924050097e+02,1.07867569701535984e+02,1.09189834862439099e+02,1.15043341911740072e+02,1.22102896041027719e+02,1.19924272319046736e+02,1.11173563229978939e+02,8.77395865373198518e+01,3.06731580512856254e+01,4.45022726945609381e+00,4.53093417489382921e-01,1.05591216766335627e+00,1.16554551315689947e+00,7.16694641528978882e-01,1.38812162056077359e+00,9.73217626115494880e+01,1.20352236947076420e+02,1.18165279166412347e+02,1.14357365792204916e+02,1.15315530095691571e+02,1.03566302714352659e+02,8.56641414470914810e+01,6.10875809192641128e+01,1.55987801363626222e+01,5.93416269101557980e-01,-1.03720627387956066e+00,6.06666208023430742e-01,8.51572700010602368e-01,7.36017809417104263e-01,0.00000000000000000e+00,5.86540856479302164e+00,5.64467105038221817e+01,5.60387928330186824e+01,5.17413389772651300e+01,4.58550423365598405e+01,3.39094962682609165e+01,1.84266409602607766e+01,5.54709149234400112e+00,-1.01725163485513743e+01,-8.05147158537503493e+00,-3.93685858345305517e+00,-1.69725872487155338e+00,1.47309741576827524e-01,3.52290772343178904e-01,0.00000000000000000e+00,0.00000000000000000e+00,2.78397856340819416e+00,1.08526510997444809e+01,1.24378776795094588e+01,4.01020658576432787e+00,-5.16490994525127523e+00,-1.01492118146359616e+01,-1.32923575774507317e+01,-1.49075889896357943e+01,-8.03693341091238800e+00,-3.38929194509155440e+00,-1.42492549394107471e+00,-2.21120308249184327e-01,2.25300934464572299e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.54519755086636010e-02,-4.15791377797104911e+00,-1.07165266749958921e+01,-1.21750553739339651e+01,-1.19205115599599072e+01,-9.99334668295833239e+00,-7.09449804929124195e+00,-3.30563251418562132e+00,-1.36258139272240397e+00,-7.60277552026161207e-01,-2.00133172860996883e-01,-4.69477945482900602e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-4.80177589449399755e-01,-1.08366544096656980e+00,-1.05843980900431411e+00,-9.07889102107854895e-01,-5.92762466661356680e-01,-3.07937058594317636e-01,-1.33860287138382411e-01,-8.49428427630432720e-02,-3.09709827605664685e-02,-9.42208294264985750e-03
-6.01103798097659126e-01,-1.68562158651474919e-01,1.24219990461308508e-01,4.29563605513342384e-01,1.77116111244372348e-01,4.25678635365154767e-01,6.21667983643383382e-01,9.22241867946644533e-01,1.19493557309706766e+00,1.73126839805782806e+00,1.32266333658969004e+00,6.82069079222693775e-01,3.16015658753118267e-01,1.09607801983997402e-01,4.48611893818439619e-02,-8.27211259834379820e-01,-3.09670769003812130e-01,3.79630274377457777e-01,2.46836763742011289e+00,3.14800445579958632e+00,3.45957862495382296e+00,3.98644106975333035e+00,4.33161688289242797e+00,5.84625990366569237e+00,7.62681023493441135e+00,6.73166067075586749e+00,3.87044888962716493e+00,1.62518615088603724e+00,4.36412794433165052e-01,1.22718389904998074e-01,-3.68893555714222598e+00,2.53433295065645769e-01,3.95469035309436245e+00,8.50810454035069164e+00,1.11210724266899810e+01,1.20268336757218908e+01,1.31385596835999330e+01,1.39061875964796258e+01,1.67692647729994526e+01,2.11914106850528654e+01,1.66960526128547642e+01,9.15983254004101255e+00,4.17750873125704469e+00,1.07796497555488191e+00,2.69618483572813650e-01,-4.24097766379472585e+00,2.65491586901178134e-02,7.89810118130671324e+00,1.34293606947267854e+01,1.82801561601143732e+01,2.15238518130351224e+01,2.34837018812254641e+01,2.57308790826780189e+01,2.90070854692598949e+01,3.70940902544792692e+01,2.86144465611219339e+01,1.57372093079431288e+01,7.08812742034993892e+00,1.82719100641149379e+00,4.03648803819591451e-01,-2.58782794659938409e+00,1.73006203006070147e+00,1.25788386533845493e+01,2.32547943111625770e+01,2.68018914283099967e+01,2.80049973267173939e+01,3.69360846594128844e+01,3.89714571085433334e+01,4.29020148347469501e+01,5.15719539293003493e+01,3.81155816764880271e+01,2.08968768536344740e+01,9.55689482487362341e+00,2.38909485117209197e+00,5.64830354823582348e-01,-9.82253585693642428e+00,3.21595343585889060e+00,1.70010418761389950e+01,2.65540526385330224e+01,3.74329285506443483e+01,3.57647119312670370e+01,4.31534922085658792e+01,4.61581684062592856e+01,5.07179160438461736e+01,6.02864348357641546e+01,4.52541336065496509e+01,2.40012965680060439e+01,1.11760684029828816e+01,2.83850415847154025e+00,6.74895970354142838e-01,-6.72679703885145130e+00,1.28000238370884567e+01,2.74683284790288909e+01,3.77987578409237983e+01,3.93812584374868919e+01,4.14286966551242060e+01,5.19558235079493898e+01,5.41084438529105469e+01,5.92602860536208738e+01,6.72398879984428675e+01,4.80375708201236122e+01,2.47518853705495303e+01,1.14327814849663589e+01,2.99886267411012541e+00,7.51313149543860859e-01,2.98307630972124427e+00,1.10470159082663901e+01,2.54378522772277371e+01,3.91522493912480840e+01,4.10024200499087641e+01,4.41367706689897545e+01,5.31067878375306321e+01,5.82134472569717332e+01,6.30379050680095574e+01,6.78696054928010710e+01,4.44085363407524412e+01,2.21417791896007685e+01,1.04544767486409462e+01,2.75606074589085015e+00,7.00373561882421503e-01,-7.73181144560092654e-02,-1.42313865060718285e+01,-1.07769907296991772e+01,3.91881322910007057e+00,1.00774854993942515e+01,1.41666312958030129e+01,2.64452497184742938e+01,3.22054196213625232e+01,3.71214726758954612e+01,4.49168942217225151e+01,2.94453939726502938e+01,1.47678694738309293e+01,6.87498573904001731e+00,1.99791829841245505e+00,4.59059483009626179e-01,0.00000000000000000e+00,-7.05000889423447297e-01,5.90931325590550038e+00,1.58238642500261033e+01,1.56612407560613942e+01,2.08876104190439520e+01,2.78368117287335757e+01,3.31960193176331302e+01,3.60976416424528637e+01,3.45043174205306400e+01,1.98033563347188988e+01,9.84743267380234499e+00,4.97789077027740934e+00,1.33005105125513490e+00,3.61565294210522303e-01,0.00000000000000000e+00,0.00000000000000000e+00,1.72433980259484065e+00,1.25972023290400053e+01,1.51035933647014833e+01,1.82691530867007401e+01,2.17094425188543205e+01,2.06640894547713643e+01,1.99025800234394801e+01,1.72670673173066476e+01,9.31985256771337589e+00,4.41689064668248577e+00,2.31763338413235953e+00,7.69076907554164135e-01,2.16715452434991324e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,7.78267978500541552e-02,6.52420786709882528e+00,1.03895083719810923e+01,1.00662045619870835e+01,8.57764619880148693e+00,7.35050998745097495e+00,5.80559033257561463e+00,2.64000976326780634e+00,1.24200564540888236e+00,8.11126060050389563e-01,2.73102876458131638e-01,1.07297342849352509e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.34195825941050795e-01,7.89293978316335743e-01,6.52164843964781582e-01,5.28953812370069332e-01,3.69702135412829147e-01,2.16239823928144947e-01,1.27012260299584095e-01,7.55166970424768769e-02,3.08265447954279292e-02,1.48087240091979520e-02
-1.77481674463684458e+00,-1.19844980678068014e+00,-1.16956823724828451e+00,-5.56707674196594837e-01,-7.41581046252883791e-01,-7.20745190709056072e-01,-7.68681252462070641e-01,-4.16754017778518338e-01,1.67709002836048782e-01,1.46640258117909883e+00,1.54579816700130590e+00,7.91595077001083225e-01,3.42163137862315336e-01,9.28544337077476384e-02,1.75545808639636612e-02,-5.48668761483578837e+00,-4.96536444727088977e+00,-5.49441871034188090e+00,-3.25841410267156029e+00,-2.96216219054469665e+00,-3.08635945817590196e+00,-2.80293718169099071e+00,-2.04981519403602652e+00,9.72118890065315489e-01,5.45597072597050392e+00,6.77291398055810134e+00,4.28706863773695623e+00,1.74715061068746214e+00,3.70919964803398783e-01,5.40268924076705848e-02,-1.55314840493469415e+01,-1.40541450911548296e+01,-1.18196319912424155e+01,-8.70162381203531865e+00,-6.60669912360960510e+00,-6.39934236226167030e+00,-5.69590890219872836e+00,-4.60693706706958928e+00,3.62919901240290999e-01,1.38040791364451394e+01,1.54259691537454291e+01,9.31804739495459700e+00,4.10291436240227014e+00,8.97887984833375286e-01,1.54755348914937502e-01,-2.21012690427555221e+01,-2.50057528657327595e+01,-1.70241843473237608e+01,-1.24234757815090084e+01,-9.22600595289612357e+00,-8.31479827804801808e+00,-6.25086259823245260e+00,-2.18273166294811061e+00,4.85307778928862366e+00,2.66471867474728938e+01,2.77131423153187093e+01,1.65776599412215404e+01,6.93985626258255461e+00,1.53750024866827228e+00,2.11601513462569613e-01,-2.38263642239954336e+01,-2.98764144819142530e+01,-2.33989618544257780e+01,-1.17449773696143129e+01,-6.84012004608677859e+00,-8.90893207721321012e+00,-1.17375211727966011e+00,2.77131806542463410e+00,1.20646699677225193e+01,3.81155816764880271e+01,3.73583154761993157e+01,2.19606912584927088e+01,9.62949522258021595e+00,2.11280311483412531e+00,3.29708921296499979e-01,-3.99652917817873785e+01,-3.48848610910349848e+01,-2.27459466421526244e+01,-1.36874729550497474e+01,1.22387511763130319e+00,-7.04117634033621798e+00,-2.26809043408875283e-01,5.69994696126109002e+00,1.97224316025796291e+01,4.79994505549287283e+01,4.56350438112461845e+01,2.56566006863015055e+01,1.12057927427756674e+01,2.57967503039587420e+00,4.46280772160490391e-01,-3.86091464548566634e+01,-2.28028453441068208e+01,-9.62376089528567391e+00,4.10207324350948754e-01,2.90961644120457308e+00,-1.49459299657852451e+00,8.82416940657638449e+00,1.32637427857356460e+01,2.88471588563973498e+01,5.85302264399251229e+01,4.97055715225616979e+01,2.69810135150501935e+01,1.20069952665769026e+01,2.76178118430084574e+00,5.17596265743439754e-01,-1.78229979562666969e+01,-2.83455873888392951e+01,-1.17659239676478080e+01,2.44777333944708086e+00,2.35692319769468250e+00,2.75990548813713099e+00,1.36470680300726617e+01,2.21886287248818199e+01,3.58675200606723692e+01,6.20038026251361103e+01,4.66983230699914600e+01,2.39242763094794171e+01,1.09751033271093696e+01,2.59426132752371386e+00,5.04116442949164578e-01,-6.06213026408511491e-01,-5.12002816100619569e+01,-5.60269996048894470e+01,-3.94536312309646533e+01,-3.13353488130519331e+01,-2.75573196512553302e+01,-1.02217998324447805e+01,2.66404463291788662e+00,1.68958461032104594e+01,4.23888292095202672e+01,3.16662668212479481e+01,1.64400188918270942e+01,7.26688101600058278e+00,1.88288994346589988e+00,2.23387257372530540e-01,0.00000000000000000e+00,-2.98542598454908692e+00,-1.48398591859398401e+01,-3.84257283052986631e+00,-2.70801087930375806e+00,5.03122608204901578e+00,1.68249793633991125e+01,2.83103969201268306e+01,3.61795665968043707e+01,4.07250664657469699e+01,2.44156429726898878e+01,1.21494148135245652e+01,6.03089558581774465e+00,1.41312391614447330e+00,2.55606368309532039e-01,0.00000000000000000e+00,0.00000000000000000e+00,7.79713070132314501e-01,9.47941047816323490e+00,1.13761610111878895e+01,1.79066199459712472e+01,2.49428435242086763e+01,2.56604766321392077e+01,2.61550032573695681e+01,2.40740444664765150e+01,1.31040873471280914e+01,6.06521658149702070e+00,3.06758224382120792e+00,9.38413956974995522e-01,2.29693772348468744e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,7.06668514873293047e-02,8.37708835047388867e+00,1.49367631096188536e+01,1.52000283413281423e+01,1.35795576258684143e+01,1.15945578573000443e+01,8.92782309350770120e+00,4.09310345212431326e+00,1.85783849810159252e+00,1.17447504522169166e+00,3.79414352831209223e-01,1.39103908619285899e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,5.32303039901966812e-01,1.24413124071670667e+00,1.09543354735328702e+00,9.05241117116234673e-01,6.16554750568495402e-01,3.46538301074822641e-01,1.87252069806535804e-01,1.13746941739383337e-01,4.57393413291219408e-02,2.03513717898462336e-02
-1.26077729875164835e+00,-8.95482680358836047e-01,-9.18839129431577750e-01,-4.98637207012647521e-01,-5.90422950839022853e-01,-6.15846686937638110e-01,-7.03036507247499665e-01,-4.70278228155877831e-01,-5.60188779074403398e-02,8.36001312379658912e-01,9.64278771940950352e-01,4.89499459448177132e-01,2.05677814414553489e-01,5.33756117491599735e-02,7.23837174943394238e-03,-4.05139618104743437e+00,-3.68946123831947093e+00,-4.19960726841085030e+00,-2.82162500087370249e+00,-2.68681181176394368e+00,-2.84687435347551254e+00,-2.69661134934229230e+00,-2.21821689678608802e+00,-1.84042433193929433e-01,2.94551622710912797e+00,4.06507512513329239e+00,2.63165255472358739e+00,1.06761504550036102e+00,2.16504008805774473e-01,2.18467701038468527e-02,-1.11562661124890816e+01,-1.06997010969851587e+01,-9.71231783966834961e+00,-7.77076412177221343e+00,-6.60538397314871517e+00,-6.67991542451555542e+00,-6.24859575486162111e+00,-5.47495725545638390e+00,-2.25116241137591677e+00,7.15715632618456787e+00,9.03738886050237333e+00,5.62241294647158441e+00,2.47265369118753719e+00,5.17229359761776641e-01,7.15527057048153531e-02,-1.60313164303951190e+01,-1.89195500751554739e+01,-1.41946221320224577e+01,-1.15249655617441462e+01,-9.77152213860468422e+00,-9.90668139307963180e+00,-8.47957134636163801e+00,-5.60740949072475559e+00,-7.14631684788643251e-01,1.43575690694938007e+01,1.66549815222779110e+01,1.01290277686352592e+01,4.13941761458255453e+00,8.78648175624316408e-01,9.21898478167308411e-02,-1.75981047672538260e+01,-2.31583265087655619e+01,-2.00180022426208808e+01,-1.23026581882659283e+01,-9.03677079699654584e+00,-1.11523163086629395e+01,-6.68948834493559641e+00,-3.95000964290561729e+00,3.03266629435288371e+00,2.08968768536344740e+01,2.19606912584927088e+01,1.37389238523107977e+01,5.93462040516958567e+00,1.22560329027727932e+00,1.58852945662088241e-01,-2.87223903740450126e+01,-2.71454317234192573e+01,-1.98020506732287132e+01,-1.42465276008343231e+01,-4.67351645480653755e+00,-1.09131777876812190e+01,-6.44141217688469325e+00,-2.41636057398189408e+00,7.42245553918523537e+00,2.74751319910063430e+01,2.76976058865518482e+01,1.57261320901908199e+01,6.85807394153102035e+00,1.51521173974082202e+00,2.44704082261146566e-01,-2.83322185177659165e+01,-1.93359439939048201e+01,-1.12203321877952718e+01,-5.22821717274602182e+00,-3.38207154505819529e+00,-7.33730349307737040e+00,-1.00667788697427607e+00,1.98645505496751462e+00,1.29571128719700361e+01,3.41620538164890277e+01,3.02057662721050022e+01,1.67637106700571969e+01,7.34403079079782728e+00,1.65027874372508676e+00,2.87318245292465302e-01,-1.36800969597200801e+01,-2.26464946946466483e+01,-1.23077088674677118e+01,-3.62398690047437544e+00,-3.81272945464253832e+00,-4.17276492235378793e+00,2.74690455528499600e+00,8.37420319779528022e+00,1.79632756062048067e+01,3.67358982335093387e+01,2.85314169979310783e+01,1.47346656180317268e+01,6.70667298090758468e+00,1.54354686662161922e+00,2.76912158758646887e-01,-4.38243635419089395e-01,-3.63056721966483664e+01,-4.04787819519185064e+01,-3.01851879885619390e+01,-2.50784737955030685e+01,-2.28534031048883115e+01,-1.16406986849332679e+01,-2.80351579177603938e+00,7.08362019421621802e+00,2.51266637333592548e+01,1.93398535790765074e+01,1.01753073789826605e+01,4.44673393413198337e+00,1.11988726364950764e+00,1.03408660760948831e-01,0.00000000000000000e+00,-2.13133130853981267e+00,-1.20223659066609230e+01,-5.26811321609248662e+00,-4.41910668023061604e+00,5.85062447978471623e-01,8.31166842956121066e+00,1.60894202548669583e+01,2.15856498085680464e+01,2.52929110176861975e+01,1.52548692522883549e+01,7.64658824049344155e+00,3.76949079564960821e+00,8.58352904002692596e-01,1.37846627373427455e-01,0.00000000000000000e+00,0.00000000000000000e+00,3.27764016446324025e-01,5.24440692516028761e+00,6.19548592109143037e+00,1.06174452041149667e+01,1.53565151794404589e+01,1.60127754617567746e+01,1.64918190169414558e+01,1.53818566223663016e+01,8.37863281397294024e+00,3.86680125823266341e+00,1.94429924553779609e+00,5.85518412475195316e-01,1.39928503115272218e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,4.04414872169422332e-02,5.27418007114067233e+00,9.57855017790008390e+00,9.80664242227832972e+00,8.81262845476804912e+00,7.52183256064622174e+00,5.78108150896447182e+00,2.66232185241927466e+00,1.19750448179808244e+00,7.53446246846048218e-01,2.40238294477949088e-01,8.80331691535480299e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.47655093332580378e-01,8.11386309021196905e-01,7.20414103124901062e-01,5.95810757917530132e-01,4.04964185139856436e-01,2.25479726736901032e-01,1.20352370839300532e-01,7.34716496382005063e-02,2.91696861944107030e-02,1.29308155645440851e-02
-5.30999808186301325e-01,-3.72961402720262625e-01,-3.84813259808036490e-01,-1.96480366979844057e-01,-2.41042983654908616e-01,-2.44847610561172407e-01,-2.76462721109317855e-01,-1.81370749646133533e-01,-8.53849152568636645e-03,3.72783265929173380e-01,4.15544119792013333e-01,2.12394151588170599e-01,9.24581403077849306e-02,2.36789709914814982e-02,3.84536415659714409e-03,-1.71141888796385855e+00,-1.56660472089904235e+00,-1.75878925612979842e+00,-1.15855527359840438e+00,-1.08296167279283684e+00,-1.12782757713317006e+00,-1.07124625055477352e+00,-8.70852046252236778e-01,8.87216865020930279e-03,1.33203684286760615e+00,1.78236185291706573e+00,1.14613406232103898e+00,4.67546452458676820e-01,9.50741024618956126e-02,1.11868827933353805e-02,-4.76096929714084904e+00,-4.50246709487904351e+00,-3.97800196471915557e+00,-3.18926290205509311e+00,-2.66268011017051442e+00,-2.64670531630407657e+00,-2.45226281146336156e+00,-2.12173970011218893e+00,-6.85904224259742734e-01,3.31382672211069673e+00,4.00368686784363170e+00,2.46610314604575853e+00,1.08977160646760218e+00,2.29460187862946363e-01,3.62615841749945045e-02,-6.86463086696090308e+00,-7.97735706461556671e+00,-5.84198329704284181e+00,-4.62505396766431520e+00,-3.81283856574126423e+00,-3.64689234145775920e+00,-3.12686725100818341e+00,-1.95150481494998007e+00,1.03495367434945681e-01,6.48964711367580804e+00,7.26152893213327211e+00,4.49533067717355905e+00,1.88211791361475078e+00,3.89564235698777128e-01,4.74622180408125760e-02,-7.47264892909244427e+00,-9.61659024699182829e+00,-8.09953561332198824e+00,-4.89143973650078401e+00,-3.49734644826655128e+00,-4.17641177838613142e+00,-2.17796222795993133e+00,-9.81559020757548639e-01,1.87330713664612514e+00,9.55689482487362341e+00,9.62949522258021595e+00,5.93462040516958567e+00,2.71861153376311604e+00,5.58371276602392941e-01,7.71454095111428068e-02,-1.22798769861660730e+01,-1.12775193311771940e+01,-8.10978480058164131e+00,-5.67681674026672223e+00,-1.40315195120428382e+00,-3.95591223743332066e+00,-2.13978583580205717e+00,-4.85042879981165520e-01,3.77519463289682200e+00,1.22876439043268029e+01,1.20867501936010715e+01,6.84983086582948086e+00,3.05110017002481460e+00,6.90407921970693339e-01,1.10599014793698797e-01,-1.19435648015856533e+01,-7.94406804129136290e+00,-4.45588605080257327e+00,-1.71223881715471227e+00,-9.78480478150042465e-01,-2.57192133308379089e+00,2.78185192595322817e-01,1.57917853717424594e+00,6.24508839042973740e+00,1.52305219538830396e+01,1.33133260808141287e+01,7.31104558026352258e+00,3.25412164067285392e+00,7.21885060758787223e-01,1.29173332204806202e-01,-5.67988379368147900e+00,-9.33962484807255144e+00,-4.81228408819538078e+00,-9.10989666192564052e-01,-9.92761425913511464e-01,-9.95478042350534054e-01,1.97180629999359636e+00,4.41923773627371119e+00,8.45029026125805238e+00,1.64071384205604964e+01,1.25557609976510367e+01,6.48693252567162926e+00,2.97560960300840360e+00,6.84371948757870108e-01,1.26266737597688000e-01,-1.80397568922510909e-01,-1.53593102291703012e+01,-1.70243298637992808e+01,-1.24517432741380158e+01,-1.02568500608819715e+01,-9.26772350501215136e+00,-4.40951436785715245e+00,-6.80622078368846584e-01,3.49853665286569671e+00,1.11172433772697037e+01,8.42942051246097535e+00,4.44334309069477307e+00,1.95112625419530827e+00,4.96483221834374489e-01,5.26762072560683914e-02,0.00000000000000000e+00,-8.85885348357491553e-01,-4.76416718103684733e+00,-1.77657242149681527e+00,-1.42285288757382400e+00,6.93510473849389797e-01,4.02732592520717070e+00,7.32522654940435558e+00,9.61986439271946026e+00,1.10746200711820322e+01,6.61463343911450430e+00,3.32678531689374823e+00,1.64594849468658833e+00,3.77165706131008527e-01,6.65678159077924408e-02,0.00000000000000000e+00,0.00000000000000000e+00,1.84751746314392645e-01,2.47160194196420280e+00,2.93914307050188706e+00,4.81840242200227831e+00,6.83409289425363742e+00,7.05207414269418020e+00,7.19822521964774698e+00,6.68955688560795370e+00,3.62396926760570315e+00,1.68034032618592333e+00,8.44688151679705457e-01,2.55107302977232664e-01,6.32014758742051319e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.83643256778287904e-02,2.34580422403518307e+00,4.20960973673201000e+00,4.28197841395378376e+00,3.82959330696779743e+00,3.26055742718589991e+00,2.49759659149208080e+00,1.15078309289249514e+00,5.19624127894436239e-01,3.26055077639364366e-01,1.04576473033360401e-01,3.89701836791603029e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.51775891827572562e-01,3.53185287983762142e-01,3.12104898739900716e-01,2.58505791856964318e-01,1.76178496382574601e-01,9.84997481985756956e-02,5.25139011755267823e-02,3.18966140326573180e-02,1.27176655547921839e-02,5.72724487990888646e-03
-6.92531115817115323e-02,-4.68997478549769004e-02,-4.17077298833190141e-02,-7.69845298257162101e-03,-2.38817908040739359e-02,-1.85603140248119872e-02,-1.43782445922405570e-02,7.01239895172450800e-04,2.66115429400977550e-02,8.68581089934536837e-02,8.20919972914875423e-02,4.30806103951113517e-02,1.91768241140792030e-02,5.94165137928959891e-03,1.77898759964705087e-03,-1.72407008051294525e-01,-1.74850717258363403e-01,-1.83931384685174670e-01,-5.44078740459402743e-02,-2.61682954371507577e-02,-2.82605458461576524e-02,-8.92180562630004274e-03,1.49103795342828173e-02,1.58747451630476044e-01,3.59013796323841672e-01,3.89997482973829857e-01,2.40250864339026149e-01,9.93583111341296010e-02,2.38285008362548768e-02,5.52664762129103163e-03,-5.26291306780160451e-01,-4.19111814688778173e-01,-2.72049832091299348e-01,-5.55575271144716776e-02,9.00129138483737601e-02,1.29501706901645336e-01,1.63416754535435721e-01,2.09135857778666223e-01,4.52924024989120488e-01,1.00912784274536849e+00,9.50392581232355260e-01,5.51120877689135091e-01,2.43360814624592275e-01,5.75206860891942992e-02,1.27112740828709478e-02,-7.72978100586644290e-01,-8.42217977464538192e-01,-3.88881350769164413e-01,-9.37604746882622353e-02,1.04938914339323730e-01,2.04379646075730087e-01,3.19307360273099528e-01,4.76220555380417965e-01,7.83668707462267911e-01,1.73946804763570628e+00,1.60841821882317881e+00,9.46455766694583200e-01,4.20346950408458209e-01,1.00447204163182979e-01,1.69471187073327346e-02,-7.76115867690728156e-01,-9.72443792271824203e-01,-5.41422782962387550e-01,8.99202139582077481e-02,3.80979977033589934e-01,2.93200823371242314e-01,7.41206660459705846e-01,8.80475918061688012e-01,1.27014180115711617e+00,2.38909485117209197e+00,2.11280311483412531e+00,1.22560329027727910e+00,5.58371276602392830e-01,1.41249725357098455e-01,2.47804215029984246e-02,-1.50824407892096723e+00,-1.07717394253680276e+00,-3.94458250855682147e-01,1.22195736126404969e-01,8.93967031064176187e-01,5.64571333275610598e-01,9.02405530564582281e-01,1.13991144235705222e+00,1.75489213531273336e+00,2.96504843910117577e+00,2.58211388369575934e+00,1.42568506400989081e+00,6.38868797642027642e-01,1.59912529298714912e-01,3.08985505360270217e-02,-1.40010281571928119e+00,-4.46387658684090805e-01,2.85131466073496487e-01,8.88149721244250512e-01,9.89712587968854196e-01,8.40823775545095908e-01,1.42302864596631462e+00,1.57027640155398207e+00,2.20591710977325928e+00,3.47138333903961449e+00,2.80118899491314055e+00,1.48803534006443017e+00,6.72265047662801152e-01,1.61879118497547020e-01,3.37276133652793797e-02,-6.27306182875412621e-01,-9.02456379629743899e-01,-2.79072110557075821e-02,7.65762280181727983e-01,7.86992359027957833e-01,8.42876646374823624e-01,1.39567916443303885e+00,1.79138123472340371e+00,2.38331149817376176e+00,3.51385354582818410e+00,2.55284867714317132e+00,1.30695923830267735e+00,6.03681018273561132e-01,1.47762459449163719e-01,3.15552003794317137e-02,-2.40799681435925686e-02,-2.13572076978587067e+00,-2.20143024028127998e+00,-1.28817633448242508e+00,-8.73003366794336433e-01,-6.77430158941623062e-01,1.75193774794018098e-01,7.40274330957097937e-01,1.35549161944382890e+00,2.47159259197132641e+00,1.77535225185699064e+00,9.19366454421411627e-01,4.12836889892700842e-01,1.11834513654229126e-01,1.76586369704414374e-02,0.00000000000000000e+00,-1.20125835514844959e-01,-3.33629265950684983e-01,2.96597072477886081e-01,3.20476713523617840e-01,6.82672819003438902e-01,1.25407432931733309e+00,1.76931076227806905e+00,2.09896912545122971e+00,2.24171335022890261e+00,1.33439426151438534e+00,6.66925650857836505e-01,3.35041643176357262e-01,8.37539493636539345e-02,1.85003482361386987e-02,0.00000000000000000e+00,0.00000000000000000e+00,7.23867114245442395e-02,6.60910117772274375e-01,7.93268718625675495e-01,1.09276289309679275e+00,1.41186993345112555e+00,1.40469425274086168e+00,1.40151827003104046e+00,1.27073212487582388e+00,6.92955525015461316e-01,3.25736593199901836e-01,1.66484111370878873e-01,5.35391894395245913e-02,1.43376844398717292e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,4.52857989506037610e-03,4.65245111489660024e-01,8.00158260604033167e-01,7.98919073184812478e-01,7.03732836543556561e-01,6.00885975685250151e-01,4.64586517205736405e-01,2.11878041721968502e-01,9.71983857999101364e-02,6.21129209985317454e-02,2.11004030838686449e-02,7.88797670953558794e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.75689166691067827e-02,6.46361735745247107e-02,5.65470018654405659e-02,4.64536396651024086e-02,3.16115864859540033e-02,1.79266007584265828e-02,9.75999828963571188e-03,5.91772731548639158e-03,2.46459713552133440e-03,1.11134617744570769e-03
1.35970642280043123e-02,1.22439505207521081e-02,2.06809887793784931e-02,1.70624426662087519e-02,1.34314704708555950e-02,1.82415150377291599e-02,2.46290245213048285e-02,2.49392304366833628e-02,2.13293082712898013e-02,1.54049728111185034e-02,5.91413551608568032e-03,3.56176687639929608e-03,2.08819784133561920e-03,1.10535082844135497e-03,8.22210798328742282e-04,7.20912738938164210e-02,6.89183661861388352e-02,9.05458716709611339e-02,1.04499936016328301e-01,1.14679267847856148e-01,1.22889479981998048e-01,1.30065131693808955e-01,1.27613569950087602e-01,1.16061686581451620e-01,9.14458993677794291e-02,5.36079867976583038e-02,2.66884152367205148e-02,1.21257098988366025e-02,4.64299756737704405e-03,2.20869510649968417e-03,1.71656285726368374e-01,2.35621710521109279e-01,2.83860616169191449e-01,3.43794500239473388e-01,3.72579963484268917e-01,3.98841389732076779e-01,4.10113132674318259e-01,4.00241013013377667e-01,3.94262751402426115e-01,2.92590089065208725e-01,1.63244806059641201e-01,7.78217155201763044e-02,3.72210699298663530e-02,1.22104342942155990e-02,4.86953219443474888e-03,2.52704606022585931e-01,3.89125584539274927e-01,4.42930011523834211e-01,5.03842974791079312e-01,5.60307902804088154e-01,6.34441639934563262e-01,6.48719419487651661e-01,6.32791422285142846e-01,5.79547532470192195e-01,4.45254350968246004e-01,2.51061917882566821e-01,1.22299875653494275e-01,6.25975992812192045e-02,2.12766403345781147e-02,8.52683923701548670e-03,3.18167975667924763e-01,4.93330152266650279e-01,6.40093747958237591e-01,7.00035835154468766e-01,7.00935613024662563e-01,7.81865880963067639e-01,8.66109785165950941e-01,8.55648166464454629e-01,7.50206824067477518e-01,5.64830354823582348e-01,3.29708921296499979e-01,1.58852945662088268e-01,7.71454095111428068e-02,2.47804215029984246e-02,1.29638747543185107e-02,3.94232931684298737e-01,5.88626989908721088e-01,7.19748801724596321e-01,8.17559531429280950e-01,8.54254611476669479e-01,9.39833980290033510e-01,9.78582883662664216e-01,9.43385483794066615e-01,8.26284459662434356e-01,6.26690912185153048e-01,3.44370754093456632e-01,1.78755524819020989e-01,9.32287618834361925e-02,2.73814384821194322e-02,1.12434621147258895e-02,4.59946420192771155e-01,6.41876867868840240e-01,7.67923007308243699e-01,8.73147629964038496e-01,8.46815405912496821e-01,9.67432717081890714e-01,1.02251468697086723e+00,1.00132711896040627e+00,8.82817715678097636e-01,6.37309820536151705e-01,3.54718473145468727e-01,1.65376401697825443e-01,8.28556693153248980e-02,2.68720651691523663e-02,1.00604256478013625e-02,3.00462236511072733e-01,5.91197931658862141e-01,6.84895229963104701e-01,7.83346209205075805e-01,8.10762680996295004e-01,8.67982596425015740e-01,9.14274535270043986e-01,8.97723906691311857e-01,8.07550220747424774e-01,5.69668331604119338e-01,2.99036655389492034e-01,1.44264168482404420e-01,7.28252670001696273e-02,2.28793558651760147e-02,8.34228061287937799e-03,6.18892892635420321e-03,3.93104182605564123e-01,5.56109999320820503e-01,6.37684614655136484e-01,6.61850559890524659e-01,6.86708781131185164e-01,7.02061907462273038e-01,6.44860523285883280e-01,5.49002904881126130e-01,3.79425455664140876e-01,1.99911542655626551e-01,9.59318166423514945e-02,5.08224431175603661e-02,1.80961885965884549e-02,7.57191729232426555e-03,0.00000000000000000e+00,2.54770702934591468e-02,3.51818941539845664e-01,4.25389601251923766e-01,3.91114340918065573e-01,4.00647215402338830e-01,3.84014927594835742e-01,3.38267706381413014e-01,2.86403724637610213e-01,1.94426914066577472e-01,1.01486214267819230e-01,5.10851561599108273e-02,2.82074393154612899e-02,1.12330267774882128e-02,5.29158539670957807e-03,0.00000000000000000e+00,0.00000000000000000e+00,2.94466820108316152e-02,1.55837845638167410e-01,1.88054992518910391e-01,1.66845424340175519e-01,1.38413463391579700e-01,1.04547361376230746e-01,7.97801336089768720e-02,5.11463620484314194e-02,2.68376983144008284e-02,1.59719710880783967e-02,9.47138174975920184e-03,4.93396745738593125e-03,2.38330009189720825e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.00473869298805824e-03,3.29533050475210379e-02,3.17540056056067402e-02,1.91557983302716693e-02,8.69585185761570338e-03,8.29699041213233929e-03,8.17671734233136813e-03,3.72780704295834356e-03,2.15480766017810436e-03,1.96047020793548195e-03,1.14933489886180260e-03,7.90927218417749787e-04,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.36696034082862480e-04,1.17435954026539864e-03,2.37374122843120626e-04,-2.23178936573032870e-04,6.67999358671187544e-05,1.88933420651047241e-04,2.37776300446672405e-04,1.10356836603065509e-04,6.92145195309651421e-05,6.57850843042049959e-05
7.12552210630676086e+00,4.67231060357300532e+00,5.37212786697293776e+00,4.42332814799214002e+00,3.50951195870282850e+00,4.25172050840505733e+00,5.15296407151174662e+00,4.37536358143649551e+00,2.77467046174091303e+00,-8.88300644485223057e-01,-2.53834171776524498e+00,-1.28408029972623994e+00,-5.52279374205793316e-01,-6.45985223649300638e-02,8.94805270399681718e-02,2.98725505847994874e+01,2.41937419981396786e+01,2.80550990936764677e+01,2.53593316895767380e+01,2.69744841686820251e+01,2.61581543626381290e+01,2.67567227747513741e+01,2.36267418013623391e+01,1.48634600076187287e+01,1.58890445664282720e+00,-7.32052570307068162e+00,-5.63713376141089650e+00,-2.04206070184444100e+00,1.13529472433050588e-02,3.25974784067125711e-01,8.00639160253400490e+01,8.07067285343184437e+01,8.05508106427503634e+01,8.24521738432280245e+01,8.49286782558546776e+01,8.64141300722208143e+01,8.62402507973648511e+01,8.19224355181995634e+01,6.86680368963457965e+01,1.99011881672440509e+01,-6.74786327290090515e+00,-7.91208580500527781e+00,-2.90890198626045704e+00,8.45449309635738638e-02,3.76429118746661573e-01,1.10502765013350356e+02,1.29158799385751934e+02,1.15215811190993932e+02,1.11242701825117919e+02,1.12865855007459885e+02,1.19540693586036184e+02,1.14373226496869790e+02,1.00089008769516838e+02,7.48331019028875915e+01,6.26683522357841305e+00,-2.49373354192101608e+01,-2.05261179552000073e+01,-6.50913462048239388e+00,-3.93709288201168961e-01,5.24639535806844970e-01,1.25880597837758259e+02,1.54529112073189737e+02,1.57498159519863293e+02,1.39075002758009077e+02,1.30494887026089486e+02,1.38124306438479323e+02,1.31699548080797342e+02,1.14595846058987405e+02,7.77809111822792261e+01,-9.82253585693642606e+00,-3.99652917817873856e+01,-2.87223903740450126e+01,-1.22798769861660730e+01,-1.50824407892096746e+00,3.94232931684298737e-01,1.89713837278437808e+02,1.89633473146052751e+02,1.73904011018731836e+02,1.62194217311446238e+02,1.32972134327995917e+02,1.56304590031862460e+02,1.45149912655600161e+02,1.24120679661572666e+02,7.14490710575021524e+01,-2.35371011443072646e+01,-5.61120685426007384e+01,-3.57933700799109928e+01,-1.42429287281904049e+01,-2.36818368918376798e+00,1.38310151050574148e-01,1.88285774498962780e+02,1.71004992110892857e+02,1.50939739632120023e+02,1.38122222946802594e+02,1.28445912322055364e+02,1.48754261334540701e+02,1.30266286963235302e+02,1.09807801797942517e+02,5.42846698246366657e+01,-4.84686093758604741e+01,-6.81111559298668539e+01,-4.15217558099082780e+01,-1.78109291811508470e+01,-2.76784454176767625e+00,-2.85711634936691820e-02,8.64513800542606248e+01,1.49727357872078585e+02,1.17967271127832902e+02,9.46900220554505694e+01,9.75115105610249202e+01,1.00013327745442652e+02,7.85535473616219093e+01,5.48813002295759489e+01,1.25567606261839213e+01,-7.69556666582792985e+01,-7.27753197085532975e+01,-3.92876677445800908e+01,-1.75013419306882767e+01,-3.46250747132355396e+00,-3.11681230763540207e-01,2.45690184518857180e+00,1.91256165319488844e+02,2.27035639033048113e+02,1.99907924226720212e+02,1.83726357352070465e+02,1.76241492650982366e+02,1.37305911884594479e+02,9.69973667986131147e+01,4.83658493511123382e+01,-3.73424735369175380e+01,-4.09994220545628423e+01,-2.34344558886854131e+01,-9.59123455155279458e+00,-1.99536156403966491e+00,3.00353301018332686e-01,0.00000000000000000e+00,1.21527833597611696e+01,1.02191200333679916e+02,8.94254021013685332e+01,8.06164629677195990e+01,6.26271579838709656e+01,3.20125514683480503e+01,-3.10458622553259822e+00,-3.05245991385074689e+01,-5.69919548517472236e+01,-3.67293665100863365e+01,-1.85466315229440504e+01,-8.90175806808180958e+00,-1.51692737105964115e+00,1.00751180622526970e-01,0.00000000000000000e+00,0.00000000000000000e+00,3.99356767629757536e+00,1.16290852510117109e+01,1.24804029592529222e+01,-6.71723924578912879e+00,-2.78175135147880361e+01,-3.61192825513548001e+01,-4.20575573130411371e+01,-4.35601412298568320e+01,-2.38346823219880442e+01,-1.07439941649594406e+01,-5.12817188976886840e+00,-1.30439708119611075e+00,-2.22584913389688138e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.81439764107345150e-02,-1.16645072992958472e+01,-2.51139582471094087e+01,-2.79986227668084631e+01,-2.67788448852095087e+01,-2.30195418323694092e+01,-1.76417184993227494e+01,-8.26908336603057315e+00,-3.62857558544753545e+00,-2.19464336935427928e+00,-6.41661097329028984e-01,-2.36021930155995902e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-1.09923626664041785e+00,-2.46319025618618825e+00,-2.24225303266079923e+00,-1.91778764809662672e+00,-1.30337306594294389e+00,-7.21754143708349227e-01,-3.60764461750482601e-01,-2.22199138925400025e-01,-8.57367510164299962e-02,-4.06224902043104824e-02
7.50669420836824042e+00,5.39792196021593806e+00,6.18483105899251306e+00,4.89643546635463967e+00,4.17970835971496069e+00,5.05730866418413427e+00,6.16913508372029096e+00,5.32475784185860412e+00,3.52132704108775485e+00,-6.37060874043186121e-01,-2.58456475096077698e+00,-1.28952396862155849e+00,-5.17919534025921724e-01,-3.17656805613153667e-02,1.02821350772582129e-01,3.06316886408319675e+01,2.62233955474598837e+01,3.12401542625594750e+01,2.84501422910588175e+01,3.02521402987209740e+01,3.03956836228115534e+01,3.09975244567127781e+01,2.79458666839994017e+01,1.84741749024384490e+01,3.24484809967451282e+00,-6.87083204274144332e+00,-5.66112709382683299e+00,-2.05577542650442036e+00,2.81737770318164320e-02,3.34679554919514510e-01,8.10324027406855691e+01,8.57241491927910744e+01,8.76445103453568493e+01,9.00445237495665225e+01,9.26070161408026848e+01,9.47469193636433999e+01,9.48783288356266183e+01,9.12322394532572076e+01,7.68289642388925671e+01,2.35637598566029460e+01,-5.82728492521623576e+00,-7.87162148205072842e+00,-2.94715507634010576e+00,1.80408003162219555e-01,4.21129890852734778e-01,1.15015961059861084e+02,1.39884510239244321e+02,1.29104070942082245e+02,1.26313743273778911e+02,1.29772152595756381e+02,1.37549895517879520e+02,1.33810497890161400e+02,1.19330254703507279e+02,9.26910003619342149e+01,1.56113106058265760e+01,-2.21919352549486852e+01,-1.94827399256170324e+01,-5.90561667085406761e+00,-1.33644021605067442e-01,6.52459285617686957e-01,1.31059943024199896e+02,1.72021497231702540e+02,1.79045987531791155e+02,1.61839576629357055e+02,1.52980841622634273e+02,1.62612591797990348e+02,1.59086009737305517e+02,1.41636952771618013e+02,1.02038160691445526e+02,3.21595343585889015e+00,-3.48848610910349848e+01,-2.71454317234192608e+01,-1.12775193311771940e+01,-1.07717394253680276e+00,5.88626989908721088e-01,1.89633473146052751e+02,2.18583246906634315e+02,1.97341091239991499e+02,1.86201826500602380e+02,1.55203446524368701e+02,1.84537445530681651e+02,1.75787360805486117e+02,1.54924900152036940e+02,9.81013380289252126e+01,-9.30785740872030409e+00,-5.17319924807422851e+01,-3.42379125919706269e+01,-1.31072480697585547e+01,-1.88539622925938510e+00,3.71219629388837236e-01,1.94719179901653774e+02,1.88470820354253448e+02,1.72019185733848559e+02,1.59916055136552615e+02,1.51930207672783382e+02,1.79809313480738354e+02,1.63188521663413638e+02,1.43237982758329679e+02,8.15638247594019958e+01,-3.44635008838941914e+01,-6.28845025211115924e+01,-4.00958423647428717e+01,-1.65196618664915498e+01,-2.23492341600609068e+00,2.16560265585900052e-01,9.85217255360764881e+01,1.75694084293719129e+02,1.45131955253351975e+02,1.24338724825068056e+02,1.29283694578236151e+02,1.35414423432401179e+02,1.13960281806488496e+02,8.90343527373679677e+01,4.08400067238727544e+01,-6.32629775883427143e+01,-6.79505535287184586e+01,-3.71832580845988190e+01,-1.63016750687695335e+01,-2.83849909594901995e+00,-2.15960652296749607e-02,2.68506601907920395e+00,2.07092646792462261e+02,2.47016239266422275e+02,2.20812250850939961e+02,2.04354318919311083e+02,1.98837033587228859e+02,1.58377838525415854e+02,1.14895644191527495e+02,6.19680208900749463e+01,-3.39332051380776178e+01,-4.06077583567319707e+01,-2.34428778200415948e+01,-9.35132456670854140e+00,-1.69635785120884819e+00,5.17319257752080319e-01,0.00000000000000000e+00,1.28196220381060506e+01,1.08579449207734356e+02,9.48739443657460413e+01,8.68387061100628017e+01,6.73246516487743349e+01,3.54685802280370268e+01,-1.91104035604191291e+00,-3.14437505404805400e+01,-6.06792201249917795e+01,-3.91242701017283494e+01,-1.98280863878566045e+01,-9.48199898528249463e+00,-1.53028578547581917e+00,1.75685221996784574e-01,0.00000000000000000e+00,0.00000000000000000e+00,4.01788454275725648e+00,1.03243519827798380e+01,1.20011732143326508e+01,-8.61934268251097180e+00,-3.09874088347676029e+01,-3.98550005877140165e+01,-4.61696541193919430e+01,-4.75287907620775698e+01,-2.59243637302958447e+01,-1.16262639294249297e+01,-5.55377739616568888e+00,-1.39879595897796372e+00,-2.33220109770227335e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,7.29924019511192426e-03,-1.32341884729052346e+01,-2.84461705686610813e+01,-3.14242559268649195e+01,-2.99927636627782412e+01,-2.56657396881652460e+01,-1.94318741590176174e+01,-9.13718232362551852e+00,-3.97536427153638217e+00,-2.41094612908904304e+00,-7.05837492527759514e-01,-2.55136005922451781e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-1.21251161547152719e+00,-2.75277754058453805e+00,-2.54917806858329632e+00,-2.16607705764134550e+00,-1.46679173374406102e+00,-8.01027760279549361e-01,-3.98851352992280639e-01,-2.49506302304811467e-01,-9.61319438911808211e-02,-4.42041432450003408e-02
6.82106048540805876e+00,5.08817277537293577e+00,6.04615816337721945e+00,4.67429507739315664e+00,4.07111481013471455e+00,4.96752254095920964e+00,6.06489478670804960e+00,5.38457153380794562e+00,3.72029224818829585e+00,-1.65937116916766575e-01,-2.11546134370402772e+00,-1.04020709399717681e+00,-4.06637383587619528e-01,-4.49691596498335341e-03,1.06820072623125414e-01,2.77862716202918847e+01,2.46618943240185828e+01,2.97144521527599181e+01,2.75287559446362877e+01,2.93028733752859694e+01,2.98035779189691752e+01,3.05582341800425858e+01,2.79512580573482481e+01,1.91836023937796227e+01,5.04264051336036712e+00,-4.88793862036224347e+00,-4.47520580994694672e+00,-1.58728027743117961e+00,1.16082403801387457e-01,3.26263701505014436e-01,7.32112643733665607e+01,7.96777455885164727e+01,8.24951326801136702e+01,8.64344593446583360e+01,8.90089035195640008e+01,9.13390617977683377e+01,9.19185213624045332e+01,8.88878168086209683e+01,7.57277074141651241e+01,2.62522600583118653e+01,-2.25565984036590228e+00,-5.57999174576305546e+00,-1.92257601317611448e+00,3.99493378340013860e-01,4.38438237240250273e-01,1.05083498781043687e+02,1.31667053191725358e+02,1.23180026537784698e+02,1.22619347367773202e+02,1.27303489735284742e+02,1.34826122430873681e+02,1.32991515450356133e+02,1.20511545874757530e+02,9.61886589853301786e+01,2.42642024219349999e+01,-1.37741983715494261e+01,-1.46369540860132332e+01,-3.96812973002995450e+00,3.36905863946349304e-01,6.95536025279640757e-01,1.20936931277102019e+02,1.61342718386385144e+02,1.73238128542591312e+02,1.59685283147812868e+02,1.51788617862772838e+02,1.61854454884619912e+02,1.61177213953603058e+02,1.46284917815636362e+02,1.09824472588880639e+02,1.70010418761389950e+01,-2.27459466421526209e+01,-1.98020506732287132e+01,-8.10978480058163953e+00,-3.94458250855682147e-01,7.19748801724596321e-01,1.73904011018731836e+02,1.97341091239991499e+02,1.99237154147564070e+02,1.83926971539265168e+02,1.56116224587256681e+02,1.85274335408125353e+02,1.80431843983645166e+02,1.61781497250703040e+02,1.08324724561792905e+02,8.24830596758895851e+00,-3.63659195267270974e+01,-2.57191810968456203e+01,-9.30357862419458570e+00,-1.02170440846272337e+00,5.62476051519746334e-01,1.79100051506540098e+02,1.78123531620238452e+02,1.71184578765137871e+02,1.62303405624688850e+02,1.54465055482014691e+02,1.82998755447832394e+02,1.69986177430860266e+02,1.53021496111318498e+02,9.59072827077526995e+01,-1.36310749842067427e+01,-4.66811120995429150e+01,-3.08055971405545250e+01,-1.25078339920510437e+01,-1.22565478817133044e+00,4.44231137348280569e-01,9.45201623594793290e+01,1.71552203192321628e+02,1.47109549638690112e+02,1.31234082126255004e+02,1.37271270510855572e+02,1.44417004052433242e+02,1.27199261608254048e+02,1.05096216395970416e+02,6.02552609801185426e+01,-3.96816319870571803e+01,-5.17423564182784901e+01,-2.88795701565238723e+01,-1.24070399718358360e+01,-1.85704644951230380e+00,2.10047011145691520e-01,2.54749488604905716e+00,1.94033909524669383e+02,2.33278542832114340e+02,2.11875593963237662e+02,1.97865322633204329e+02,1.93769786969347649e+02,1.58753942061568068e+02,1.18884778642183733e+02,6.94116907813117621e+01,-2.04848467030877366e+01,-3.09855566544478975e+01,-1.84351209683439379e+01,-6.97792037734895754e+00,-1.03782425311788828e+00,6.47745746123562727e-01,0.00000000000000000e+00,1.20128184399703493e+01,1.04698521664929416e+02,9.43908776978146733e+01,8.66544816166144614e+01,6.98621782329276186e+01,4.09357738775108047e+01,6.63346721347383195e+00,-2.08496880294462166e+01,-4.93889346558850093e+01,-3.24871757754082253e+01,-1.64796850587783581e+01,-7.80119679056972792e+00,-1.09337140114392040e+00,2.65680039902351561e-01,0.00000000000000000e+00,0.00000000000000000e+00,4.27606535570067159e+00,1.27794491041023370e+01,1.51062778732895211e+01,-3.74872892728773088e+00,-2.42169792920469078e+01,-3.28479674211076755e+01,-3.91629977812341750e+01,-4.11761575149189838e+01,-2.25138096028410004e+01,-1.00277177377065776e+01,-4.73462437582213713e+00,-1.12850355060158103e+00,-1.56434044245379933e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.26982919692137969e-02,-1.11410371236288146e+01,-2.48437422830165779e+01,-2.77082100566174390e+01,-2.66403045835718792e+01,-2.27555102788986829e+01,-1.71797667728323766e+01,-8.05512327209894252e+00,-3.48691554029197714e+00,-2.09962784923808599e+00,-6.04561013514609891e-01,-2.06739573634011492e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-1.08534501510617720e+00,-2.43804653470445754e+00,-2.28607741321818603e+00,-1.95196743766728176e+00,-1.31119120763983932e+00,-7.09278887564592009e-01,-3.47711640247559461e-01,-2.18166471966646264e-01,-8.33238591250655414e-02,-3.65916979902863176e-02
6.15133891052455350e+00,4.79695505414911505e+00,5.91041202710943736e+00,4.49345392214565198e+00,3.95223161781569754e+00,4.83730345114891236e+00,5.83355361281612872e+00,5.31675044446421641e+00,3.78385596140036062e+00,1.89755801041266520e-01,-1.71170062437979253e+00,-9.13668477420351732e-01,-3.70436854501535184e-01,2.21170040837930897e-02,1.13454784627627356e-01,2.60567625395246019e+01,2.34435280542067481e+01,2.82903418196124790e+01,2.67308764869876292e+01,2.82103841121646219e+01,2.87859555909292801e+01,2.98789388792183601e+01,2.76631817121857253e+01,1.94252099301627972e+01,6.23392534937844989e+00,-3.35285939423134405e+00,-3.45551106191943935e+00,-1.13637443579335895e+00,2.01665872117694378e-01,3.31787118263712266e-01,6.76999441529974177e+01,7.47424458809551879e+01,7.84356032055819981e+01,8.36541116856499087e+01,8.63896641387531332e+01,8.86245722164641734e+01,8.98019382959119667e+01,8.62958296028719047e+01,7.45144618936652137e+01,2.86833839703369193e+01,5.86570458046526522e-01,-3.67917124014858254e+00,-8.99731040028237894e-01,5.88004455160504924e-01,4.80351384340744203e-01,9.86674786461507409e+01,1.25799481517175650e+02,1.18663767929051488e+02,1.19434276646187698e+02,1.24477778094754285e+02,1.33800870683192329e+02,1.30412691704237830e+02,1.20295106102187816e+02,9.73741593881510141e+01,3.10882049004491172e+01,-7.08366143825763483e+00,-1.09792415672371071e+01,-2.46518576937631595e+00,7.17168933125442165e-01,7.55852227417530997e-01,1.12718153792576089e+02,1.55051632263088379e+02,1.66620637547811185e+02,1.56765713941924872e+02,1.48801364446991983e+02,1.61216007823622249e+02,1.61787604266801623e+02,1.49604540835829965e+02,1.14973986550580904e+02,2.65540526385330224e+01,-1.36874729550497456e+01,-1.42465276008343249e+01,-5.67681674026672312e+00,1.22195736126404955e-01,8.17559531429280950e-01,1.62194217311446238e+02,1.86201826500602380e+02,1.83926971539265168e+02,1.91191762504442295e+02,1.59688090287579683e+02,1.85007599071227645e+02,1.81558652825503344e+02,1.66591236691572590e+02,1.17084418230677613e+02,2.15812172290492157e+01,-2.56016021919505654e+01,-1.90366008006988068e+01,-6.29072799713147912e+00,-2.89360099658528269e-01,6.82031221584975311e-01,1.71148812847919459e+02,1.73141631868065389e+02,1.67247789620361999e+02,1.64142533690417679e+02,1.57349806917470119e+02,1.83631935141692168e+02,1.74619462910560401e+02,1.58275424011227273e+02,1.05860334250012656e+02,1.91857544641316302e+00,-3.40926917443941377e+01,-2.39662999690505707e+01,-9.67923754545176607e+00,-5.20870327242853648e-01,6.06914951895493382e-01,9.17329132778146317e+01,1.67572447289543646e+02,1.48998504068174867e+02,1.36172054844812180e+02,1.41778376916560887e+02,1.49205733937266075e+02,1.35993823817650167e+02,1.15431547523143877e+02,7.28028148907836652e+01,-2.22273928727667993e+01,-3.93536713485047187e+01,-2.24963570648217832e+01,-9.43400380662976623e+00,-1.15765773339050737e+00,3.64881119237882467e-01,2.40794770015164872e+00,1.82149864740424107e+02,2.20895474046967365e+02,2.03892090135008203e+02,1.91421102309459258e+02,1.88311195998634417e+02,1.56868129447927146e+02,1.20004155979556785e+02,7.34283276369648945e+01,-1.05116904807522555e+01,-2.36195350502589356e+01,-1.44942232632853276e+01,-5.12068501096180562e+00,-5.13474363869605099e-01,7.40239951656537443e-01,0.00000000000000000e+00,1.11099235620783219e+01,1.00434491911414398e+02,9.28419563960989223e+01,8.51777796093910382e+01,7.08549315502648653e+01,4.40069188916762997e+01,1.20597717586586359e+01,-1.37498567885784979e+01,-4.09385352112021437e+01,-2.74812296377946694e+01,-1.38216122198193929e+01,-6.52622240265394904e+00,-7.77404752620701744e-01,3.18346015772285051e-01,0.00000000000000000e+00,0.00000000000000000e+00,4.33120656212093991e+00,1.46520889302419022e+01,1.70885320587123708e+01,-7.87046123792538438e-02,-1.93626599193579807e+01,-2.78868772592377603e+01,-3.38140841924427988e+01,-3.62498188162718620e+01,-1.97948189504396481e+01,-8.75179932500652313e+00,-4.05408371931168343e+00,-9.16593994275976320e-01,-1.09171894787775892e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,4.72225965001903253e-02,-9.58205026170591267e+00,-2.17124207607752027e+01,-2.45971746094394064e+01,-2.39159567843831589e+01,-2.04435976145274338e+01,-1.52973326494455542e+01,-7.18338776000717161e+00,-3.10871071246696351e+00,-1.85018643097603364e+00,-5.21599413663977107e-01,-1.69610454111755293e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-9.67623469907748279e-01,-2.15309355830163840e+00,-2.03541130342847554e+00,-1.75951855650209343e+00,-1.17880437034214713e+00,-6.37564452139645410e-01,-3.08288922007520394e-01,-1.93606700612664551e-01,-7.41759004044879738e-02,-3.10502321192961325e-02
4.89916727182893919e+00,3.76929195416564067e+00,4.74140080585353196e+00,3.87142418548770184e+00,3.19981619900565750e+00,4.00950569228579301e+00,4.84671024834910025e+00,4.47882191911609695e+00,3.37520587096158708e+00,6.98727191238313616e-01,-9.63887786917045797e-01,-5.31072192877900973e-01,-2.12558271279857630e-01,4.78949632805941161e-02,1.09609140361954308e-01,2.20043225801517970e+01,1.92965717131515540e+01,2.33273102756644164e+01,2.27681357539221949e+01,2.44351227888683162e+01,2.45501522760279407e+01,2.55954254308664382e+01,2.37460666256527979e+01,1.75250664226996342e+01,7.60017555508936304e+00,-4.47056183758622050e-01,-1.42532629546269285e+00,-3.28000920461141876e-01,3.41358371894684709e-01,3.37494861805535395e-01,5.71537211274161407e+01,6.32316923302305369e+01,6.69503943637880354e+01,7.28586805297226761e+01,7.65308167530376124e+01,7.83248807967054859e+01,7.97393203915578681e+01,7.69234431454536605e+01,6.82674068030238885e+01,3.22045288646249048e+01,7.08411167122200425e+00,5.66121546883600724e-01,9.54402676066481659e-01,9.30672454397475701e-01,5.01743096886931195e-01,8.24516480229380306e+01,1.04547289370513568e+02,1.00551016851865654e+02,1.02393879232747040e+02,1.08581310899937151e+02,1.17605835850742281e+02,1.14948697853455997e+02,1.07159548260383119e+02,8.86105421464123992e+01,3.78046145167788978e+01,4.41837168180738260e+00,-3.37313141926793802e+00,5.94711800897905096e-01,1.27039341521559801e+00,7.76636459022819192e-01,9.41872426481957916e+01,1.28231485035662502e+02,1.40259132483228029e+02,1.35945692053712662e+02,1.32196707264859668e+02,1.40445109767300352e+02,1.44403239445223875e+02,1.34461039191976425e+02,1.06254095884401224e+02,3.74329285506443412e+01,1.22387511763130319e+00,-4.67351645480653755e+00,-1.40315195120428382e+00,8.93967031064176076e-01,8.54254611476669590e-01,1.32972134327995917e+02,1.55203446524368701e+02,1.56116224587256681e+02,1.59688090287579683e+02,1.51055206772821265e+02,1.63476256619826529e+02,1.61044483581417410e+02,1.49398228040575646e+02,1.09748615999772099e+02,3.61766933232716141e+01,-6.14338260380162549e+00,-7.73589393479436627e+00,-1.55202138334055384e+00,6.83232045951940314e-01,7.74363654680310098e-01,1.42054969116194286e+02,1.48308352745519869e+02,1.47379372018944878e+02,1.46431169172798519e+02,1.43073186202506207e+02,1.64552346040156038e+02,1.57751981916820426e+02,1.44235527785962574e+02,1.03550211636215820e+02,2.28713751570429800e+01,-1.23506764952211618e+01,-1.15112426629344640e+01,-4.24760163258516865e+00,5.01293406149803111e-01,7.24277743621797421e-01,7.46068924280797887e+01,1.37202959428379643e+02,1.26555011175087486e+02,1.20546806390379857e+02,1.25050178654920288e+02,1.31130520385989627e+02,1.23163914459038892e+02,1.07883756828524739e+02,7.55160176160453176e+01,1.90955482625440376e+00,-1.84501141695958495e+01,-1.15548138891000320e+01,-4.49279708277900092e+00,-1.55129748518499394e-01,4.72057951455741087e-01,1.90841299141224696e+00,1.42420855442881106e+02,1.75295973244772142e+02,1.67146394321098398e+02,1.59265020382701067e+02,1.57673171747498856e+02,1.36406550573930986e+02,1.08448498435000303e+02,7.19796007611648321e+01,7.01548583673031700e+00,-9.09395821242351943e+00,-6.67846885697927561e+00,-1.86409549715010647e+00,2.13015668970334915e-01,7.22480500448117402e-01,0.00000000000000000e+00,8.80677803460158870e+00,8.48600617838815481e+01,8.29480611826852652e+01,7.67288302741295922e+01,6.68490320407804290e+01,4.74108551211860316e+01,2.32897818622327470e+01,3.10010461208326316e+00,-1.98474414234738319e+01,-1.47924651591450278e+01,-7.40079853519379061e+00,-3.41614676528728944e+00,-1.41168354672478708e-01,3.84628641137131466e-01,0.00000000000000000e+00,0.00000000000000000e+00,4.33500509512796928e+00,1.78965140373525564e+01,2.10162964670908465e+01,8.27481982060937860e+00,-6.26034905263793284e+00,-1.39197738778100941e+01,-1.92668695237253189e+01,-2.24330066250536078e+01,-1.23659454156033579e+01,-5.35936381298629883e+00,-2.38084794801318589e+00,-4.42595284746404527e-01,-4.22191897744802168e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,7.41467840959806612e-02,-4.82818853106622292e+00,-1.28669831302540345e+01,-1.54132691103298125e+01,-1.56250801450393375e+01,-1.34359596066576152e+01,-1.00192998344819024e+01,-4.74815565137999140e+00,-2.02560389137684549e+00,-1.18389080717666983e+00,-3.20957006847544191e-01,-9.81156928662239858e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-6.41101848460780888e-01,-1.39659626654453950e+00,-1.35591658738731180e+00,-1.18619064232067717e+00,-7.90156456835762966e-01,-4.26170537408661232e-01,-1.99902891254259862e-01,-1.27201031683744498e-01,-4.86196238933398056e-02,-2.08274579054497193e-02
6.02785815033677963e+00,4.81856022593540878e+00,6.05246982772383646e+00,4.55624397853137797e+00,4.07185181801877683e+00,4.99945720583975461e+00,6.13692658763260557e+00,5.63761780443501781e+00,4.04772262825809825e+00,4.45027545308953609e-01,-1.55664892597776383e+00,-7.68606574312466928e-01,-2.80617119513202506e-01,4.19847420476332570e-02,1.15912639920916702e-01,2.49754417814013649e+01,2.29932041746248643e+01,2.80602568420908050e+01,2.67912093984500430e+01,2.83212206845456080e+01,2.95374678065399543e+01,3.06126625354010571e+01,2.85012864055096280e+01,2.06545538270571996e+01,7.49635627891747447e+00,-2.27458450653437616e+00,-2.90203267485355898e+00,-9.41852662060839729e-01,2.42450989612181700e-01,3.33427571220035024e-01,6.44368405017395673e+01,7.29639902823355868e+01,7.77300322074759293e+01,8.33066447633694480e+01,8.57830815118779242e+01,8.91786691733076680e+01,9.01043238452899402e+01,8.68938597418343335e+01,7.59173628786879675e+01,3.07690128834402792e+01,2.65287991481579599e+00,-2.46837416445771618e+00,-4.96922007148579814e-01,6.84545063875380055e-01,5.22441388332982815e-01,9.41174017802569125e+01,1.23722200462621984e+02,1.18969932790498333e+02,1.21003591943711015e+02,1.25773476527849866e+02,1.36397210440400642e+02,1.34551362165536517e+02,1.24007978433400424e+02,1.01944643577989794e+02,3.64631257648999849e+01,-3.23876512013913587e+00,-8.33343746191013146e+00,-1.25432129344500787e+00,9.55885545215783172e-01,8.07963672227416829e-01,1.09817550515759478e+02,1.53859662021287136e+02,1.68211735207217629e+02,1.58068811996219068e+02,1.52165344018847890e+02,1.66286501599780422e+02,1.67060714320755551e+02,1.55931661136786005e+02,1.21766835606507257e+02,3.57647119312670370e+01,-7.04117634033621886e+00,-1.09131777876812208e+01,-3.95591223743332066e+00,5.64571333275610598e-01,9.39833980290033399e-01,1.56304590031862460e+02,1.84537445530681651e+02,1.85274335408125353e+02,1.85007599071227645e+02,1.63476256619826529e+02,1.98455352949058096e+02,1.89922858580537508e+02,1.72916594961737957e+02,1.25428847429169593e+02,3.13493095089472504e+01,-1.84456957394260925e+01,-1.47647613060396274e+01,-4.10441504025287340e+00,2.33154292504873684e-01,7.79447467917634751e-01,1.64604916324313365e+02,1.71625359904976051e+02,1.69811669572136651e+02,1.67859471099327152e+02,1.60550927177082087e+02,1.90959506172181989e+02,1.84392008621605157e+02,1.68382848224008967e+02,1.16262890378710225e+02,1.30206551333202132e+01,-2.55479449830958103e+01,-1.97429186672706223e+01,-7.42607813732128896e+00,-1.63162732304845993e-02,7.19367793418742796e-01,9.25870517799834118e+01,1.70868068817335285e+02,1.54990413149898700e+02,1.45875195291901861e+02,1.52457266491954044e+02,1.61301885831843293e+02,1.48909512100695196e+02,1.29816397748116799e+02,8.72296191042567131e+01,-8.59734700041594735e+00,-3.09345500162708369e+01,-1.80605068177134491e+01,-7.31758147826217797e+00,-5.81550404316809266e-01,5.24153290480020573e-01,2.38696957193948167e+00,1.78673829671866770e+02,2.18061373038633548e+02,2.03654157300073024e+02,1.92748226421764429e+02,1.90366783956134526e+02,1.60849977639321082e+02,1.24956889767041929e+02,7.91867692888172172e+01,-3.87459609427313900e+00,-1.91190411876080297e+01,-1.21332398470417964e+01,-3.94014228630782259e+00,-1.45170281244884763e-01,8.41308187294374732e-01,0.00000000000000000e+00,1.09116548475693325e+01,9.94236171331385492e+01,9.30617610262692949e+01,8.55177190354570769e+01,7.17065168103332411e+01,4.63614014900359308e+01,1.54438058213491214e+01,-9.73306543890438114e+00,-3.70261077745237586e+01,-2.50776101067592059e+01,-1.26491560463923722e+01,-5.85467996333176188e+00,-5.69071286395571474e-01,3.78578096461935576e-01,0.00000000000000000e+00,0.00000000000000000e+00,4.35311374364133030e+00,1.44838871835495873e+01,1.72822571541868619e+01,4.66125786667038577e-01,-1.81167728618703130e+01,-2.64003201654673916e+01,-3.21940892631215618e+01,-3.45441294738399662e+01,-1.88638261903732491e+01,-8.24347951829412828e+00,-3.80539255436386537e+00,-8.20999322018543531e-01,-8.14945911262790063e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,5.23365927140805459e-02,-9.13889409396129615e+00,-2.14755098277040410e+01,-2.42346302981258859e+01,-2.34928376730336943e+01,-1.99548758786597098e+01,-1.48608991812333215e+01,-6.96811600467360126e+00,-2.99470582380405181e+00,-1.77035609311659581e+00,-4.85799908543228853e-01,-1.53968339123231324e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-9.51643641550886876e-01,-2.12716490567123273e+00,-2.02807330888717807e+00,-1.73976583927750728e+00,-1.15839368338349646e+00,-6.18111036759419807e-01,-2.96319733024981435e-01,-1.86448692473424132e-01,-6.94031896174747975e-02,-2.79531883358160940e-02
5.53006550480428682e+00,4.60776221871682790e+00,5.81802186770436158e+00,4.30672146911659670e+00,3.95818189890711780e+00,4.90038310275335309e+00,5.96469818227807291e+00,5.57009366934368710e+00,4.14251344905809216e+00,7.21830705105591330e-01,-1.25152715418490823e+00,-6.30794153431955218e-01,-2.17196799211817587e-01,5.73945077529166778e-02,1.16165155028283382e-01,2.27460783492172389e+01,2.18543662634329792e+01,2.70043347423937838e+01,2.59629851372919589e+01,2.76654578645124687e+01,2.89506681858562906e+01,3.00014906275299431e+01,2.82512651772270971e+01,2.07619853005199104e+01,8.33224004643123095e+00,-1.21316713969550993e+00,-2.27320128357085549e+00,-6.89814884447353505e-01,2.78467473717834091e-01,3.13554086358694140e-01,5.86166020563888566e+01,6.85475679906239037e+01,7.34174187178770836e+01,7.99226806673965768e+01,8.27142576421754967e+01,8.53849611757633085e+01,8.69320265653809230e+01,8.47218860523885695e+01,7.39620407197140679e+01,3.14950511273392024e+01,4.31393233924613195e+00,-1.38256174138556354e+00,2.63807124957254370e-02,8.07178418149430477e-01,4.87009432538159093e-01,8.74578809057628632e+01,1.17437120147174085e+02,1.14333511477341773e+02,1.16933594483937497e+02,1.23727271302197721e+02,1.32242311845087613e+02,1.32453984293864892e+02,1.24144769935938157e+02,1.03734597293882942e+02,4.11128439927618459e+01,1.83771266885812801e+00,-5.65845622588335129e+00,-3.09607352792880708e-01,1.21899475529685630e+00,8.06991225154192193e-01,1.01879413236140678e+02,1.45682632461545779e+02,1.62316420406286511e+02,1.57459268114913101e+02,1.50976546247894646e+02,1.63985199479198911e+02,1.68505144118521258e+02,1.57584578680525141e+02,1.26314379347048444e+02,4.31534922085658721e+01,-2.26809043408875283e-01,-6.44141217688469325e+00,-2.13978583580205717e+00,9.02405530564582281e-01,9.78582883662664216e-01,1.45149912655600161e+02,1.75787360805486117e+02,1.80431843983645166e+02,1.81558652825503344e+02,1.61044483581417410e+02,1.89922858580537508e+02,1.96015642975616089e+02,1.78428879621437346e+02,1.29832815759460033e+02,4.13464390152265011e+01,-8.89689538484457110e+00,-1.01606940746520422e+01,-2.20166225122354486e+00,6.49354468529762863e-01,9.26801959586299517e-01,1.52151572487376995e+02,1.64126354054707491e+02,1.67393305560804805e+02,1.66712713512746660e+02,1.61915595405170450e+02,1.90845370822331290e+02,1.86967119719453308e+02,1.74830192052124858e+02,1.24411965419686069e+02,2.57428189416646482e+01,-1.61584083862482437e+01,-1.39771567356150381e+01,-4.96778807751706974e+00,6.34750372893544856e-01,8.83418601789723312e-01,9.03660200319234690e+01,1.68719063465067137e+02,1.56705910957478011e+02,1.50660977159592818e+02,1.58165100916984414e+02,1.67359970339805130e+02,1.57600454046129386e+02,1.39851061006929797e+02,9.95707359509371912e+01,6.03531307139756734e+00,-2.08931912954982550e+01,-1.31032823076230205e+01,-4.94631284943165550e+00,6.26111214103515223e-02,6.86212070903084559e-01,2.30289135943015699e+00,1.69364606623659768e+02,2.07286420913741296e+02,1.95705916319007429e+02,1.86268911020137978e+02,1.85178218426871183e+02,1.59250153765923216e+02,1.25883867533185295e+02,8.23828790361046686e+01,3.12743676762447409e+00,-1.40396594225500930e+01,-9.40466111448119335e+00,-2.68530735348396288e+00,2.18240243508045911e-01,9.11350936046818827e-01,0.00000000000000000e+00,1.03242479035723758e+01,9.52421955332646917e+01,9.05401544605758630e+01,8.33476668980124629e+01,7.09363892877972972e+01,4.75460445553870059e+01,1.87580623802957689e+01,-4.86103767246951346e+00,-3.12275114023496485e+01,-2.16964737246183539e+01,-1.08832081031429428e+01,-4.99768921131870947e+00,-3.62005779010402873e-01,4.17647551043623000e-01,0.00000000000000000e+00,0.00000000000000000e+00,4.35585452458010636e+00,1.51944415770214700e+01,1.80346160377275488e+01,2.39134897437599658e+00,-1.48473745208608232e+01,-2.30078486705348908e+01,-2.87290459139626293e+01,-3.11813151555142518e+01,-1.70233599278377064e+01,-7.40795608420962637e+00,-3.37478449471376463e+00,-6.90829613137208032e-01,-4.30273529276764821e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,5.70753584758240118e-02,-8.26630306207898791e+00,-1.98308484278793458e+01,-2.24289761996328316e+01,-2.18134239964569012e+01,-1.84898096272913257e+01,-1.36666461404729773e+01,-6.38305820414085279e+00,-2.72543926016396343e+00,-1.60105341766872322e+00,-4.42855398877914364e-01,-1.29917315672183287e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-8.86461951409325821e-01,-1.97590102111010890e+00,-1.89897972613905175e+00,-1.63263127109942663e+00,-1.08025105676916056e+00,-5.72776938831526916e-01,-2.70203357702463953e-01,-1.71202231367522606e-01,-6.44087143559276265e-02,-2.46906549145006031e-02
4.55668208609057235e+00,4.17376110131743250e+00,5.29692496305720439e+00,3.82724190425904975e+00,3.64372744449811226e+00,4.50668695297642596e+00,5.43634686479216001e+00,5.20570803373440771e+00,3.99675669996564231e+00,9.43159930178428141e-01,-8.68362901158960976e-01,-4.96356071359097539e-01,-1.76628257186151855e-01,7.48619677104737091e-02,1.07483098829434062e-01,1.90788937441386217e+01,1.91994302605291196e+01,2.39245223808492860e+01,2.33133010097470255e+01,2.47721131931578498e+01,2.61441275732454663e+01,2.73042048095157774e+01,2.61769459489117047e+01,1.95726787828996471e+01,8.43816580231058921e+00,-1.98728582750058891e-01,-1.54806598851028787e+00,-3.89063349275213077e-01,2.86595421620402357e-01,2.78314023428905710e-01,4.83364053489739263e+01,5.87448597603528668e+01,6.41701238041416815e+01,7.04841477373063725e+01,7.33110804182672098e+01,7.54673196762397538e+01,7.72594715234700686e+01,7.55066490640530219e+01,6.62769990165090519e+01,2.95061760138240921e+01,5.13901380280116715e+00,-4.65977767236270546e-01,4.70044238469279785e-01,8.10400119396358698e-01,4.40797272398148254e-01,7.48477699964616221e+01,1.03383747175037769e+02,1.02439302830150098e+02,1.05379335428649341e+02,1.12499426406396523e+02,1.20337501934302324e+02,1.20250767973060093e+02,1.14789633422399632e+02,9.75590337437768369e+01,4.26510204940283586e+01,5.84843627718942560e+00,-3.06004970951846067e+00,5.78881163207360605e-01,1.32137864911320624e+00,7.57906873498358502e-01,8.66918789288536402e+01,1.29949749693071766e+02,1.46134710589665644e+02,1.43643028584770320e+02,1.38985467057216908e+02,1.50016174993478842e+02,1.56825156106176564e+02,1.49614470451037477e+02,1.21398316463299722e+02,4.61581684062592856e+01,5.69994696126108913e+00,-2.41636057398189408e+00,-4.85042879981165520e-01,1.13991144235705222e+00,9.43385483794066393e-01,1.24120679661572666e+02,1.54924900152036940e+02,1.61781497250703040e+02,1.66591236691572590e+02,1.49398228040575646e+02,1.72916594961737957e+02,1.78428879621437346e+02,1.73636563772747991e+02,1.29657555266967364e+02,4.75595157172399183e+01,-1.03421505318493012e+00,-5.33713009952451323e+00,-2.82420776323670020e-01,1.00680155186235942e+00,9.35418844599505528e-01,1.31247416538414200e+02,1.46639984400320031e+02,1.52858887483533039e+02,1.53006869031763046e+02,1.50951318250706578e+02,1.78635988631329951e+02,1.76319093553085764e+02,1.67434258978037150e+02,1.24803353449714777e+02,3.55685348673560853e+01,-6.43481746956756240e+00,-8.36269699930458010e+00,-2.55219606178481717e+00,1.11690840504752265e+00,9.36693700345341496e-01,8.20970690420440405e+01,1.56085723959542264e+02,1.48339041459347470e+02,1.45481400102534792e+02,1.53187842280547301e+02,1.62124562193137791e+02,1.56021595171686812e+02,1.41051626041571978e+02,1.04587644343212219e+02,1.91416660249340893e+01,-1.03238003222102197e+01,-7.51513151414828773e+00,-2.40557517385755437e+00,6.42099607561194108e-01,7.96983212855006284e-01,2.01842077144703280e+00,1.49372359496878460e+02,1.83471639295619923e+02,1.75880321011791864e+02,1.68698231655698351e+02,1.68667984861382365e+02,1.47435665338758383e+02,1.18721961862670142e+02,8.00990750283432931e+01,9.65250696452291557e+00,-8.25973944424679374e+00,-6.25786680700603615e+00,-1.32359058060986978e+00,5.63302892061812499e-01,9.20812690532553102e-01,0.00000000000000000e+00,8.83701794610088953e+00,8.38619217077715717e+01,8.12083804405571215e+01,7.52647873577331410e+01,6.49561738009658001e+01,4.51393504183847583e+01,2.02714695978866217e+01,-5.81891676948031233e-01,-2.40522507373407102e+01,-1.72317718883087245e+01,-8.60446406004737696e+00,-3.97189146882532151e+00,-1.63589669935601201e-01,4.14507213641262529e-01,0.00000000000000000e+00,0.00000000000000000e+00,3.84596173049139090e+00,1.41076867009060489e+01,1.68057050226234956e+01,3.33114723502658139e+00,-1.14923500387970083e+01,-1.87966101857809100e+01,-2.38140407529911542e+01,-2.62675494057430861e+01,-1.43019332868197235e+01,-6.15464330114003744e+00,-2.74186452692945881e+00,-5.24821963723818397e-01,-1.74712154884135856e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,5.22950358332824397e-02,-7.19400412420502278e+00,-1.71679034280070297e+01,-1.93661206609475549e+01,-1.89462402540630883e+01,-1.59909401322341242e+01,-1.16531837058485621e+01,-5.48669583406769679e+00,-2.31457565778615804e+00,-1.34338837545851963e+00,-3.64992882367838112e-01,-9.84490971730971332e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-7.66165648186550308e-01,-1.70292079068383617e+00,-1.65511170954618514e+00,-1.42813872978369716e+00,-9.43107661609160819e-01,-4.94097934519621140e-01,-2.28229660738426321e-01,-1.46727908458001599e-01,-5.48014441196107427e-02,-1.93332575601621384e-02
2.49802683839809614e+00,2.64884732516063170e+00,3.41763187320070116e+00,2.59195190661693964e+00,2.43081937490715427e+00,3.06543441149900753e+00,3.71260432578201272e+00,3.72246864473115480e+00,3.07799911021116346e+00,1.34922656119396600e+00,3.08560570143337903e-02,-4.09190062393896894e-02,1.01924189034007413e-02,1.02818148725008551e-01,8.72893414177424859e-02,1.11642684967011334e+01,1.17069845532266168e+01,1.49952507999978195e+01,1.56240171423445897e+01,1.66564690510807871e+01,1.78736925639152275e+01,1.89495611252379490e+01,1.84502244662329282e+01,1.49806360845883795e+01,8.51400138622334701e+00,2.70753865236291880e+00,6.08940838954348140e-01,4.29012177802768457e-01,3.54969492474353832e-01,2.22344094402834452e-01,2.70298936655183724e+01,3.55923643659122888e+01,4.12023032918498231e+01,4.69573466190986721e+01,4.96976241587167209e+01,5.16171911622745085e+01,5.31707614132505313e+01,5.22987118502223467e+01,4.80410928622926789e+01,2.69253860352287937e+01,9.85501624969175971e+00,3.38935765920718479e+00,1.97190142391799550e+00,9.17301523176029754e-01,3.95232113595141765e-01,4.36075864278915688e+01,6.40104093534506546e+01,6.76277847270159640e+01,7.21941805387854743e+01,7.80354169997550002e+01,8.48577243842327249e+01,8.47642928318789473e+01,8.23198936274151549e+01,7.35320846931879260e+01,4.28981633148961947e+01,1.55953640639002789e+01,4.52912363436604615e+00,3.32208529624007287e+00,1.53696981482035855e+00,6.37820549305392448e-01,5.18001085861244732e+01,8.31659678146662031e+01,9.73386931025338100e+01,9.93008270980365069e+01,9.89375708753059797e+01,1.06426468198856497e+02,1.13743310803354646e+02,1.11744710448184122e+02,9.63064061951063053e+01,5.07179160438461807e+01,1.97224316025796291e+01,7.42245553918523449e+00,3.77519463289682200e+00,1.75489213531273336e+00,8.26284459662434356e-01,7.14490710575021524e+01,9.81013380289252126e+01,1.08324724561792905e+02,1.17084418230677613e+02,1.09748615999772099e+02,1.25428847429169593e+02,1.29832815759460033e+02,1.29657555266967364e+02,1.10379359525174479e+02,5.80412094638847478e+01,1.84072234520251534e+01,7.09927672424223477e+00,4.77393859303547163e+00,1.89104885523313837e+00,8.66634600912438935e-01,7.75719389355999454e+01,9.71915678836939776e+01,1.07607842280420016e+02,1.11960985159491287e+02,1.12029652320513051e+02,1.30573945879295138e+02,1.36007325695947969e+02,1.29797271633414880e+02,1.06121772967065667e+02,5.33224713032904560e+01,1.72600863602144763e+01,5.28084284769053269e+00,3.39930619918493582e+00,2.01338775454703667e+00,9.13878400176226569e-01,5.28599705547240148e+01,1.04392574331336192e+02,1.05743399506653219e+02,1.10198451562949359e+02,1.16213413888425450e+02,1.23564466585644340e+02,1.23821584643729395e+02,1.16951114592699568e+02,9.52190400146362492e+01,4.23584767157589965e+01,1.29498759557410370e+01,5.08279581984819817e+00,3.07726736610944052e+00,1.65357582356308219e+00,8.35665798164992868e-01,1.21780794589232144e+00,8.77684798869666025e+01,1.10422973614130356e+02,1.12446502010960501e+02,1.10543137519846212e+02,1.12817870832021043e+02,1.04660144385001743e+02,8.89926886448284478e+01,6.68825186915380669e+01,2.53710352073663259e+01,7.36450163608265118e+00,2.36419189599986002e+00,2.09954770430455406e+00,1.24537926742153515e+00,8.00894270255885998e-01,0.00000000000000000e+00,5.09044072647861512e+00,5.40940653777443643e+01,5.64718488959366667e+01,5.33060808157336936e+01,4.87226107019329717e+01,3.95263453844323180e+01,2.62226489463479240e+01,1.42334611227641155e+01,-1.12404722301355209e+00,-2.82362105537198627e+00,-1.43985221849264544e+00,-5.20169043111671225e-01,4.27548347651437621e-01,4.15949235123562688e-01,0.00000000000000000e+00,0.00000000000000000e+00,2.96373466405868591e+00,1.34122896792878716e+01,1.63712179761728791e+01,9.22072368237800255e+00,1.46628315452397895e+00,-3.49846970216674436e+00,-6.93452439537290743e+00,-9.59488990616629245e+00,-5.24105366793712601e+00,-2.06876296097459633e+00,-7.75030739089670684e-01,-2.14242095699769160e-02,7.28346086701686379e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,5.87248837988694483e-02,-2.03123475992050428e+00,-6.63592005815590102e+00,-8.10876365064653015e+00,-8.47168345127021460e+00,-7.08108673220225615e+00,-4.92733082728221206e+00,-2.40599459276845318e+00,-9.46445890219794195e-01,-5.13909178704383574e-01,-1.12987936921234183e-01,-1.79542749025044870e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-3.41199906559314925e-01,-7.49683758429722347e-01,-7.82377976436681499e-01,-6.87607988634503009e-01,-4.48087984904206371e-01,-2.21277533763373502e-01,-9.03970649045833102e-02,-6.20682036564267209e-02,-2.18937971454270380e-02,-5.47488827148129992e-03
-1.27401062426413647e+00,-5.73055746024924595e-01,-3.24305779676341610e-01,1.53271320634188052e-01,-1.17035912266983469e-01,1.12327099224042645e-01,2.27293828026310762e-01,6.78234693682300716e-01,1.17410165431561730e+00,2.11745323434897914e+00,1.78799575354406648e+00,8.88274370163988913e-01,3.88306853613790304e-01,1.39712786342559403e-01,4.88758017750158535e-02,-2.85190814648333246e+00,-2.07415198276271218e+00,-1.67257805749941313e+00,1.17337769752228449e+00,1.79862136049582122e+00,2.00969072102357993e+00,2.71987773040106040e+00,3.34149639508772633e+00,5.76811171500521702e+00,8.96120760684429740e+00,8.58696377327936844e+00,5.07142070129771216e+00,2.13701195758327511e+00,5.39725863458690891e-01,1.33212191198404217e-01,-9.32236594300784560e+00,-5.04931712025607826e+00,-8.05362762948164113e-01,4.89203060267066014e+00,8.23441431695486159e+00,8.88836357879803529e+00,1.03150314720656766e+01,1.15318650637737008e+01,1.57523178094505276e+01,2.45919232747090639e+01,2.08648832589422319e+01,1.17288155425011844e+01,5.36393255858162998e+00,1.31634129127930155e+00,2.99553374509547998e-01,-1.16276001645570020e+01,-8.83206881612639449e+00,1.51818989515368785e+00,8.24505001100200730e+00,1.38784890216166161e+01,1.65416670181117382e+01,1.90865612217115093e+01,2.31321925214230220e+01,2.87759280783278975e+01,4.41769189114066805e+01,3.67281703625251055e+01,2.03576800236581761e+01,8.97958856239886671e+00,2.23653017855944247e+00,4.43629756353613625e-01,-1.12414180670343757e+01,-8.71567617474776135e+00,3.16505335814329403e+00,1.79606552634159975e+01,2.37281183091403030e+01,2.29655003420324029e+01,3.40603331484275031e+01,3.76903609882111112e+01,4.54279040477537919e+01,6.02864348357641617e+01,4.79994505549287283e+01,2.74751319910063465e+01,1.22876439043268029e+01,2.96504843910117577e+00,6.26690912185153159e-01,-2.35371011443072646e+01,-9.30785740872030409e+00,8.24830596758895851e+00,2.15812172290492157e+01,3.61766933232716141e+01,3.13493095089472504e+01,4.13464390152265011e+01,4.75595157172399183e+01,5.80412094638847478e+01,7.65175164634691214e+01,5.88937053060628415e+01,3.14995397969225408e+01,1.44095794848527810e+01,3.55914096929992363e+00,8.07285235834059089e-01,-2.08262627581972595e+01,4.05503751355361786e+00,2.33493821246476934e+01,3.58532384894693479e+01,3.93893405013304374e+01,3.97389780230100911e+01,5.39372404734139934e+01,5.68724810071893643e+01,6.70113754323042201e+01,8.52227655166486926e+01,6.31130965067427070e+01,3.28465513646103346e+01,1.48786859963350775e+01,3.84334884591475046e+00,9.12172856779552399e-01,-4.91734932280739656e+00,-1.14943570841604470e+00,1.85645359011409425e+01,3.63290808587049696e+01,3.83650110245324001e+01,4.10804380098216200e+01,5.38991114648563467e+01,6.17346767416489470e+01,7.10921059030210643e+01,8.45557628935849124e+01,5.73723938947519656e+01,2.89005972549222570e+01,1.34956921757274078e+01,3.46806326339448168e+00,8.42777216712334076e-01,-3.40696553693236148e-01,-3.27230362743722125e+01,-3.15150465854455035e+01,-1.15430390995700733e+01,-2.75542094997904075e+00,2.92667207447984579e+00,2.09355342142979879e+01,3.09449623304786030e+01,4.05925901081877925e+01,5.68907038293224474e+01,3.84879276774708003e+01,1.94630858244725893e+01,8.90235332134158597e+00,2.50797504803624216e+00,5.07382821901323666e-01,0.00000000000000000e+00,-1.94465784855582169e+00,-9.65703314815172797e-01,1.22630291668314904e+01,1.32458047791242937e+01,2.11413506292615025e+01,3.18990403057828509e+01,4.10999593668163925e+01,4.64440278328771612e+01,4.66683695293273644e+01,2.70302679494482732e+01,1.34491223699163580e+01,6.69089514751834269e+00,1.70757195446587318e+00,4.21142947861954497e-01,0.00000000000000000e+00,0.00000000000000000e+00,1.78366334533100912e+00,1.49761980958886962e+01,1.83518089807467177e+01,2.38222398550604595e+01,2.95985505265841624e+01,2.88635324204879780e+01,2.82192039042957177e+01,2.47438992302382879e+01,1.33448096721950922e+01,6.26504257441353118e+00,3.24043682050906856e+00,1.03790303400017825e+00,2.80827523860741002e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,9.80978973893192885e-02,9.10726315813155551e+00,1.54991178951592747e+01,1.52493956452826218e+01,1.31321076420907783e+01,1.12102263064231007e+01,8.74518450758595911e+00,3.95609443749714851e+00,1.83011974234061525e+00,1.16812913262196072e+00,3.83027209207353780e-01,1.47075790312559629e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,5.18828616403224641e-01,1.22860169955604603e+00,1.03384998716879783e+00,8.32864241949234696e-01,5.72171648354729889e-01,3.29625695763629434e-01,1.85450353840460269e-01,1.09384465124518909e-01,4.30407663211265223e-02,1.99630503436383291e-02
-2.46211692617473332e+00,-1.74256377071694257e+00,-1.80922074614424599e+00,-9.16500262123308040e-01,-1.15365078252228925e+00,-1.16504386204490307e+00,-1.32968846185421641e+00,-8.45382451661888967e-01,-1.50939871442443444e-03,1.79627615140952646e+00,2.00504635207085391e+00,1.02487037625807931e+00,4.34081596573354600e-01,1.12594380373100114e-01,1.77886774640371344e-02,-7.85919035208533412e+00,-7.21732357998647789e+00,-8.16977570932962394e+00,-5.27268564609069035e+00,-4.93522826096678546e+00,-5.29115610085642718e+00,-4.97224738082395845e+00,-4.05365538926596169e+00,6.13575750485851612e-02,6.38358584143817609e+00,8.49135455761767410e+00,5.44670070966418685e+00,2.21209833222913321e+00,4.60131545506551998e-01,5.66289817291502837e-02,-2.16003654091454393e+01,-2.05148176335221422e+01,-1.83230943240463873e+01,-1.43421715656032003e+01,-1.17070390430257216e+01,-1.18555511965534155e+01,-1.09470728002154996e+01,-9.20594027136825055e+00,-2.73528432217701223e+00,1.59757280864077984e+01,1.92148559193160580e+01,1.17812045852046516e+01,5.17386984918552439e+00,1.09882504925678015e+00,1.63771474365370595e-01,-3.12081213009362983e+01,-3.67495963757289843e+01,-2.69282822108203348e+01,-2.13102527459783140e+01,-1.74532253246708180e+01,-1.76861856311442907e+01,-1.46656044618842962e+01,-9.10434811191023208e+00,8.48088551569040727e-01,3.09112996803251505e+01,3.45009493226516710e+01,2.08602088501434650e+01,8.63432217838044558e+00,1.85637034652442945e+00,2.15021307438388154e-01,-3.39119146113773340e+01,-4.48741853798051480e+01,-3.77596283946384830e+01,-2.17715773331023392e+01,-1.51539270327673670e+01,-1.97045531611792519e+01,-1.02606142153616897e+01,-5.22750183656953027e+00,9.02943038676946230e+00,4.52541336065496509e+01,4.56350438112461845e+01,2.76976058865518517e+01,1.20867501936010715e+01,2.58211388369575978e+00,3.44370754093456577e-01,-5.61120685426007384e+01,-5.17319924807422851e+01,-3.63659195267270974e+01,-2.56016021919505654e+01,-6.14338260380162549e+00,-1.84456957394260925e+01,-8.89689538484457110e+00,-1.03421505318493012e+00,1.84072234520251534e+01,5.88937053060628415e+01,5.88532550495026072e+01,3.25175222142121072e+01,1.40080349661418175e+01,3.17211628354291353e+00,5.33575198435775722e-01,-5.56966232794548546e+01,-3.61153438323975351e+01,-1.91642179216649815e+01,-7.04515631121874542e+00,-3.10080314739703011e+00,-1.07790975433263281e+01,2.28095931384996842e+00,8.22126865993739209e+00,3.00044088338713841e+01,7.20276306391946548e+01,6.30268496072896198e+01,3.49040910854159847e+01,1.52299062522973987e+01,3.46259299719695601e+00,6.24767114885190211e-01,-2.75662976427395137e+01,-4.50876848269226471e+01,-2.38627235134826599e+01,-5.91840592115271491e+00,-6.12464826747923574e+00,-6.45232865685759549e+00,7.60226707555014425e+00,1.91275213710791974e+01,3.86876828812977678e+01,7.62286146352944343e+01,5.87918754007360533e+01,3.02240897988473982e+01,1.37989691892048878e+01,3.20626594892492189e+00,5.85119897064289907e-01,-8.75160389471287825e-01,-7.26426362502630667e+01,-8.07649354748356672e+01,-5.93651174674479876e+01,-4.87410772580859231e+01,-4.37355185190381306e+01,-2.03248820566918624e+01,-2.63860544639484429e+00,1.73214054663289971e+01,5.31320371984921636e+01,4.04351434820611999e+01,2.10705253227149711e+01,9.20226514335524826e+00,2.32964110177538997e+00,2.30358225111696430e-01,0.00000000000000000e+00,-4.21622706487746957e+00,-2.29162861860375955e+01,-8.81889766529885044e+00,-6.67633656181255564e+00,3.75092089594988520e+00,1.96145807623409638e+01,3.53809339320677410e+01,4.63449993042735926e+01,5.31270990725469048e+01,3.19021575659504641e+01,1.59032045223238718e+01,7.85586796199837689e+00,1.79247499726215054e+00,3.03225304394653172e-01,0.00000000000000000e+00,0.00000000000000000e+00,8.54830843732968582e-01,1.17775660377190956e+01,1.42684097142463528e+01,2.32913648355459699e+01,3.30306980567494080e+01,3.41863262157097765e+01,3.48470346281475329e+01,3.21199205792069264e+01,1.74430689293768566e+01,8.02493975660814662e+00,4.03945776731001782e+00,1.21797265911155139e+00,2.94953625681595222e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,8.92037725410361054e-02,1.11871029253056076e+01,2.02809090089228761e+01,2.06757725244526682e+01,1.84890627084491221e+01,1.57411107117430831e+01,1.20407432349637951e+01,5.52968189537609511e+00,2.49724435499458863e+00,1.56147649557776713e+00,4.96955175293055162e-01,1.79629726232982734e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,7.24981604185400252e-01,1.69613189398917963e+00,1.49655287537446413e+00,1.23490499416263977e+00,8.38747297419313087e-01,4.68157898267075989e-01,2.50013761640382748e-01,1.51869437703165466e-01,5.99435083036840913e-02,2.61749263965700626e-02
-1.54503383818066098e+00,-1.09941883454599387e+00,-1.13073043972129428e+00,-6.32976045274777022e-01,-7.43234160437393765e-01,-7.76986395327416757e-01,-8.87230163586647191e-01,-5.99524256772273834e-01,-1.19639803348619567e-01,9.66479089503794464e-01,1.13863947915330921e+00,5.84210512524714676e-01,2.46894421125100044e-01,6.17553670493150228e-02,6.86817886286883884e-03,-5.07698351312797858e+00,-4.66539452839780111e+00,-5.33981106733581878e+00,-3.68556020801517148e+00,-3.60851442801723854e+00,-3.75740803305477611e+00,-3.57798016703586530e+00,-2.99560081919756405e+00,-5.05822019542971679e-01,3.31595998771638900e+00,4.75603319688205506e+00,3.10285144648553279e+00,1.25478378143410541e+00,2.46627351599074146e-01,2.12934663781409739e-02,-1.40181706769182313e+01,-1.36362368921668473e+01,-1.23563275718941092e+01,-1.03521648758835152e+01,-9.10425261433415933e+00,-9.05088286195454828e+00,-8.62047526159651056e+00,-7.77548321735577197e+00,-3.74820236888983294e+00,7.86645388455301475e+00,1.04733898877028739e+01,6.57355016198545083e+00,2.87548286386364582e+00,5.81035077152211143e-01,8.56803666084278992e-02,-2.02976814300001820e+01,-2.38523580596434286e+01,-1.82386110396698840e+01,-1.50240938615739239e+01,-1.33453332661916004e+01,-1.30960626200470838e+01,-1.17684479358872487e+01,-8.47840030933535083e+00,-2.46172162645309811e+00,1.60544507264334548e+01,1.90520416028760344e+01,1.17976262827203620e+01,4.83275904678736090e+00,1.00178150835507274e+00,1.03351767546041418e-01,-2.21438145214954716e+01,-2.88543330680981640e+01,-2.53846822859708574e+01,-1.69709867492494659e+01,-1.31941414926009966e+01,-1.51153138387435373e+01,-1.02160834608550246e+01,-6.79626223129800788e+00,1.59728873591456733e+00,2.40012965680060439e+01,2.56566006863015055e+01,1.57261320901908199e+01,6.84983086582948175e+00,1.42568506400989081e+00,1.78755524819020989e-01,-3.57933700799109928e+01,-3.42379125919706269e+01,-2.57191810968456203e+01,-1.90366008006988068e+01,-7.73589393479436627e+00,-1.47647613060396274e+01,-1.01606940746520422e+01,-5.33713009952451323e+00,7.09927672424223477e+00,3.14995397969225408e+01,3.25175222142121072e+01,1.88563791894408936e+01,8.12041186472090182e+00,1.78297446387216185e+00,2.65703069326022556e-01,-3.51816663893307648e+01,-2.48506011213626508e+01,-1.55769136752007391e+01,-8.42908945832220802e+00,-6.41089070376568504e+00,-1.14433341439152567e+01,-3.65040845660164504e+00,8.37439339956424535e-03,1.36040763894016070e+01,3.94309051677529894e+01,3.55343618428322188e+01,1.98300053286076512e+01,8.74791179811069952e+00,1.91259658343279382e+00,3.21616482297398976e-01,-1.75213590402956747e+01,-2.93035631624905086e+01,-1.69353567330304564e+01,-6.68261454897845031e+00,-7.07742455050982411e+00,-7.33315029990755818e+00,8.21056029330402004e-01,7.69256543074151367e+00,1.94033541397179157e+01,4.27510383820502256e+01,3.35668594621604228e+01,1.73959705178482693e+01,7.91313406356427240e+00,1.79769039213609672e+00,3.11567752541267506e-01,-5.52024651685399492e-01,-4.52537282916101873e+01,-5.06894023228243356e+01,-3.84514420144061688e+01,-3.23069912462815978e+01,-2.95750181128773413e+01,-1.59658959752038943e+01,-5.23431236018531543e+00,7.02564716705979109e+00,2.92851827088767962e+01,2.28020810576067632e+01,1.20056671168371043e+01,5.21997218936424634e+00,1.30237725468425891e+00,1.08249384659437564e-01,0.00000000000000000e+00,-2.65812118516123874e+00,-1.55918650411316744e+01,-7.69230640580327218e+00,-6.45949884611336600e+00,-2.46004219414140968e-01,9.13760193097787088e+00,1.86373100058739745e+01,2.54033265505723840e+01,3.00447831782484229e+01,1.81543177455131932e+01,9.08536060253878119e+00,4.47546107648044700e+00,1.00531909062982794e+00,1.55569625948772911e-01,0.00000000000000000e+00,0.00000000000000000e+00,3.22460688940116702e-01,5.87830235246733324e+00,7.10827202586549234e+00,1.25263218283219082e+01,1.83277672860633487e+01,1.92533172975737372e+01,1.98610722559886490e+01,1.85079392114621548e+01,1.00597107483292323e+01,4.63447974624875147e+00,2.31681641634653435e+00,6.91719902589563618e-01,1.62176922235315213e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,4.75754576462215500e-02,6.36120359378872013e+00,1.16627276764205376e+01,1.19327192352483635e+01,1.07286344765266222e+01,9.15312343281522267e+00,6.99583119216461213e+00,3.22553806168767876e+00,1.44714860289522873e+00,9.03601284815341632e-01,2.88263379641564621e-01,1.03627538678669515e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,4.24088123862618516e-01,9.90392669750700061e-01,8.78197445125653897e-01,7.24996624643459597e-01,4.92487279695721036e-01,2.74203622910376477e-01,1.45331700886829784e-01,8.86900252789637605e-02,3.51373044668700923e-02,1.54474843559639034e-02
-6.14362680347263601e-01,-4.27056866580943217e-01,-4.23879737878694318e-01,-2.26635228004064465e-01,-2.75502010239610684e-01,-2.79484542878991549e-01,-3.11348810324496184e-01,-1.87581265423492433e-01,-4.67903750444539121e-04,4.30043961214355008e-01,4.78060001551694147e-01,2.47676166161913874e-01,1.07258407610460182e-01,2.79439179897086228e-02,4.43204772321072714e-03,-2.00680441313729263e+00,-1.82305657995145087e+00,-2.05210840652990667e+00,-1.33977199183272466e+00,-1.29669287580966475e+00,-1.30746485898803577e+00,-1.21980002298275192e+00,-9.92734771578618558e-01,2.47339910390876709e-02,1.54623469195176688e+00,2.06358051476180959e+00,1.32359237821010733e+00,5.39233502809598697e-01,1.10152262598830056e-01,1.23262092727760703e-02,-5.60854076281550551e+00,-5.31782577012770741e+00,-4.64164818959887526e+00,-3.71567342306020487e+00,-3.18477936272248874e+00,-3.06821918730432897e+00,-2.87070639863358146e+00,-2.53652025255383995e+00,-8.51419555265655048e-01,3.75777637833037881e+00,4.58873145970944485e+00,2.83667154681948031e+00,1.25312485547038510e+00,2.59757192219396804e-01,4.53427483536197676e-02,-8.10977274437464857e+00,-9.22176696963323472e+00,-6.74254884136785826e+00,-5.26234561907166398e+00,-4.49293482360109753e+00,-4.12858006564632607e+00,-3.60198960168575288e+00,-2.32164361834172528e+00,1.13748230088373425e-01,7.52883416342173994e+00,8.30797266356900721e+00,5.09439988836019619e+00,2.12260531149983800e+00,4.47506485833098600e-01,5.59867026185789027e-02,-8.69037007746473833e+00,-1.10010476873540046e+01,-9.24522747248915344e+00,-5.75845706489653253e+00,-4.17818342253312647e+00,-4.65833488100792081e+00,-2.49539103245057436e+00,-1.04372211951815141e+00,2.26753124293793373e+00,1.11760684029828816e+01,1.12057927427756656e+01,6.85807394153102123e+00,3.05110017002481460e+00,6.38868797642027531e-01,9.32287618834361925e-02,-1.42429287281904049e+01,-1.31072480697585547e+01,-9.30357862419458570e+00,-6.29072799713147912e+00,-1.55202138334055384e+00,-4.10441504025287340e+00,-2.20166225122354486e+00,-2.82420776323670020e-01,4.77393859303547163e+00,1.44095794848527810e+01,1.40080349661418175e+01,8.12041186472090182e+00,3.70517322847234798e+00,8.09511491901047764e-01,1.26623871693848145e-01,-1.38476347035481062e+01,-9.16529207460895101e+00,-5.03286495876660034e+00,-1.79625500227102308e+00,-1.03251884448305731e+00,-2.91527539841420058e+00,6.50617781517727756e-01,2.16737944803297733e+00,7.55337731335350071e+00,1.76861942381722415e+01,1.54565120459853524e+01,8.48027758047884284e+00,3.81561051330597190e+00,8.56181955506202019e-01,1.51257129324585238e-01,-6.50154178376415981e+00,-1.06608432655003806e+01,-5.37499922441507572e+00,-8.60747951858898186e-01,-9.27032382238317298e-01,-8.52511270556576384e-01,2.59612817875274304e+00,5.45266764813363825e+00,1.00436540955152438e+01,1.91001186561548657e+01,1.45767212535505433e+01,7.54325046212252559e+00,3.45260529104069702e+00,7.96689342452077121e-01,1.47933416779472859e-01,-2.11427802636889345e-01,-1.78016806704480750e+01,-1.97265378264637654e+01,-1.44713631770857702e+01,-1.19256759425958894e+01,-1.07455882789252524e+01,-5.10937160225414555e+00,-8.07286694108770297e-01,4.03833902758278551e+00,1.28471379262207659e+01,9.77534801926541697e+00,5.13852056973190852e+00,2.26653606453296597e+00,5.76309707595381249e-01,6.27761708599146734e-02,0.00000000000000000e+00,-1.03731862120115359e+00,-5.70264621429309404e+00,-2.35197400530896239e+00,-1.92584780502654040e+00,6.10606446329676089e-01,4.45257124060984388e+00,8.24478493051434569e+00,1.09405279909805877e+01,1.26623795950479856e+01,7.59830858385922525e+00,3.81228584311715579e+00,1.89041798966388397e+00,4.33415532959520622e-01,7.51902928604941678e-02,0.00000000000000000e+00,0.00000000000000000e+00,1.84212310600071510e-01,2.65013623520659758e+00,3.19392285311924473e+00,5.35922948421790135e+00,7.67977074880806576e+00,7.99820232045976187e+00,8.20956160260633716e+00,7.62913605530560979e+00,4.13769004026012599e+00,1.91899236402250373e+00,9.63449357731646860e-01,2.90664238186581603e-01,7.01723262019919442e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.06671291796069780e-02,2.65361144472327215e+00,4.78236327046578857e+00,4.86120875068240377e+00,4.35013941024442996e+00,3.71864163663638081e+00,2.84939398913735698e+00,1.31593052283222312e+00,5.91975576699237171e-01,3.71471627909859936e-01,1.19643602009959313e-01,4.37879984802999889e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.72985880312988782e-01,4.03295078710502963e-01,3.55023288506646106e-01,2.93016019282004658e-01,1.99900878868576354e-01,1.11847973609508253e-01,5.98054391939268140e-02,3.63757474610588299e-02,1.44844952852189700e-02,6.52605601328678890e-03
-1.07411283755421902e-01,-6.97454308739928752e-02,-6.45459807523687673e-02,-2.52368620370864299e-02,-4.02158953353991475e-02,-3.37893938273451794e-02,-3.72876786776980135e-02,-1.16044074510681262e-02,2.26422145143235082e-02,1.03128623537664429e-01,1.04325157399991514e-01,5.38249234164807494e-02,2.36166202053460887e-02,7.04181902220122821e-03,1.92606095613325032e-03,-3.10932214952931441e-01,-2.83079851303218943e-01,-2.98975836794212579e-01,-1.44252063387245139e-01,-1.22257362571398659e-01,-1.20619258641466123e-01,-9.55928004594736175e-02,-5.67061067693517759e-02,1.28232544924019198e-01,4.02753904221687165e-01,4.70138013772074370e-01,2.96031730500976198e-01,1.21724189696581317e-01,2.75980815182373142e-02,5.02741676194913382e-03,-9.18394831460721650e-01,-7.91429484432816022e-01,-5.92611077954800503e-01,-3.53821537926117535e-01,-2.06717943209331234e-01,-1.72868505505244685e-01,-1.12576701844057075e-01,-4.92790190633524555e-02,2.69453443228931000e-01,1.07167646171503450e+00,1.09575121638984507e+00,6.47684659320257983e-01,2.89132920075021727e-01,6.56279701354657019e-02,1.38883571410267810e-02,-1.30601579133484358e+00,-1.38586050813038808e+00,-8.34766627486194679e-01,-4.78439503094318930e-01,-2.47524772732372306e-01,-6.98618978392766821e-02,-9.14370870621291493e-03,2.36663265014059293e-01,6.51685079326371874e-01,1.97963873685122294e+00,1.93263344552546878e+00,1.14740671791493298e+00,4.87318467691716883e-01,1.11536867573867146e-01,1.90447782846304321e-02,-1.38479173868583283e+00,-1.59137061649645717e+00,-1.08486047932840646e+00,-3.45509219440098936e-01,-2.89498548229793935e-02,-3.61818187176840764e-02,4.85164686858244987e-01,7.45024059839434538e-01,1.30478926102025694e+00,2.83850415847154069e+00,2.57967503039587420e+00,1.51521173974082179e+00,6.90407921970693339e-01,1.59912529298714912e-01,2.73814384821194357e-02,-2.36818368918376754e+00,-1.88539622925938510e+00,-1.02170440846272337e+00,-2.89360099658528269e-01,6.83232045951940203e-01,2.33154292504873711e-01,6.49354468529762863e-01,1.00680155186235942e+00,1.89104885523313837e+00,3.55914096929992363e+00,3.17211628354291308e+00,1.78297446387216185e+00,8.09511491901047653e-01,2.06276393996494001e-01,3.55256776915698347e-02,-2.17753532950757478e+00,-1.06444623353237722e+00,-1.40061270173878372e-01,6.08359861953155612e-01,7.69045135164985072e-01,5.12783932321125513e-01,1.29064590066736384e+00,1.52859718850903903e+00,2.48541134314743850e+00,4.21056794683205382e+00,3.47564119766057189e+00,1.85638129360790005e+00,8.27716175946528243e-01,2.05229560973558239e-01,4.21280860180017550e-02,-9.59458139779949759e-01,-1.45419953138718583e+00,-3.01955653565646964e-01,6.80528820162168313e-01,7.02588885271739350e-01,7.96193539819020302e-01,1.51495007176688312e+00,2.03890383880573900e+00,2.84783275897922294e+00,4.39937179669995260e+00,3.23696426243871960e+00,1.65726685194671575e+00,7.64327848503235874e-01,1.85885250021938453e-01,3.82870056660710029e-02,-3.44363339255825338e-02,-3.07788637754833783e+00,-3.29820529681667285e+00,-2.14218218123815873e+00,-1.63291129338923224e+00,-1.36544436348633380e+00,-2.29309182093523689e-01,5.39361674154868243e-01,1.40275381091271245e+00,2.96119752983230544e+00,2.18466622231270291e+00,1.13515312488225062e+00,5.09300400103467554e-01,1.37638346268759232e-01,2.02406334330959142e-02,0.00000000000000000e+00,-1.75281174450877236e-01,-7.25952152488182678e-01,1.07390171611831536e-02,8.04498628269041949e-02,5.93393426494532417e-01,1.32389281232548273e+00,2.01225097245548534e+00,2.49936590284992377e+00,2.73980037583225799e+00,1.64106368801804425e+00,8.24662964018625266e-01,4.12746233746159485e-01,1.00982594648727719e-01,2.07241321030035910e-02,0.00000000000000000e+00,0.00000000000000000e+00,7.10687260477130267e-02,7.22293442297753940e-01,8.73295086843740576e-01,1.28016017651141634e+00,1.70670813614153660e+00,1.72555410603644055e+00,1.74376797561249264e+00,1.59307080321662475e+00,8.69636103561859608e-01,4.04782546143870547e-01,2.06910652942458667e-01,6.54400786650629479e-02,1.65048141317679850e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,5.01374185516257048e-03,5.70948141483084370e-01,1.00507166088580124e+00,1.00546892626164164e+00,8.86701984261135334e-01,7.58385591630257316e-01,5.85405998766104885e-01,2.70651581015920129e-01,1.23312648846740425e-01,7.81139104230105102e-02,2.61277608596278757e-02,9.60290766477272031e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.51722500480134703e-02,8.24380581043249738e-02,7.16269734512684220e-02,5.86622343990569339e-02,4.01391131908809887e-02,2.25546549244738971e-02,1.23593496314201301e-02,7.56171564602679640e-03,3.08714467694210133e-03,1.40943673874901771e-03
3.33531140001403241e-03,6.96812546693098989e-03,1.26083987213175576e-02,1.17116643031228724e-02,1.04797871716747898e-02,1.54902856802131353e-02,1.89796153312878357e-02,2.09864216230165358e-02,2.16369411931777826e-02,2.10187897643482197e-02,1.28632818129620751e-02,6.40519772346871685e-03,3.35476548798755705e-03,1.51118707514303480e-03,8.88576174551026707e-04,2.62824539506004672e-02,3.98275444051624170e-02,6.01621348078606316e-02,8.11092422280649678e-02,9.36830107539621537e-02,1.01422694533714206e-01,1.07386475927976829e-01,1.08153365033006835e-01,1.07232159660731949e-01,1.02744392987984143e-01,7.37876836120329588e-02,3.98750395291124840e-02,1.76698802063763281e-02,5.50645665948683912e-03,1.92969304592781679e-03,4.94341188960042005e-02,1.29644449139616813e-01,1.69983799872969521e-01,2.50876710758446753e-01,2.89482343423943411e-01,2.94901811736848041e-01,3.17494196209674062e-01,3.32261748508002108e-01,3.28396844462928550e-01,2.96143460170548323e-01,1.94812764273940731e-01,1.00121883268399464e-01,4.83950316338635708e-02,1.44859199597726796e-02,3.86891427165180456e-03,1.10400053638476381e-01,2.17851983833016238e-01,3.02982480315542813e-01,3.75892791330644294e-01,4.70459296445143837e-01,4.86918132357580524e-01,5.41104806325733212e-01,5.69583378306045995e-01,5.58428489618937984e-01,5.11722942827022687e-01,3.46364645263198101e-01,1.71306245136072621e-01,7.88811005703254908e-02,2.47214427777144863e-02,7.14068788924049347e-03,1.38200690210074251e-01,2.72876631878486209e-01,4.41660909618352637e-01,6.23370109715165932e-01,6.50872854069926010e-01,6.57553365717727822e-01,7.89355561757556945e-01,7.95862796105067494e-01,7.85751342177689271e-01,6.74895970354142949e-01,4.46280772160490502e-01,2.44704082261146538e-01,1.10599014793698797e-01,3.08985505360270217e-02,1.12434621147258895e-02,1.38310151050574121e-01,3.71219629388837291e-01,5.62476051519746334e-01,6.82031221584975422e-01,7.74363654680310209e-01,7.79447467917634862e-01,9.26801959586299517e-01,9.35418844599505639e-01,8.66634600912438824e-01,8.07285235834059089e-01,5.33575198435775722e-01,2.65703069326022556e-01,1.26623871693848145e-01,3.55256776915698347e-02,1.67169530585227662e-02,1.77278188175091445e-01,4.44551549213473451e-01,6.60894768433380353e-01,7.89303535342129381e-01,8.24599079186400408e-01,9.29239855457515529e-01,1.00694577716286893e+00,1.01329584402410622e+00,9.72805529907581512e-01,8.71649682334448395e-01,5.34309505462378875e-01,2.80001199931763978e-01,1.29903161893859614e-01,3.92564292926486716e-02,1.59767524500038713e-02,2.20585420719003916e-01,4.75531961671967485e-01,6.43853484610007576e-01,7.97101421678484856e-01,8.41344594311002392e-01,8.92739481299701487e-01,9.85399180819531928e-01,9.90565164580919810e-01,9.63630771429548005e-01,8.23602159195598982e-01,4.84621041609488101e-01,2.36589413959897243e-01,1.16453579177549532e-01,3.45688541338247043e-02,1.16679542512799148e-02,4.20778416295268520e-03,1.66552765599612379e-01,2.90913406689588372e-01,4.36674670647155205e-01,4.82148664060030041e-01,5.28433775054235944e-01,6.12831284188187331e-01,6.02216655912332421e-01,5.67378697103692820e-01,5.04071065355129133e-01,2.98020248346482719e-01,1.52973525303377850e-01,7.58218780851908219e-02,2.52907432346979877e-02,8.75267846617397947e-03,0.00000000000000000e+00,1.32167358742227448e-02,2.72619209235528182e-01,3.79065168605008385e-01,3.55760547499161028e-01,3.88557613867958840e-01,4.08100834898369735e-01,4.04403519296861080e-01,3.84899542319151244e-01,3.20615915617173008e-01,1.74907887784577831e-01,9.19674703183132186e-02,4.82630195635453674e-02,1.58866667458337947e-02,6.43307101325363978e-03,0.00000000000000000e+00,0.00000000000000000e+00,3.15990790715896183e-02,1.92107754685833382e-01,2.25121425134311381e-01,2.31396819996087549e-01,2.30083312098878001e-01,1.92258255588284660e-01,1.67334046137935594e-01,1.35852336024612608e-01,7.31704841763126945e-02,3.68307249695428718e-02,2.04109141341182847e-02,8.35572012575699560e-03,3.59177865302270829e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.14390657579479800e-03,6.25087033738614545e-02,8.74648800614164501e-02,7.58522108168237924e-02,5.89338096235634823e-02,4.93757010043594166e-02,4.10893690138479928e-02,1.94928361317232048e-02,9.48127483008789733e-03,6.44209033269723015e-03,2.46318696050007446e-03,1.44497400218550906e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.34341931388823291e-03,5.90958673370476154e-03,4.45362332021123457e-03,3.17404799460715027e-03,2.35607682494822250e-03,1.46872352768463200e-03,9.22520100220015904e-04,5.37123581084434504e-04,2.22425724435997517e-04,1.52796924401501057e-04
7.28730476606340449e+00,4.92893776070889711e+00,5.78443928814716113e+00,4.75391958418271887e+00,3.81132055379297130e+00,4.63686888743251302e+00,5.49080507672637630e+00,4.72552383175474944e+00,3.08580490983558997e+00,-6.35786593080245654e-01,-2.41802307544906148e+00,-1.28786731372145491e+00,-5.57974647686733660e-01,-6.14352111025100733e-02,1.00047617592414095e-01,3.10052638363864652e+01,2.52718666144188404e+01,2.92141568565337195e+01,2.66616430106949984e+01,2.83307356843890723e+01,2.73332835890860615e+01,2.81904926035622942e+01,2.51603358861594515e+01,1.59861478528363836e+01,2.37229560479853774e+00,-6.98311027461735812e+00,-5.45157562137962515e+00,-1.94294087275969418e+00,5.01613277844985481e-02,3.50878149867284439e-01,8.22032574730075680e+01,8.28945001593672401e+01,8.29905582975212184e+01,8.53163622118253500e+01,8.78411965682928724e+01,8.93614026122205303e+01,8.96419229370783341e+01,8.43994890639196598e+01,7.13432600802128007e+01,2.16687350995630403e+01,-6.26376530950404575e+00,-7.64769838858214790e+00,-2.62122528619949469e+00,1.62196801917603661e-01,4.20202465398759439e-01,1.14460643476176273e+02,1.34274261109123529e+02,1.19361090528774298e+02,1.16164573965064335e+02,1.17634621532302106e+02,1.26754461652593307e+02,1.19226210422490894e+02,1.05068313809495450e+02,7.82742574001458848e+01,8.58748592015484036e+00,-2.39883026351172646e+01,-2.03621005749633355e+01,-6.32229896583233320e+00,-2.83923199418245509e-01,5.80461945114284172e-01,1.28851607402901976e+02,1.61953081460052516e+02,1.63821921018007572e+02,1.44138476719541131e+02,1.35344071017853224e+02,1.45935684927660958e+02,1.38906523086269829e+02,1.22915275858855679e+02,8.36245697814076578e+01,-6.72679703885145042e+00,-3.86091464548566634e+01,-2.83322185177659129e+01,-1.19435648015856550e+01,-1.40010281571928097e+00,4.59946420192771155e-01,1.88285774498962752e+02,1.94719179901653746e+02,1.79100051506540098e+02,1.71148812847919459e+02,1.42054969116194286e+02,1.64604916324313365e+02,1.52151572487376995e+02,1.31247416538414228e+02,7.75719389355999454e+01,-2.08262627581972630e+01,-5.56966232794548546e+01,-3.51816663893307648e+01,-1.38476347035481080e+01,-2.17753532950757478e+00,1.77278188175091445e-01,2.14194860047220402e+02,1.81173295492078893e+02,1.58735121707286652e+02,1.47532295053067884e+02,1.36809802108158948e+02,1.56995393766529617e+02,1.38665960139036571e+02,1.16756836156699379e+02,6.09751953467902084e+01,-4.49117804460431103e+01,-6.66923612620816613e+01,-4.10122022525697858e+01,-1.76364765506020866e+01,-2.67298024727874095e+00,4.06531423557787500e-02,9.78200885612430255e+01,1.66354240692793496e+02,1.34253288550867694e+02,1.10789418980071275e+02,1.13093129963200113e+02,1.16227756135670262e+02,9.45963428999044567e+01,6.90102817807265723e+01,2.38027956392877975e+01,-7.02331900574606038e+01,-6.97001754719645419e+01,-3.79691155718828242e+01,-1.67700243469091319e+01,-3.23322403237482270e+00,-2.40585671257057238e-01,2.68365230374729880e+00,2.02919645250462565e+02,2.41891036665237834e+02,2.14685620786081472e+02,1.97488142515294726e+02,1.88688372630224876e+02,1.47747414865770139e+02,1.05454558227094040e+02,5.43202989687596443e+01,-3.44866919770160436e+01,-3.97720915394281462e+01,-2.27262896129653100e+01,-9.10872958901158292e+00,-1.77314744865318308e+00,3.94742079433222925e-01,0.00000000000000000e+00,1.30833622790250388e+01,1.11652056475626850e+02,9.96841666972503759e+01,8.82247217696619686e+01,6.94033928042455699e+01,3.67191204016006267e+01,-4.92727030684141865e-01,-2.92421401569519510e+01,-5.70684124961290706e+01,-3.70483870744872590e+01,-1.84595265476980153e+01,-8.79244432185286584e+00,-1.42251275689617707e+00,1.47680502671966307e-01,0.00000000000000000e+00,0.00000000000000000e+00,4.76745785188847471e+00,1.60130099189820712e+01,1.60254147792965078e+01,-4.31468364020425632e+00,-2.68379723717008751e+01,-3.63038560930638710e+01,-4.25234560456919439e+01,-4.40984206566314896e+01,-2.40628923000053128e+01,-1.08293418409362729e+01,-5.08486591340468941e+00,-1.24966711125792296e+00,-2.00468627752529660e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.64452809340810591e-02,-1.13591021207003759e+01,-2.53926877922737191e+01,-2.85397027806507282e+01,-2.73595325467239938e+01,-2.36502646546207380e+01,-1.79952062166220763e+01,-8.40194536580078299e+00,-3.65889038724842264e+00,-2.17918519422403145e+00,-6.21796058320781220e-01,-2.18912938280174441e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-1.12952085331216789e+00,-2.52646274308750973e+00,-2.28330476492127010e+00,-1.95284645652480870e+00,-1.32220326063721094e+00,-7.31340320879062089e-01,-3.58692220065451484e-01,-2.17707986751150911e-01,-8.19677243078438533e-02,-3.65057649005705448e-02
6.56867108628706031e+00,4.79149992514619782e+00,5.62430399884944610e+00,4.61582732313449107e+00,3.78796668593504249e+00,4.63820999522847011e+00,5.57243708622536271e+00,4.94528245699419156e+00,3.46420648439641043e+00,-3.10716843114963448e-02,-1.88300239080891529e+00,-9.92576643510230117e-01,-4.15469204560976468e-01,-1.25186851274246124e-02,1.06463402423865997e-01,2.80487053001883417e+01,2.37069137068487450e+01,2.79229515664687433e+01,2.62118467025367750e+01,2.81027979945871813e+01,2.76096658910312769e+01,2.85454199743311676e+01,2.60215864187039401e+01,1.77444941535349763e+01,4.88332157202295036e+00,-4.41329038222223868e+00,-4.00178664377338933e+00,-1.36098239713630531e+00,1.66687810164171002e-01,3.56405601900850522e-01,7.39134713708873505e+01,7.75659358913831198e+01,7.96459185059685666e+01,8.31484184408407145e+01,8.64108760307648112e+01,8.83117681634628298e+01,8.88147413045066259e+01,8.47238878610016570e+01,7.30287307428143606e+01,2.68571229947187433e+01,-8.43406800889150765e-01,-4.46874104392997307e+00,-1.30486445789232963e+00,4.71706429242563896e-01,4.66831528814360297e-01,1.04558653784308291e+02,1.26770929310384574e+02,1.17077692129325243e+02,1.15990262019514418e+02,1.19557294517038343e+02,1.28108729711893488e+02,1.23369532631475352e+02,1.10903619736318660e+02,8.73160657716059347e+01,2.20855531228662194e+01,-1.29244612291133425e+01,-1.39494604120841998e+01,-3.56650272263161483e+00,3.21915199747183078e-01,6.67327160172338285e-01,1.19801453708124996e+02,1.54669597289924297e+02,1.62162916198264213e+02,1.48004746311812568e+02,1.41379411835842916e+02,1.50562102419991362e+02,1.48142181949372372e+02,1.33852660248388077e+02,9.79940820877612992e+01,1.28000238370884567e+01,-2.28028453441068173e+01,-1.93359439939048201e+01,-7.94406804129136290e+00,-4.46387658684090749e-01,6.41876867868840240e-01,1.71004992110892829e+02,1.88470820354253448e+02,1.78123531620238452e+02,1.73141631868065417e+02,1.48308352745519841e+02,1.71625359904976051e+02,1.64126354054707491e+02,1.46639984400320060e+02,9.71915678836939776e+01,4.05503751355361786e+00,-3.61153438323975422e+01,-2.48506011213626472e+01,-9.16529207460895101e+00,-1.06444623353237722e+00,4.44551549213473451e-01,1.81173295492078893e+02,1.87475891524661336e+02,1.62517286665385285e+02,1.54071483438390089e+02,1.46292226010929113e+02,1.68731323465559740e+02,1.56003089378616778e+02,1.37109882362243582e+02,8.41606518979164093e+01,-1.58291511589329819e+01,-4.52355744807159681e+01,-2.98085383998898941e+01,-1.22789779757250486e+01,-1.32853332699037963e+00,3.39038588517921846e-01,9.27256991271412119e+01,1.65798031643999053e+02,1.40108844019697017e+02,1.23756896687393521e+02,1.27969783305190916e+02,1.32986548433329602e+02,1.15622733472259128e+02,9.37449717847523374e+01,5.12900403994625975e+01,-3.99792222182149786e+01,-4.96849616262425684e+01,-2.77070521945157395e+01,-1.20094334015332773e+01,-1.92147202984796062e+00,1.15635000350718289e-01,2.45975666293818174e+00,1.84890740252485841e+02,2.22046575205693870e+02,2.02733973644326795e+02,1.89707835517041445e+02,1.84337796270089370e+02,1.50575526728590461e+02,1.12721514103327493e+02,6.56417652656227517e+01,-1.74467863071154277e+01,-2.80094429223525232e+01,-1.67396648333770948e+01,-6.42218883818803121e+00,-9.70853977240034749e-01,5.71830625111643176e-01,0.00000000000000000e+00,1.16933795841089108e+01,1.03214805221853538e+02,9.48176777356104310e+01,8.57165785442192316e+01,6.94948574539707238e+01,4.19142308105387045e+01,9.16321081557636496e+00,-1.71204158111279838e+01,-4.38904174834794532e+01,-2.92916684778659508e+01,-1.47126841351175699e+01,-6.99003965448567666e+00,-9.72719566467813546e-01,2.55327171201757852e-01,0.00000000000000000e+00,0.00000000000000000e+00,4.60402350473487054e+00,1.63385921668669880e+01,1.78079335395340763e+01,-2.10073685670880500e-01,-1.96648439531946728e+01,-2.85499520238921818e+01,-3.48015968829742945e+01,-3.70232006253531765e+01,-2.02611637326994583e+01,-9.02241883763641717e+00,-4.21453455632821061e+00,-9.87827938352018764e-01,-1.34822493564819956e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,4.82565093036287293e-02,-9.42440442689963476e+00,-2.18197076353928132e+01,-2.45866312481468192e+01,-2.37835979786543632e+01,-2.04315218958383547e+01,-1.54397345747361499e+01,-7.29988898608613912e+00,-3.13371324766987858e+00,-1.86924394167173724e+00,-5.29262735499587245e-01,-1.84101583896654236e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-9.84169409485766700e-01,-2.19970906376044129e+00,-2.03871160364201831e+00,-1.74307846578773984e+00,-1.17454717328276281e+00,-6.37857227756792766e-01,-3.09487332860239217e-01,-1.93272686249187226e-01,-7.34032027882364491e-02,-3.22900624671383987e-02
5.73248430395426301e+00,4.36033752262914120e+00,5.27886312447360506e+00,4.21967961174517825e+00,3.55540005159894434e+00,4.40203777792709872e+00,5.31002267455463528e+00,4.86298295289472104e+00,3.55933268854290841e+00,3.77240357727522346e-01,-1.41511385141406643e+00,-7.37289192533024274e-01,-2.94796780468447761e-01,2.22023973742712481e-02,1.07633780191649306e-01,2.44092367898348819e+01,2.15290342753404147e+01,2.58071125054185231e+01,2.46991678234270609e+01,2.65341581337404193e+01,2.65584729667268888e+01,2.75385462473954732e+01,2.54407983045223389e+01,1.80899051586903958e+01,6.50095278257977149e+00,-2.35260098166512410e+00,-2.76301445214398900e+00,-8.71896240855725368e-01,2.47553699737260963e-01,3.35162778913886683e-01,6.40542494754134282e+01,6.98826677537038847e+01,7.30432006677266088e+01,7.80479323398658948e+01,8.14105026269867977e+01,8.33013882470417144e+01,8.42684656559517435e+01,8.12096476805604226e+01,7.07182804637672433e+01,2.92065556387048986e+01,2.92659789884103727e+00,-2.05976668919833816e+00,-2.64051706207182602e-01,6.88907287282050751e-01,4.68475340784005490e-01,9.22168181662484727e+01,1.15747090393693938e+02,1.09674524027245639e+02,1.10309829080135472e+02,1.15605033589585901e+02,1.23229985312711889e+02,1.21022543545502714e+02,1.10984755238200620e+02,9.04096023034888248e+01,3.12717310321132977e+01,-3.69899760867851546e+00,-8.53770523633470724e+00,-1.48027146270741405e+00,8.18769741695372311e-01,7.09134597681329248e-01,1.06543066397053678e+02,1.41525585756847590e+02,1.52516394799021583e+02,1.44811611807147159e+02,1.39190355374960973e+02,1.47819799032656789e+02,1.49025330833984953e+02,1.37233255965467322e+02,1.05865856163401190e+02,2.74683284790288909e+01,-9.62376089528567213e+00,-1.12203321877952735e+01,-4.45588605080257327e+00,2.85131466073496487e-01,7.67923007308243699e-01,1.50939739632120023e+02,1.72019185733848559e+02,1.71184578765137843e+02,1.67247789620362028e+02,1.47379372018944878e+02,1.69811669572136680e+02,1.67393305560804833e+02,1.52858887483533039e+02,1.07607842280420030e+02,2.33493821246476934e+01,-1.91642179216649815e+01,-1.55769136752007391e+01,-5.03286495876660123e+00,-1.40061270173878372e-01,6.60894768433380353e-01,1.58735121707286652e+02,1.62517286665385285e+02,1.67212253754388655e+02,1.53210290345703896e+02,1.46736440370455483e+02,1.70258081417947295e+02,1.61855715123737610e+02,1.46521769586988256e+02,9.86240558264928211e+01,6.91033263224524053e+00,-2.73134424289582540e+01,-1.96310880174856095e+01,-7.78777086598175305e+00,-2.15489227722056087e-01,5.87522277997589160e-01,8.55613229213311683e+01,1.54981171488370592e+02,1.38399889421113954e+02,1.27771912984301920e+02,1.32513266425413576e+02,1.38666784953564076e+02,1.26273860275768740e+02,1.08083778797121013e+02,7.00919621662426664e+01,-1.51905287382556455e+01,-3.22695877123058352e+01,-1.87770154359948300e+01,-7.84071044510906034e+00,-8.62976733583811106e-01,3.67414717923481682e-01,2.21124184997941864e+00,1.65157241496391521e+02,1.99806604081741114e+02,1.85538735665976787e+02,1.75608117122567933e+02,1.72940588406181433e+02,1.45940423128095262e+02,1.12959825985599736e+02,7.08532838789546702e+01,-4.24130117107391857e+00,-1.81778150533561167e+01,-1.15870858241146220e+01,-4.06271728220296602e+00,-3.21118598414438794e-01,6.85556676814949806e-01,0.00000000000000000e+00,1.03054255279005815e+01,9.36346566603875203e+01,8.81519298696746034e+01,8.04713300240297684e+01,6.73640975397976973e+01,4.40271588728060550e+01,1.56747238013597947e+01,-7.56617165120005897e+00,-3.25104089004987671e+01,-2.24221749922088698e+01,-1.13045320480466529e+01,-5.32640766339853755e+00,-5.77248113382359374e-01,3.25723315999536189e-01,0.00000000000000000e+00,0.00000000000000000e+00,4.37239915775542531e+00,1.60971907543903932e+01,1.84415822854736717e+01,2.83514754558040405e+00,-1.40252535204708071e+01,-2.20936412649224536e+01,-2.79219283029018257e+01,-3.05056036284706487e+01,-1.67388606892973328e+01,-7.37901506758410175e+00,-3.40735149546352645e+00,-7.52681848531549069e-01,-7.63402047291203145e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,5.73066661814613798e-02,-7.67451245937954418e+00,-1.83196993847767757e+01,-2.08759893078505421e+01,-2.03854420338791407e+01,-1.74084377054823065e+01,-1.30873757680257654e+01,-6.18017074893135554e+00,-2.64702397255103383e+00,-1.57435415682488267e+00,-4.45102247858990885e-01,-1.46671588961965804e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-8.41883198837384494e-01,-1.86389331871451969e+00,-1.76478625349000828e+00,-1.52239085898291981e+00,-1.01827832841466748e+00,-5.48457410702927861e-01,-2.62263314429390215e-01,-1.66082120311411396e-01,-6.42596573159747858e-02,-2.74149309961847013e-02
5.25198466181637702e+00,4.06008042078731535e+00,5.12720544734251238e+00,4.13835584667952361e+00,3.48934935649027889e+00,4.33825867683531019e+00,5.28019063009693301e+00,4.86520322759444124e+00,3.66085585505536493e+00,8.15367041175035223e-01,-9.91165434936657208e-01,-5.08186441280552459e-01,-1.91017827010600993e-01,4.76164887280116703e-02,1.11773018253799608e-01,2.26776420020750926e+01,2.01256996082023996e+01,2.42576542774274060e+01,2.37728223313465890e+01,2.55090681996273396e+01,2.57800388119166222e+01,2.68726611953108012e+01,2.49413813671113402e+01,1.84710590042884384e+01,8.06098505580723490e+00,-4.79453584379996245e-01,-1.57224227154564011e+00,-4.03570316487564140e-01,3.40465971043361681e-01,3.42436024335200762e-01,5.87247997737901173e+01,6.50751197583075083e+01,6.84932737516497525e+01,7.47125214479855941e+01,7.80741415813065203e+01,8.04359613864819778e+01,8.15471625185350462e+01,7.86255369688072818e+01,6.96884239702060313e+01,3.20729581520578577e+01,6.59221263559084480e+00,3.01320735577538801e-01,7.51855731441981257e-01,8.96254438540063814e-01,5.08088834545579848e-01,8.45119850105703421e+01,1.07778664803745187e+02,1.03624506436788678e+02,1.06346934804848800e+02,1.11729822110193410e+02,1.19886384221109523e+02,1.18650264134933465e+02,1.09609906554999142e+02,9.08762441170570554e+01,3.77464228127600165e+01,3.39304221865751909e+00,-4.06746419987050345e+00,4.06738898962079654e-01,1.22131616627881789e+00,7.60312011252218478e-01,9.85875910462838760e+01,1.32040730312558054e+02,1.44383472287526985e+02,1.39626698363029760e+02,1.35541412305366947e+02,1.44791682601967835e+02,1.47853474826713921e+02,1.37272188009438537e+02,1.08419624784965137e+02,3.77987578409238054e+01,4.10207324350948754e-01,-5.22821717274602182e+00,-1.71223881715471249e+00,8.88149721244250512e-01,8.73147629964038496e-01,1.38122222946802594e+02,1.59916055136552615e+02,1.62303405624688850e+02,1.64142533690417679e+02,1.46431169172798519e+02,1.67859471099327152e+02,1.66712713512746632e+02,1.53006869031763046e+02,1.11960985159491287e+02,3.58532384894693479e+01,-7.04515631121874542e+00,-8.42908945832220802e+00,-1.79625500227102330e+00,6.08359861953155612e-01,7.89303535342129381e-01,1.47532295053067884e+02,1.54071483438390089e+02,1.53210290345703896e+02,1.62127831660807459e+02,1.47739284514200563e+02,1.68890536094103965e+02,1.63444962688483571e+02,1.49609165067199797e+02,1.06560638416361158e+02,2.24893123713529484e+01,-1.36077650314852416e+01,-1.20237704933663210e+01,-4.38037092450989451e+00,5.24218056502882446e-01,7.43903874876189142e-01,8.31076742141076323e+01,1.50905179581333073e+02,1.38077557288602918e+02,1.32672453025500801e+02,1.37480421071810525e+02,1.43536870570761209e+02,1.34305038628269159e+02,1.17689130642214124e+02,8.27132582665579292e+01,3.74486795999074840e+00,-1.86252329956429854e+01,-1.16217216141811548e+01,-4.50382847650576945e+00,-8.08581366963575104e-02,5.31516810488395719e-01,2.14621549707361359e+00,1.55299448605504239e+02,1.90886564654467008e+02,1.80805850556338783e+02,1.71892149508290373e+02,1.68874081382616396e+02,1.45132601583717815e+02,1.14887582627010147e+02,7.59866719232268224e+01,7.20389629467748982e+00,-9.56784775077494842e+00,-6.83263570333302717e+00,-1.78701269515587291e+00,2.80230862152325011e-01,7.86940512928793190e-01,0.00000000000000000e+00,9.85086714009116626e+00,9.34958653016780801e+01,9.14822994874226509e+01,8.27461842514240260e+01,7.11380216613424210e+01,4.97729851841792197e+01,2.34404190867433897e+01,1.81897461138989347e+00,-2.21516867519053910e+01,-1.61613511739339906e+01,-8.01587159008456496e+00,-3.58026446345384342e+00,-1.05834787729923274e-01,4.25585605985298487e-01,0.00000000000000000e+00,0.00000000000000000e+00,4.85876299777913712e+00,2.01525376910609921e+01,2.25207940757915921e+01,8.21988878620982888e+00,-7.56286741128747142e+00,-1.58430492059739869e+01,-2.14333200143043605e+01,-2.43241883365370839e+01,-1.33125027276906813e+01,-5.73347768641124134e+00,-2.53049917410328495e+00,-4.38320893042847437e-01,2.02159396287782504e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,8.70316788915512229e-02,-5.19916981053837723e+00,-1.45721800038894305e+01,-1.71374454706771999e+01,-1.70363912025945545e+01,-1.46192146753905767e+01,-1.08328278598352146e+01,-5.09416898800959572e+00,-2.14192559379288916e+00,-1.22040021679279520e+00,-3.12503364197456501e-01,-8.60652778873715746e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-7.14170798752735481e-01,-1.56621907253209569e+00,-1.48438914702770286e+00,-1.28027174498195229e+00,-8.50504434601266124e-01,-4.49722494035797393e-01,-2.06420010450749314e-01,-1.28368027395052098e-01,-4.53046534516923088e-02,-1.71131138695948051e-02
4.79882312993258608e+00,3.91756799833498714e+00,4.84969148937843908e+00,3.91385941936269610e+00,3.37432470594560696e+00,4.20917187003000848e+00,5.05977382071225268e+00,4.74237327237358475e+00,3.64973497677632519e+00,9.15600074591247926e-01,-8.15601212380618890e-01,-4.44714005827815118e-01,-1.74129643053429178e-01,6.01642008996382746e-02,1.09310179649506456e-01,2.08631376881456774e+01,1.89348562984649256e+01,2.30017680868290206e+01,2.26872523734632949e+01,2.44222865450997446e+01,2.47170808810939420e+01,2.58350874284350986e+01,2.41565367604139745e+01,1.79986098815531577e+01,8.03525060963225002e+00,-9.95427499623296880e-02,-1.28408249228874016e+00,-2.78949849730093236e-01,3.41567413959006194e-01,3.23503388308467643e-01,5.36220132480067377e+01,6.04730355937990254e+01,6.41867772665556089e+01,7.03103268797387670e+01,7.39072732782925641e+01,7.57317582616171165e+01,7.70904016300601143e+01,7.48587061588154938e+01,6.61144056033297574e+01,3.08536752872440623e+01,6.75821962375040286e+00,5.27793988459879571e-01,8.88385285436283922e-01,8.92676527546026444e-01,4.71504317279036578e-01,7.87342243733182272e+01,1.01266142622133017e+02,9.84533513375829159e+01,1.01041914453986408e+02,1.07315518682028099e+02,1.14561553331870698e+02,1.13644904406909575e+02,1.06185396219081269e+02,8.89324056676293395e+01,3.85751042006012526e+01,5.26076058969176685e+00,-2.95594271264594521e+00,7.42254722482712737e-01,1.26287391795242065e+00,7.42449542712783517e-01,9.12068976537652105e+01,1.24911257624132645e+02,1.37952197990513326e+02,1.34699580772914288e+02,1.31579169773893284e+02,1.39355576729190318e+02,1.43853347331038606e+02,1.33907871265431936e+02,1.07521959175866598e+02,3.93812584374868919e+01,2.90961644120457308e+00,-3.38207154505819485e+00,-9.78480478150042465e-01,9.89712587968854085e-01,8.46815405912496821e-01,1.28445912322055364e+02,1.51930207672783411e+02,1.54465055482014719e+02,1.57349806917470119e+02,1.43073186202506207e+02,1.60550927177082087e+02,1.61915595405170450e+02,1.50951318250706549e+02,1.12029652320513051e+02,3.93893405013304374e+01,-3.10080314739703011e+00,-6.41089070376568415e+00,-1.03251884448305731e+00,7.69045135164985072e-01,8.24599079186400519e-01,1.36809802108158948e+02,1.46292226010929113e+02,1.46736440370455483e+02,1.47739284514200563e+02,1.51350295019107904e+02,1.66679587368050363e+02,1.60818347887420543e+02,1.48269821890334867e+02,1.07667843229471032e+02,2.76923721708355082e+01,-9.04459388478227488e+00,-9.35967146809256434e+00,-3.19778583155596330e+00,8.24687594045404815e-01,8.21370163601431447e-01,8.00681957858550106e+01,1.47371897755545518e+02,1.37160586199457953e+02,1.32057787273429881e+02,1.38689644176185794e+02,1.45187552963256394e+02,1.36518192928303591e+02,1.20638183500277265e+02,8.71440423513022040e+01,1.08188147039711051e+01,-1.34133718888577995e+01,-8.89411625305418418e+00,-3.24073930580071767e+00,2.70420009350362756e-01,6.28617686046308966e-01,2.01858006099475595e+00,1.46589399365687683e+02,1.80568466048019815e+02,1.73110939458869666e+02,1.65208333821604299e+02,1.62491355370186000e+02,1.40787902121050593e+02,1.12248208594479124e+02,7.52295118860584608e+01,9.85159558751078457e+00,-7.19725218447497816e+00,-5.46478703321702941e+00,-1.18984425807651184e+00,4.69492041764659251e-01,8.15566258615603168e-01,0.00000000000000000e+00,9.15598225804205335e+00,8.81859476432381655e+01,8.70271434513604021e+01,7.94120870876383549e+01,6.86009286771201090e+01,4.85813771067125515e+01,2.35796836893341819e+01,3.06930609305363022e+00,-1.95088321313664359e+01,-1.45334700064941025e+01,-7.09405281574241098e+00,-3.18939781132926958e+00,-1.23110484938925343e-02,4.35532071258925235e-01,0.00000000000000000e+00,0.00000000000000000e+00,4.57083391514292892e+00,1.94837158797177956e+01,2.18522393981709051e+01,8.44110145527205447e+00,-6.29030933524947766e+00,-1.42507640105098421e+01,-1.95661563919265298e+01,-2.24094492768727669e+01,-1.22285845503476356e+01,-5.22838284688102739e+00,-2.27022348467954727e+00,-3.58968224049288354e-01,3.81776511125438839e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,7.85515090769238061e-02,-4.84904850973453083e+00,-1.35355455566826421e+01,-1.59364525649797386e+01,-1.59847823491701835e+01,-1.36905245140657890e+01,-1.00207812859544134e+01,-4.72201857431745342e+00,-1.96287694713329164e+00,-1.11090311844994427e+00,-2.77858703407561303e-01,-7.10149383332237816e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-6.64615616104715867e-01,-1.45915345367715110e+00,-1.39347944157711168e+00,-1.20295773871510892e+00,-7.99733363459560365e-01,-4.18652034283413910e-01,-1.89070813754240202e-01,-1.18957149144593585e-01,-4.11353578055473762e-02,-1.47164226185762075e-02
5.61837142516359833e+00,4.84456895173985469e+00,6.07262832358606630e+00,4.47939561404135755e+00,4.18250717553679596e+00,5.10759594071450440e+00,6.24744328400169824e+00,5.78471107492409686e+00,4.31815275172786261e+00,7.84347251834419334e-01,-1.25825120989608608e+00,-6.62706183596684095e-01,-2.42672864725630572e-01,5.96985914481609550e-02,1.14552185839326512e-01,2.33226913596027821e+01,2.24272198639090909e+01,2.75424984964852904e+01,2.65262628878659612e+01,2.82462460416538619e+01,2.93854980740012337e+01,3.05063762600970776e+01,2.89443352021982996e+01,2.12319256758523558e+01,8.36291354488079186e+00,-1.36820109113010968e+00,-2.34806220880691985e+00,-6.98868618477557324e-01,2.68112484019877639e-01,3.17927167209414219e-01,5.95428388782357345e+01,6.97550843961510765e+01,7.42502595292162084e+01,8.05110024389677932e+01,8.36018957467478572e+01,8.60358007084797691e+01,8.74860464466333383e+01,8.51760329134722554e+01,7.39787450193473433e+01,3.09868001444400960e+01,3.72861067186838069e+00,-1.74174508926948657e+00,-1.05989452850795002e-01,7.76606589799733293e-01,4.71888460436202029e-01,8.99705872915525191e+01,1.19526579465972702e+02,1.16388796633710840e+02,1.18709335308706827e+02,1.25836241639259242e+02,1.33555733268329334e+02,1.34274649116147032e+02,1.26313164600509182e+02,1.05302338528243752e+02,4.08410385081340550e+01,1.15233687832819975e+00,-6.14021486936035110e+00,-4.45738779711750965e-01,1.20397399654734882e+00,8.10227884063646542e-01,1.03868844273137242e+02,1.48618042184987672e+02,1.64788231427925979e+02,1.60063731681429829e+02,1.54356642914472587e+02,1.64988129025548062e+02,1.70433774426733493e+02,1.59811881746636288e+02,1.26983183118708638e+02,4.14286966551242060e+01,-1.49459299657852451e+00,-7.33730349307736951e+00,-2.57192133308379089e+00,8.40823775545095908e-01,9.67432717081890714e-01,1.48754261334540729e+02,1.79809313480738382e+02,1.82998755447832366e+02,1.83631935141692168e+02,1.64552346040156038e+02,1.90959506172181989e+02,1.90845370822331290e+02,1.78635988631329951e+02,1.30573945879295138e+02,3.97389780230100911e+01,-1.07790975433263299e+01,-1.14433341439152549e+01,-2.91527539841420058e+00,5.12783932321125513e-01,9.29239855457515529e-01,1.56995393766529617e+02,1.68731323465559740e+02,1.70258081417947295e+02,1.68890536094103965e+02,1.66679587368050363e+02,2.04299963438256526e+02,1.90626283800192965e+02,1.75394576795705916e+02,1.25238596368808160e+02,2.51455205648822648e+01,-1.75417765313943299e+01,-1.48685935905090592e+01,-5.23880259407192561e+00,6.08856258589848487e-01,9.05174679871211696e-01,9.57930703352833461e+01,1.78245473310871148e+02,1.65680879348593862e+02,1.58821330530400274e+02,1.65747588687366573e+02,1.75787905474090820e+02,1.65883802749909620e+02,1.45399565740268258e+02,1.03001749224858159e+02,6.48708292682326171e+00,-2.14540624612017936e+01,-1.33884148091588902e+01,-5.03724481902084076e+00,1.00547913339717992e-01,7.52796530752606774e-01,2.37684957501017102e+00,1.76283740161687149e+02,2.16594598227231330e+02,2.04775687518466697e+02,1.95037168575710723e+02,1.92298407386094965e+02,1.63933459940423404e+02,1.29009818520393253e+02,8.38224061301127250e+01,2.49578939362385643e+00,-1.48978415959376669e+01,-9.71284930748769249e+00,-2.73348485494102400e+00,2.41858414760143053e-01,9.44154929374089291e-01,0.00000000000000000e+00,1.06288460540040806e+01,9.97685255198242658e+01,9.57961306968143305e+01,8.73731870364490248e+01,7.38372008814088616e+01,4.90661999779708609e+01,1.87374419307559243e+01,-6.24947134798419768e+00,-3.28134271805824298e+01,-2.26696449604613370e+01,-1.12785105419600917e+01,-5.18211918420555140e+00,-3.39405557201174490e-01,4.32763919985357126e-01,0.00000000000000000e+00,0.00000000000000000e+00,4.59183382308660715e+00,1.70272767662667555e+01,1.94941308223054222e+01,3.10096959294642271e+00,-1.49881876702537902e+01,-2.37343582650732259e+01,-2.95619312061603310e+01,-3.20174531934896081e+01,-1.74233200720048274e+01,-7.54029866822207051e+00,-3.40790779914470621e+00,-6.54900461098241293e-01,-1.39928392078086852e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,6.87523786912612872e-02,-8.25260787271444407e+00,-2.01208611851074828e+01,-2.26830485927468928e+01,-2.21342349983649953e+01,-1.88711073496169419e+01,-1.38294354824596617e+01,-6.49890142253495728e+00,-2.75102300631144914e+00,-1.59047336111700566e+00,-4.23923725186405143e-01,-1.11800242374046246e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-9.04400179957783212e-01,-2.00815908230216467e+00,-1.91546662599658557e+00,-1.64337500838611494e+00,-1.09111363617708812e+00,-5.71572020805474201e-01,-2.68934967933381452e-01,-1.70101887637752608e-01,-6.06852528303240338e-02,-2.19018655735833401e-02
4.85995101298687082e+00,4.46023396112831971e+00,5.56449883686285851e+00,4.22164961231008462e+00,3.93175845929993306e+00,4.86602500713484076e+00,5.89617158640150762e+00,5.64289400183521384e+00,4.37666273330169275e+00,1.21978887622592969e+00,-7.61364164379895958e-01,-4.19377005127582136e-01,-1.39357108513668060e-01,9.51899398272404440e-02,1.17594466199896774e-01,2.03755990294713527e+01,2.00127044928631967e+01,2.49093450888621000e+01,2.46939259449801973e+01,2.63657800055491016e+01,2.77401981438296694e+01,2.90203316237058822e+01,2.76442574588158863e+01,2.10623152033104120e+01,9.60024315017559715e+00,5.27824126123449200e-01,-1.18533989087811609e+00,-2.31622952855189801e-01,3.53830399908422910e-01,3.17656442345155499e-01,5.09614602206118406e+01,6.14396175119160830e+01,6.74147439444064958e+01,7.40715539959836917e+01,7.74002563336174347e+01,8.00394210501651031e+01,8.16195589207697054e+01,7.97003096901303252e+01,7.05791109895625652e+01,3.28112315947470918e+01,7.18517832740612317e+00,5.29056141876151909e-01,8.74496966172799706e-01,9.26928823559892812e-01,5.03942951659899552e-01,7.85099769159997720e+01,1.07318141751381006e+02,1.07518046331742369e+02,1.11273436093669844e+02,1.18535172473757768e+02,1.27470539348520973e+02,1.27482972564604736e+02,1.20496033686376194e+02,1.03008496492048153e+02,4.72426694018861610e+01,8.29762426609009296e+00,-1.68432070249477017e+00,1.40902753582998308e+00,1.49733434787710595e+00,8.33457030748658734e-01,9.18739345286054032e+01,1.35984976627701144e+02,1.53453067444107148e+02,1.50513320148522638e+02,1.47140800628452411e+02,1.57654294060578280e+02,1.64443827448353801e+02,1.56002167477894801e+02,1.28167301881010587e+02,5.19558235079493898e+01,8.82416940657638449e+00,-1.00667788697427607e+00,2.78185192595322817e-01,1.42302864596631440e+00,1.02251468697086723e+00,1.30266286963235302e+02,1.63188521663413667e+02,1.69986177430860266e+02,1.74619462910560401e+02,1.57751981916820426e+02,1.84392008621605186e+02,1.86967119719453308e+02,1.76319093553085793e+02,1.36007325695947969e+02,5.39372404734139934e+01,2.28095931384996886e+00,-3.65040845660164504e+00,6.50617781517727756e-01,1.29064590066736384e+00,1.00694577716286893e+00,1.38665960139036571e+02,1.56003089378616778e+02,1.61855715123737610e+02,1.63444962688483571e+02,1.60818347887420543e+02,1.90626283800192965e+02,1.96046462900788015e+02,1.78946948157676019e+02,1.31960600460577211e+02,4.23152386225585886e+01,-1.92575485066729990e+00,-6.68907134708827389e+00,-1.46634455096387439e+00,1.43309883739895216e+00,1.04846886398195438e+00,9.09316392515559642e+01,1.71407167210508618e+02,1.63215816461483257e+02,1.61623237065190438e+02,1.69525311930202776e+02,1.78729603852636814e+02,1.72613543467652050e+02,1.56680589421057590e+02,1.17238756516934757e+02,2.80286378216545984e+01,-5.66874207756456450e+00,-5.10915017124100057e+00,-1.28945259699702452e+00,1.01861509887019008e+00,9.41663733880439002e-01,2.20871737297865867e+00,1.59876458110612049e+02,1.97267845939858006e+02,1.91038507441051536e+02,1.83456075885950071e+02,1.82201284997010106e+02,1.59110969956120329e+02,1.28151408549336168e+02,8.75763162991435706e+01,1.47536584521026217e+01,-5.36253304158820310e+00,-4.67737559383359347e+00,-5.08331703247098088e-01,8.72079615828899146e-01,1.03877129942328938e+00,0.00000000000000000e+00,9.63030373716443044e+00,9.28820841758483340e+01,9.13535773414324410e+01,8.36009642922844591e+01,7.17787100829042117e+01,5.08626608463879464e+01,2.40661012538136312e+01,2.09902331536464537e+00,-2.22708020851604260e+01,-1.62616833228225630e+01,-7.95474391887264431e+00,-3.55994176175014898e+00,3.34250269551775933e-02,5.07630939620009047e-01,0.00000000000000000e+00,0.00000000000000000e+00,4.45453429870082918e+00,1.77534480394317136e+01,2.01140592957180431e+01,5.38928472850997764e+00,-1.04266711806168964e+01,-1.84932994645564897e+01,-2.36180387867945178e+01,-2.60210510496427290e+01,-1.40647184239852994e+01,-5.94605805313078317e+00,-2.57357233364717919e+00,-4.13368766404248855e-01,3.21499661629645953e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,6.19618324980932833e-02,-6.71879781527229536e+00,-1.73487810675357004e+01,-1.96828268490586034e+01,-1.93450937492877735e+01,-1.63011408951066556e+01,-1.16952178592659504e+01,-5.51897721737285618e+00,-2.27278910028037684e+00,-1.27278175956446193e+00,-3.13524673825597733e-01,-7.52031408956121555e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-7.84951686661606196e-01,-1.76263575964451324e+00,-1.69201055214864460e+00,-1.44296231901665428e+00,-9.56168801753794373e-01,-4.91628879400814400e-01,-2.18659446370302074e-01,-1.38624221386551227e-01,-4.66407905083359303e-02,-1.44454356276166734e-02
4.07287389320344051e+00,4.01545155932107622e+00,5.16116239388448772e+00,3.71708784355283628e+00,3.63622373890261530e+00,4.49422584418590176e+00,5.48981679153847235e+00,5.32643107717835385e+00,4.17936273356717702e+00,1.30019481955959870e+00,-5.37501098228663099e-01,-2.85091905626126463e-01,-7.11305445929290292e-02,9.80005258425436926e-02,1.04093197313666896e-01,1.65996692225626958e+01,1.75419524701053753e+01,2.21986611832960818e+01,2.20576132864707226e+01,2.35462660020597490e+01,2.53108124176915652e+01,2.64734587671501060e+01,2.56104313902191443e+01,1.98350542297659658e+01,9.48825405310591918e+00,1.18346024833575569e+00,-7.25118552491571422e-01,-9.26458003036203237e-02,3.24567984459957826e-01,2.63052269513439796e-01,4.10344044685762626e+01,5.24658147553675818e+01,5.85362287667430436e+01,6.50270003906329919e+01,6.76205200794859991e+01,7.03207133761291487e+01,7.19724993546946195e+01,7.08106449316479143e+01,6.28475223495710154e+01,2.97291219302186107e+01,7.08734092842297247e+00,9.02155398910781670e-01,9.41940300700267019e-01,8.69488350636112073e-01,4.38789539173203069e-01,6.52707815684449315e+01,9.40069256909778090e+01,9.57496311029216969e+01,9.99240392542524205e+01,1.07329558370007604e+02,1.15266448900725237e+02,1.17013225773395988e+02,1.11918486052124095e+02,9.69218171612805008e+01,4.66747293407022568e+01,1.05416494048518405e+01,2.52187498799950727e-01,1.93182285273139898e+00,1.53074289840339439e+00,7.63274077952706520e-01,7.74111925310679965e+01,1.19770837785813839e+02,1.38209218565325159e+02,1.37819657005663402e+02,1.34425929235308502e+02,1.44920777436665986e+02,1.52705259437079036e+02,1.46697276427312090e+02,1.22365889298794741e+02,5.41084438529105469e+01,1.32637427857356460e+01,1.98645505496751462e+00,1.57917853717424594e+00,1.57027640155398229e+00,1.00132711896040627e+00,1.09807801797942531e+02,1.43237982758329679e+02,1.53021496111318498e+02,1.58275424011227273e+02,1.44235527785962574e+02,1.68382848224008995e+02,1.74830192052124829e+02,1.67434258978037150e+02,1.29797271633414880e+02,5.68724810071893572e+01,8.22126865993739209e+00,8.37439339956424708e-03,2.16737944803297777e+00,1.52859718850903903e+00,1.01329584402410622e+00,1.16756836156699379e+02,1.37109882362243582e+02,1.46521769586988256e+02,1.49609165067199797e+02,1.48269821890334867e+02,1.75394576795705916e+02,1.78946948157676019e+02,1.75175219873270720e+02,1.31419924397835786e+02,4.80453691638652245e+01,5.06975253288848116e+00,-2.24858533707319053e+00,4.88527611297247644e-01,1.75717648093326173e+00,1.06671968758145397e+00,8.30405004491212111e+01,1.58868963064978431e+02,1.54480985795163605e+02,1.55543646183774342e+02,1.63840078337182632e+02,1.73782097171882498e+02,1.69091484493417283e+02,1.56487063307173372e+02,1.21876569325922048e+02,3.84210854065645222e+01,2.49251943097522766e+00,-7.80361995009759335e-01,7.37186508228761084e-01,1.45764729759143830e+00,1.00894483151560355e+00,1.95806080910311686e+00,1.40220280797462891e+02,1.73875515428817749e+02,1.69927528836618137e+02,1.64270109327053234e+02,1.64224355406141825e+02,1.45615880559445145e+02,1.19192204072344580e+02,8.32430121710239490e+01,1.78422293665346885e+01,-1.83440750963488419e+00,-2.68260156241373071e+00,3.89105297698070007e-01,1.06151380205229739e+00,1.02195945003860511e+00,0.00000000000000000e+00,8.29330088800648824e+00,8.03694933799844620e+01,7.95408920769265393e+01,7.28499007809100050e+01,6.30788932198734216e+01,4.54348117473283395e+01,2.25167953765900570e+01,3.55684762884754146e+00,-1.82250674125890235e+01,-1.35282984292766724e+01,-6.64765778675543295e+00,-2.91804647592176325e+00,1.25547229778046471e-01,4.73541830255687579e-01,0.00000000000000000e+00,0.00000000000000000e+00,3.80920533648201154e+00,1.45264904288010470e+01,1.66339882394576399e+01,3.89561473268247704e+00,-9.64437116062186028e+00,-1.65344536975525855e+01,-2.08814740636539966e+01,-2.28776136530067049e+01,-1.23482105637967710e+01,-5.18731458670617407e+00,-2.23358871493971867e+00,-3.43845100365457235e-01,3.36053459820057007e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,5.53999083561988945e-02,-6.26483467518124559e+00,-1.61880512901146041e+01,-1.80588275172176616e+01,-1.76202492510532096e+01,-1.47529835685891513e+01,-1.04867131605583275e+01,-4.92586962096967085e+00,-2.02124511618824698e+00,-1.12534176160283739e+00,-2.82730365902462311e-01,-6.07631125198048530e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-7.16077300057473942e-01,-1.60989274812456462e+00,-1.56432640851460891e+00,-1.32589295449094391e+00,-8.69319514592676312e-01,-4.42329035178182117e-01,-1.94802107693985510e-01,-1.24341880369412267e-01,-4.19679647563706987e-02,-1.17449188543824710e-02
1.81662305234748467e+00,2.27375573189503211e+00,3.16108632895900232e+00,2.34020740105305469e+00,2.27345740877643454e+00,2.92294713332424827e+00,3.54737165636798357e+00,3.67518693446879352e+00,3.17226627860516164e+00,1.75922954248491514e+00,4.74246221085115272e-01,2.09691460067693541e-01,1.19756169547138358e-01,1.18997357883061261e-01,8.34359233102729275e-02,8.21164551931685516e+00,9.73721034480225889e+00,1.28560317193160110e+01,1.39268672485897405e+01,1.50064118518460088e+01,1.63365178196384129e+01,1.74657312586568736e+01,1.73785467708161292e+01,1.47563384034004557e+01,9.64306817139480010e+00,4.32791920087351478e+00,1.66802477912386560e+00,8.21934236055230527e-01,4.08643545590415325e-01,2.02371169427462055e-01,1.87893702652216739e+01,2.82509376820151559e+01,3.39477291578654672e+01,4.03264450016071265e+01,4.29403226761156844e+01,4.48129777376201446e+01,4.67145588803066119e+01,4.66065669444964570e+01,4.35127256471946211e+01,2.72518030666957252e+01,1.22330689477359744e+01,5.02519819201547602e+00,2.66820604306944631e+00,1.03377827228945840e+00,3.72254405336213623e-01,3.26284507042720548e+01,5.27951272812765140e+01,5.81958207978730897e+01,6.37955463583119027e+01,7.07568216117125672e+01,7.72525304572245517e+01,7.91744601741217622e+01,7.84963099347955193e+01,7.17159552301539094e+01,4.71453129463506642e+01,2.17747939540883486e+01,8.56869620672019394e+00,4.81566810906950593e+00,1.85971788848515085e+00,6.45889239560432094e-01,3.97824934483702393e+01,6.87169046079771419e+01,8.55049045280613882e+01,9.14878578665951210e+01,9.13949208779845463e+01,9.87730393379821123e+01,1.08459999122155494e+02,1.07038305232720049e+02,9.51984166723987641e+01,5.92602860536208809e+01,2.88471588563973462e+01,1.29571128719700379e+01,6.24508839042973740e+00,2.20591710977325883e+00,8.82817715678097747e-01,5.42846698246366657e+01,8.15638247594019816e+01,9.59072827077526995e+01,1.05860334250012670e+02,1.03550211636215820e+02,1.16262890378710225e+02,1.24411965419686069e+02,1.24803353449714777e+02,1.06121772967065667e+02,6.70113754323042201e+01,3.00044088338713806e+01,1.36040763894016070e+01,7.55337731335350160e+00,2.48541134314743850e+00,9.72805529907581512e-01,6.09751953467902084e+01,8.41606518979164093e+01,9.86240558264928211e+01,1.06560638416361158e+02,1.07667843229471032e+02,1.25238596368808160e+02,1.31960600460577211e+02,1.31419924397835786e+02,1.15304581528000526e+02,6.77713542473228188e+01,3.02057358910017157e+01,1.29730518490265538e+01,6.77186907227401047e+00,2.76690987605444771e+00,1.08404012447205522e+00,5.16507064652303640e+01,1.02255057740810912e+02,1.08798166821066118e+02,1.17109832875379610e+02,1.23381033231999879e+02,1.31653563148484125e+02,1.34820093101386192e+02,1.29242061947629281e+02,1.11633951971388512e+02,6.43551518147847048e+01,2.79747298654805050e+01,1.27480030059417313e+01,6.72634559336305937e+00,2.53269007180278916e+00,1.03234942956528819e+00,1.11328419016145541e+00,7.38758878284088212e+01,9.54287053017143450e+01,1.01789470637781619e+02,1.01857943196249082e+02,1.04072875282133239e+02,1.00223985758964474e+02,8.81189430135575833e+01,6.96584475005735726e+01,3.53280010334954895e+01,1.52399314241846451e+01,6.64882113860131163e+00,4.17340105610013179e+00,1.79776515328355324e+00,8.83108547477043815e-01,0.00000000000000000e+00,4.33850619695182971e+00,4.91761929055022691e+01,5.41536374935153972e+01,5.02151964262858712e+01,4.76621032009732630e+01,4.08952469051856937e+01,3.03783448334251176e+01,2.10133020176632073e+01,7.53465822369984117e+00,2.48846711060091330e+00,1.34654169966650605e+00,9.35320018825897215e-01,8.03442921177386360e-01,4.69822650561433186e-01,0.00000000000000000e+00,0.00000000000000000e+00,3.05898186455589904e+00,1.50443001725185379e+01,1.74493476924298854e+01,1.17449649460086025e+01,5.60420277979968340e+00,1.04793935257926263e+00,-1.67981985340423856e+00,-4.25675274467057019e+00,-2.26068281144276328e+00,-6.90949298787359112e-01,-4.39863418670871989e-02,2.28017149124693119e-01,1.39553346272171391e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,7.53649184144308676e-02,-3.10261314238072905e-01,-4.18177152484988301e+00,-5.37431636438899485e+00,-5.90074519835588074e+00,-4.87057122123629416e+00,-3.06957357104246809e+00,-1.46226081834809296e+00,-5.01325551264437119e-01,-2.03146273389812615e-01,-1.29944945705915242e-02,3.10573746744196577e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-2.49080993973330916e-01,-5.34993907964652293e-01,-5.81219153780238362e-01,-5.01530208431277491e-01,-3.13810204711726159e-01,-1.40625156916915489e-01,-4.13108253469886971e-02,-2.87285856698486011e-02,-5.96305388897870776e-03,3.25176713105183738e-03
-2.27906597850329584e+00,-1.16405113052346709e+00,-1.00750444918222248e+00,-3.01720680828964694e-01,-5.09915361606529505e-01,-3.27842056089867939e-01,-3.29946004895044442e-01,2.46887825046887749e-01,1.03234827961767284e+00,2.56296273194904689e+00,2.36889667931301240e+00,1.17041136561468107e+00,5.10577897724898810e-01,1.60556284246423348e-01,4.24247443382628694e-02,-6.82455521478114235e+00,-5.30605261989076737e+00,-5.42559478074923174e+00,-1.87267796519476604e+00,-1.17290153466922575e+00,-1.09380642974569842e+00,-3.81296734760988965e-01,7.88086841485687861e-01,4.53952756668390744e+00,9.85381592037897924e+00,1.05622000218690797e+01,6.40993076229750880e+00,2.65954590979868444e+00,6.03465230449399592e-01,1.12320836171574664e-01,-2.02839245796803098e+01,-1.58266757261875242e+01,-1.13546629146275748e+01,-5.55998215385293459e+00,-1.89619270261481176e+00,-1.60543124900987477e+00,8.21134384170753018e-02,1.91731418780930296e+00,8.34897165082138493e+00,2.46879153762642005e+01,2.40739202016011546e+01,1.40885476634903668e+01,6.36954164867016459e+00,1.46241630759279695e+00,2.77400370072987124e-01,-2.64796764340952500e+01,-2.62626261277591553e+01,-1.33044086097545584e+01,-5.54869777620487881e+00,9.89326215964145717e-01,2.94769651285882262e+00,6.48270082557713767e+00,1.28816973868261737e+01,2.21217089017218669e+01,4.80983768660059141e+01,4.40859239428143965e+01,2.52943003908941897e+01,1.08684403849425379e+01,2.54194999299100033e+00,4.20463561550786125e-01,-2.78313749373757489e+01,-2.95582584223187510e+01,-1.68387560486400112e+01,2.07735050774872931e+00,9.72412890549002107e+00,7.34929994472362758e+00,2.08295215101475399e+01,2.67150007781876724e+01,3.86932737040455876e+01,6.72398879984428532e+01,5.85302264399251158e+01,3.41620538164890277e+01,1.52305219538830396e+01,3.47138333903961493e+00,6.37309820536151594e-01,-4.84686093758604741e+01,-3.44635008838941914e+01,-1.36310749842067409e+01,1.91857544641316324e+00,2.28713751570429835e+01,1.30206551333202132e+01,2.57428189416646482e+01,3.55685348673560853e+01,5.33224713032904560e+01,8.52227655166487068e+01,7.20276306391946548e+01,3.94309051677529894e+01,1.76861942381722415e+01,4.21056794683205382e+00,8.71649682334448395e-01,-4.49117804460431103e+01,-1.58291511589329819e+01,6.91033263224524053e+00,2.24893123713529484e+01,2.76923721708355082e+01,2.51455205648822648e+01,4.23152386225585886e+01,4.80453691638652245e+01,6.77713542473228188e+01,1.02821193609836968e+02,7.89004217511322281e+01,4.19881399518074403e+01,1.90051227643365550e+01,4.64496779636871615e+00,1.02187529555323331e+00,-1.24069207828946606e+01,-1.39977448601475913e+01,1.13846898380221475e+01,3.42544900727862753e+01,3.58841802694596623e+01,3.84580689170676138e+01,5.50989078924460429e+01,6.59702271636429600e+01,8.09527883866497859e+01,1.06977614523972633e+02,7.50070014029465000e+01,3.78907480618422312e+01,1.76177341124897247e+01,4.41752395626406980e+00,1.01308636185468326e+00,-6.02298244265638161e-01,-5.74925813355367552e+01,-5.99524763418025515e+01,-3.41126414582045001e+01,-2.23882273098871281e+01,-1.60602100033096491e+01,8.28611870460676592e+00,2.41445985113303720e+01,4.03722771934973181e+01,6.90355954439337154e+01,4.85406303407819664e+01,2.49944457522657792e+01,1.13181792792048821e+01,3.12327589424092533e+00,5.48495985746091930e-01,0.00000000000000000e+00,-3.39152562411352809e+00,-1.12755017443967702e+01,5.66200786946255530e+00,6.63046439232973128e+00,1.69527129056755506e+01,3.24173237315712583e+01,4.66293100372148146e+01,5.58233011948124229e+01,5.94652296951515211e+01,3.48566804852726548e+01,1.74748536176582157e+01,8.67470756530675224e+00,2.14598987337804736e+00,4.73703371391637484e-01,0.00000000000000000e+00,0.00000000000000000e+00,1.71567005766308478e+00,1.67309653079789094e+01,1.97375393223833413e+01,2.78086275909080278e+01,3.66776267203758550e+01,3.65874604709645226e+01,3.66281041488649350e+01,3.31652372510171602e+01,1.80005011741862795e+01,8.41682086645766958e+00,4.32750678008463030e+00,1.36315466345123903e+00,3.58867640619657036e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.10900130042265663e-01,1.16768624373398620e+01,2.00596203146649863e+01,2.02555729053610101e+01,1.78577486550657021e+01,1.52574714423293649e+01,1.19478343006343604e+01,5.45630294770924440e+00,2.53046036659930218e+00,1.62241734589667819e+00,5.27528561508164739e-01,2.06981915098076646e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,6.97051894999071942e-01,1.63031362374103872e+00,1.41285881988926532e+00,1.16784782561996558e+00,8.02124494731999316e-01,4.61896497439214682e-01,2.58480415032685873e-01,1.55088625846424633e-01,6.28277287934056738e-02,3.01882015573463544e-02
-2.93555993412549832e+00,-1.93406543995576996e+00,-2.02582288778085307e+00,-1.08262522324004018e+00,-1.25346721373147241e+00,-1.29937268338229983e+00,-1.47558748206832391e+00,-9.38254588163703218e-01,-1.99681401646731316e-02,1.97814829622400046e+00,2.23380029348458109e+00,1.13495410480542769e+00,4.84241208350895402e-01,1.26378918122584200e-01,1.31345086975888856e-02,-9.79713651592409107e+00,-8.74064929020839720e+00,-9.89589399360137989e+00,-6.68311118381427338e+00,-6.45494058352860645e+00,-6.63738252770717718e+00,-6.29285989679476110e+00,-5.10894296661561409e+00,-3.64513496613118937e-01,6.67322021088498829e+00,9.28321183117603610e+00,5.97634051137516398e+00,2.41407306656944654e+00,4.73593663961947409e-01,4.21449569208403527e-02,-2.74171237015294444e+01,-2.60486107987135078e+01,-2.32846306936320318e+01,-1.96563476953170309e+01,-1.71535412479162872e+01,-1.71391725421970698e+01,-1.62616118304119759e+01,-1.44481697577071309e+01,-6.75989105427477632e+00,1.53006569679113280e+01,2.01231422214919320e+01,1.25534166751409249e+01,5.46544235794749511e+00,1.10748345199560094e+00,1.59210548380965378e-01,-3.86721332867352459e+01,-4.48293238923040747e+01,-3.33473307137259170e+01,-2.72171010669740348e+01,-2.35429905008787514e+01,-2.31318200876485420e+01,-2.03277509031188330e+01,-1.39391593726084846e+01,-2.24569345832842115e+00,3.24180206814628491e+01,3.71399807158565878e+01,2.28633635422765202e+01,9.41143277869984551e+00,1.94259914522221155e+00,2.08577020241464239e-01,-4.22389151238278870e+01,-5.32610915896229002e+01,-4.58970841651682093e+01,-2.96633985721136355e+01,-2.19302481707825798e+01,-2.60163525311015036e+01,-1.58375249428772040e+01,-9.54054049706891227e+00,6.43383878255579500e+00,4.80375708201236122e+01,4.97055715225616979e+01,3.02057662721050022e+01,1.33133260808141287e+01,2.80118899491314011e+00,3.54718473145468671e-01,-6.81111559298668681e+01,-6.28845025211115924e+01,-4.66811120995429079e+01,-3.40926917443941448e+01,-1.23506764952211636e+01,-2.55479449830958103e+01,-1.61584083862482437e+01,-6.43481746956756240e+00,1.72600863602144727e+01,6.31130965067427141e+01,6.30268496072896198e+01,3.55343618428322259e+01,1.54565120459853524e+01,3.47564119766057233e+00,5.34309505462378986e-01,-6.66923612620816613e+01,-4.52355744807159681e+01,-2.73134424289582540e+01,-1.36077650314852416e+01,-9.04459388478227488e+00,-1.75417765313943299e+01,-1.92575485066729990e+00,5.06975253288848116e+00,3.02057358910017157e+01,7.89004217511322281e+01,7.06790856561521394e+01,3.83741409782205238e+01,1.69390988078295450e+01,3.77386619769883414e+00,6.59286152460231589e-01,-2.94988197118236606e+01,-4.78594500700342067e+01,-2.43552108899274060e+01,-4.09325921068348642e+00,-4.45391882034138931e+00,-4.32045876823170882e+00,1.12336530849684202e+01,2.40719985663084515e+01,4.51464582246786250e+01,8.68011090213726959e+01,6.68330552918190932e+01,3.45554737707741211e+01,1.57390628019822447e+01,3.66532782437601679e+00,6.85159443333483997e-01,-9.82183709412142614e-01,-8.24634923139945215e+01,-9.19060202382525517e+01,-6.79459507274494143e+01,-5.62909861807423226e+01,-5.10979274426855881e+01,-2.56163015084085686e+01,-5.58580837439197353e+00,1.70800751257674968e+01,5.78087302975544901e+01,4.44382836984246552e+01,2.32732982772279264e+01,1.02031293167689299e+01,2.61442871906938912e+00,2.64749527261012307e-01,0.00000000000000000e+00,-4.90345996736428358e+00,-2.80412169105355957e+01,-1.28067182558483967e+01,-1.06906754449827854e+01,4.03218151488086318e-01,1.82300764785428555e+01,3.59609223461822936e+01,4.86090344237308756e+01,5.71627684060132566e+01,3.45506373467574193e+01,1.72713617097750181e+01,8.53219927276196088e+00,1.95064892391038636e+00,3.20563013992321177e-01,0.00000000000000000e+00,0.00000000000000000e+00,6.18510018206883116e-01,1.12170396491806983e+01,1.32862494069755481e+01,2.32262079955331977e+01,3.41460378694081896e+01,3.58053974243332860e+01,3.71092969306272380e+01,3.47260532933628951e+01,1.89604107851358883e+01,8.75930068640802872e+00,4.41991200050077104e+00,1.33149922378795216e+00,3.16769597085763632e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,8.44686245899971128e-02,1.17409941145396193e+01,2.12450468596577444e+01,2.18940051443756722e+01,1.97159834124666347e+01,1.68586958614280178e+01,1.30305591163082788e+01,5.98045808852956640e+00,2.71952871606967284e+00,1.71964527741966910e+00,5.53759247108311925e-01,2.02636563828283600e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,7.77036508695721717e-01,1.79821419886043810e+00,1.59726344219115024e+00,1.33319810678626283e+00,9.05444788356822072e-01,5.09182321569468410e-01,2.74516885430254098e-01,1.67664573773073616e-01,6.80980798857725445e-02,3.07712066609344345e-02
-1.76613206465941341e+00,-1.20362067050796151e+00,-1.25445844762690895e+00,-7.34543904325431263e-01,-7.93415487267812192e-01,-8.41505027101370429e-01,-9.84471317975470717e-01,-6.72856461470801581e-01,-1.28563382709007995e-01,1.05322690898197679e+00,1.25291035699599029e+00,6.35856374586377782e-01,2.69977548978813320e-01,6.48765891128001287e-02,4.06028370939299100e-03,-6.10985142060864206e+00,-5.35722079511726701e+00,-6.14643446206954014e+00,-4.37934079953004307e+00,-4.29002847973240975e+00,-4.43669641420809135e+00,-4.27805375515251107e+00,-3.56227322802903812e+00,-8.36513372792932364e-01,3.37876709414517817e+00,5.04867512620870951e+00,3.29886535631188238e+00,1.32727589068814722e+00,2.48447059869306347e-01,1.04722422878941682e-02,-1.67913974165499198e+01,-1.62706070175013657e+01,-1.51456627356337812e+01,-1.30746865946065789e+01,-1.18353480370829462e+01,-1.19935668001244480e+01,-1.14783407819012435e+01,-1.03741112732381708e+01,-6.04339843753824546e+00,7.15035584382762579e+00,1.06383990236746531e+01,6.81168754455337755e+00,2.97214002851961467e+00,5.81660558482803847e-01,6.47243374423777801e-02,-2.38074329214029703e+01,-2.78777151238644585e+01,-2.18322170519269250e+01,-1.84941286248053061e+01,-1.65199936856042093e+01,-1.69883275269229763e+01,-1.50632398838616215e+01,-1.11179689823187768e+01,-4.27212884268491155e+00,1.62089906481575099e+01,2.01300383729217529e+01,1.25080674672901448e+01,5.06143632782261932e+00,1.02884549361080668e+00,8.25117355642721317e-02,-2.61451123011652378e+01,-3.38721369365561813e+01,-3.03144521950552601e+01,-2.05422220672027116e+01,-1.63835050895751664e+01,-1.91080705463154104e+01,-1.36626844734583859e+01,-9.67402736159055543e+00,2.78372915173184321e-03,2.47518853705495303e+01,2.69810135150501900e+01,1.67637106700571969e+01,7.31104558026352169e+00,1.48803534006442995e+00,1.65376401697825470e-01,-4.15217558099082780e+01,-4.00958423647428717e+01,-3.08055971405545215e+01,-2.39662999690505707e+01,-1.15112426629344640e+01,-1.97429186672706223e+01,-1.39771567356150381e+01,-8.36269699930458010e+00,5.28084284769053269e+00,3.28465513646103346e+01,3.49040910854159847e+01,1.98300053286076512e+01,8.48027758047884284e+00,1.85638129360789983e+00,2.80001199931763922e-01,-4.10122022525697858e+01,-2.98085383998898941e+01,-1.96310880174856095e+01,-1.20237704933663210e+01,-9.35967146809256434e+00,-1.48685935905090592e+01,-6.68907134708827389e+00,-2.24858533707319053e+00,1.29730518490265538e+01,4.19881399518074403e+01,3.83741409782205238e+01,2.17820840340058339e+01,9.46232684921629463e+00,2.05509557434371404e+00,3.47204887032232623e-01,-1.83780299332492412e+01,-3.06934046888047440e+01,-1.73163282995747032e+01,-6.08859244685821199e+00,-6.37983285115816567e+00,-6.72141498051464481e+00,2.15167432859788565e+00,9.51824564500389769e+00,2.21863937971677849e+01,4.73034134061521243e+01,3.69356476384730286e+01,1.91966270357811446e+01,8.79491761774367298e+00,2.00461717668282580e+00,3.56803639795232330e-01,-5.81605569817776669e-01,-4.92845472522878865e+01,-5.53498707995212911e+01,-4.22039047083792696e+01,-3.56091792402841634e+01,-3.28734847070169991e+01,-1.82702653266914297e+01,-6.51736344090772945e+00,6.84499289112564391e+00,3.12754097645978000e+01,2.44749214100270400e+01,1.29632265330877825e+01,5.65090102096447211e+00,1.42193396158385688e+00,1.22942325279137857e-01,0.00000000000000000e+00,-2.89154775857846191e+00,-1.74513731960595528e+01,-8.92058265410464024e+00,-7.81723522847758368e+00,-1.31785910423488573e+00,8.77870611323402983e+00,1.91194782834045292e+01,2.65568090691546672e+01,3.19109762309752547e+01,1.93121044771491022e+01,9.72751233013012673e+00,4.79390977135546859e+00,1.08085411232571205e+00,1.65277152694096763e-01,0.00000000000000000e+00,0.00000000000000000e+00,2.91211870274853124e-01,6.03544970496511102e+00,6.98473322355590565e+00,1.28113690406877527e+01,1.91513384264164301e+01,2.01872245684713185e+01,2.09671808419775161e+01,1.97504844805106821e+01,1.07683569670669321e+01,4.96841218269501628e+00,2.49437543599730516e+00,7.48590067573172591e-01,1.79593748836641115e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,4.76867091791083816e-02,6.65201147351111288e+00,1.21319983186729861e+01,1.25232922403216271e+01,1.13393173388620667e+01,9.68093406979812698e+00,7.45111797224264283e+00,3.44818402952516667e+00,1.55567735511886629e+00,9.78920433792152656e-01,3.12753103222918272e-01,1.16819829816059581e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,4.46174145929531862e-01,1.03704900809982714e+00,9.27371347595431272e-01,7.71879431311597752e-01,5.25257858267387023e-01,2.93678609040025795e-01,1.56690133919955038e-01,9.62520497064634634e-02,3.87514898542526826e-02,1.77944824092057183e-02
-7.40790191269243947e-01,-4.81169097837507387e-01,-5.11887211338159398e-01,-2.87561726045680921e-01,-3.05852800054664253e-01,-3.22850637674310215e-01,-3.60438059734950411e-01,-2.36044974174840050e-01,-1.36007490158201218e-02,4.76586058817791647e-01,5.39867946159243939e-01,2.77704642498533383e-01,1.22261011684380014e-01,3.03489828821109676e-02,2.21602464904997092e-03,-2.62212848575090485e+00,-2.27118574079166491e+00,-2.56506389591600747e+00,-1.79064670287641370e+00,-1.72355951648038941e+00,-1.72518925874174656e+00,-1.67106079744242453e+00,-1.35895629806573326e+00,-1.69253880583470379e-01,1.56833495882041141e+00,2.23299656425392445e+00,1.43548227377569804e+00,5.79623235897754441e-01,1.08055777289056465e-01,5.37344899366488243e-03,-7.32345175373240131e+00,-6.92296034699793150e+00,-6.29879572505379848e+00,-5.46275178107749060e+00,-4.90401701390415212e+00,-4.88236968447874098e+00,-4.69782064735732696e+00,-4.18717702992290430e+00,-2.28465276027941355e+00,3.30853733108936199e+00,4.71141015497309024e+00,2.98292968902426869e+00,1.29415354476333566e+00,2.55842333293518354e-01,3.21530325207282572e-02,-1.02527978662058654e+01,-1.18299056480432476e+01,-8.92440786509050987e+00,-7.41853049503030437e+00,-6.49492699397194606e+00,-6.61653055405806523e+00,-5.65610334967655870e+00,-4.05697335715585972e+00,-1.06470979048611203e+00,7.52054655716910325e+00,8.84860752006757956e+00,5.52295722454889315e+00,2.27473031545427640e+00,4.56868911563488023e-01,4.26292927765922619e-02,-1.11161132332368044e+01,-1.40465031666325739e+01,-1.22289031561583830e+01,-8.07988539184810683e+00,-6.15947556131748986e+00,-7.29878563518350809e+00,-4.76115109828634164e+00,-3.10807151184640595e+00,9.52669872356087244e-01,1.14327814849663589e+01,1.20069952665769026e+01,7.34403079079782639e+00,3.25412164067285392e+00,6.72265047662801041e-01,8.28556693153248980e-02,-1.78109291811508470e+01,-1.65196618664915498e+01,-1.25078339920510437e+01,-9.67923754545176607e+00,-4.24760163258516865e+00,-7.42607813732128985e+00,-4.96778807751706974e+00,-2.55219606178481717e+00,3.39930619918493537e+00,1.48786859963350757e+01,1.52299062522973969e+01,8.74791179811069952e+00,3.81561051330597145e+00,8.27716175946528354e-01,1.29903161893859614e-01,-1.76364765506020866e+01,-1.22789779757250486e+01,-7.78777086598175305e+00,-4.38037092450989451e+00,-3.19778583155596330e+00,-5.23880259407192561e+00,-1.46634455096387439e+00,4.88527611297247644e-01,6.77186907227401047e+00,1.90051227643365550e+01,1.69390988078295450e+01,9.46232684921629463e+00,4.33408670206793722e+00,9.24288499096625027e-01,1.59109847692185058e-01,-7.15296375639737114e+00,-1.16428409294334561e+01,-5.88831301808766483e+00,-7.82557303497590562e-01,-8.30556727030714925e-01,-7.98155831334972476e-01,2.96164144874883339e+00,6.11770117319054307e+00,1.12651041902865945e+01,2.15461446173201630e+01,1.64409180239706885e+01,8.51608854077750621e+00,3.92990673848481720e+00,9.20026603848908775e-01,1.74867131390103708e-01,-2.38078161446637182e-01,-2.04974886509623637e+01,-2.28553532069995384e+01,-1.70477413616840963e+01,-1.41955139133086163e+01,-1.30272131146676724e+01,-6.87945677308067172e+00,-1.95092524938569634e+00,3.63822508795894839e+00,1.38201272473288945e+01,1.06533627090626428e+01,5.66208079730642133e+00,2.48581652993483360e+00,6.35750790436699909e-01,6.69012001621944602e-02,0.00000000000000000e+00,-1.20554122481388948e+00,-7.05702474970681948e+00,-3.33909146448856875e+00,-2.96518919517902502e+00,-3.80786292118458103e-01,3.98389436875786984e+00,8.32445162830264884e+00,1.14249485930055652e+01,1.36681093929954738e+01,8.23732103002806504e+00,4.15474371534779507e+00,2.06152743815800976e+00,4.70674387735582511e-01,7.96590156506332137e-02,0.00000000000000000e+00,0.00000000000000000e+00,1.36894216925822182e-01,2.61400297970421347e+00,2.99871291013711927e+00,5.40422223179362504e+00,8.08781686405677469e+00,8.49283320974085676e+00,8.82403272984230291e+00,8.35669008543074376e+00,4.55554533878460699e+00,2.11976383278760450e+00,1.06553511603676498e+00,3.22086040736466184e-01,8.01909851055685186e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.96814452491059153e-02,2.81047538811125897e+00,5.04170029830716881e+00,5.22127357086418353e+00,4.73122343904683706e+00,4.04877779186619069e+00,3.13799513218382886e+00,1.44674287390476652e+00,6.59524792642906754e-01,4.18369927880231363e-01,1.35394250698951168e-01,5.16135346370917084e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.86842160765641807e-01,4.30053143923216807e-01,3.84936806648019936e-01,3.23084302373661036e-01,2.20043960614794087e-01,1.24770353660828281e-01,6.70602141269818347e-02,4.09639422673659867e-02,1.68759653525141010e-02,7.94276840067443049e-03
-1.23771109260607734e-01,-6.77187304319799427e-02,-6.31048653447427305e-02,-2.97755156374770492e-02,-3.44411562458477385e-02,-2.71981288973567048e-02,-3.13677984958727410e-02,-4.87995404011128405e-05,3.88055342203517672e-02,1.18450733628930258e-01,1.17735500276925434e-01,5.97669015081419563e-02,2.56591859495913198e-02,7.88844734744828351e-03,1.69435778860621143e-03,-4.10727504556214262e-01,-3.19877153678288784e-01,-3.38679047290968649e-01,-1.68791402981466415e-01,-1.39612579082718069e-01,-1.35418258079673948e-01,-1.05309866978069350e-01,-4.43929215955284756e-02,1.46480639247226763e-01,4.32667228651861080e-01,5.02644749473950436e-01,3.12330472018284622e-01,1.28577507604072827e-01,2.80453579023014661e-02,3.75513880336334274e-03,-1.20244267055409071e+00,-1.01253825471470726e+00,-8.24743815037480066e-01,-5.61027839760966707e-01,-4.01331310390853346e-01,-3.97951100684628800e-01,-3.28570865946016644e-01,-2.20876486133589484e-01,8.55271434744029890e-02,9.88406474890360376e-01,1.09474460544673025e+00,6.58300709470667544e-01,2.93940787611524812e-01,6.57288625593961812e-02,1.07106814276269405e-02,-1.57587394461160413e+00,-1.65182730370701836e+00,-1.03161255387246809e+00,-6.80150493558025482e-01,-3.75662041636862842e-01,-3.48217673448735776e-01,-1.42391451693542892e-01,1.94691228577865721e-01,6.94203863803865007e-01,2.08790095445215895e+00,2.06897968483677008e+00,1.20869807843297350e+00,5.04422030933572629e-01,1.16726062742031442e-01,1.68086342296962371e-02,-1.68591664952016096e+00,-1.92421041187683883e+00,-1.34313045674733256e+00,-3.94036191670155245e-01,-1.92052795444770802e-02,-1.90491162763220007e-01,4.38746734314347353e-01,7.36397621050466356e-01,1.42325484268456770e+00,2.99886267411012497e+00,2.76178118430084574e+00,1.65027874372508654e+00,7.21885060758787112e-01,1.61879118497547020e-01,2.68720651691523697e-02,-2.76784454176767625e+00,-2.23492341600609068e+00,-1.22565478817133044e+00,-5.20870327242853759e-01,5.01293406149803111e-01,-1.63162732304845993e-02,6.34750372893544856e-01,1.11690840504752242e+00,2.01338775454703667e+00,3.84334884591475046e+00,3.46259299719695601e+00,1.91259658343279360e+00,8.56181955506202019e-01,2.05229560973558212e-01,3.92564292926486716e-02,-2.67298024727874095e+00,-1.32853332699037985e+00,-2.15489227722056115e-01,5.24218056502882446e-01,8.24687594045404926e-01,6.08856258589848598e-01,1.43309883739895216e+00,1.75717648093326151e+00,2.76690987605444816e+00,4.64496779636871615e+00,3.77386619769883369e+00,2.05509557434371404e+00,9.24288499096625249e-01,2.40020314655882860e-01,4.89723727184082566e-02,-6.83929164790268329e-01,-9.06162823161537179e-01,3.29800805074662917e-01,1.42763218009046988e+00,1.51501277641484333e+00,1.59329004806695829e+00,2.38711698105521286e+00,2.90798110733328752e+00,3.69240981903225318e+00,5.11374810032749760e+00,3.67648750871810259e+00,1.87479424105731307e+00,8.67530175429047978e-01,2.23285810502332677e-01,5.02082568012130748e-02,-3.21600834932978044e-02,-3.05840598144200326e+00,-3.26422324343235060e+00,-2.02997605117907565e+00,-1.46483807061094384e+00,-1.23366441183143682e+00,-7.04731487414075181e-02,7.28169269938825470e-01,1.58944453493792071e+00,3.20500829942433052e+00,2.35802205950755317e+00,1.23404288189230038e+00,5.60428015339148544e-01,1.55243438510078463e-01,2.54359048516912614e-02,0.00000000000000000e+00,-1.77358472736306505e-01,-7.55801563585965619e-01,3.47705495305947118e-02,3.26972443878097430e-02,5.30724657137016997e-01,1.27275788148116153e+00,1.97345593351278104e+00,2.48639344349121627e+00,2.80310817716764493e+00,1.69155419190073419e+00,8.59054545861803853e-01,4.31212573040155533e-01,1.09124969513664766e-01,2.23729511782336243e-02,0.00000000000000000e+00,0.00000000000000000e+00,6.45073025981515308e-02,7.17290213164219814e-01,7.95734992254825690e-01,1.18976392399301156e+00,1.63235782351148884e+00,1.66290397529629774e+00,1.71487906906142218e+00,1.60211382559891446e+00,8.87565916554294176e-01,4.16604281623820516e-01,2.16154629692921929e-01,7.04949395486831332e-02,1.83157505609720037e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,4.63562470174586072e-03,5.34792553547277949e-01,9.18368709807030337e-01,9.41954366469491600e-01,8.45587302540535046e-01,7.33003692253435424e-01,5.83987177086452980e-01,2.71849835207750912e-01,1.26614783138533665e-01,8.27186096860219461e-02,2.81056470087123582e-02,1.10635864547185062e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.28323255826923760e-02,7.64559218557606668e-02,6.79585146385708189e-02,5.66623375946141358e-02,3.88273513263102180e-02,2.24456084590324914e-02,1.28385294495133445e-02,7.93380558553308593e-03,3.41430433403712343e-03,1.69820996337259828e-03
-4.17777807612384252e-03,7.01024191822703039e-03,1.30021884274468726e-02,1.16216894267912128e-02,1.23710313232034477e-02,1.90549857434176191e-02,2.05469803329752614e-02,2.64667460416037614e-02,2.77490908102925420e-02,2.72339208591021349e-02,1.86336136726622317e-02,9.00401937603755725e-03,3.99636032076554782e-03,1.89743176988823518e-03,9.22428945935139448e-04,-7.41521015430605772e-03,2.25024233845452157e-02,4.37291460844055069e-02,7.13835018851767256e-02,8.21092221066091060e-02,9.22209519519860965e-02,1.04042756695162303e-01,1.09207447559200130e-01,1.12187151992294107e-01,1.13387834501898585e-01,8.68430082883394627e-02,4.85242562547943471e-02,2.11768039766822187e-02,5.95009885113013341e-03,1.69496825419035001e-03,-6.57070633397602299e-02,2.50023753612521327e-02,8.21138801829501414e-02,1.61217204427985594e-01,1.96761594818557123e-01,1.98899958778608638e-01,2.28287883659412327e-01,2.52179643104797790e-01,2.54755882409435197e-01,2.67301995360232636e-01,1.94187884621507212e-01,1.01038157016477240e-01,5.04432094791151531e-02,1.40013954729581204e-02,3.49183710208159342e-03,-1.45030647946122176e-02,1.05242196299347529e-01,2.15304915395424429e-01,2.94600034410065437e-01,3.94863335315470632e-01,4.33543035905725238e-01,4.71578344090888113e-01,5.23013049663620833e-01,5.35499664848424262e-01,5.44365076774865564e-01,3.90710693301001888e-01,1.98245793400057296e-01,8.73800912941639918e-02,2.59057698891469422e-02,7.02373302699940260e-03,-7.45178977360397201e-03,1.58296721924083478e-01,3.58332610041385224e-01,5.44145008759247983e-01,5.83500229234794721e-01,6.06528746088667470e-01,7.63378192322822002e-01,7.80205213225254601e-01,8.12036008349256266e-01,7.51313149543860859e-01,5.17596265743439754e-01,2.87318245292465302e-01,1.29173332204806202e-01,3.37276133652793797e-02,1.00604256478013625e-02,-2.85711634936691820e-02,2.16560265585900052e-01,4.44231137348280514e-01,6.06914951895493382e-01,7.24277743621797421e-01,7.19367793418742685e-01,8.83418601789723312e-01,9.36693700345341496e-01,9.13878400176226569e-01,9.12172856779552510e-01,6.24767114885190211e-01,3.21616482297398976e-01,1.51257129324585238e-01,4.21280860180017550e-02,1.59767524500038713e-02,4.06531423557787500e-02,3.39038588517921846e-01,5.87522277997589160e-01,7.43903874876189142e-01,8.21370163601431447e-01,9.05174679871211696e-01,1.04846886398195438e+00,1.06671968758145397e+00,1.08404012447205500e+00,1.02187529555323353e+00,6.59286152460231589e-01,3.47204887032232568e-01,1.59109847692185030e-01,4.89723727184082566e-02,2.06768151545414051e-02,3.52558484139727568e-01,7.09528498300147081e-01,9.20635016113846794e-01,1.10954427385825838e+00,1.17400648645140504e+00,1.24790250637854894e+00,1.36326282527508447e+00,1.35543866518737932e+00,1.31041991592090779e+00,1.13469775437986886e+00,6.75677554573713035e-01,3.34718313987497185e-01,1.63321194055117691e-01,4.78118640374995407e-02,1.69882802114680806e-02,6.08860446115104797e-03,2.05036455277861657e-01,3.41662033227829842e-01,5.42440050552936870e-01,5.91282643694882704e-01,6.09952129579768743e-01,7.01229712408296901e-01,6.85121773726658168e-01,6.47986278237003610e-01,6.08415746244991396e-01,3.76590655576574562e-01,1.96067153681043160e-01,1.00192310002818558e-01,3.38818865701643324e-02,1.12788355504287105e-02,0.00000000000000000e+00,1.64227917332535542e-02,3.08328104418587490e-01,4.29836158380458522e-01,3.81860652406190437e-01,4.18955533250330137e-01,4.22861177048675208e-01,4.03666855407504133e-01,3.97652257630833006e-01,3.52230547486765744e-01,1.97186435856122166e-01,1.09313565349368438e-01,5.77793824717732496e-02,2.02059658175476921e-02,7.43970276277508558e-03,0.00000000000000000e+00,0.00000000000000000e+00,3.26060700952025412e-02,2.15847495227340591e-01,2.22066430308743346e-01,2.17709369005271103e-01,2.09944244208384007e-01,1.74261240743632279e-01,1.67138328937619124e-01,1.45769480815867158e-01,8.33561562395256916e-02,4.24844109276623569e-02,2.56898320115710489e-02,1.11828932109383286e-02,4.32773617378687508e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,9.94616926461334332e-04,5.93171323736610343e-02,6.78359247108918650e-02,5.87916991223472116e-02,4.39505242326907047e-02,3.92884321887421312e-02,4.09140489798916693e-02,2.12545922428691719e-02,1.16063890782284549e-02,8.99346648440086868e-03,3.77649278331419064e-03,2.11897632532713747e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.75956693654478807e-03,4.27090920110485741e-03,3.40797718724693147e-03,2.73327729605507379e-03,2.07685261896425324e-03,1.54508721138394453e-03,1.29922489260628324e-03,8.69041960523259105e-04,4.74157721352529312e-04,3.21053801784791789e-04
3.64866743355746159e+00,3.45829998019360962e+00,4.17774927699898235e+00,2.87553891270564810e+00,3.12394560300141766e+00,3.71158264301469876e+00,4.24158066475709461e+00,3.97538893021969209e+00,2.87644432399663108e+00,2.45333167814191067e-01,-1.03954121708652347e+00,-5.65583994059848272e-01,-2.15669270851673589e-01,8.12730806118029783e-05,4.65412929735074810e-02,1.23490077103957550e+01,1.33181212226359591e+01,1.63080018721598847e+01,1.48341924537670344e+01,1.56955678357919517e+01,1.67279724480054206e+01,1.73463764636329536e+01,1.65257275942602462e+01,1.10230211101779734e+01,2.10453289706293312e+00,-3.57437896730745397e+00,-3.16659209095440053e+00,-1.20860603045985537e+00,-7.85511520487653936e-02,8.81963474447295531e-02,2.92975245329865821e+01,3.43677437103290657e+01,3.57715754175019995e+01,3.68881709981633179e+01,3.61245130046305576e+01,3.73208081495691459e+01,3.79188942464961585e+01,3.62060460041740058e+01,2.87090908877352362e+01,2.74195015490025673e+00,-8.85601781809844368e+00,-6.79399366191955956e+00,-2.67994441186051757e+00,-2.73912141357393391e-01,7.97600205190078931e-02,4.82068981112231469e+01,6.61043773407613315e+01,6.09832193164964593e+01,6.02747937435558043e+01,6.20570780743636661e+01,6.66703968769321023e+01,6.55428267203156878e+01,5.96809193443165853e+01,4.64469370855424444e+01,5.07834170152922848e+00,-1.40598440343258613e+01,-1.16851084504200955e+01,-3.96731327990490268e+00,-3.03716444254094553e-01,2.17589951201262066e-01,5.69454851792847450e+01,8.41065831729131048e+01,8.96959799705393834e+01,8.06578718714329881e+01,7.55996140017775957e+01,8.42701277379878917e+01,8.30650248715942325e+01,7.75357587524257355e+01,5.72509427158225677e+01,2.98307630972124427e+00,-1.78229979562666969e+01,-1.36800969597200819e+01,-5.67988379368147900e+00,-6.27306182875412732e-01,3.00462236511072678e-01,8.64513800542606248e+01,9.85217255360764881e+01,9.45201623594793290e+01,9.17329132778146317e+01,7.46068924280797887e+01,9.25870517799834118e+01,9.03660200319234690e+01,8.20970690420440405e+01,5.28599705547240148e+01,-4.91734932280739656e+00,-2.75662976427395137e+01,-1.75213590402956747e+01,-6.50154178376415981e+00,-9.59458139779949759e-01,2.20585420719003944e-01,9.78200885612430113e+01,9.27256991271412261e+01,8.55613229213311541e+01,8.31076742141076465e+01,8.00681957858550106e+01,9.57930703352833461e+01,9.09316392515559642e+01,8.30405004491212111e+01,5.16507064652303640e+01,-1.24069207828946588e+01,-2.94988197118236570e+01,-1.83780299332492412e+01,-7.15296375639737114e+00,-6.83929164790268218e-01,3.52558484139727568e-01,9.80937289659844964e+01,1.54782271653507649e+02,1.37719033622175061e+02,1.28855355142532090e+02,1.33622091633033932e+02,1.38853247071312524e+02,1.26830673830499791e+02,1.09029826748386256e+02,7.37747889532983976e+01,-9.36961942742568360e-02,-1.91711705526781877e+01,-1.12700604483023525e+01,-4.30208165192885872e+00,-5.38533072684643024e-02,5.14774451759845486e-01,2.44669978246040998e+00,1.47311471116581401e+02,1.74894536583771497e+02,1.59368448880721530e+02,1.46645341292963082e+02,1.36136964157442293e+02,1.05438765286441821e+02,7.68160661749835896e+01,4.18914690221359081e+01,-1.59369545780302460e+01,-2.04207758068124576e+01,-1.07920852737013018e+01,-3.28148715502702704e+00,-5.21900668388406569e-02,6.58548335521537909e-01,0.00000000000000000e+00,9.66008465913562908e+00,7.89082548287043437e+01,7.05238296788262176e+01,5.55872115817797479e+01,3.90952429514520716e+01,1.50709304602833498e+01,-1.20405753132264604e+01,-2.96808439241395483e+01,-4.40079048852747476e+01,-2.71207788048486584e+01,-1.25867628370037448e+01,-5.61604256965439141e+00,-5.84308687668692706e-01,2.11562795099166506e-01,0.00000000000000000e+00,0.00000000000000000e+00,2.91572884424204393e+00,8.66748326759802268e+00,2.24493160515211398e+00,-1.41942861432512668e+01,-3.05430729138474888e+01,-3.63604379082467446e+01,-3.75288443947299371e+01,-3.43371765702010237e+01,-1.77717173622006470e+01,-7.70169036840214982e+00,-3.34182508936015132e+00,-6.48729960028800456e-01,-5.48866662342126777e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-1.80690169213564567e-02,-1.11159077003518441e+01,-2.63536464578439471e+01,-2.74216765789422325e+01,-2.47692079858420726e+01,-2.07369269807141556e+01,-1.44817872509582610e+01,-6.48109131666099003e+00,-2.63375190954489025e+00,-1.35309426351891449e+00,-3.08259044291676998e-01,-5.12804509229273370e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-1.01852260077165879e+00,-2.40200185442612391e+00,-2.06406557738620666e+00,-1.64457733085510460e+00,-1.09591277449203695e+00,-5.65023456699063398e-01,-2.35300512032835057e-01,-1.28213745664566531e-01,-2.89726158338210124e-02,1.04975609323382994e-03
6.18197941472951218e+00,6.23515897945419972e+00,7.51359886089896634e+00,5.08169901878284858e+00,5.64841056453237655e+00,6.66391482452749528e+00,7.66850620116224135e+00,7.22667078378843719e+00,5.27360042740535206e+00,4.89159563628668859e-01,-1.80781620533660070e+00,-9.89717331918199439e-01,-3.75052956837661988e-01,1.43274026949352026e-02,8.26502095084429844e-02,2.08768343475350733e+01,2.35351476799937842e+01,2.91110935350473952e+01,2.65553011661469505e+01,2.81332773094432440e+01,3.03408890536099278e+01,3.15124088085885923e+01,3.02725778220570128e+01,2.05312366736567427e+01,4.23667226489288851e+00,-6.01843137175044696e+00,-5.50801449442545632e+00,-2.10926874738234904e+00,-1.37341905852597784e-01,1.49241142555253309e-01,4.92953399577882223e+01,6.01860125872230043e+01,6.37927445516762290e+01,6.60262071543477873e+01,6.46797137461665130e+01,6.69392587918457878e+01,6.81955060549304903e+01,6.56346722645064062e+01,5.22458830922981008e+01,5.76621968673750640e+00,-1.51842200356486945e+01,-1.18139557264160313e+01,-4.68324037985189090e+00,-4.60252866105396341e-01,1.39856637805018003e-01,8.30487092998731669e+01,1.17530678120102934e+02,1.10408901084262496e+02,1.09598934306637915e+02,1.13619634685818696e+02,1.21637339658158723e+02,1.20503295757691717e+02,1.10795145073038285e+02,8.79752220232220168e+01,1.32056572531255583e+01,-2.28856008531820194e+01,-1.97609214405348936e+01,-6.61583108675625287e+00,-4.28124306034561586e-01,4.11959692193561100e-01,9.83218760047709281e+01,1.51062046270265455e+02,1.62925649172719062e+02,1.48058489054415531e+02,1.39647821421692072e+02,1.54997976725149925e+02,1.54519507433710487e+02,1.45293612629243142e+02,1.09755269924050097e+02,1.10470159082663901e+01,-2.83455873888392951e+01,-2.26464946946466483e+01,-9.33962484807255144e+00,-9.02456379629743899e-01,5.91197931658862141e-01,1.49727357872078585e+02,1.75694084293719129e+02,1.71552203192321628e+02,1.67572447289543646e+02,1.37202959428379643e+02,1.70868068817335285e+02,1.68719063465067137e+02,1.56085723959542264e+02,1.04392574331336192e+02,-1.14943570841604470e+00,-4.50876848269226471e+01,-2.93035631624905086e+01,-1.06608432655003806e+01,-1.45419953138718583e+00,4.75531961671967540e-01,1.66354240692793496e+02,1.65798031643999053e+02,1.54981171488370592e+02,1.50905179581333101e+02,1.47371897755545547e+02,1.78245473310871148e+02,1.71407167210508646e+02,1.58868963064978431e+02,1.02255057740810912e+02,-1.39977448601475913e+01,-4.78594500700342067e+01,-3.06934046888047405e+01,-1.16428409294334561e+01,-9.06162823161537179e-01,7.09528498300147192e-01,1.54782271653507649e+02,2.83373946766193455e+02,2.46925719754685105e+02,2.32924872193214782e+02,2.43032918025952881e+02,2.53962881216290128e+02,2.33999675956275780e+02,2.03739597170479556e+02,1.40886125869361962e+02,7.00738057002773918e+00,-3.03873769095939217e+01,-1.82355010018162602e+01,-6.81496062981210571e+00,2.12774198922833724e-01,1.02553304820641222e+00,3.83624494292289153e+00,2.50973869766976350e+02,2.98748358649745057e+02,2.73308055051273698e+02,2.53110491312885244e+02,2.38193621935939092e+02,1.87199836702549646e+02,1.38462052170697916e+02,7.74906058543848104e+01,-2.56766953480969065e+01,-3.48320977125296309e+01,-1.87344599809831927e+01,-5.68349150880925702e+00,1.08094180360818149e-03,1.21566247063813049e+00,0.00000000000000000e+00,1.57494731475414262e+01,1.27754645938197399e+02,1.13272465359584587e+02,9.09690123653186049e+01,6.35171900773062035e+01,2.35746202750772653e+01,-2.18787557937206927e+01,-5.20931241442565849e+01,-7.73286438407088070e+01,-4.77276901714163202e+01,-2.23532661839764160e+01,-1.01450481261383700e+01,-1.11572847417930698e+00,3.49449352876841590e-01,0.00000000000000000e+00,0.00000000000000000e+00,4.13051436495756352e+00,9.39083384767317320e+00,-6.07777781726291044e-01,-2.81311632146307602e+01,-5.52618495434095536e+01,-6.45543595886347390e+01,-6.64033694876520713e+01,-6.08497715350106461e+01,-3.16018667852043365e+01,-1.37176232983618807e+01,-6.03148699464782645e+00,-1.23761702004382590e+00,-1.40156632521094004e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-6.24740008253328247e-02,-2.07761625089164852e+01,-4.74766305809036808e+01,-4.88862222581478107e+01,-4.41275845550714507e+01,-3.68270747310673059e+01,-2.57185010959455873e+01,-1.15877375593953325e+01,-4.73009758767323074e+00,-2.48676763062485673e+00,-6.05232051402399440e-01,-1.19154392838134074e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-1.80526482033186331e+00,-4.26889134530834546e+00,-3.71975548989062288e+00,-2.96314384872838010e+00,-1.96768636401856378e+00,-1.01600987351349703e+00,-4.32482150421500178e-01,-2.42775588383372348e-01,-6.22520480448091260e-02,-4.62969730160739217e-03
4.81265751833251088e+00,5.33437454880145978e+00,6.65575372073992888e+00,4.40419437643280887e+00,5.03341405672666209e+00,5.98033961213567533e+00,6.87923168157645826e+00,6.63598282124007177e+00,5.02035552731007773e+00,1.02301481394664417e+00,-1.06981126013019301e+00,-6.22363468109730866e-01,-2.22626990097309047e-01,5.01592996257532939e-02,8.02715454167794024e-02,1.59850274479759928e+01,1.95561139810653408e+01,2.45995901284703287e+01,2.30533765689696146e+01,2.44140791103409356e+01,2.67122191375505125e+01,2.80125318241319796e+01,2.74125999556300464e+01,1.94353665958250410e+01,5.89823274761211014e+00,-3.10291728583535198e+00,-3.53078343960387286e+00,-1.31728098978474484e+00,-1.69974632317657463e-02,1.32141535162051821e-01,3.59685394148950621e+01,4.76987721329671359e+01,5.20297939151846691e+01,5.54807702169882901e+01,5.45184068321342252e+01,5.66617448627116573e+01,5.83782418848318940e+01,5.65671474514735309e+01,4.59168939405113790e+01,8.54834375739537577e+00,-9.44580255413705316e+00,-7.99899945489874931e+00,-2.99872641133223850e+00,-1.58131243696111312e-01,1.55443470311902254e-01,6.45440088685567730e+01,9.70157287733872096e+01,9.37757313091043017e+01,9.50879425295404559e+01,1.00083299961261645e+02,1.07839301622278171e+02,1.08068854529074102e+02,1.01829589041659418e+02,8.34853569769868926e+01,2.20122343201237740e+01,-1.08929048748745423e+01,-1.21118296345832466e+01,-3.66018752982085394e+00,1.73258669237639440e-01,4.48191149038437764e-01,7.71383601875139107e+01,1.25864385729691364e+02,1.40111952609481079e+02,1.31643185485433577e+02,1.25287970492271356e+02,1.39821380875264168e+02,1.42890065711545418e+02,1.36972917927845174e+02,1.07867569701535984e+02,2.54378522772277371e+01,-1.17659239676478080e+01,-1.23077088674677118e+01,-4.81228408819538078e+00,-2.79072110557075787e-02,6.84895229963104812e-01,1.17967271127832902e+02,1.45131955253351975e+02,1.47109549638690112e+02,1.48998504068174867e+02,1.26555011175087486e+02,1.54990413149898700e+02,1.56705910957478011e+02,1.48339041459347470e+02,1.05743399506653219e+02,1.85645359011409425e+01,-2.38627235134826599e+01,-1.69353567330304564e+01,-5.37499922441507572e+00,-3.01955653565646964e-01,6.43853484610007576e-01,1.34253288550867666e+02,1.40108844019697017e+02,1.38399889421113954e+02,1.38077557288602918e+02,1.37160586199457953e+02,1.65680879348593834e+02,1.63215816461483257e+02,1.54480985795163633e+02,1.08798166821066118e+02,1.13846898380221493e+01,-2.43552108899274096e+01,-1.73163282995747032e+01,-5.88831301808766483e+00,3.29800805074662917e-01,9.20635016113846794e-01,1.37719033622175061e+02,2.46925719754685105e+02,2.35857249378311593e+02,2.23051570764490492e+02,2.32268552078238969e+02,2.43911451240201217e+02,2.30629525158554145e+02,2.05303086850444970e+02,1.51487471174657230e+02,3.50837703296451906e+01,-7.95453848875633529e+00,-6.51398565013226971e+00,-1.45525125950229284e+00,1.39010374577645557e+00,1.22767461150701918e+00,3.32367393945339540e+00,2.10281405527605358e+02,2.54093422263813125e+02,2.37613748820172788e+02,2.21906384994170935e+02,2.09980885001526673e+02,1.69684834330292517e+02,1.29541872689677973e+02,7.82607896023632037e+01,-7.94943537244339815e+00,-2.04631996413112702e+01,-1.10819459347427909e+01,-2.34885813419611811e+00,8.00646262499501660e-01,1.25982492165201876e+00,0.00000000000000000e+00,1.31937250300228630e+01,1.09718803020534125e+02,1.00033111115112320e+02,8.03162977739395387e+01,5.86336625906914577e+01,2.58541926303478533e+01,-1.17259703105217934e+01,-3.65403559038763319e+01,-5.78071884169846726e+01,-3.58921098814328445e+01,-1.64731666355936603e+01,-7.29318281729782036e+00,-5.10372506566196260e-01,4.15574194218753801e-01,0.00000000000000000e+00,0.00000000000000000e+00,3.80046002916330972e+00,1.03726739820804212e+01,1.53885005115467055e+00,-2.12009685755750610e+01,-4.36406277153830047e+01,-5.16914366090569999e+01,-5.28505530987197432e+01,-4.81673786641202284e+01,-2.47739898500729048e+01,-1.06091556878786584e+01,-4.51774296183490964e+00,-8.06382137763969054e-01,-4.21668998572739886e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-3.62415808407214463e-02,-1.67362752681118536e+01,-3.94400731154936466e+01,-4.05339330184438680e+01,-3.65244593842546408e+01,-3.03641585925680850e+01,-2.08224407566194358e+01,-9.30867662484392788e+00,-3.73716762740685660e+00,-1.89066864931044254e+00,-4.29605946153985396e-01,-5.21288183546878212e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-1.49891126421302712e+00,-3.54575312573007162e+00,-3.09262631532697219e+00,-2.45133522613063093e+00,-1.61694010349818718e+00,-8.20796786070727036e-01,-3.34939760245736018e-01,-1.84510347508031164e-01,-4.11623034029690998e-02,4.46329973436812404e-03
3.86154953505400744e+00,4.76718621450990554e+00,6.02860617244824404e+00,4.02857415476851344e+00,4.68202432672191460e+00,5.61081875459727186e+00,6.43893767220006819e+00,6.35030288468933879e+00,5.00778992772593146e+00,1.56525036044183641e+00,-4.48192231554897735e-01,-3.02670890248234237e-01,-7.55741869203787470e-02,8.55881183198026335e-02,8.15670077341373728e-02,1.23479887604892866e+01,1.66399514460881122e+01,2.13703387328937424e+01,2.07493865259461607e+01,2.22214376866566603e+01,2.46077330331362276e+01,2.59293397511259904e+01,2.57518883329710633e+01,1.91550033765020302e+01,7.60407449926875945e+00,-5.61993501809790352e-01,-1.91226760885967684e+00,-6.66090190612582456e-01,9.68673463498579412e-02,1.31736380624083466e-01,2.59987805767999980e+01,3.85007150272652012e+01,4.38624808170146707e+01,4.80956753827635666e+01,4.77497483033581318e+01,4.99362867078366079e+01,5.18872713774623620e+01,5.07100828491648130e+01,4.23872285729443519e+01,1.17666237731821965e+01,-4.29514558253966605e+00,-4.64798582124902726e+00,-1.54919505217140263e+00,1.19741986715048959e-01,1.87337404222350956e-01,5.08135633492134176e+01,8.19963688603252905e+01,8.25270831137448653e+01,8.56975561066208797e+01,9.19255284236703147e+01,9.96220418471361882e+01,1.00950060856877570e+02,9.66245340309859415e+01,8.19712004262850229e+01,3.06576845274934762e+01,-7.25205381194107490e-01,-5.70033996216704253e+00,-1.01637961539277821e+00,6.78711820839650759e-01,4.87857870350063172e-01,6.26090006833909172e+01,1.08427994246923930e+02,1.25067507509105056e+02,1.21522092359023688e+02,1.17460624501304025e+02,1.30889337176677714e+02,1.37040304803013782e+02,1.33555732591457428e+02,1.09189834862439113e+02,3.91522493912480840e+01,2.44777333944708086e+00,-3.62398690047437588e+00,-9.10989666192563941e-01,7.65762280181727983e-01,7.83346209205075805e-01,9.46900220554505694e+01,1.24338724825068056e+02,1.31234082126255004e+02,1.36172054844812180e+02,1.20546806390379857e+02,1.45875195291901861e+02,1.50660977159592818e+02,1.45481400102534792e+02,1.10198451562949359e+02,3.63290808587049696e+01,-5.91840592115271491e+00,-6.68261454897845031e+00,-8.60747951858898186e-01,6.80528820162168313e-01,7.97101421678484856e-01,1.10789418980071275e+02,1.23756896687393535e+02,1.27771912984301920e+02,1.32672453025500801e+02,1.32057787273429881e+02,1.58821330530400303e+02,1.61623237065190438e+02,1.55543646183774342e+02,1.17109832875379624e+02,3.42544900727862753e+01,-4.09325921068348642e+00,-6.08859244685821199e+00,-7.82557303497590451e-01,1.42763218009046988e+00,1.10954427385825860e+00,1.28855355142532090e+02,2.32924872193214782e+02,2.23051570764490492e+02,2.28623611571248404e+02,2.33382206501084625e+02,2.44206211997966705e+02,2.35782415018003348e+02,2.14764534673592181e+02,1.66666628540925529e+02,6.17348907843772352e+01,1.20574495228490957e+01,3.89693734304645600e+00,3.32403570455526598e+00,2.53054142511621816e+00,1.45844724284061633e+00,3.03258966556990739e+00,1.85330776174913808e+02,2.25224038446810653e+02,2.16810195051789123e+02,2.04862521264673518e+02,1.94235321527794326e+02,1.61447278819281763e+02,1.27381870154090308e+02,8.26541083610659939e+01,8.37455177491463409e+00,-7.99105621683212330e+00,-4.40136852828105152e+00,5.70814482712748594e-01,1.57458125947260719e+00,1.35750594475928898e+00,0.00000000000000000e+00,1.16690213703444439e+01,1.00094266320909242e+02,9.48607794747498758e+01,7.57090382842784209e+01,5.70663093433310848e+01,2.97575287803252095e+01,-2.44986529047925083e+00,-2.35606528380130058e+01,-4.20786805384843206e+01,-2.64739631409619562e+01,-1.16756632296746883e+01,-4.94223634670799683e+00,3.17603705104128609e-02,5.14658382812633985e-01,0.00000000000000000e+00,0.00000000000000000e+00,3.80455787012656277e+00,1.24170789782818733e+01,4.09068898246257096e+00,-1.57911640482564035e+01,-3.48961640239153681e+01,-4.22699736563438080e+01,-4.30352421772203826e+01,-3.87107202427610417e+01,-1.96282645753893021e+01,-8.18884824537360601e+00,-3.31135346640174788e+00,-4.43264782504379173e-01,4.85899771175518566e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-2.32016239342205839e-02,-1.38893964355147546e+01,-3.42188417141984971e+01,-3.49659428847109055e+01,-3.13934989514510931e+01,-2.59088087895122925e+01,-1.73418034880971312e+01,-7.70124987339351463e+00,-3.00035639556417877e+00,-1.42845779529161199e+00,-2.79559386307264512e-01,6.60598001643391240e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-1.29851675710698955e+00,-3.09089104147075933e+00,-2.68545535441323269e+00,-2.10253172613954264e+00,-1.37803784304305377e+00,-6.84736026102230388e-01,-2.61342315279294801e-01,-1.40637792832795261e-01,-2.31854116477026861e-02,1.34590954692447307e-02
3.97108661110201666e+00,4.99176977493022278e+00,6.30106184116898671e+00,4.19009009073333960e+00,4.93023919280258482e+00,5.90480974800551550e+00,6.77972334161690071e+00,6.70626102009065583e+00,5.28759515749763320e+00,1.63427705054363948e+00,-4.67340890927038177e-01,-3.12958921037404192e-01,-7.73569413779112425e-02,9.17413826856178644e-02,8.43889887491655055e-02,1.25010883643817152e+01,1.73196258450997220e+01,2.23407776523273327e+01,2.16045085192007100e+01,2.31438687109132246e+01,2.58434171335258718e+01,2.72040322298651382e+01,2.70379632816338997e+01,2.01289675931790626e+01,7.89672683605804515e+00,-6.73320292529063225e-01,-2.07289977171276751e+00,-7.30574288648780379e-01,8.91914134789326130e-02,1.28300790987742164e-01,2.60483454214607519e+01,3.94651679828944921e+01,4.51914858780719939e+01,4.96588443173755820e+01,4.91848077652841411e+01,5.14512177194831963e+01,5.35063388329793526e+01,5.26244499639959855e+01,4.37411270687766986e+01,1.15830224338863008e+01,-4.98481988640311702e+00,-5.13824544628393376e+00,-1.74976920660746260e+00,9.24008303926663471e-02,1.77920203202618005e-01,5.19143866393921769e+01,8.50477512596085035e+01,8.58163715790394264e+01,8.91293472595656908e+01,9.58694404545889540e+01,1.03624225016967642e+02,1.05295533760256760e+02,1.01047148201727026e+02,8.59533655897227220e+01,3.18740127742314954e+01,-1.02152194821878717e+00,-6.18358543255224991e+00,-1.18582609050504306e+00,6.81834354558621181e-01,4.97906328542604804e-01,6.41193476203794148e+01,1.12616221462534654e+02,1.30327939967832464e+02,1.27047078368698578e+02,1.22879458997108770e+02,1.36745839405474101e+02,1.43348542882551243e+02,1.39867432236445353e+02,1.15043341911740086e+02,4.10024200499087641e+01,2.35692319769468206e+00,-3.81272945464253832e+00,-9.92761425913511464e-01,7.86992359027957722e-01,8.10762680996294893e-01,9.75115105610249202e+01,1.29283694578236151e+02,1.37271270510855572e+02,1.41778376916560887e+02,1.25050178654920288e+02,1.52457266491954044e+02,1.58165100916984414e+02,1.53187842280547301e+02,1.16213413888425450e+02,3.83650110245324001e+01,-6.12464826747923574e+00,-7.07742455050982411e+00,-9.27032382238317298e-01,7.02588885271739461e-01,8.41344594311002281e-01,1.13093129963200113e+02,1.27969783305190916e+02,1.32513266425413576e+02,1.37480421071810554e+02,1.38689644176185766e+02,1.65747588687366573e+02,1.69525311930202804e+02,1.63840078337182632e+02,1.23381033231999893e+02,3.58841802694596694e+01,-4.45391882034139019e+00,-6.37983285115816567e+00,-8.30556727030714925e-01,1.51501277641484333e+00,1.17400648645140504e+00,1.33622091633033932e+02,2.43032918025952881e+02,2.32268552078238969e+02,2.33382206501084625e+02,2.49021724684400851e+02,2.57134102745998803e+02,2.47008973278821514e+02,2.25710272128014765e+02,1.75458681559461013e+02,6.47771999027676628e+01,1.25454312999825817e+01,4.06658300887378132e+00,3.49557367219027437e+00,2.68284028357063997e+00,1.53901721746866760e+00,3.15051538243288043e+00,1.93936591953157802e+02,2.35833426423804440e+02,2.26383432929913795e+02,2.14690337848606390e+02,2.03827301109067605e+02,1.69187320881694092e+02,1.33484744015470881e+02,8.65311591181560971e+01,8.32466584512089014e+00,-8.63282273522723997e+00,-4.71599276735778528e+00,5.82301617972244001e-01,1.66453971343309615e+00,1.43354589137176403e+00,0.00000000000000000e+00,1.21669905884852110e+01,1.03797957953888272e+02,9.85191645875841147e+01,7.90808384227807721e+01,5.92886411326339058e+01,3.05953450962420774e+01,-3.12678062666256773e+00,-2.52179031232592550e+01,-4.47046183550244933e+01,-2.80586185534880848e+01,-1.23463522525896625e+01,-5.23504827803544170e+00,3.33893496150749064e-02,5.41408481628977145e-01,0.00000000000000000e+00,0.00000000000000000e+00,3.82184532754769490e+00,1.20318591683254787e+01,3.37080192728506933e+00,-1.73559220059830714e+01,-3.72324286327258420e+01,-4.49463087256619502e+01,-4.56954181999500193e+01,-4.10428450316209563e+01,-2.08151684489318640e+01,-8.67716501879169577e+00,-3.50189219259110995e+00,-4.70073826700443842e-01,4.83572030339672193e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-3.25600251424729703e-02,-1.49439027439122576e+01,-3.64635575160391738e+01,-3.71315295996750123e+01,-3.33212973642024153e+01,-2.74643975554865207e+01,-1.83878462617353442e+01,-8.16082905755671817e+00,-3.17629339597528304e+00,-1.51415172799009445e+00,-2.95488365963665123e-01,6.66350083931550874e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-1.37673864251170253e+00,-3.27979173110448574e+00,-2.85777664392172781e+00,-2.23630635009710810e+00,-1.46338392507198045e+00,-7.27384885709429052e-01,-2.77908710605847764e-01,-1.49043574148261360e-01,-2.44071022783382968e-02,1.44902655190268879e-02
4.10365717421488974e+00,5.26217919543846957e+00,6.67087286349698338e+00,4.36033639243358628e+00,5.18896654669878021e+00,6.22164301430194921e+00,7.16721778026491751e+00,7.09018059383601251e+00,5.55852107315597443e+00,1.68756796048863733e+00,-5.21111232103762312e-01,-3.23724621910539745e-01,-6.91005515331077763e-02,9.70571927546359930e-02,8.74020596030480323e-02,1.26310396724182610e+01,1.80218683653143934e+01,2.34186867589929548e+01,2.25899736259535651e+01,2.41083707851131592e+01,2.72156555380505516e+01,2.86396991054023395e+01,2.85151163759175290e+01,2.12820676763133463e+01,8.28611745595288696e+00,-7.51454651232426496e-01,-2.21970328486383828e+00,-8.07177990129970491e-01,7.51594377325928570e-02,1.24291716861702872e-01,2.60051722988003142e+01,4.07868159139495106e+01,4.71433360474482370e+01,5.16716317138434604e+01,5.08245307362242826e+01,5.35287795881721564e+01,5.57093509687035038e+01,5.49683458400682028e+01,4.56314906435604826e+01,1.17224653355961941e+01,-5.55469551093715275e+00,-5.61569215732326477e+00,-1.98230217095476857e+00,5.97042682641243036e-02,1.85781943349128120e-01,5.26898719419578967e+01,8.87100282899381227e+01,8.99473718140756517e+01,9.37716821607868809e+01,1.00660202224219489e+02,1.09337328384793025e+02,1.11298459508848012e+02,1.06721664523109055e+02,9.09112961913934328e+01,3.34870035309652749e+01,-1.40205305058383400e+00,-6.50019666424807241e+00,-1.31327888583135310e+00,6.92941843224503584e-01,5.33016655244547111e-01,6.55126418300227016e+01,1.18145777244144583e+02,1.37535193650830450e+02,1.33534186231505998e+02,1.28622370325730543e+02,1.44513599288569139e+02,1.51599948026832067e+02,1.48169370420596380e+02,1.22102896041027719e+02,4.41367706689897474e+01,2.75990548813713144e+00,-4.17276492235378704e+00,-9.95478042350534054e-01,8.42876646374823624e-01,8.67982596425015851e-01,1.00013327745442652e+02,1.35414423432401179e+02,1.44417004052433242e+02,1.49205733937266075e+02,1.31130520385989627e+02,1.61301885831843293e+02,1.67359970339805130e+02,1.62124562193137791e+02,1.23564466585644340e+02,4.10804380098216200e+01,-6.45232865685759549e+00,-7.33315029990755818e+00,-8.52511270556576384e-01,7.96193539819020302e-01,8.92739481299701376e-01,1.16227756135670262e+02,1.32986548433329631e+02,1.38666784953564047e+02,1.43536870570761209e+02,1.45187552963256366e+02,1.75787905474090820e+02,1.78729603852636785e+02,1.73782097171882498e+02,1.31653563148484125e+02,3.84580689170676067e+01,-4.32045876823170882e+00,-6.72141498051464570e+00,-7.98155831334972476e-01,1.59329004806695806e+00,1.24790250637854871e+00,1.38853247071312524e+02,2.53962881216290128e+02,2.43911451240201217e+02,2.44206211997966705e+02,2.57134102745998803e+02,2.75233678929890573e+02,2.62183062871788479e+02,2.38382273790995356e+02,1.85730367613201963e+02,6.89669740692161355e+01,1.34512876468638751e+01,4.37586877782754158e+00,3.74721954564882553e+00,2.84774841364234854e+00,1.62869793515753147e+00,3.24807073583431904e+00,1.99631277901009298e+02,2.43279653405783307e+02,2.34137708576114960e+02,2.21442149303253814e+02,2.11769545802541927e+02,1.76809939994654030e+02,1.39294419353879022e+02,9.05465580185285859e+01,8.17691546291503002e+00,-9.40535850623461300e+00,-5.23935551413932998e+00,4.84939011146059362e-01,1.72430669154587912e+00,1.50671778033104875e+00,0.00000000000000000e+00,1.24063708472580441e+01,1.05188743701213113e+02,9.92275248063633057e+01,8.03772994029404089e+01,6.04391190632213338e+01,3.07019052682617470e+01,-4.16578940524309349e+00,-2.69361542574118822e+01,-4.75581598951236515e+01,-2.98233509586416510e+01,-1.32585129871037548e+01,-5.65054877573232428e+00,-2.16900406893763137e-02,5.51658106019155769e-01,0.00000000000000000e+00,0.00000000000000000e+00,3.73020876684289204e+00,1.07241156201556631e+01,2.31499110853365320e+00,-1.89246501493248189e+01,-3.93472304391327441e+01,-4.71140492648000802e+01,-4.79176002645200185e+01,-4.32071563492445208e+01,-2.19946037774823715e+01,-9.21601143867614780e+00,-3.76691978937184979e+00,-5.40218085137743165e-01,3.37944746438201410e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-3.89044035336467073e-02,-1.57911268268895970e+01,-3.81715254750985409e+01,-3.88718945842895707e+01,-3.49001200002672860e+01,-2.87810960437734167e+01,-1.93398532066035216e+01,-8.58981692002538999e+00,-3.35893649551823037e+00,-1.63047345426950629e+00,-3.33440607687268631e-01,-4.42327646309687104e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-1.43588295151610179e+00,-3.42358002833748332e+00,-3.00397958334515280e+00,-2.35476230217345917e+00,-1.53862996304424771e+00,-7.65146167150720702e-01,-2.97364819312758100e-01,-1.61216157333384458e-01,-2.90449829035291651e-02,1.30690436429996889e-02
3.13220995162644966e+00,4.61131329346614738e+00,6.04932085719247148e+00,3.85477244064195679e+00,4.71921492024134803e+00,5.69020882361521796e+00,6.54335832605948919e+00,6.61741302043425961e+00,5.35272674392930625e+00,2.03190709542916581e+00,-2.12054141347501335e-02,-9.11544511596780876e-02,1.81900303516834318e-02,1.19294375623434853e-01,8.38647546105792951e-02,9.31996806279001255e+00,1.52642620326362621e+01,2.01840225732040679e+01,2.00303432809335327e+01,2.13706632510654693e+01,2.44544141516056683e+01,2.60117317829968933e+01,2.63770224330530958e+01,2.03678947664649712e+01,9.32861434509117338e+00,1.18998921984068584e+00,-9.07312745502492080e-01,-2.74840050474566944e-01,1.56644074509922987e-01,1.13471797806797434e-01,1.71480285061943007e+01,3.22523323273657283e+01,3.89053743934736076e+01,4.42863673370677517e+01,4.37335810851678062e+01,4.62398618642393231e+01,4.87389048086218892e+01,4.84283393920856540e+01,4.10583165034858126e+01,1.35128664497647435e+01,-1.74858551482219293e+00,-3.05925349087213405e+00,-8.30044309581736250e-01,2.58765377001922481e-01,1.89738278892105677e-01,4.04875965986884552e+01,7.47616877744264059e+01,7.83088885749663604e+01,8.32640246626454541e+01,9.07440800474601161e+01,9.90641382860946180e+01,1.01827149240610822e+02,9.99052609351915208e+01,8.72631369275042488e+01,3.92790472162132289e+01,6.67821293877232502e+00,-1.47099937233854794e+00,6.44996153705832853e-01,1.08875995933339742e+00,5.42842622618322390e-01,5.12091367208590995e+01,1.00795255007192239e+02,1.21131701174980648e+02,1.21310328508005369e+02,1.17984569796934480e+02,1.33032160802561151e+02,1.42463600364762300e+02,1.41546244375453625e+02,1.19924272319046736e+02,5.31067878375306321e+01,1.36470680300726617e+01,2.74690455528499555e+00,1.97180629999359636e+00,1.39567916443303863e+00,9.14274535270043764e-01,7.85535473616219093e+01,1.13960281806488496e+02,1.27199261608254048e+02,1.35993823817650167e+02,1.23163914459038892e+02,1.48909512100695196e+02,1.57600454046129386e+02,1.56021595171686812e+02,1.23821584643729395e+02,5.38991114648563467e+01,7.60226707555014425e+00,8.21056029330402004e-01,2.59612817875274304e+00,1.51495007176688290e+00,9.85399180819531928e-01,9.45963428999044567e+01,1.15622733472259128e+02,1.26273860275768740e+02,1.34305038628269159e+02,1.36518192928303591e+02,1.65883802749909620e+02,1.72613543467652050e+02,1.69091484493417283e+02,1.34820093101386192e+02,5.50989078924460429e+01,1.12336530849684184e+01,2.15167432859788521e+00,2.96164144874883384e+00,2.38711698105521242e+00,1.36326282527508447e+00,1.26830673830499791e+02,2.33999675956275780e+02,2.30629525158554145e+02,2.35782415018003348e+02,2.47008973278821514e+02,2.62183062871788479e+02,2.61043764306062997e+02,2.39085187966696054e+02,1.91287962856571653e+02,8.69285070714586396e+01,2.81947662244378456e+01,1.20552054449866599e+01,7.23543967966996870e+00,3.57830140085264903e+00,1.74104623525089020e+00,2.87439909953693773e+00,1.72276543698546533e+02,2.12151434681233354e+02,2.08772566115034721e+02,1.99745416868371791e+02,1.91257129478221572e+02,1.63942001233024371e+02,1.33184958449975340e+02,9.08133761996400608e+01,2.00750223441147675e+01,2.59394201787291723e-01,-1.64018902928499827e-01,2.69266477355880918e+00,2.21983289816646545e+00,1.51179945447806929e+00,0.00000000000000000e+00,1.05665310597034026e+01,9.25111526675794096e+01,9.00639591059826756e+01,7.28270955665500423e+01,5.67743186443572867e+01,3.21727719618251626e+01,2.73623411113888526e+00,-1.64337934810129447e+01,-3.42190272652174201e+01,-2.17517845478623819e+01,-9.29217000865707909e+00,-3.75373908622919261e+00,3.62810873289286684e-01,5.77266797092679584e-01,0.00000000000000000e+00,0.00000000000000000e+00,3.47768728357922985e+00,1.14670569060292813e+01,3.77714965445986151e+00,-1.42387739373288600e+01,-3.14990191922517901e+01,-3.83173426291266708e+01,-3.85865133205864197e+01,-3.45710351631600616e+01,-1.73617791779978390e+01,-7.11544946270563639e+00,-2.74084772082740358e+00,-2.60571937623954919e-01,9.07321556162809795e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-2.06841521912673083e-02,-1.30346504745425467e+01,-3.25964376450410569e+01,-3.30803749960002236e+01,-2.96666365392410647e+01,-2.43447121850127601e+01,-1.59827497280322497e+01,-7.05009546027496992e+00,-2.69627871714033862e+00,-1.23057356918261518e+00,-2.21051613584247436e-01,3.78861820509356975e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-1.22544417960545071e+00,-2.92525812591132039e+00,-2.56651464080777147e+00,-1.99745664556673086e+00,-1.29692876653479394e+00,-6.32733961251345733e-01,-2.31272989921229105e-01,-1.22674956716729802e-01,-1.56424171518272023e-02,1.85703049827671274e-02
2.14268316787029889e+00,3.80998392607703806e+00,5.10797336373779842e+00,3.22195592788167184e+00,4.05588645318250585e+00,4.92694471413914581e+00,5.65815801265502927e+00,5.86832722547933816e+00,4.90308766377483796e+00,2.22438917898407329e+00,4.06815953984096756e-01,1.32531348546769484e-01,1.16629504073293908e-01,1.31426586529108491e-01,7.52389749401555646e-02,5.67280240267861213e+00,1.18755530270981318e+01,1.61924399792802340e+01,1.65882489003169873e+01,1.78484431363272726e+01,2.08490332019234827e+01,2.22849364382282680e+01,2.29956099600366102e+01,1.84714435231949778e+01,9.68704571696656380e+00,2.79234524633208547e+00,2.16155927527091868e-01,1.58006368201672132e-01,2.08738622258500511e-01,9.50230282872416426e-02,8.04124388201356766e+00,2.26312086000352188e+01,2.96375780971390341e+01,3.50162114048510489e+01,3.46936512469404406e+01,3.70496455371142588e+01,3.95220479405216167e+01,3.97512214489267706e+01,3.47305120816267632e+01,1.41595567905018083e+01,1.59808931172188196e+00,-6.93093949405180321e-01,1.35717706079991535e-01,3.97246395120272489e-01,1.84410071985523644e-01,2.66912265773462956e+01,5.78759110229632512e+01,6.37068593761757995e+01,6.93297962646133215e+01,7.69747992373636833e+01,8.48016909648150801e+01,8.79755073693021785e+01,8.76866330696311564e+01,7.88263205872718657e+01,4.18110633925222572e+01,1.28586912747899653e+01,2.85408575311929313e+00,2.28341973033006385e+00,1.31335809355909028e+00,5.09047491341024338e-01,3.59900850300548854e+01,8.01628426531276546e+01,1.00489295977889640e+02,1.03618608108464699e+02,1.01713961850405724e+02,1.15340317257799242e+02,1.25974853598001530e+02,1.27517387410777800e+02,1.11173563229978939e+02,5.82134472569717261e+01,2.21886287248818164e+01,8.37420319779528199e+00,4.41923773627371119e+00,1.79138123472340349e+00,8.97723906691311857e-01,5.48813002295759489e+01,8.90343527373679677e+01,1.05096216395970416e+02,1.15431547523143877e+02,1.07883756828524739e+02,1.29816397748116799e+02,1.39851061006929797e+02,1.41051626041571978e+02,1.16951114592699568e+02,6.17346767416489470e+01,1.91275213710791974e+01,7.69256543074151367e+00,5.45266764813363825e+00,2.03890383880573900e+00,9.90565164580919699e-01,6.90102817807265723e+01,9.37449717847523374e+01,1.08083778797121013e+02,1.17689130642214124e+02,1.20638183500277265e+02,1.45399565740268258e+02,1.56680589421057590e+02,1.56487063307173401e+02,1.29242061947629253e+02,6.59702271636429742e+01,2.40719985663084515e+01,9.51824564500389592e+00,6.11770117319054307e+00,2.90798110733328752e+00,1.35543866518737932e+00,1.09029826748386256e+02,2.03739597170479556e+02,2.05303086850444970e+02,2.14764534673592181e+02,2.25710272128014765e+02,2.38382273790995356e+02,2.39085187966696054e+02,2.28017876506316270e+02,1.87375145837695868e+02,9.76999405960852556e+01,3.93813228344031430e+01,1.80380188367200702e+01,9.84039517658536056e+00,4.03496237355830978e+00,1.73400307273627829e+00,2.40689281551512124e+00,1.39328919354722359e+02,1.72773800992729178e+02,1.74330334930570103e+02,1.68809551118846400e+02,1.62994344290103385e+02,1.43119925257672492e+02,1.19961352320327165e+02,8.63917436477184850e+01,2.93170238683561912e+01,8.54778854254018050e+00,4.15465901996025178e+00,4.34564625834764318e+00,2.52021750127847532e+00,1.43467910046537006e+00,0.00000000000000000e+00,8.50245222819904889e+00,7.59723142374094635e+01,7.62751931506705887e+01,6.15514248130254771e+01,4.91947737709374380e+01,3.09361226424728102e+01,8.21426894512362438e+00,-6.50351011642113708e+00,-2.11062831979734113e+01,-1.37601250200648089e+01,-5.46048890180150259e+00,-1.96292539862720816e+00,6.43276886624303157e-01,5.69949728924388332e-01,0.00000000000000000e+00,0.00000000000000000e+00,3.00214320553243486e+00,1.05575904422868057e+01,3.82817041812574255e+00,-1.05406394168162691e+01,-2.37240451820698297e+01,-2.92207534022564346e+01,-2.90624032611579963e+01,-2.56184668796920541e+01,-1.26423280932207103e+01,-5.01017094761252491e+00,-1.76033083903798593e+00,-3.82740983438537852e-02,1.19175582272513125e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-1.61521301299105101e-02,-1.03644187422629965e+01,-2.68271290633082167e+01,-2.69353414619628069e+01,-2.40202078518968669e+01,-1.94964195139169831e+01,-1.24659028048592759e+01,-5.46668391102738482e+00,-2.01607191538726438e+00,-8.49017424233249440e-01,-1.20657693793509629e-01,6.30439287839228146e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-9.98698654907156036e-01,-2.40148812377322329e+00,-2.11369207642918955e+00,-1.62477571483775707e+00,-1.04468181800614568e+00,-4.98619243299928239e-01,-1.67520115413052284e-01,-8.63677984306867041e-02,-4.91141289411888178e-03,2.15957696840470732e-02
3.78185664605918903e-01,2.16018376430712689e+00,3.16150160298331073e+00,1.99198448467831901e+00,2.65226819783358225e+00,3.30448438439710701e+00,3.77407230330860743e+00,4.18624370766187592e+00,3.81283744298145688e+00,2.49474679850947911e+00,1.19286219440821739e+00,5.44427012708771030e-01,2.77768657891689585e-01,1.44844584596816234e-01,5.95804249854543985e-02,-2.68662573486575740e-01,5.47094508143993341e+00,8.40053000900722679e+00,9.82315947316192251e+00,1.08622413764427463e+01,1.31944993775108781e+01,1.44513618578541330e+01,1.55847336269500794e+01,1.39267175740073217e+01,9.90559335414338094e+00,5.59986337912425025e+00,2.36367083893578478e+00,9.92192339381098298e-01,3.16021377182260699e-01,6.95581078532341163e-02,-6.65256489442864840e+00,5.48235872674811553e+00,1.18975792317890008e+01,1.74043834230048695e+01,1.77360735431427123e+01,1.93638273424775065e+01,2.18296745928704610e+01,2.29768445979740683e+01,2.20464049114354061e+01,1.51920294620671754e+01,7.96389004635256814e+00,3.77141454134155785e+00,1.98601992776368697e+00,6.64511145902886069e-01,1.66240385822554571e-01,2.99903403888013642e+00,2.53238004767841964e+01,3.41295697232136703e+01,4.06626920737467685e+01,4.81907139838689531e+01,5.40755976066957871e+01,5.80279981368839870e+01,6.07888411626177501e+01,5.87584744865794661e+01,4.37072675466887901e+01,2.36160949446013433e+01,1.06088445370935158e+01,5.11232259160590807e+00,1.69830698205120356e+00,4.40962677645754531e-01,8.44281435405351921e+00,3.85218783790695980e+01,5.74362592083584218e+01,6.66095195232669681e+01,6.75325459897200631e+01,7.66883751793917696e+01,8.91004373747150140e+01,9.34472522771543339e+01,8.77395865373198518e+01,6.30379050680095574e+01,3.58675200606723692e+01,1.79632756062048067e+01,8.45029026125805238e+00,2.38331149817376176e+00,8.07550220747424774e-01,1.25567606261839213e+01,4.08400067238727544e+01,6.02552609801185426e+01,7.28028148907836652e+01,7.55160176160453176e+01,8.72296191042567131e+01,9.95707359509371912e+01,1.04587644343212219e+02,9.52190400146362492e+01,7.10921059030210643e+01,3.86876828812977678e+01,1.94033541397179157e+01,1.00436540955152438e+01,2.84783275897922294e+00,9.63630771429548005e-01,2.38027956392877975e+01,5.12900403994625975e+01,7.00919621662426664e+01,8.27132582665579292e+01,8.71440423513022040e+01,1.03001749224858159e+02,1.17238756516934743e+02,1.21876569325922063e+02,1.11633951971388512e+02,8.09527883866497717e+01,4.51464582246786321e+01,2.21863937971677849e+01,1.12651041902865945e+01,3.69240981903225274e+00,1.31041991592090779e+00,7.37747889532983976e+01,1.40886125869361962e+02,1.51487471174657230e+02,1.66666628540925529e+02,1.75458681559461013e+02,1.85730367613201963e+02,1.91287962856571653e+02,1.87375145837695868e+02,1.67604389366266076e+02,1.12024871943490083e+02,5.71313844917212421e+01,2.76205830847934521e+01,1.39293854253345639e+01,4.60254450441178697e+00,1.62446249120100283e+00,1.49586564400599364e+00,7.53304968657782865e+01,9.70067337818886841e+01,1.07302179290271710e+02,1.07501337267303427e+02,1.05173627002032205e+02,1.00038727740920947e+02,8.98050006468625526e+01,7.29009753169793555e+01,4.46703479610291012e+01,2.33179194242906256e+01,1.19216848310084007e+01,7.24914684190764103e+00,2.94846346106910451e+00,1.21921586742868149e+00,0.00000000000000000e+00,4.63650582897924313e+00,4.61690427891758404e+01,5.18294551495625555e+01,4.12682034693273323e+01,3.61919631685259446e+01,2.89357065263652125e+01,1.84642481442571551e+01,1.23816287815421617e+01,4.43641226380763332e+00,1.85220046115578851e+00,2.03734851577322651e+00,1.58165704883167635e+00,1.19495982104941434e+00,5.45756768081239740e-01,0.00000000000000000e+00,0.00000000000000000e+00,2.36268909146427974e+00,1.11800535919944188e+01,6.32617471343645033e+00,-9.48889959420523899e-01,-6.81515458230557414e+00,-1.01769213823546405e+01,-9.26311364387184710e+00,-7.26039069955356453e+00,-2.92294956218820268e+00,-7.34909269884250205e-01,2.38650464171028948e-01,4.42361382467458431e-01,2.00410715617628105e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.21264036458957961e-02,-4.06525572937109381e+00,-1.36772199423987271e+01,-1.33515671057140448e+01,-1.17432348934738418e+01,-9.21114449348165465e+00,-5.03976602149733210e+00,-2.08160608995499485e+00,-5.75499371980653485e-01,-2.57301966614245162e-02,1.00583445943807082e-01,1.23699469429079903e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-5.07247489335344026e-01,-1.24846474457344647e+00,-1.09311318417607617e+00,-7.93838980649071435e-01,-4.88419682992498994e-01,-2.04409693428478922e-01,-2.83341840645485836e-02,-3.92643257176512796e-03,2.14827856975651696e-02,2.88172149406658792e-02
-3.25873341444673503e+00,-1.31956736426009691e+00,-1.06321795772960703e+00,-5.79973489932639197e-01,-3.29216438847785231e-01,-1.61775595027216335e-01,-2.69379240092152639e-01,4.92322499180941731e-01,1.33366162607963679e+00,2.95459672602090118e+00,2.79914918266867208e+00,1.38180102637783331e+00,6.06663348399933078e-01,1.73731304814618986e-01,2.48637674590000968e-02,-1.24349281171582398e+01,-8.33256048643217895e+00,-8.65559187227337645e+00,-4.93536799667924875e+00,-4.41939252447469855e+00,-3.63465114398425770e+00,-2.83099382636737840e+00,-9.46013572887157927e-01,3.51876415043313573e+00,9.66494868975528298e+00,1.12049957255079882e+01,6.81119573852773730e+00,2.73839268622651133e+00,5.31243060314637527e-01,2.09408788535009292e-02,-3.71431295044917178e+01,-3.13731236970988476e+01,-2.65229400237297845e+01,-2.15000632568354746e+01,-1.96090410703642277e+01,-1.93271549010329053e+01,-1.73528222914658237e+01,-1.47902063384323679e+01,-6.87183425224506639e+00,1.59262008812157525e+01,2.08147658833708498e+01,1.30284088386248751e+01,5.80185943302161977e+00,1.17599594380791572e+00,1.41555036968631726e-01,-4.67078982046904656e+01,-4.54399482557814807e+01,-3.06155993743693067e+01,-2.22885106536129172e+01,-1.60211218537408726e+01,-1.38740894104505124e+01,-9.56237652311487452e+00,-1.04841934193954667e+00,1.12588525465371028e+01,4.40863762974079947e+01,4.43094970822578063e+01,2.62957787550338615e+01,1.08688504283975291e+01,2.37667895364988402e+00,2.82702482044841275e-01,-4.95396506311870084e+01,-5.09591976859363456e+01,-3.73112256111085614e+01,-1.73222921562155534e+01,-9.31112728855102745e+00,-9.76708415512699091e+00,4.90498157944209723e+00,1.44315646935482924e+01,3.06731580512856254e+01,6.78696054928010710e+01,6.20038026251361103e+01,3.67358982335093387e+01,1.64071384205604964e+01,3.51385354582818410e+00,5.69668331604119338e-01,-7.69556666582792985e+01,-6.32629775883427143e+01,-3.96816319870571803e+01,-2.22273928727667993e+01,1.90955482625440376e+00,-8.59734700041594735e+00,6.03531307139756734e+00,1.91416660249340893e+01,4.23584767157589965e+01,8.45557628935849124e+01,7.62286146352944343e+01,4.27510383820502256e+01,1.91001186561548657e+01,4.39937179669995260e+00,8.23602159195598982e-01,-7.02331900574605896e+01,-3.99792222182149786e+01,-1.51905287382556455e+01,3.74486795999074795e+00,1.08188147039711051e+01,6.48708292682326171e+00,2.80286378216545984e+01,3.84210854065645222e+01,6.43551518147847048e+01,1.06977614523972633e+02,8.68011090213726959e+01,4.73034134061521243e+01,2.15461446173201665e+01,5.11374810032749760e+00,1.13469775437986886e+00,-9.36961942742568360e-02,7.00738057002773918e+00,3.50837703296451906e+01,6.17348907843772352e+01,6.47771999027676628e+01,6.89669740692161355e+01,8.69285070714586396e+01,9.76999405960852556e+01,1.12024871943490083e+02,1.36156451013554829e+02,9.25528423008341292e+01,4.69193438147915387e+01,2.20205012622750829e+01,5.64504897765666591e+00,1.35012048181354860e+00,-3.95781098674854559e-01,-5.90125015144716087e+01,-6.17730266001933899e+01,-3.36141082978775003e+01,-2.20420079189889542e+01,-1.87803373457076646e+01,4.97140891146718111e+00,2.23016691817167292e+01,3.97684558850219929e+01,7.34659931150098231e+01,5.33394228330530069e+01,2.81374618653527513e+01,1.31753285332551133e+01,3.81022174756057552e+00,7.37661363247203439e-01,0.00000000000000000e+00,-3.37093499068711955e+00,-1.49449053311386706e+01,2.00980199292639927e+00,-8.77615987743658899e-01,8.20923711971791548e+00,2.33532040765772742e+01,3.78097472205240592e+01,4.95203073626531989e+01,5.70477048519244576e+01,3.43023469051778775e+01,1.78429900090123361e+01,9.06121765106571075e+00,2.38198047287133585e+00,5.05232423612194226e-01,0.00000000000000000e+00,0.00000000000000000e+00,1.13194958753936525e+00,1.34509166576454504e+01,1.18411362681535017e+01,1.91320339966885484e+01,2.82395301427723417e+01,2.91571149283700493e+01,3.17674999601366181e+01,3.12926889216441211e+01,1.76177534327136947e+01,8.38878503220061411e+00,4.50095058394977698e+00,1.49604932686089764e+00,3.90787851270312625e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,6.79732615147121272e-02,9.32876839516498713e+00,1.42120810248987279e+01,1.53241840637375883e+01,1.42453706827931654e+01,1.25672713170689256e+01,1.07275390058286355e+01,5.10204441045587664e+00,2.48909946452438291e+00,1.73737078832956593e+00,6.01202649018504287e-01,2.64485268605075041e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,5.42211306301584317e-01,1.19875334077213158e+00,1.10588709023864107e+00,9.96250019907541029e-01,7.00210543524009021e-01,4.24026766808539179e-01,2.67143394958767655e-01,1.72370777625869248e-01,8.12394613415832328e-02,4.65911818080663037e-02
-3.04121951364875276e+00,-1.75210696152715339e+00,-1.78666723496474988e+00,-1.06071275867121795e+00,-9.97653000088501107e-01,-1.01242468512863648e+00,-1.24365547468092896e+00,-6.55415012039197054e-01,2.00483411130294775e-01,2.01378617411818794e+00,2.23593784336582857e+00,1.11904456571982869e+00,4.80946992383711414e-01,1.20531090434688459e-01,6.23331664782072938e-03,-1.12181325478877252e+01,-8.96620796525752972e+00,-1.00120602308314695e+01,-7.06213847045743215e+00,-6.86142672338015647e+00,-6.76111397838141404e+00,-6.39471659616523436e+00,-4.95613525306239566e+00,-5.35611706224468298e-01,6.07676269316435924e+00,8.67901951455190535e+00,5.56209551836660054e+00,2.21780437779903217e+00,3.98807522261441394e-01,-1.90169025859146437e-03,-3.19868306937481357e+01,-2.99157940173947168e+01,-2.71949895983837386e+01,-2.41921264875856146e+01,-2.25736707108452066e+01,-2.27917888691620014e+01,-2.16839411346758659e+01,-1.96748733655562660e+01,-1.23260616882135832e+01,1.00963788940104777e+01,1.66574583121261242e+01,1.07860006252162055e+01,4.69232490781095812e+00,8.88248507813020671e-01,8.00535922654644211e-02,-4.30777811724150510e+01,-4.77002191030875196e+01,-3.67056996996925164e+01,-3.09813637239000066e+01,-2.72271099742730485e+01,-2.68501709447454715e+01,-2.40980444341509674e+01,-1.70600714468234571e+01,-5.46826913471841447e+00,2.80652079523519120e+01,3.38564290274789528e+01,2.10127628974240714e+01,8.43848539995390645e+00,1.70760178793204531e+00,1.35014049139009162e-01,-4.70949099505960547e+01,-5.61020561025914475e+01,-4.87382705149428261e+01,-3.31825886507614172e+01,-2.63176777379915059e+01,-2.90434465429901394e+01,-1.91648605705293100e+01,-1.15511694917187793e+01,4.45022726945609470e+00,4.44085363407524412e+01,4.66983230699914600e+01,2.85314169979310783e+01,1.25557609976510349e+01,2.55284867714317087e+00,2.99036655389492034e-01,-7.27753197085532975e+01,-6.79505535287184586e+01,-5.17423564182784901e+01,-3.93536713485047187e+01,-1.84501141695958495e+01,-3.09345500162708369e+01,-2.08931912954982550e+01,-1.03238003222102197e+01,1.29498759557410370e+01,5.73723938947519656e+01,5.87918754007360533e+01,3.35668594621604228e+01,1.45767212535505433e+01,3.23696426243871960e+00,4.84621041609488101e-01,-6.97001754719645419e+01,-4.96849616262425613e+01,-3.22695877123058352e+01,-1.86252329956429854e+01,-1.34133718888578013e+01,-2.14540624612017972e+01,-5.66874207756456538e+00,2.49251943097522766e+00,2.79747298654805050e+01,7.50070014029465142e+01,6.68330552918190932e+01,3.69356476384730215e+01,1.64409180239706885e+01,3.67648750871810259e+00,6.75677554573713035e-01,-1.91711705526781877e+01,-3.03873769095939217e+01,-7.95453848875633529e+00,1.20574495228490957e+01,1.25454312999825817e+01,1.34512876468638751e+01,2.81947662244378456e+01,3.93813228344031430e+01,5.71313844917212421e+01,9.25528423008341292e+01,6.92010583454057269e+01,3.53839765576156964e+01,1.62574122848766187e+01,3.92683035870607178e+00,7.94193886709234631e-01,-7.33981248390708108e-01,-7.21431177477911518e+01,-8.03934074419264562e+01,-5.79422578118930218e+01,-4.76279125221663833e+01,-4.43144662646370122e+01,-2.18015574590255952e+01,-3.53747769719199034e+00,1.68024705075540304e+01,5.45629628952482619e+01,4.23410556420642266e+01,2.25330694718338691e+01,1.01096201809244182e+01,2.71107840141238032e+00,3.47618714504451309e-01,0.00000000000000000e+00,-4.18459105139437870e+00,-2.52258323056178604e+01,-1.14413888002896087e+01,-1.15540619654145011e+01,-2.16203494660067852e+00,1.33203812491925113e+01,2.89779186272415465e+01,4.12286066650297727e+01,5.03357888787823242e+01,3.07697807153161982e+01,1.56952119216700741e+01,7.85451579237076647e+00,1.88063243456631812e+00,3.15866471745940514e-01,0.00000000000000000e+00,0.00000000000000000e+00,4.12697687298715032e-01,9.21860738397134050e+00,8.87414362236822285e+00,1.72506718121084752e+01,2.69773197524093042e+01,2.87498503573898496e+01,3.09864177809611085e+01,3.01562222519291296e+01,1.67885609264502804e+01,7.82236290590958916e+00,4.04852495709803950e+00,1.26272948584325828e+00,3.03505999912793256e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,5.64464528597092077e-02,9.34766607223024870e+00,1.61660822285024501e+01,1.71377198982773429e+01,1.58260549712820513e+01,1.37255215775502943e+01,1.10192458444394852e+01,5.16764917791430189e+00,2.41249434155812503e+00,1.59382274426234827e+00,5.30470718788135565e-01,2.10192085050547373e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,6.13992470088630560e-01,1.39012608946852034e+00,1.27335967863436483e+00,1.09958256972734536e+00,7.54617218546617341e-01,4.33199804036367708e-01,2.49056979907022025e-01,1.57948087043478874e-01,6.93195490233218109e-02,3.54861791229584209e-02
-1.63205492277950115e+00,-9.56680176198240972e-01,-9.88559033620752814e-01,-5.97985394035884688e-01,-5.60559737680170422e-01,-5.84621707853177353e-01,-7.05360734139281575e-01,-4.05976878675751607e-01,4.10244981515098597e-02,1.00867471534953057e+00,1.14820392979948482e+00,5.79122032929400898e-01,2.47142184815657667e-01,6.17052569540883500e-02,1.66552627616770466e-03,-6.04531095981408928e+00,-4.90657990063057614e+00,-5.51966034367304026e+00,-3.96738017359109962e+00,-3.90554073949098024e+00,-3.84194399037697876e+00,-3.65968444076235588e+00,-2.90809747022815612e+00,-5.33306548501991440e-01,2.99085354907725787e+00,4.44939832574604655e+00,2.87735506207547731e+00,1.14753040290722064e+00,2.00988140400215731e-01,-4.25250970823244732e-03,-1.71837434929255117e+01,-1.62704966085382843e+01,-1.49169220063812560e+01,-1.34451771877552382e+01,-1.26509838841996149e+01,-1.27076295748585508e+01,-1.22221236906318467e+01,-1.11877194249816956e+01,-7.25549543695333465e+00,4.76072034371263708e+00,8.49252969674076397e+00,5.56470767001122635e+00,2.41022241703466866e+00,4.44012248730343340e-01,3.84289200665163186e-02,-2.33175064210215659e+01,-2.61079936838222544e+01,-2.03105780856852789e+01,-1.73463039227378246e+01,-1.56355698470713289e+01,-1.55438414954757835e+01,-1.40603310550316731e+01,-1.04110116010816043e+01,-4.14269271054737054e+00,1.38714683710266922e+01,1.73016234354452685e+01,1.08772325299452959e+01,4.36973694713668248e+00,8.59433374538533190e-01,5.97714963880409955e-02,-2.54589145676613207e+01,-3.07143940807568754e+01,-2.71578761476292883e+01,-1.91867673767749771e+01,-1.54423082103090703e+01,-1.70556630094109920e+01,-1.20481123282041622e+01,-8.11365082343524158e+00,4.53093417489382977e-01,2.21417791896007685e+01,2.39242763094794171e+01,1.47346656180317250e+01,6.48693252567163015e+00,1.30695923830267735e+00,1.44264168482404420e-01,-3.92876677445800908e+01,-3.71832580845988190e+01,-2.88795701565238723e+01,-2.24963570648217832e+01,-1.15548138891000320e+01,-1.80605068177134491e+01,-1.31032823076230205e+01,-7.51513151414828773e+00,5.08279581984819817e+00,2.89005972549222570e+01,3.02240897988473982e+01,1.73959705178482693e+01,7.54325046212252559e+00,1.65726685194671552e+00,2.36589413959897243e-01,-3.79691155718828242e+01,-2.77070521945157395e+01,-1.87770154359948300e+01,-1.16217216141811548e+01,-8.89411625305418418e+00,-1.33884148091588884e+01,-5.10915017124100057e+00,-7.80361995009759335e-01,1.27480030059417331e+01,3.78907480618422312e+01,3.45554737707741211e+01,1.91966270357811410e+01,8.51608854077750621e+00,1.87479424105731285e+00,3.34718313987497185e-01,-1.12700604483023525e+01,-1.82355010018162602e+01,-6.51398565013226971e+00,3.89693734304645600e+00,4.06658300887378132e+00,4.37586877782754158e+00,1.20552054449866599e+01,1.80380188367200702e+01,2.76205830847934521e+01,4.69193438147915387e+01,3.53839765576156964e+01,1.84581363995977981e+01,8.44929748161560568e+00,2.00048248745150437e+00,4.00632323624557030e-01,-4.12024229591808955e-01,-3.90635833697484571e+01,-4.36152554924371998e+01,-3.18865415054857735e+01,-2.64680224478224417e+01,-2.49108354737294917e+01,-1.31680040124286020e+01,-3.48598702064408750e+00,7.42124884951175012e+00,2.78793703890238973e+01,2.17649685331568783e+01,1.16822881311353584e+01,5.25630956280481243e+00,1.38850200080913733e+00,1.67533389795406662e-01,0.00000000000000000e+00,-2.27659108711620917e+00,-1.37408010571715540e+01,-6.47055521911755616e+00,-6.51085326576634049e+00,-1.63042364677966956e+00,6.55029868017969097e+00,1.48258232226080633e+01,2.12587268904093527e+01,2.62764454256931472e+01,1.60690346034351244e+01,8.22572677530700602e+00,4.09871612164930976e+00,9.77892215130059750e-01,1.60820594081354684e-01,0.00000000000000000e+00,0.00000000000000000e+00,1.95410717469987838e-01,4.81201810289948195e+00,4.67439636205183273e+00,9.11455516429288082e+00,1.42472387710535529e+01,1.52033838409289999e+01,1.63588925197661972e+01,1.59382902975577458e+01,8.85066973807542290e+00,4.13928562541424050e+00,2.12917537267785173e+00,6.65032957241020517e-01,1.61461743931221202e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.09230954894558104e-02,5.02307819103821362e+00,8.73645809836130915e+00,9.23438967645239828e+00,8.50618696657570794e+00,7.36531677058474710e+00,5.88567859862531417e+00,2.75854085927497961e+00,1.28250149392962376e+00,8.44032175898121184e-01,2.83100407898966289e-01,1.12318178328157714e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.32046397289934458e-01,7.53861677476087677e-01,6.90969847336488474e-01,5.94945332153353657e-01,4.07257432688065357e-01,2.34176462090397108e-01,1.32920940466418946e-01,8.40268196313877225e-02,3.71136736698759809e-02,1.89288551476775521e-02
-7.26462409202317971e-01,-4.07567682101469597e-01,-4.09829914276227614e-01,-2.51787414018086908e-01,-2.24231708747684416e-01,-2.28218413898541583e-01,-2.78052501644596328e-01,-1.40338784264066957e-01,5.41652180690975482e-02,4.73394517744990195e-01,5.22725680640433010e-01,2.62292338201404462e-01,1.13462440748180793e-01,2.86366950961830687e-02,1.31858661187863658e-03,-2.72361014297749771e+00,-2.14174826249480743e+00,-2.38246750542610153e+00,-1.69162691839080392e+00,-1.65465162466912630e+00,-1.59547032181778659e+00,-1.51023640003359483e+00,-1.15551505773279772e+00,-1.18347310656185672e-01,1.41649378354791899e+00,2.02574352654346868e+00,1.29835354541491288e+00,5.19912205726599130e-01,9.12309814097322230e-02,-2.21093060606379057e-03,-7.80520857253714428e+00,-7.26037119900395833e+00,-6.60427805154900494e+00,-5.91026565582436003e+00,-5.56132427968567278e+00,-5.58778093220164962e+00,-5.33180925002664718e+00,-4.84678726265780035e+00,-3.11339922981705808e+00,2.20116327342923102e+00,3.81227601257252502e+00,2.48560309239572286e+00,1.08740109200352109e+00,2.03078493023495593e-01,1.75554306532943669e-02,-1.04463402030965931e+01,-1.14561009991712766e+01,-8.81508474988347857e+00,-7.44386517716288854e+00,-6.56393200525596665e+00,-6.46048227359341176e+00,-5.76385464992610697e+00,-4.05922772567278667e+00,-1.31575949401327486e+00,6.54597332218425709e+00,7.90336922077248438e+00,4.92839968824461927e+00,1.98832457539156437e+00,3.99834886418790336e-01,3.12458362545340040e-02,-1.14037401162650998e+01,-1.34185829846439670e+01,-1.16273664943123958e+01,-7.95532849072688730e+00,-6.32907695770837719e+00,-6.90029364143674062e+00,-4.53250487907262567e+00,-2.68196180697243802e+00,1.05591216766335627e+00,1.04544767486409462e+01,1.09751033271093714e+01,6.70667298090758557e+00,2.97560960300840360e+00,6.03681018273561132e-01,7.28252670001696273e-02,-1.75013419306882767e+01,-1.63016750687695335e+01,-1.24070399718358360e+01,-9.43400380662976623e+00,-4.49279708277900092e+00,-7.31758147826217797e+00,-4.94631284943165550e+00,-2.40557517385755437e+00,3.07726736610944052e+00,1.34956921757274078e+01,1.37989691892048878e+01,7.91313406356427240e+00,3.45260529104069702e+00,7.64327848503235874e-01,1.16453579177549532e-01,-1.67700243469091319e+01,-1.20094334015332755e+01,-7.84071044510906034e+00,-4.50382847650576945e+00,-3.24073930580071767e+00,-5.03724481902084076e+00,-1.28945259699702430e+00,7.37186508228761084e-01,6.72634559336305937e+00,1.76177341124897282e+01,1.57390628019822447e+01,8.79491761774367298e+00,3.92990673848481720e+00,8.67530175429048089e-01,1.63321194055117719e-01,-4.30208165192885872e+00,-6.81496062981210571e+00,-1.45525125950229284e+00,3.32403570455526598e+00,3.49557367219027437e+00,3.74721954564882553e+00,7.23543967966996870e+00,9.84039517658536056e+00,1.39293854253345639e+01,2.20205012622750829e+01,1.62574122848766187e+01,8.44929748161560568e+00,3.96608009277317386e+00,9.43907800957072607e-01,1.94779346938748515e-01,-1.66385385735662528e-01,-1.65943877434898646e+01,-1.84094896049639907e+01,-1.31090901417364787e+01,-1.07139952716562448e+01,-1.00738599068375763e+01,-4.91397820239119554e+00,-7.17882358021028844e-01,3.95635510683122193e+00,1.27969098081437611e+01,9.88028487456398175e+00,5.28261338427281224e+00,2.40824383686366916e+00,6.53485029944375628e-01,8.77810722549396127e-02,0.00000000000000000e+00,-9.56030276851747463e-01,-5.58355670539405669e+00,-2.29184457111079620e+00,-2.44709189681052619e+00,-3.14318671455062981e-01,3.22538027761652346e+00,6.77677968424300037e+00,9.57093214411248816e+00,1.17095577532546162e+01,7.14702305937225457e+00,3.67626171479530317e+00,1.84574378196667643e+00,4.49120611502507872e-01,7.83406494797094927e-02,0.00000000000000000e+00,0.00000000000000000e+00,1.18605725042314106e-01,2.28471456746618706e+00,2.16480815491350320e+00,4.06845099661051890e+00,6.28029900562652443e+00,6.65721908426262221e+00,7.17760718377935536e+00,7.01006647358865020e+00,3.90244684270158526e+00,1.83293442204369494e+00,9.52532103997189239e-01,3.01724494970146195e-01,7.54190176734268747e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.41552515894118307e-02,2.19611894454426970e+00,3.74878609016710662e+00,3.96960331544094380e+00,3.66372409372481478e+00,3.17824529968742020e+00,2.56280873502886042e+00,1.20734786697577867e+00,5.65755649597469823e-01,3.76592924975554522e-01,1.27592853708898585e-01,5.21682372029992208e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.42397667743695805e-01,3.22704290923872983e-01,2.96584300585065241e-01,2.56661908888240309e-01,1.76574513206845252e-01,1.02335981432926396e-01,5.90743988320666311e-02,3.75518903000628956e-02,1.68345342092465731e-02,8.86718130926250625e-03
-1.42063525436355698e-01,-5.48878073518255932e-02,-5.08954187797325541e-02,-2.98467509766570001e-02,-1.41648706945417605e-02,-7.35181109217629414e-03,-1.36463792722952594e-02,1.77911307327623877e-02,5.26395974896433291e-02,1.22157240836484118e-01,1.19941484819927474e-01,6.00063736812910253e-02,2.69763910562902422e-02,7.80520647455992030e-03,9.53963017833248388e-04,-5.70722872628771749e-01,-3.80069255560564145e-01,-3.90335382036111844e-01,-2.38888334024605409e-01,-2.15114584003334774e-01,-1.72566101754468820e-01,-1.49290220213553981e-01,-6.61928118687998002e-02,1.20523337677835005e-01,3.80461503526061340e-01,4.67063107969420410e-01,2.87193598383453985e-01,1.14919384134760938e-01,2.15221845463266365e-02,-1.34388803448994633e-04,-1.70791258057887108e+00,-1.44838408148996178e+00,-1.23683135143363487e+00,-1.05577829559144165e+00,-9.74686411382697293e-01,-9.74631918960916832e-01,-8.98149460310617820e-01,-7.72754178293870830e-01,-4.49121196301716707e-01,5.52590708900667416e-01,8.35677973656734574e-01,5.35552263716765009e-01,2.33980375545847913e-01,4.74648247473737142e-02,4.66541023615968907e-03,-2.12357305025086607e+00,-2.08786420205775824e+00,-1.43532248832031573e+00,-1.09227289554811136e+00,-8.06000744192874818e-01,-7.53592896542499613e-01,-5.67272416174261052e-01,-1.91960635098910787e-01,3.47245592699854888e-01,1.74966091865136808e+00,1.83426115348536367e+00,1.10523946924841598e+00,4.49227886260821163e-01,9.77179073817881910e-02,1.08241967164025947e-02,-2.26890874418709432e+00,-2.30741633214601238e+00,-1.73228322539228174e+00,-8.72082067176613407e-01,-5.20757052874708748e-01,-5.77854070949780696e-01,3.35056880546722308e-02,4.49676574332440571e-01,1.16554551315689947e+00,2.75606074589085015e+00,2.59426132752371341e+00,1.54354686662161922e+00,6.84371948757870108e-01,1.47762459449163747e-01,2.28793558651760112e-02,-3.46250747132355396e+00,-2.83849909594901995e+00,-1.85704644951230402e+00,-1.15765773339050715e+00,-1.55129748518499394e-01,-5.81550404316809266e-01,6.26111214103515362e-02,6.42099607561194108e-01,1.65357582356308219e+00,3.46806326339448123e+00,3.20626594892492145e+00,1.79769039213609672e+00,7.96689342452077232e-01,1.85885250021938453e-01,3.45688541338247043e-02,-3.23322403237482314e+00,-1.92147202984796062e+00,-8.62976733583810995e-01,-8.08581366963574966e-02,2.70420009350362700e-01,1.00547913339717992e-01,1.01861509887019008e+00,1.45764729759143830e+00,2.53269007180278916e+00,4.41752395626406980e+00,3.66532782437601634e+00,2.00461717668282580e+00,9.20026603848908664e-01,2.23285810502332677e-01,4.78118640374995477e-02,-5.38533072684642955e-02,2.12774198922833724e-01,1.39010374577645557e+00,2.53054142511621860e+00,2.68284028357063997e+00,2.84774841364234854e+00,3.57830140085264947e+00,4.03496237355830978e+00,4.60254450441178609e+00,5.64504897765666680e+00,3.92683035870607222e+00,2.00048248745150437e+00,9.43907800957072607e-01,2.55334090809999303e-01,5.91703269920622194e-02,-1.58291897158866005e-02,-2.46417216518060478e+00,-2.61183876253430070e+00,-1.44475599014392841e+00,-9.80492835811203278e-01,-8.81973850782307611e-01,7.56799399494535729e-02,7.83908009254776328e-01,1.53989069374824772e+00,3.01883117080071450e+00,2.25682661909254856e+00,1.20788184548550048e+00,5.64857328131552094e-01,1.70789742590294613e-01,3.30540947173154215e-02,0.00000000000000000e+00,-1.36765271441278452e-01,-6.17667090785715911e-01,8.66722817260735939e-02,-5.97722514284149131e-02,2.75961088561311907e-01,9.03083855579806416e-01,1.48818637188029501e+00,1.99242594665414807e+00,2.36880442760948373e+00,1.46358159012367772e+00,7.69226614845289647e-01,3.94758075346690829e-01,1.07260050467942736e-01,2.31639973865837012e-02,0.00000000000000000e+00,0.00000000000000000e+00,4.66596076858536921e-02,5.56695540270684575e-01,4.69102813125688967e-01,7.61576273376634916e-01,1.14686704659736805e+00,1.18615638904615661e+00,1.30840248746600585e+00,1.31962247961866908e+00,7.59403137840225617e-01,3.65226534980041040e-01,1.97872011776405732e-01,6.83048999043815996e-02,1.81482334486314754e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.42962936707272941e-03,3.77392256252778224e-01,5.73808398640006767e-01,6.27766349027580772e-01,5.92759034951476194e-01,5.30637622349536819e-01,4.59444550765715887e-01,2.20612472795960579e-01,1.09092068401795264e-01,7.70304971089104534e-02,2.82612511240372295e-02,1.23150652008643842e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.23556520505647227e-02,4.88838805518292535e-02,4.60772951880140738e-02,4.19026837290465970e-02,2.94115400326956794e-02,1.79856739303361039e-02,1.15294661949097918e-02,7.56056392946553336e-03,3.75286137519119161e-03,2.20476301965978182e-03
-1.25822784084117425e-02,1.14111636566637045e-02,1.73764331318304668e-02,9.94781989754834825e-03,1.84018649296297382e-02,2.30894978980220496e-02,2.70946995693250592e-02,3.26833607194195186e-02,3.25730226883429730e-02,2.90909215696717634e-02,1.95903986894795587e-02,9.50982966665506538e-03,4.60048804017338091e-03,2.03424652532379962e-03,5.32179071772810488e-04,-7.11533732800889579e-02,-6.65238971033610144e-03,1.29135512408400620e-02,4.01946790311718261e-02,4.69882436403940631e-02,7.18113744356871919e-02,8.20855851483608678e-02,1.00858883333267813e-01,1.08156899316214292e-01,1.01959868962608002e-01,8.25713195516840637e-02,4.36716835650454230e-02,1.84700470645257006e-02,3.98278640622277275e-03,3.57645915806207096e-04,-2.60125415940446192e-01,-1.38718124100188300e-01,-6.94997556603277333e-02,-2.15365132976422097e-02,-7.50040412326467235e-03,4.24861887273668935e-03,2.49767894956152460e-02,5.01682007747328157e-02,6.96362338261911351e-02,1.31134957440488559e-01,1.25084855540498391e-01,7.29380927418068065e-02,3.41577961467240052e-02,8.41715191519653086e-03,1.75145466824233815e-03,-2.26407125077422305e-01,-7.75353784488719555e-02,7.39176394850184632e-02,1.50689698510667297e-01,2.34208831962358699e-01,2.58681803785392961e-01,3.27238251868134822e-01,3.94115198974257674e-01,4.45837837748746357e-01,4.72790827830390226e-01,3.39264317162569717e-01,1.82975766385524430e-01,8.02581884631813486e-02,2.10193918857575907e-02,4.63793301661776392e-03,-2.16222017032190073e-01,4.75395500623683725e-03,2.02408534104594612e-01,3.65363084806580862e-01,4.27436656781898294e-01,4.57889498648271775e-01,6.17933499423727883e-01,6.79158308118064324e-01,7.16694641528978882e-01,7.00373561882421503e-01,5.04116442949164578e-01,2.76912158758646887e-01,1.26266737597688028e-01,3.15552003794317137e-02,8.34228061287937799e-03,-3.11681230763540207e-01,-2.15960652296749607e-02,2.10047011145691548e-01,3.64881119237882467e-01,4.72057951455741143e-01,5.24153290480020573e-01,6.86212070903084448e-01,7.96983212855006284e-01,8.35665798164992757e-01,8.42777216712334076e-01,5.85119897064289907e-01,3.11567752541267506e-01,1.47933416779472859e-01,3.82870056660710029e-02,1.16679542512799148e-02,-2.40585671257057238e-01,1.15635000350718289e-01,3.67414717923481682e-01,5.31516810488395719e-01,6.28617686046309077e-01,7.52796530752606885e-01,9.41663733880438891e-01,1.00894483151560355e+00,1.03234942956528841e+00,1.01308636185468326e+00,6.85159443333483997e-01,3.56803639795232330e-01,1.74867131390103708e-01,5.02082568012130748e-02,1.69882802114680806e-02,5.14774451759845597e-01,1.02553304820641245e+00,1.22767461150701918e+00,1.45844724284061611e+00,1.53901721746866760e+00,1.62869793515753147e+00,1.74104623525088997e+00,1.73400307273627829e+00,1.62446249120100283e+00,1.35012048181354860e+00,7.94193886709234520e-01,4.00632323624557030e-01,1.94779346938748515e-01,5.91703269920622194e-02,2.24654422318511966e-02,8.38792153288941446e-03,2.96463329083093474e-01,4.48525809026316502e-01,6.38916164305571632e-01,6.87518775239584379e-01,6.67103312336444598e-01,7.03643005732260018e-01,6.85799260784312970e-01,6.33198112773302402e-01,5.87871576812182273e-01,3.71750625685313918e-01,2.02731862518650441e-01,1.07836336176761083e-01,3.85106265097352879e-02,1.44282238716639880e-02,0.00000000000000000e+00,1.75569607973091422e-02,2.76494107718428528e-01,3.90111051499337724e-01,2.92510034280839160e-01,2.77511881088723655e-01,2.78245655238659018e-01,2.48564159381783167e-01,2.45277254450099569e-01,2.43801310739843319e-01,1.46132591719711297e-01,8.72113425622783878e-02,4.91441392722388459e-02,2.02227036723208325e-02,7.42335055174326176e-03,0.00000000000000000e+00,0.00000000000000000e+00,2.01210413044163247e-02,1.35242483607079855e-01,8.95898954277103005e-02,6.15605418977974925e-02,5.21288168586822170e-02,3.09734805936050378e-02,4.92535925474017200e-02,7.05764497838155536e-02,5.10174785139148254e-02,3.15088727303723878e-02,2.13376301928725094e-02,1.09187867484748999e-02,4.34741156081852077e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.24341589913982589e-04,7.13230427898969323e-03,-4.02191429125209818e-02,-3.38144697114193676e-02,-2.61358570948247576e-02,-1.37153703781602698e-02,1.06070139068469814e-02,7.47442897736607346e-03,7.00296719344583370e-03,7.82830750021950260e-03,4.10341032153035187e-03,2.64769968833743988e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-1.17836730444779015e-03,-3.61796566111746969e-03,-2.69441907168586382e-03,-1.22187129787382784e-03,-4.92158368753819824e-04,5.12238653976371792e-04,9.95265220002203039e-04,7.24566913561207424e-04,5.78697951786949472e-04,4.82492179233557738e-04
1.10366144208132996e-01,9.30824470532618936e-02,1.08399547198017240e-01,8.04065586528230902e-02,8.36909173417057228e-02,1.01250612848142865e-01,1.12389088645262467e-01,1.01565862053426201e-01,7.23248381319723521e-02,3.71223114638873390e-03,-3.09769750589589457e-02,-1.66218128319722651e-02,-5.64429229525002969e-03,-5.22110165850344960e-04,1.35287171566474303e-03,3.58685413036632983e-01,3.67408727013339098e-01,4.50741977008093597e-01,4.03332936089331295e-01,4.26015233252471315e-01,4.53475240752077291e-01,4.59529093690633161e-01,4.24725942981391658e-01,2.71445130100403054e-01,3.51709979584098123e-02,-1.16764377365944250e-01,-9.75059944140629770e-02,-3.75697350567289895e-02,-3.06608757063763599e-03,2.46775614614740298e-03,8.67397944951033506e-01,9.64404936278956737e-01,9.82802704774599190e-01,9.99251788938813723e-01,9.81572859443885504e-01,9.99713337645145250e-01,1.01567281850142654e+00,9.69959121815125447e-01,7.62753770809989962e-01,4.33959445554415527e-02,-2.72739996809368224e-01,-2.02538780020869252e-01,-8.06190384062596410e-02,-8.64543722017027845e-03,1.93882175043682907e-03,1.36257085427554525e+00,1.80203118746139035e+00,1.61212426897316652e+00,1.59525926715149069e+00,1.63598348118198955e+00,1.74573094999580603e+00,1.68575225020723396e+00,1.50383355955504250e+00,1.12572210397646955e+00,2.46764175226886701e-03,-4.72127585647775072e-01,-3.67190327195283994e-01,-1.29021372453151706e-01,-1.42351955279255895e-02,5.07154198424895029e-03,1.61138779789848741e+00,2.25333436465672898e+00,2.36551496624396496e+00,2.11971704832106278e+00,1.94425680297157211e+00,2.16217598996360971e+00,2.08223967793645715e+00,1.93028249643609096e+00,1.38812162056077359e+00,-7.73181144560092654e-02,-6.06213026408511491e-01,-4.38243635419089395e-01,-1.80397568922510909e-01,-2.40799681435925721e-02,6.18892892635420321e-03,2.45690184518857180e+00,2.68506601907920395e+00,2.54749488604905716e+00,2.40794770015164916e+00,1.90841299141224674e+00,2.38696957193948167e+00,2.30289135943015744e+00,2.01842077144703280e+00,1.21780794589232144e+00,-3.40696553693236148e-01,-8.75160389471287825e-01,-5.52024651685399492e-01,-2.11427802636889317e-01,-3.44363339255825407e-02,4.20778416295268520e-03,2.68365230374729880e+00,2.45975666293818174e+00,2.21124184997941864e+00,2.14621549707361359e+00,2.01858006099475595e+00,2.37684957501017102e+00,2.20871737297865867e+00,1.95806080910311686e+00,1.11328419016145541e+00,-6.02298244265638161e-01,-9.82183709412142614e-01,-5.81605569817776669e-01,-2.38078161446637127e-01,-3.21600834932978044e-02,6.08860446115104797e-03,2.44669978246040953e+00,3.83624494292289198e+00,3.32367393945339540e+00,3.03258966556990783e+00,3.15051538243288043e+00,3.24807073583431860e+00,2.87439909953693773e+00,2.40689281551512124e+00,1.49586564400599364e+00,-3.95781098674854559e-01,-7.33981248390708108e-01,-4.12024229591808955e-01,-1.66385385735662555e-01,-1.58291897158865970e-02,8.38792153288941446e-03,1.16511589816035641e-01,4.63632629356456771e+00,5.29849863177748048e+00,4.74693505943130134e+00,4.28931536678527792e+00,3.92364592248511723e+00,2.99854358906177465e+00,2.12819429009190531e+00,1.13700148664591172e+00,-4.93362321519218439e-01,-6.05003056691399199e-01,-3.12360163283454562e-01,-9.95286409025896018e-02,-5.07493851471962562e-03,1.72691650060941317e-02,0.00000000000000000e+00,3.31387619528253241e-01,2.70904466899199869e+00,2.50890636127933675e+00,2.02161043650994143e+00,1.49948041763310957e+00,7.58030993928741736e-01,-7.78563070482796021e-02,-6.34684029815536399e-01,-1.11874561256420657e+00,-7.08742604150277455e-01,-3.21253226911722811e-01,-1.38373779258318341e-01,-1.05482472945965990e-02,8.97478362494692414e-03,0.00000000000000000e+00,0.00000000000000000e+00,1.35820998810142424e-01,5.47252995852924640e-01,3.83246107751388176e-01,-1.14091312608446918e-01,-6.19860086412500788e-01,-8.39600755854089331e-01,-9.24701877930461102e-01,-8.76987387550446917e-01,-4.56688863734369677e-01,-1.95319749321997027e-01,-8.15093961882919493e-02,-1.26833233456850967e-02,1.51866339625629683e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,9.11248466777320599e-04,-2.27010215014562033e-01,-6.05210350811216435e-01,-6.62323710582596648e-01,-6.10296023930214426e-01,-5.19845486375261512e-01,-3.70024814142367153e-01,-1.63199065475921362e-01,-6.47962252980997799e-02,-3.19625651280803155e-02,-5.38871092692295474e-03,1.01103653415193938e-04,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-2.53533958257498790e-02,-5.96819620712351132e-02,-5.03572715892695935e-02,-4.01244729633275093e-02,-2.69743014021562935e-02,-1.37814792094755525e-02,-5.41911366008588670e-03,-2.71866714578041522e-03,-3.15535199232949996e-04,3.29853699617029743e-04
8.01066985607798010e+00,6.64054613437799635e+00,7.75053196965799440e+00,5.62029407572293582e+00,5.72234626853112527e+00,6.73076053718798928e+00,7.79556170375532176e+00,6.94345818766983669e+00,4.72025039581623140e+00,-4.69135543684044087e-01,-2.80713753550342560e+00,-1.48287078027174157e+00,-5.91507755120696199e-01,-5.78197551976975602e-02,8.76352556566684510e-02,2.83389079254337162e+01,2.76268587552506872e+01,3.34981226073352047e+01,2.95680732043491261e+01,3.08124125228170307e+01,3.24647145149640863e+01,3.30256437166286290e+01,3.05155320352425434e+01,1.91624785706217793e+01,1.07254227431550819e+00,-9.98696141986580876e+00,-7.86361160105030876e+00,-2.99004238906605746e+00,-2.67521905436335083e-01,1.97683331835759507e-01,7.07137027393391833e+01,7.69832853727501742e+01,7.84232461032280099e+01,7.89094792622999393e+01,7.81306957602246968e+01,7.96196040726819660e+01,8.00721720877627661e+01,7.62924603295222710e+01,6.02026010920200036e+01,4.34602078710847817e+00,-2.05050219436117587e+01,-1.55531621484584477e+01,-6.24925352970507220e+00,-6.92413731576915992e-01,1.57669881246480431e-01,1.08351607969860297e+02,1.39268953110134532e+02,1.25069726889431749e+02,1.21572390139046291e+02,1.23250503908007687e+02,1.30440919497401580e+02,1.26303988151727708e+02,1.13023177468974083e+02,8.47163284381114892e+01,-1.60746642587064570e+00,-3.80745205231708894e+01,-2.90185069173992360e+01,-1.01451975401516243e+01,-1.17034428897450193e+00,3.73795009492713604e-01,1.25321956809988777e+02,1.73187902632650832e+02,1.79920944286355194e+02,1.58704131018550157e+02,1.46765107625017265e+02,1.60168553887340806e+02,1.53899835740266667e+02,1.39603090086777598e+02,9.73217626115494880e+01,-1.42313865060718285e+01,-5.12002816100619569e+01,-3.63056721966483664e+01,-1.53593102291703012e+01,-2.13572076978587067e+00,3.93104182605564123e-01,1.91256165319488844e+02,2.07092646792462261e+02,1.94033909524669383e+02,1.82149864740424078e+02,1.42420855442881106e+02,1.78673829671866741e+02,1.69364606623659768e+02,1.49372359496878488e+02,8.77684798869665883e+01,-3.27230362743722125e+01,-7.26426362502630667e+01,-4.52537282916101802e+01,-1.78016806704480715e+01,-3.07788637754833738e+00,1.66552765599612407e-01,2.02919645250462565e+02,1.84890740252485841e+02,1.65157241496391549e+02,1.55299448605504239e+02,1.46589399365687711e+02,1.76283740161687177e+02,1.59876458110612049e+02,1.40220280797462891e+02,7.38758878284088070e+01,-5.74925813355367623e+01,-8.24634923139945215e+01,-4.92845472522878865e+01,-2.04974886509623637e+01,-3.05840598144200326e+00,2.05036455277861657e-01,1.47311471116581401e+02,2.50973869766976350e+02,2.10281405527605358e+02,1.85330776174913836e+02,1.93936591953157830e+02,1.99631277901009327e+02,1.72276543698546533e+02,1.39328919354722331e+02,7.53304968657782723e+01,-5.90125015144716016e+01,-7.21431177477911376e+01,-3.90635833697484642e+01,-1.65943877434898646e+01,-2.46417216518060478e+00,2.96463329083093474e-01,4.63632629356456771e+00,3.19527569692840814e+02,3.62979383856632978e+02,3.21507308360436582e+02,2.92074877645645927e+02,2.68954623379079351e+02,2.03591086065209083e+02,1.42800784617994111e+02,7.17696057901873274e+01,-4.71397833596757678e+01,-5.18350810026529913e+01,-2.75550417027571513e+01,-9.78136976022419979e+00,-1.30443707358220440e+00,9.67160279011090029e-01,0.00000000000000000e+00,2.12639346263901849e+01,1.77439066302391410e+02,1.60094545915117891e+02,1.32583661090950187e+02,9.81842399023129957e+01,4.71203777575053024e+01,-1.07447710330425785e+01,-5.09952391828438962e+01,-8.57169461113949751e+01,-5.40654978387899519e+01,-2.54954888151437586e+01,-1.15022126209682813e+01,-1.30692316161665145e+00,4.40439848924593591e-01,0.00000000000000000e+00,0.00000000000000000e+00,7.84331447100501133e+00,2.85977121636619600e+01,2.10716391806538184e+01,-1.26869361198704951e+01,-4.72653908498876376e+01,-6.13090666317735611e+01,-6.76938490598177083e+01,-6.55066845326469576e+01,-3.46062435682126903e+01,-1.49968157835906037e+01,-6.56503274365493450e+00,-1.24172746941706347e+00,-3.17827212282605770e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,4.72167771487504648e-02,-1.77700689560594220e+01,-4.31673853379499448e+01,-4.68309076214655775e+01,-4.36670449455699270e+01,-3.71854519588648245e+01,-2.68606051304292563e+01,-1.21445963197302316e+01,-4.98854036538350343e+00,-2.62206490058114206e+00,-5.48891321674096266e-01,-8.68325277288348879e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-1.81023004480894345e+00,-4.15639137384508128e+00,-3.59860104250341406e+00,-2.93545421022561026e+00,-1.97237457037823516e+00,-1.02151603089402276e+00,-4.36433230133113692e-01,-2.38791353188261474e-01,-5.13347095654867469e-02,1.80212121154106554e-03
9.52094565060886566e+00,7.88570742315096052e+00,9.34536637342523413e+00,6.79796378441775229e+00,6.87119414715185339e+00,8.08238705887001352e+00,9.44313157467684583e+00,8.39852858550951176e+00,5.75286132180725396e+00,-3.53377126043288803e-01,-3.20426399287705532e+00,-1.68223487063789534e+00,-6.68402356899258088e-01,-5.43829960582024249e-02,1.09130472918153310e-01,3.40777870762335269e+01,3.30039552131235610e+01,3.99159361221120363e+01,3.56464064865792167e+01,3.71081648475442023e+01,3.91149394817442584e+01,3.99111539232934049e+01,3.69117999542240156e+01,2.36558826588692561e+01,2.37271061704159258e+00,-1.09563832894886630e+01,-8.79017652371405767e+00,-3.31822580348510865e+00,-2.51050694633585647e-01,2.61114448248415676e-01,8.48278249590439941e+01,9.26092111601572583e+01,9.42774698780504394e+01,9.58632192082874894e+01,9.52233384561190519e+01,9.74779927599513059e+01,9.79448211858746447e+01,9.32768946922969207e+01,7.45060587314461884e+01,8.46476185854526264e+00,-2.18826531727914535e+01,-1.70845582176537043e+01,-6.80638360945511334e+00,-6.67872030975044995e-01,2.38642057065175495e-01,1.29449245422562257e+02,1.66337567051135181e+02,1.50303853242120397e+02,1.47302555178846376e+02,1.49264064465963060e+02,1.57900898779655478e+02,1.54027436393773797e+02,1.38286759205672269e+02,1.04832307306327451e+02,3.02701590741815441e+00,-4.14405192176331880e+01,-3.22963467660695116e+01,-1.10004326826335337e+01,-1.11917269435263367e+00,5.11952170775814008e-01,1.49792216323206247e+02,2.06377528530495823e+02,2.15468371938630668e+02,1.91971048067141567e+02,1.78631280240018157e+02,1.94380855856623043e+02,1.88140652717569964e+02,1.70698986243698840e+02,1.20352236947076420e+02,-1.07769907296991772e+01,-5.60269996048894470e+01,-4.04787819519185064e+01,-1.70243298637992808e+01,-2.20143024028127998e+00,5.56109999320820392e-01,2.27035639033048113e+02,2.47016239266422275e+02,2.33278542832114312e+02,2.20895474046967394e+02,1.75295973244772171e+02,2.18061373038633548e+02,2.07286420913741296e+02,1.83471639295619894e+02,1.10422973614130342e+02,-3.15150465854455035e+01,-8.07649354748356529e+01,-5.06894023228243427e+01,-1.97265378264637619e+01,-3.29820529681667285e+00,2.90913406689588372e-01,2.41891036665237834e+02,2.22046575205693841e+02,1.99806604081741114e+02,1.90886564654467008e+02,1.80568466048019843e+02,2.16594598227231302e+02,1.97267845939858006e+02,1.73875515428817778e+02,9.54287053017143450e+01,-5.99524763418025515e+01,-9.19060202382525517e+01,-5.53498707995212982e+01,-2.28553532069995384e+01,-3.26422324343235104e+00,3.41662033227829898e-01,1.74894536583771526e+02,2.98748358649745057e+02,2.54093422263813125e+02,2.25224038446810681e+02,2.35833426423804440e+02,2.43279653405783307e+02,2.12151434681233354e+02,1.72773800992729178e+02,9.70067337818886841e+01,-6.17730266001933828e+01,-8.03934074419264562e+01,-4.36152554924371998e+01,-1.84094896049639907e+01,-2.61183876253430070e+00,4.48525809026316502e-01,5.29849863177748048e+00,3.62979383856632978e+02,4.39289921084540936e+02,3.84016028763013765e+02,3.49274898987637698e+02,3.22825102598230842e+02,2.46671530406699787e+02,1.74959281753355953e+02,9.10253630806204512e+01,-4.93746218563199477e+01,-5.74545731170029157e+01,-3.05993403313270278e+01,-1.05821986183984809e+01,-1.27653668956796373e+00,1.21703101461347041e+00,0.00000000000000000e+00,2.42072595584194730e+01,2.10726686117592863e+02,1.93478742730878366e+02,1.59725176565073866e+02,1.20283712325083840e+02,6.08998668103066052e+01,-7.02982866822066299e+00,-5.48793882624137837e+01,-9.64255754192542867e+01,-6.11685398606775408e+01,-2.87785104196966799e+01,-1.28924505597890988e+01,-1.32309019416874718e+00,5.84578626367358356e-01,0.00000000000000000e+00,0.00000000000000000e+00,9.37338878553081223e+00,3.51578741071243357e+01,2.72340574865919720e+01,-1.19621100854736628e+01,-5.25204079843409133e+01,-6.92240188206669984e+01,-7.68873705409116894e+01,-7.48702828693356253e+01,-3.95622688057784373e+01,-1.70516570849745435e+01,-7.42151699011426214e+00,-1.33369977759912772e+00,1.81518173286066981e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,6.95681948505181280e-02,-2.01052819764396880e+01,-4.94340790816026825e+01,-5.36238968004952881e+01,-5.01168837239891758e+01,-4.27447632067348025e+01,-3.08211176784047325e+01,-1.39297355163799299e+01,-5.70502815344465919e+00,-2.97568736859237948e+00,-6.01283853732835327e-01,-7.68550464004392475e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-2.09350799221461736e+00,-4.79566584058983825e+00,-4.13181431791868548e+00,-3.37084281831228560e+00,-2.26127051332476858e+00,-1.16418212478915328e+00,-4.95712585243347159e-01,-2.70028355613387505e-01,-5.45819020470407409e-02,5.06298486716045149e-03
8.27131876536578758e+00,7.02598448511795937e+00,8.34601766622661323e+00,6.27421434889349605e+00,6.23030012327648119e+00,7.40493294199460639e+00,8.61105710835754756e+00,7.76918669356238389e+00,5.53135985402447794e+00,2.30312728175342180e-01,-2.43603898000627606e+00,-1.30192465952511860e+00,-5.24330519142688911e-01,-1.50681063894234635e-02,1.11535908918658541e-01,3.03082677858471925e+01,2.93215199880620148e+01,3.56160938576138477e+01,3.25296246922703816e+01,3.41281875212577148e+01,3.57791639654534208e+01,3.67608157832759659e+01,3.41547910169950768e+01,2.27403023834247442e+01,4.25862932851161258e+00,-7.84736452981415145e+00,-6.69567777042067824e+00,-2.46662027270502149e+00,-8.65707853537466127e-02,2.80473387843519439e-01,7.47358045137073645e+01,8.23298852282915732e+01,8.48569272673581452e+01,8.74336651406710246e+01,8.79144845331482543e+01,8.99417886978389589e+01,9.07274056911811044e+01,8.67786710234824454e+01,7.09495348209268712e+01,1.35291722198155391e+01,-1.47670449028253810e+01,-1.26433073623093328e+01,-4.82818224143897279e+00,-2.83023536680284515e-01,2.89757265634396577e-01,1.14547169570313542e+02,1.47979901560918222e+02,1.35915246520323194e+02,1.34698947709414000e+02,1.37846504633778636e+02,1.46838238259520807e+02,1.43193093898720292e+02,1.29813439142770704e+02,1.00827181642346460e+02,1.30419918991808199e+01,-2.87239311782855893e+01,-2.43151617015647084e+01,-7.68920591343212401e+00,-4.89218963442170585e-01,5.72031636786290210e-01,1.33033023977012760e+02,1.84232636176202135e+02,1.95190389849651751e+02,1.76876463886049265e+02,1.66918773715795027e+02,1.80451447933798676e+02,1.77809488617886444e+02,1.62205016054332077e+02,1.18165279166412347e+02,3.91881322910007057e+00,-3.94536312309646533e+01,-3.01851879885619390e+01,-1.24517432741380158e+01,-1.28817633448242486e+00,6.37684614655136484e-01,1.99907924226720212e+02,2.20812250850939989e+02,2.11875593963237662e+02,2.03892090135008232e+02,1.67146394321098398e+02,2.03654157300073024e+02,1.95705916319007400e+02,1.75880321011791835e+02,1.12446502010960501e+02,-1.15430390995700733e+01,-5.93651174674480018e+01,-3.84514420144061759e+01,-1.44713631770857685e+01,-2.14218218123815873e+00,4.36674670647155205e-01,2.14685620786081444e+02,2.02733973644326795e+02,1.85538735665976816e+02,1.80805850556338754e+02,1.73110939458869666e+02,2.04775687518466697e+02,1.91038507441051536e+02,1.69927528836618109e+02,1.01789470637781633e+02,-3.41126414582045001e+01,-6.79459507274494285e+01,-4.22039047083792696e+01,-1.70477413616840963e+01,-2.02997605117907565e+00,5.42440050552936981e-01,1.59368448880721559e+02,2.73308055051273641e+02,2.37613748820172844e+02,2.16810195051789123e+02,2.26383432929913795e+02,2.34137708576115017e+02,2.08772566115034749e+02,1.74330334930570075e+02,1.07302179290271710e+02,-3.36141082978775003e+01,-5.79422578118930289e+01,-3.18865415054857735e+01,-1.31090901417364787e+01,-1.44475599014392841e+00,6.38916164305571632e-01,4.74693505943130134e+00,3.21507308360436582e+02,3.84016028763013765e+02,3.56101962440042882e+02,3.20908454416350253e+02,2.96213269431917865e+02,2.31483676155842062e+02,1.68386338545778131e+02,9.37835206325394211e+01,-2.98033646747618057e+01,-4.20452531110284724e+01,-2.25204872670075069e+01,-7.16304836621130558e+00,-4.49775955192714461e-01,1.25487167317086357e+00,0.00000000000000000e+00,2.16276552718589095e+01,1.90819330763614147e+02,1.80418112754817969e+02,1.50920729157033179e+02,1.15612393449659393e+02,6.43242362612900394e+01,4.58846021461180076e+00,-3.77608831472776245e+01,-7.54292732240106147e+01,-4.85937064639877647e+01,-2.25059963290324241e+01,-9.89474189583726016e+00,-6.98926513609227196e-01,6.60936446137000644e-01,0.00000000000000000e+00,0.00000000000000000e+00,9.03768146824701724e+00,3.63418800459127525e+01,2.93869663573350479e+01,-4.92873268363108341e+00,-4.03065505758686271e+01,-5.58000138674259958e+01,-6.27760056248347595e+01,-6.16152764899915368e+01,-3.24206069682940097e+01,-1.38036917836216748e+01,-5.82512045809090839e+00,-8.86309440781292701e-01,1.06438830662857337e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,8.78893371667229251e-02,-1.59650726466340291e+01,-4.14737789457385517e+01,-4.52232168848433744e+01,-4.24610403714528317e+01,-3.61621975215007510e+01,-2.57948223720409935e+01,-1.16483108617420363e+01,-4.68058515964648691e+00,-2.36214230995952068e+00,-4.22425527964180147e-01,-1.94203966592877177e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-1.78356825130739582e+00,-4.08388549552984337e+00,-3.52413291104469062e+00,-2.85811342875102792e+00,-1.91216654687332666e+00,-9.69970125325094634e-01,-3.96125440865634226e-01,-2.11959074682565335e-01,-3.37399094907073760e-02,1.26167947160539060e-02
7.54302471366718930e+00,6.47408243093635338e+00,7.74063554814663224e+00,5.86608417239359259e+00,5.77240582506353306e+00,6.88657397117693915e+00,8.05577220558469520e+00,7.32284701694983386e+00,5.30391069541578375e+00,4.81213318921688671e-01,-2.05516167722558274e+00,-1.10612521997878277e+00,-4.47558999217724907e-01,-2.55460858816407418e-04,1.08584312275405936e-01,2.80056353717515059e+01,2.71002051897724598e+01,3.29017792877436008e+01,3.04120461634598769e+01,3.20107417281523539e+01,3.34664835368072744e+01,3.45232876474663115e+01,3.22813090260207218e+01,2.19419083720945878e+01,5.09693341793600307e+00,-6.27576560188558386e+00,-5.62764555293010460e+00,-2.03362732324614504e+00,-1.38138515704715765e-02,2.82566690279761057e-01,6.90433810288191268e+01,7.64968583022808701e+01,7.92397458349964268e+01,8.21488113171702992e+01,8.31611451678762990e+01,8.52561245259856975e+01,8.60436863057944379e+01,8.24628794014833773e+01,6.82849652394685052e+01,1.57547494336028961e+01,-1.11199287255559796e+01,-1.02963192254583600e+01,-3.82449085067550243e+00,-1.01585417499900410e-01,3.08853939237589414e-01,1.05727338922000627e+02,1.37026912906928686e+02,1.26869063563096731e+02,1.26390390930884308e+02,1.29855015610826911e+02,1.38523392729366094e+02,1.35653589615585247e+02,1.23716449449981809e+02,9.73308945506634302e+01,1.72766207357187547e+01,-2.25001860568599881e+01,-2.02638121632910497e+01,-6.05695581554119045e+00,-1.92600916704249808e-01,5.78429503260894706e-01,1.23337324573012125e+02,1.70519609310449709e+02,1.81944999388032500e+02,1.66405946407141641e+02,1.58039549437725213e+02,1.70313450935314393e+02,1.69111933119584052e+02,1.55019402721612636e+02,1.14357365792204916e+02,1.00774854993942515e+01,-3.13353488130519331e+01,-2.50784737955030685e+01,-1.02568500608819715e+01,-8.73003366794336433e-01,6.61850559890524659e-01,1.83726357352070494e+02,2.04354318919311112e+02,1.97865322633204329e+02,1.91421102309459258e+02,1.59265020382701067e+02,1.92748226421764429e+02,1.86268911020137978e+02,1.68698231655698351e+02,1.10543137519846198e+02,-2.75542094997904119e+00,-4.87410772580859231e+01,-3.23069912462815978e+01,-1.19256759425958876e+01,-1.63291129338923247e+00,4.82148664060029986e-01,1.97488142515294726e+02,1.89707835517041445e+02,1.75608117122567933e+02,1.71892149508290373e+02,1.65208333821604299e+02,1.95037168575710723e+02,1.83456075885950071e+02,1.64270109327053234e+02,1.01857943196249082e+02,-2.23882273098871281e+01,-5.62909861807423297e+01,-3.56091792402841705e+01,-1.41955139133086181e+01,-1.46483807061094384e+00,5.91282643694882704e-01,1.46645341292963082e+02,2.53110491312885273e+02,2.21906384994170935e+02,2.04862521264673518e+02,2.14690337848606362e+02,2.21442149303253842e+02,1.99745416868371791e+02,1.68809551118846429e+02,1.07501337267303413e+02,-2.20420079189889542e+01,-4.76279125221663833e+01,-2.64680224478224417e+01,-1.07139952716562448e+01,-9.80492835811203389e-01,6.87518775239584379e-01,4.28931536678527792e+00,2.92074877645645927e+02,3.49274898987637698e+02,3.20908454416350253e+02,3.02773010519946638e+02,2.76142685010824550e+02,2.17217879867456418e+02,1.60516344201499436e+02,9.23102250837162188e+01,-2.07091708659226263e+01,-3.45101647163840752e+01,-1.86709906840696256e+01,-5.64250713346017019e+00,-1.50700902478267784e-01,1.21085421103114421e+00,0.00000000000000000e+00,1.95762397935838202e+01,1.74295243850495694e+02,1.65601136571351390e+02,1.39790964772463298e+02,1.09395455813025137e+02,6.27863095704469671e+01,8.91891664238196036e+00,-2.95850964694869099e+01,-6.43868545955878915e+01,-4.18640460702578778e+01,-1.93319156238856351e+01,-8.43164545798547671e+00,-4.63476293747847656e-01,6.49977303009369956e-01,0.00000000000000000e+00,0.00000000000000000e+00,8.29656636181041840e+00,3.41991690342192030e+01,2.82829919837843846e+01,-2.76559167893027791e+00,-3.44815182244527634e+01,-4.85780187380537782e+01,-5.50424574186107094e+01,-5.43393031471237791e+01,-2.85673082289703437e+01,-1.20963205442495187e+01,-5.05581238993774118e+00,-7.15786133441677297e-01,1.22008510252801641e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,8.61439787734076534e-02,-1.41456500256828299e+01,-3.71560877985145694e+01,-4.04506451201423260e+01,-3.80233536613202929e+01,-3.23478343989329957e+01,-2.29666457183130817e+01,-1.03868606260398249e+01,-4.15228957614805250e+00,-2.07710910152570838e+00,-3.59817525770268265e-01,-7.89727016158456654e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-1.60821894087100570e+00,-3.67609375498621560e+00,-3.17472840521843080e+00,-2.57095956156736616e+00,-1.71819247638616091e+00,-8.65731142490365868e-01,-3.49987437905128596e-01,-1.88086872143316791e-01,-2.85114209121417952e-02,1.25106687579210566e-02
7.16501336595487004e+00,6.17804183856016653e+00,7.38455434438851377e+00,5.57398986363100324e+00,5.45511696889719655e+00,6.53483546760475598e+00,7.65604890614875355e+00,6.98613614983267350e+00,5.07878130149765283e+00,4.74053353782159070e-01,-1.95724023791334667e+00,-1.05327231563265800e+00,-4.16601928259883902e-01,5.36616305303905337e-03,1.07864317874662954e-01,2.68731099380587040e+01,2.60852935332881977e+01,3.17579821914508713e+01,2.94769724581223507e+01,3.10774099375740285e+01,3.25156205198692234e+01,3.35553348868827896e+01,3.14071970678726302e+01,2.15187244580470818e+01,5.34774174627658905e+00,-5.68701088514168251e+00,-5.24224190639915122e+00,-1.88753487265920339e+00,1.15814201514899042e-02,2.81705882400125507e-01,6.68001663086888726e+01,7.46973603224543012e+01,7.78584298977615248e+01,8.10637764969538352e+01,8.22863720259338578e+01,8.43906117673092666e+01,8.53447104904308702e+01,8.20267285346284325e+01,6.83935557292362120e+01,1.75154729400208673e+01,-9.25423449051802294e+00,-9.20651834783725498e+00,-3.36399940107968742e+00,-5.51394591946506064e-03,3.27304625139454408e-01,1.02025628139224509e+02,1.33222364011396337e+02,1.24180591389249344e+02,1.24110014522544745e+02,1.28055722996275222e+02,1.36604174264355805e+02,1.34013320512015099e+02,1.22535090397652937e+02,9.72654372970130652e+01,1.99845017015946560e+01,-1.96217187861068076e+01,-1.85243054795601765e+01,-5.42432348891607141e+00,-5.53264382586230938e-02,6.00310343223167897e-01,1.18955212619181694e+02,1.66139388063719309e+02,1.77982905420980188e+02,1.63714628501563681e+02,1.55623243587982074e+02,1.67944820493920133e+02,1.67368696326049985e+02,1.54200262102004473e+02,1.15315530095691571e+02,1.41666312958030129e+01,-2.75573196512553302e+01,-2.28534031048883115e+01,-9.26772350501215136e+00,-6.77430158941623062e-01,6.86708781131185164e-01,1.76241492650982366e+02,1.98837033587228859e+02,1.93769786969347621e+02,1.88311195998634417e+02,1.57673171747498856e+02,1.90366783956134526e+02,1.85178218426871183e+02,1.68667984861382365e+02,1.12817870832021043e+02,2.92667207447984579e+00,-4.37355185190381235e+01,-2.95750181128773377e+01,-1.07455882789252524e+01,-1.36544436348633380e+00,5.28433775054235944e-01,1.88688372630224848e+02,1.84337796270089399e+02,1.72940588406181433e+02,1.68874081382616396e+02,1.62491355370186000e+02,1.92298407386094965e+02,1.82201284997010106e+02,1.64224355406141825e+02,1.04072875282133225e+02,-1.60602100033096491e+01,-5.10979274426855881e+01,-3.28734847070169991e+01,-1.30272131146676742e+01,-1.23366441183143682e+00,6.09952129579768743e-01,1.36136964157442293e+02,2.38193621935939120e+02,2.09980885001526701e+02,1.94235321527794355e+02,2.03827301109067577e+02,2.11769545802541955e+02,1.91257129478221543e+02,1.62994344290103413e+02,1.05173627002032205e+02,-1.87803373457076681e+01,-4.43144662646370193e+01,-2.49108354737294917e+01,-1.00738599068375763e+01,-8.81973850782307500e-01,6.67103312336444487e-01,3.92364592248511723e+00,2.68954623379079351e+02,3.22825102598230842e+02,2.96213269431917865e+02,2.76142685010824550e+02,2.64126890103553933e+02,2.07788315746772128e+02,1.53629467517160748e+02,9.01122794091898811e+01,-1.76008542768078904e+01,-3.19102932428956265e+01,-1.76741437432026061e+01,-5.46227191811372847e+00,-1.66934350844689883e-01,1.14781741176104934e+00,0.00000000000000000e+00,1.77413315156496267e+01,1.57610064604346007e+02,1.49583093237641947e+02,1.27296435939066257e+02,1.00838839104594783e+02,5.93529672948079110e+01,9.59382246154240548e+00,-2.63420779728242564e+01,-5.97114057361682455e+01,-3.90966282025402876e+01,-1.82899975437623681e+01,-8.09261484935119313e+00,-5.36167136789050036e-01,5.91404466159084596e-01,0.00000000000000000e+00,0.00000000000000000e+00,7.31497347491638195e+00,2.90340036531762067e+01,2.50973069974256973e+01,-2.95850896088540694e+00,-3.20003732938881527e+01,-4.48203726969269738e+01,-5.11093767692732044e+01,-5.09508108769150851e+01,-2.69582992749941965e+01,-1.14889456402390806e+01,-4.89055099273695948e+00,-7.76974299279530545e-01,7.24788080116573197e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,6.66255831984086527e-02,-1.36911912157394902e+01,-3.47202978931738926e+01,-3.77590917125680505e+01,-3.55299910746124965e+01,-3.02282404627495964e+01,-2.16279706520104575e+01,-9.83190948663370889e+00,-3.97145178162553902e+00,-2.05563615292812996e+00,-4.03828345975837000e-01,-4.29371603474031499e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-1.49755041526769261e+00,-3.42197187771141564e+00,-2.99072238862784756e+00,-2.43711701828719551e+00,-1.62742167132635540e+00,-8.28178034918452100e-01,-3.45480017877250745e-01,-1.92028917330364535e-01,-3.91596698074102509e-02,3.78079071611585760e-03
5.46498795593023967e+00,4.78672235239724486e+00,5.78041209795253064e+00,4.53261437299416947e+00,4.26993759680326157e+00,5.22279221883724620e+00,6.10808923796004954e+00,5.70274677281274034e+00,4.33973716641444796e+00,9.18910438466619350e-01,-1.11331309404311152e+00,-6.16288585995100502e-01,-2.39356957256156633e-01,3.27696268042025132e-02,1.00655736515179131e-01,2.12517818032364119e+01,2.05585184719769778e+01,2.51332672190792010e+01,2.40645546164023827e+01,2.56396209799558825e+01,2.65780321925273739e+01,2.76556733593772996e+01,2.60541241943951221e+01,1.86741168406776055e+01,6.61880239128460612e+00,-2.39645483585380692e+00,-2.92251459576661565e+00,-9.72368612034554158e-01,1.59368619667783207e-01,2.74878625815337507e-01,5.28919973939572756e+01,5.99004485758959646e+01,6.34596537412053223e+01,6.73509639515457934e+01,6.94866933766427337e+01,7.12221089601433306e+01,7.24573343899753723e+01,7.01386139014110483e+01,6.02389868236227599e+01,2.12728924831279897e+01,-1.65649130675042966e+00,-4.23229531570737016e+00,-1.22647500941887966e+00,3.64147489237128141e-01,3.51054107957647465e-01,8.03344875285472000e+01,1.05945445201329917e+02,1.00775844358514007e+02,1.02274441774775497e+02,1.07073905633105625e+02,1.14886166463869685e+02,1.12984068605396530e+02,1.04599349810904414e+02,8.54675114243809446e+01,2.73160781417073082e+01,-6.37413125457341589e+00,-9.77092780748903600e+00,-2.06917283216992010e+00,5.26609471650369865e-01,6.04048126873638069e-01,9.43711170675374831e+01,1.32017489990345922e+02,1.44382905988422920e+02,1.36465721074561486e+02,1.31148261884085457e+02,1.40725884966469238e+02,1.43004766058337083e+02,1.33259467185894010e+02,1.03566302714352659e+02,2.64452497184742938e+01,-1.02217998324447805e+01,-1.16406986849332679e+01,-4.40951436785715245e+00,1.75193774794018070e-01,7.02061907462272927e-01,1.37305911884594479e+02,1.58377838525415825e+02,1.58753942061568068e+02,1.56868129447927117e+02,1.36406550573930986e+02,1.60849977639321082e+02,1.59250153765923216e+02,1.47435665338758383e+02,1.04660144385001729e+02,2.09355342142979879e+01,-2.03248820566918589e+01,-1.59658959752038943e+01,-5.10937160225414555e+00,-2.29309182093523689e-01,6.12831284188187331e-01,1.47747414865770139e+02,1.50575526728590461e+02,1.45940423128095233e+02,1.45132601583717786e+02,1.40787902121050593e+02,1.63933459940423404e+02,1.59110969956120329e+02,1.45615880559445117e+02,1.00223985758964460e+02,8.28611870460676592e+00,-2.56163015084085686e+01,-1.82702653266914297e+01,-6.87945677308067083e+00,-7.04731487414075181e-02,7.01229712408296901e-01,1.05438765286441821e+02,1.87199836702549646e+02,1.69684834330292489e+02,1.61447278819281763e+02,1.69187320881694092e+02,1.76809939994654030e+02,1.63942001233024342e+02,1.43119925257672520e+02,1.00038727740920947e+02,4.97140891146718111e+00,-2.18015574590255987e+01,-1.31680040124286020e+01,-4.91397820239119554e+00,7.56799399494535729e-02,7.03643005732260018e-01,2.99854358906177465e+00,2.03591086065209083e+02,2.46671530406699787e+02,2.31483676155842062e+02,2.17217879867456418e+02,2.07788315746772128e+02,1.76565104029714774e+02,1.33567194470252275e+02,8.38189116697468677e+01,1.71039604352221808e+00,-1.51551529798413078e+01,-9.14897820547438023e+00,-2.17786319376003235e+00,4.60566734331418592e-01,1.02584442061973924e+00,0.00000000000000000e+00,1.34718082895239828e+01,1.23716042301264650e+02,1.21246860835309022e+02,1.05568532451194770e+02,8.66108823349774468e+01,5.74928682346124518e+01,2.15941680687461819e+01,-6.22037083578101857e+00,-3.38418956468397027e+01,-2.34176631666996329e+01,-1.08298513832532564e+01,-4.65932134987921565e+00,-3.57809694438055185e-03,5.73486436338705330e-01,0.00000000000000000e+00,0.00000000000000000e+00,6.28668592951412197e+00,2.70134211160440678e+01,2.57266357509698622e+01,5.43124995871960348e+00,-1.56006848829861067e+01,-2.61009482775298736e+01,-3.17783279262316540e+01,-3.31974367671076109e+01,-1.76261652506109776e+01,-7.39662409659191944e+00,-3.02366006631513606e+00,-3.64081120940230929e-01,1.21697605777237400e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,8.24950472406893870e-02,-8.15350389720548208e+00,-2.25974119663801325e+01,-2.50983945518458995e+01,-2.40190702152181430e+01,-2.04880379686821854e+01,-1.46403076479787799e+01,-6.67353266660809474e+00,-2.63558711263609391e+00,-1.33753552376249174e+00,-2.38366295632747638e-01,-6.82431471972057713e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-1.03395824215805154e+00,-2.33605693068525300e+00,-2.06668660194379594e+00,-1.68915053512420332e+00,-1.12040874460694151e+00,-5.62144261840190618e-01,-2.25080323379085651e-01,-1.25480433922404128e-01,-2.29578150481597049e-02,5.72161541310176568e-03
3.73533941400678149e+00,3.41050101377118864e+00,4.23176377911336488e+00,3.42298307962858539e+00,3.14378716237795874e+00,3.88415395851008682e+00,4.57217572298044850e+00,4.36883131954758497e+00,3.49836675980191192e+00,1.17075240047987039e+00,-4.18532118495514527e-01,-2.60971924025170832e-01,-9.86007121236693179e-02,4.94786972481379220e-02,8.31106928904956493e-02,1.51987162825812732e+01,1.48313054384786494e+01,1.82112612294261282e+01,1.80296963624023832e+01,1.93854576831678180e+01,2.00022379987847181e+01,2.09993750415176059e+01,2.00071205794867915e+01,1.51057450606552628e+01,6.91843594806056128e+00,1.25995050504902006e-01,-1.05874918620005909e+00,-2.62243740117663493e-01,2.38241149617819947e-01,2.37835791060009377e-01,3.76557837450207558e+01,4.35445841701704808e+01,4.69152276406732653e+01,5.10202443639316954e+01,5.33121852637224052e+01,5.47046214880946948e+01,5.59501345474949261e+01,5.44024290168105793e+01,4.81869281201619231e+01,2.12598611715737640e+01,3.34721762981862003e+00,-5.42507927049419303e-01,2.75129497741326057e-01,5.55479711940383480e-01,3.21007567758010759e-01,5.73230262304870664e+01,7.69379795328554366e+01,7.49475307671688427e+01,7.73849959596413868e+01,8.20714584488364665e+01,8.84470878457182437e+01,8.76115346793453682e+01,8.22895565864029095e+01,6.93248306386484785e+01,2.97670919344815985e+01,3.22562351718725493e+00,-2.90878129147327558e+00,4.23934715100218018e-01,8.68964257524397876e-01,5.31002543589552567e-01,6.80290606877469344e+01,9.58728163827709494e+01,1.07283454245699673e+02,1.04437630100335781e+02,1.01747687483675392e+02,1.08582190216217654e+02,1.12723353607423235e+02,1.06425389438001332e+02,8.56641414470914810e+01,3.22054196213625232e+01,2.66404463291788662e+00,-2.80351579177603938e+00,-6.80622078368846584e-01,7.40274330957097937e-01,6.44860523285883280e-01,9.69973667986131147e+01,1.14895644191527495e+02,1.18884778642183733e+02,1.20004155979556771e+02,1.08448498435000303e+02,1.24956889767041943e+02,1.25883867533185295e+02,1.18721961862670156e+02,8.89926886448284620e+01,3.09449623304786030e+01,-2.63860544639484429e+00,-5.23431236018531543e+00,-8.07286694108770297e-01,5.39361674154868243e-01,6.02216655912332421e-01,1.05454558227094040e+02,1.12721514103327507e+02,1.12959825985599750e+02,1.14887582627010161e+02,1.12248208594479109e+02,1.29009818520393281e+02,1.28151408549336168e+02,1.19192204072344595e+02,8.81189430135575833e+01,2.41445985113303720e+01,-5.58580837439197264e+00,-6.51736344090772857e+00,-1.95092524938569634e+00,7.28169269938825470e-01,6.85121773726658057e-01,7.68160661749836038e+01,1.38462052170697945e+02,1.29541872689677973e+02,1.27381870154090308e+02,1.33484744015470852e+02,1.39294419353879022e+02,1.33184958449975340e+02,1.19961352320327165e+02,8.98050006468625526e+01,2.23016691817167292e+01,-3.53747769719198990e+00,-3.48598702064408794e+00,-7.17882358021028844e-01,7.83908009254776328e-01,6.85799260784313081e-01,2.12819429009190531e+00,1.42800784617994111e+02,1.74959281753355953e+02,1.68386338545778131e+02,1.60516344201499436e+02,1.53629467517160748e+02,1.33567194470252275e+02,1.09649026636174398e+02,7.34511187172427356e+01,1.45232907928337340e+01,-2.36912603670759436e+00,-2.42507464036003473e+00,3.79306707889910000e-01,8.77785576828028380e-01,8.58390510678454399e-01,0.00000000000000000e+00,9.41683250417407436e+00,9.00559071291499720e+01,9.15400992751571181e+01,8.06671508686004444e+01,6.88311317583731324e+01,4.94650484701985178e+01,2.56924329195887964e+01,6.99962172268549132e+00,-1.40768513864476130e+01,-1.11227192429396027e+01,-4.95743587095234783e+00,-1.94845992368355692e+00,3.69803454467677761e-01,5.02682412491885944e-01,0.00000000000000000e+00,0.00000000000000000e+00,4.94187859493640236e+00,2.27460498340771409e+01,2.25587612848293873e+01,8.98096521705889472e+00,-4.89242093634439978e+00,-1.26520844503828034e+01,-1.70233711087463107e+01,-1.89819827890512229e+01,-1.00588269546258555e+01,-4.07762569259111629e+00,-1.50858291140976353e+00,-4.58459929136452310e-02,1.43470276101551997e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,7.97313024709958990e-02,-4.17679394590727604e+00,-1.35575994891996867e+01,-1.53021623295993994e+01,-1.49115645684086466e+01,-1.26997218160477026e+01,-8.91272215520300648e+00,-4.09437576627164201e+00,-1.55569287413704638e+00,-7.34844036757515529e-01,-9.98106866550985544e-02,2.40180447556409375e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-6.61844641782192267e-01,-1.48124386099358341e+00,-1.32213884525755954e+00,-1.07393061533716838e+00,-7.05490859510026658e-01,-3.44984763638448932e-01,-1.26543675742954415e-01,-6.97076608978805662e-02,-8.10151522984260339e-03,8.16804743129418385e-03
1.77307098650563089e+00,1.74823448250398839e+00,2.27588141802713118e+00,2.07621706025088848e+00,1.74536149275910857e+00,2.24484096114727016e+00,2.67571814595092317e+00,2.68872944735886588e+00,2.39404221328051348e+00,1.43451487880706408e+00,3.96558418850221028e-01,1.71688981567260784e-01,8.14568279521031419e-02,6.97487396896307038e-02,6.29544351218211534e-02,8.05966973511814011e+00,7.77306217416371847e+00,9.71469245179652141e+00,1.06149782622985711e+01,1.16341832118436876e+01,1.18646324278198616e+01,1.26775287766400346e+01,1.22585886480386268e+01,1.03942523365577042e+01,6.99449401923576364e+00,3.00553225349888820e+00,1.12757647036545050e+00,5.65356684985829805e-01,3.22864223210989787e-01,1.90797367364059972e-01,1.94551254613349798e+01,2.35629487434721234e+01,2.66193293102487587e+01,3.06031219012437923e+01,3.30986363358811744e+01,3.40939987421985293e+01,3.51996668605076977e+01,3.46414615686227805e+01,3.27863123137972963e+01,2.05972282758354552e+01,9.10308172535162186e+00,3.74022312875406371e+00,1.96577550989311023e+00,7.54082281581529124e-01,2.86319419612676429e-01,2.94975200246288161e+01,4.07905881682743683e+01,4.26372122899787769e+01,4.62434982659560276e+01,5.03771010501472176e+01,5.49014360247318720e+01,5.51265156657999782e+01,5.30129150504623112e+01,4.76157394357121717e+01,3.09264962823567018e+01,1.37503093410935247e+01,5.00473874994574341e+00,3.21357810772061159e+00,1.20082255660274106e+00,4.40965360112713201e-01,3.61334540234645516e+01,5.11024147968732336e+01,6.10307820207384566e+01,6.38443622901715599e+01,6.42448011910862675e+01,6.74272971315901941e+01,7.32271551518829966e+01,7.04544517969985122e+01,6.10875809192641128e+01,3.71214726758954612e+01,1.68958461032104594e+01,7.08362019421621802e+00,3.49853665286569671e+00,1.35549161944382890e+00,5.49002904881126241e-01,4.83658493511123382e+01,6.19680208900749463e+01,6.94116907813117621e+01,7.34283276369648945e+01,7.19796007611648179e+01,7.91867692888172314e+01,8.23828790361046686e+01,8.00990750283432931e+01,6.68825186915380812e+01,4.05925901081877996e+01,1.73214054663289971e+01,7.02564716705979198e+00,4.03833902758278551e+00,1.40275381091271223e+00,5.67378697103692820e-01,5.43202989687596514e+01,6.56417652656227517e+01,7.08532838789546702e+01,7.59866719232268224e+01,7.52295118860584466e+01,8.38224061301127108e+01,8.75763162991435706e+01,8.32430121710239490e+01,6.96584475005735868e+01,4.03722771934973181e+01,1.70800751257674968e+01,6.84499289112564302e+00,3.63822508795894883e+00,1.58944453493792071e+00,6.47986278237003610e-01,4.18914690221359081e+01,7.74906058543848104e+01,7.82607896023632037e+01,8.26541083610659797e+01,8.65311591181560971e+01,9.05465580185285859e+01,9.08133761996400608e+01,8.63917436477184708e+01,7.29009753169793555e+01,3.97684558850219929e+01,1.68024705075540268e+01,7.42124884951175012e+00,3.95635510683122193e+00,1.53989069374824772e+00,6.33198112773302291e-01,1.13700148664591172e+00,7.17696057901873274e+01,9.10253630806204512e+01,9.37835206325394211e+01,9.23102250837162188e+01,9.01122794091898811e+01,8.38189116697468677e+01,7.34511187172427356e+01,5.90684245745123704e+01,2.93546779015636936e+01,1.23815150226085038e+01,5.45489237593825216e+00,3.32764185780875010e+00,1.34962445291959088e+00,6.48536790910906769e-01,0.00000000000000000e+00,4.89711065268297485e+00,5.28687618654372784e+01,5.88057423295754234e+01,5.28680863268800962e+01,4.88146036766506271e+01,4.16723410592348458e+01,3.08245308957819475e+01,2.20255193018767734e+01,9.85801162729652347e+00,3.77275965745369257e+00,2.11876716568676704e+00,1.38507109231799497e+00,8.46715881207026122e-01,4.41455948219394934e-01,0.00000000000000000e+00,0.00000000000000000e+00,3.63563347291636152e+00,1.93858810871816303e+01,2.05940666259183729e+01,1.47019538976275168e+01,8.90971496833917165e+00,4.17630402567004033e+00,1.28359116149437513e+00,-1.44089149124466109e+00,-6.84721158936202445e-01,2.02481255126685175e-02,3.69176269034994398e-01,3.72415340568912512e-01,1.93281669658562028e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,8.56526655119284192e-02,1.17137253784543383e+00,-1.79378267078305775e+00,-2.82774055081656028e+00,-3.38514366542206391e+00,-2.93980957572421131e+00,-1.77683698040553817e+00,-8.49720771292695853e-01,-1.88571024255147546e-01,3.24269337837437555e-02,9.52027040010618719e-02,7.16980520938662325e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-1.90737301251136249e-01,-3.99960363667751007e-01,-3.66363392059585846e-01,-2.89280143021601155e-01,-1.81059661742299038e-01,-6.85922171954297943e-02,8.66759954468820102e-04,4.47547042097059828e-03,1.40170511947974221e-02,1.33727077429107218e-02
-1.72452400741298306e+00,-1.20442551461977843e+00,-1.20276319516429830e+00,-2.50252660545852323e-01,-6.90396206913031052e-01,-6.00998145361586134e-01,-6.73329849440237327e-01,-2.52459045342147359e-01,4.79768724945123515e-01,1.96444646563764813e+00,1.90650363152422231e+00,9.52096061461370713e-01,3.93181714288284023e-01,1.06805366456019915e-01,2.90917435305713089e-02,-4.47638988060120724e+00,-4.76850390597773099e+00,-5.52953983386401315e+00,-2.58003025668701236e+00,-2.04065545682385752e+00,-2.73254665991551926e+00,-2.19099475237733943e+00,-1.55896651877872250e+00,1.85117301027001857e+00,7.08294391634776943e+00,8.17648052421820282e+00,5.11297057108613284e+00,2.11277948823956407e+00,4.92537143512290665e-01,1.14914423659409681e-01,-1.28835700029247757e+01,-1.26158252112043101e+01,-1.03092588146097128e+01,-6.48231926713792195e+00,-3.27253406152594906e+00,-3.25571783776930657e+00,-2.36680758147029291e+00,-1.44521192439012092e+00,4.46207479727720902e+00,1.90308686397158908e+01,1.93246321654072162e+01,1.14588715612450383e+01,5.13069400956052313e+00,1.13550992317682375e+00,2.27110467697799301e-01,-1.96708434633594891e+01,-2.41519820349963368e+01,-1.58776714225420079e+01,-1.03533777238327875e+01,-6.84705495892384075e+00,-5.46017359512357014e+00,-4.04059768330844982e+00,-1.23289296701019652e-01,7.63175047656538563e+00,3.25860467230057367e+01,3.28427457752223546e+01,1.92620932340553104e+01,8.34227907826960191e+00,1.83520390392787536e+00,2.79518414368183865e-01,-2.03668748836326792e+01,-2.95880343663968652e+01,-2.28246345054972686e+01,-9.65112238474173090e+00,-3.15951773762711685e+00,-6.94485188929208430e+00,1.80108959417809844e+00,5.33341596331205015e+00,1.55987801363626222e+01,4.49168942217225151e+01,4.23888292095202672e+01,2.51266637333592548e+01,1.11172433772697037e+01,2.47159259197132641e+00,3.79425455664140931e-01,-3.73424735369175380e+01,-3.39332051380776107e+01,-2.04848467030877366e+01,-1.05116904807522555e+01,7.01548583673031612e+00,-3.87459609427313856e+00,3.12743676762447409e+00,9.65250696452291557e+00,2.53710352073663259e+01,5.68907038293224403e+01,5.31320371984921636e+01,2.92851827088767962e+01,1.28471379262207677e+01,2.96119752983230500e+00,5.04071065355129133e-01,-3.44866919770160507e+01,-1.74467863071154241e+01,-4.24130117107391857e+00,7.20389629467749071e+00,9.85159558751078457e+00,2.49578939362385643e+00,1.47536584521026235e+01,1.78422293665346920e+01,3.53280010334954824e+01,6.90355954439337154e+01,5.78087302975544972e+01,3.12754097645978000e+01,1.38201272473288945e+01,3.20500829942433096e+00,6.08415746244991396e-01,-1.59369545780302460e+01,-2.56766953480969100e+01,-7.94943537244339815e+00,8.37455177491463409e+00,8.32466584512089014e+00,8.17691546291503002e+00,2.00750223441147675e+01,2.93170238683561912e+01,4.46703479610291083e+01,7.34659931150098231e+01,5.45629628952482548e+01,2.78793703890238938e+01,1.27969098081437629e+01,3.01883117080071450e+00,5.87871576812182273e-01,-4.93362321519218439e-01,-4.71397833596757678e+01,-4.93746218563199477e+01,-2.98033646747618057e+01,-2.07091708659226263e+01,-1.76008542768078904e+01,1.71039604352221808e+00,1.45232907928337340e+01,2.93546779015636936e+01,5.64354025260226067e+01,3.97300432955114360e+01,2.02761005992396690e+01,9.02504952469052490e+00,2.35531103617889137e+00,3.23792396148300132e-01,0.00000000000000000e+00,-2.43104394773496857e+00,-5.58849679342595529e+00,9.48724739162478770e+00,9.70989346627592553e+00,1.79923358053070110e+01,3.06466892872488792e+01,4.21499360744613014e+01,4.93693369189512126e+01,5.23386567137389775e+01,3.08021450390918439e+01,1.53298716529301160e+01,7.62021287787809598e+00,1.86056959395311350e+00,3.88536707704041806e-01,0.00000000000000000e+00,0.00000000000000000e+00,1.91574814309884767e+00,1.73086607082055970e+01,1.98887810472672300e+01,2.65785755384322080e+01,3.40602641924199077e+01,3.38046182068354284e+01,3.34971164167856656e+01,2.99032107740695174e+01,1.61802464887376054e+01,7.53959370420430286e+00,3.89252357031210616e+00,1.23919608350792632e+00,3.31794601686650870e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.08630866766149442e-01,1.10160657584575503e+01,1.89944571115998322e+01,1.90939803868404496e+01,1.68578555215334411e+01,1.42446772541753699e+01,1.09191949713851866e+01,4.98647347408274122e+00,2.31131658679181085e+00,1.48719726697184407e+00,5.02483225383930199e-01,1.91064280407738873e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,6.31903446495505561e-01,1.49651035872377802e+00,1.34097009548580282e+00,1.11735889015938183e+00,7.59013992484872668e-01,4.31368030398313840e-01,2.40018232547506899e-01,1.47810248444859904e-01,6.28074809805332507e-02,2.94588709307645295e-02
-1.78225323029636051e+00,-1.31801451095655864e+00,-1.41446941813910021e+00,-6.19776442688105722e-01,-8.89145392174646942e-01,-9.09406735866338245e-01,-1.05865969149224504e+00,-7.11586315587987017e-01,-6.26092224637677525e-02,1.33725415906776868e+00,1.51243289473594777e+00,7.69307979106485851e-01,3.16001118092473388e-01,7.70166092791761264e-02,1.06516264580316638e-02,-5.46190829274446710e+00,-5.51408858428232218e+00,-6.47775899052928228e+00,-4.27945012804219527e+00,-4.05546009106728800e+00,-4.58805613853527383e+00,-4.32192682570957132e+00,-3.71368286068779696e+00,-5.51895308031923548e-01,4.39544867126360206e+00,6.16487428942261761e+00,4.01250935270789899e+00,1.62174162250032228e+00,3.40113137352626049e-01,5.12577826818848767e-02,-1.50959338033561199e+01,-1.55527875721003284e+01,-1.42271806684409530e+01,-1.19203001516609159e+01,-9.93213799585904589e+00,-1.00867679196972535e+01,-9.60603208634448258e+00,-8.67603505774909500e+00,-3.47847811933730577e+00,1.09968325611833073e+01,1.38833898865585503e+01,8.61147385609802640e+00,3.75047243830426469e+00,7.69492259150049707e-01,1.21969934687012685e-01,-2.27118438415474557e+01,-2.83555060925873796e+01,-2.18843843918267140e+01,-1.80342683594022652e+01,-1.60373644721621673e+01,-1.57118424843828564e+01,-1.46177226062051151e+01,-1.09876703278347385e+01,-3.50147331603851431e+00,2.02901550222947584e+01,2.42299084061521874e+01,1.48883134342856209e+01,6.17555703438030346e+00,1.26663033813405956e+00,1.35855368005973587e-01,-2.46183590706627733e+01,-3.47870557961609705e+01,-3.10580802100302797e+01,-2.09270613072747089e+01,-1.57706567649642171e+01,-1.92988033165926360e+01,-1.33314129151101834e+01,-9.83002881875179568e+00,5.93416269101557980e-01,2.94453939726502938e+01,3.16662668212479481e+01,1.93398535790765074e+01,8.42942051246097535e+00,1.77535225185699042e+00,1.99911542655626551e-01,-4.09994220545628423e+01,-4.06077583567319707e+01,-3.09855566544478940e+01,-2.36195350502589356e+01,-9.09395821242351765e+00,-1.91190411876080262e+01,-1.40396594225500948e+01,-8.25973944424679374e+00,7.36450163608265207e+00,3.84879276774708003e+01,4.04351434820611999e+01,2.28020810576067667e+01,9.77534801926541697e+00,2.18466622231270335e+00,2.98020248346482719e-01,-3.97720915394281462e+01,-2.80094429223525232e+01,-1.81778150533561167e+01,-9.56784775077494842e+00,-7.19725218447497728e+00,-1.48978415959376669e+01,-5.36253304158820221e+00,-1.83440750963488419e+00,1.52399314241846469e+01,4.85406303407819664e+01,4.44382836984246623e+01,2.44749214100270400e+01,1.06533627090626410e+01,2.35802205950755273e+00,3.76590655576574618e-01,-2.04207758068124576e+01,-3.48320977125296309e+01,-2.04631996413112702e+01,-7.99105621683212330e+00,-8.63282273522723820e+00,-9.40535850623461300e+00,2.59394201787291723e-01,8.54778854254018228e+00,2.33179194242906256e+01,5.33394228330530069e+01,4.23410556420642266e+01,2.17649685331568783e+01,9.88028487456398175e+00,2.25682661909254856e+00,3.71750625685313973e-01,-6.05003056691399199e-01,-5.18350810026529913e+01,-5.74545731170029157e+01,-4.20452531110284724e+01,-3.45101647163840752e+01,-3.19102932428956265e+01,-1.51551529798413078e+01,-2.36912603670759436e+00,1.23815150226085038e+01,3.97300432955114360e+01,3.08783916830985206e+01,1.58887230182314525e+01,6.88374860770373331e+00,1.73355526142269922e+00,1.48731872264913106e-01,0.00000000000000000e+00,-2.89091506775932183e+00,-1.48339764368171405e+01,-3.84213577526944494e+00,-2.80239001277735778e+00,4.52577311854720055e+00,1.61072558418065341e+01,2.74981554115230011e+01,3.55141736668551857e+01,4.04645615507397949e+01,2.45142015962138196e+01,1.22775079390212394e+01,6.06530990429025785e+00,1.40299200522335710e+00,2.34859177230763577e-01,0.00000000000000000e+00,0.00000000000000000e+00,8.14342385919959111e-01,1.00599126745825895e+01,1.16371979815762323e+01,1.81154941562088752e+01,2.52964234618759747e+01,2.61086931596022076e+01,2.66995450137146833e+01,2.45724871196906776e+01,1.34241139462921293e+01,6.18170534523286808e+00,3.15406569503220613e+00,9.70575678445359302e-01,2.36603898046890915e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,6.85835125990575944e-02,8.56799573598439146e+00,1.53780645268395357e+01,1.57451561624005389e+01,1.41346197869944259e+01,1.20177195484952222e+01,9.20577184183869690e+00,4.22921989063923398e+00,1.93479180836382758e+00,1.22985439883269065e+00,4.07128593564970220e-01,1.46985813988677244e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,5.38772118523718091e-01,1.26118607577584130e+00,1.13740797129443694e+00,9.51961671882575411e-01,6.44145012325216482e-01,3.60437756692391253e-01,1.96312947913467595e-01,1.21847786149989992e-01,5.09768305520277645e-02,2.29528349146939925e-02
-9.87681370875270193e-01,-7.20585582413397208e-01,-7.85466397434049224e-01,-3.63904636951514371e-01,-4.76343947469581974e-01,-4.95162372002961593e-01,-5.82640368611481052e-01,-4.08173287863290601e-01,-6.47243470857851305e-02,6.90534998711189396e-01,7.98016895390998182e-01,4.05472177985898352e-01,1.68625339240904171e-01,4.05259424251338263e-02,4.48654352661055807e-03,-3.19207517173703348e+00,-3.13788950865055760e+00,-3.67983919422049288e+00,-2.52467074776476297e+00,-2.42017072733650762e+00,-2.66154638053077708e+00,-2.54836900342384176e+00,-2.20710346946374925e+00,-5.02444386511947338e-01,2.16531852414975123e+00,3.19406889000398797e+00,2.09915872019815763e+00,8.48997067485703583e-01,1.70425417708008314e-01,2.04994016690508117e-02,-8.89251840353345280e+00,-9.15754936911550743e+00,-8.54349702754902296e+00,-7.39348726490891206e+00,-6.40982166691445343e+00,-6.51397681833624986e+00,-6.27946747077058287e+00,-5.75755306227253527e+00,-2.96732366834064765e+00,5.06833984525760872e+00,6.99760554726371176e+00,4.43017334820371644e+00,1.92764285597195939e+00,3.84834536132626137e-01,5.52729529933835353e-02,-1.31505348299332230e+01,-1.63890892525756655e+01,-1.29217167616222941e+01,-1.08667817916658773e+01,-9.85490587941902341e+00,-9.86325374222965934e+00,-9.19988747289448838e+00,-7.16183350431767529e+00,-3.05239299855933055e+00,9.93237056761913095e+00,1.24746114573739071e+01,7.77562482458395099e+00,3.20848965365202954e+00,6.40493559145303704e-01,5.96751624917938386e-02,-1.43252124199193975e+01,-2.00170121303395803e+01,-1.82417246991663617e+01,-1.27328167516720292e+01,-9.88332433210938532e+00,-1.18805051907899859e+01,-8.80526383730492057e+00,-6.80531144347517891e+00,-1.03720627387956066e+00,1.47678694738309293e+01,1.64400188918270942e+01,1.01753073789826605e+01,4.44334309069477307e+00,9.19366454421411627e-01,9.59318166423514945e-02,-2.34344558886854131e+01,-2.34428778200415913e+01,-1.84351209683439379e+01,-1.44942232632853258e+01,-6.67846885697927650e+00,-1.21332398470417981e+01,-9.40466111448119335e+00,-6.25786680700603615e+00,2.36419189599985957e+00,1.94630858244725893e+01,2.10705253227149711e+01,1.20056671168371043e+01,5.13852056973190852e+00,1.13515312488225062e+00,1.52973525303377850e-01,-2.27262896129653065e+01,-1.67396648333770983e+01,-1.15870858241146220e+01,-6.83263570333302717e+00,-5.46478703321702941e+00,-9.71284930748769249e+00,-4.67737559383359258e+00,-2.68260156241373116e+00,6.64882113860131074e+00,2.49944457522657792e+01,2.32732982772279264e+01,1.29632265330877825e+01,5.66208079730642133e+00,1.23404288189230016e+00,1.96067153681043160e-01,-1.07920852737013018e+01,-1.87344599809831927e+01,-1.10819459347427927e+01,-4.40136852828105063e+00,-4.71599276735778528e+00,-5.23935551413932998e+00,-1.64018902928499827e-01,4.15465901996025178e+00,1.19216848310084007e+01,2.81374618653527477e+01,2.25330694718338691e+01,1.16822881311353584e+01,5.28261338427281313e+00,1.20788184548550048e+00,2.02731862518650441e-01,-3.12360163283454562e-01,-2.75550417027571513e+01,-3.05993403313270278e+01,-2.25204872670075069e+01,-1.86709906840696256e+01,-1.76741437432026061e+01,-9.14897820547438023e+00,-2.42507464036003473e+00,5.45489237593825216e+00,2.02761005992396690e+01,1.58887230182314525e+01,8.54715179169788541e+00,3.70121090400607811e+00,9.23367712464990720e-01,8.14378675458206913e-02,0.00000000000000000e+00,-1.49918701546465316e+00,-7.66393346227955963e+00,-1.84744546158364376e+00,-1.66882853756592220e+00,1.94608382326741647e+00,7.89928799545160487e+00,1.37759950083238305e+01,1.80165481584403793e+01,2.09744254501878729e+01,1.26798317892393495e+01,6.44671731397439807e+00,3.23550982675271426e+00,7.51155243937537298e-01,1.27605081471985737e-01,0.00000000000000000e+00,0.00000000000000000e+00,4.44955224270761340e-01,5.44417063603755036e+00,6.02183472599325764e+00,9.35433353566217640e+00,1.30578091883437377e+01,1.34206358240712014e+01,1.37774608731058219e+01,1.28634748471653335e+01,7.05687064681385756e+00,3.27302019047632164e+00,1.66936192957855933e+00,5.22869887100554265e-01,1.31320652499779977e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.59174326021669613e-02,4.50659112536145834e+00,8.00210675016406192e+00,8.19877221948542356e+00,7.38863092627543150e+00,6.28363503431555959e+00,4.84091539539737425e+00,2.23870489931049699e+00,1.02723423315537032e+00,6.58896001535056675e-01,2.22603031023902609e-01,8.31059122973131364e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.82893703541784336e-01,6.58933315255654795e-01,6.00729961523178035e-01,5.04978256164474781e-01,3.41711483586525255e-01,1.92160269328837979e-01,1.04963105439973850e-01,6.57609635194055103e-02,2.82903103933438080e-02,1.32786170889343559e-02
-4.04859897337894514e-01,-2.69038063059623966e-01,-2.70783490745808819e-01,-1.22937400643844466e-01,-1.55528672196998285e-01,-1.55753479229390451e-01,-1.82856202345204694e-01,-1.05268556595853699e-01,2.84584354409903456e-02,3.21122767008867438e-01,3.47656588776671827e-01,1.76319001446144402e-01,7.32579777621851364e-02,1.88072602282147068e-02,2.56668211249689313e-03,-1.33668092706127362e+00,-1.22626359424481080e+00,-1.41475279829472012e+00,-9.24890809877532361e-01,-8.86814439275148692e-01,-9.40365558906319676e-01,-8.71100661923239650e-01,-7.10572309854166417e-01,-2.67664360330120248e-02,1.02595957155559647e+00,1.39545156441505558e+00,9.01122379727316569e-01,3.65282103278428250e-01,7.47180477492477152e-02,8.78343043825278828e-03,-3.83937028167714667e+00,-3.80011863549643225e+00,-3.49755290971046895e+00,-2.92693283822677586e+00,-2.55495546592440315e+00,-2.56221692320859207e+00,-2.43717035784633795e+00,-2.21289588297283712e+00,-1.06618496608338686e+00,2.19391027892966761e+00,2.94192435075051462e+00,1.85579095146348338e+00,8.14541384151465708e-01,1.65223706044131974e-01,2.40000744119808866e-02,-5.48932429273986067e+00,-6.51511937040897848e+00,-5.01154867519652303e+00,-4.05760495827562728e+00,-3.59614444442069203e+00,-3.51849663285004333e+00,-3.16374156450943289e+00,-2.24841224827670905e+00,-5.72124633772872371e-01,4.61820884143400612e+00,5.44857860271766814e+00,3.34289275032103683e+00,1.39200423922160788e+00,2.88303958593699561e-01,2.95565419732127972e-02,-5.92001708026277651e+00,-7.91899085954072834e+00,-6.93893869434042987e+00,-4.53206661213473438e+00,-3.35646752328369136e+00,-4.02032283018499470e+00,-2.59039448275333895e+00,-1.70037868645005186e+00,6.06666208023430742e-01,6.87498573904001731e+00,7.26688101600058278e+00,4.44673393413198337e+00,1.95112625419530827e+00,4.12836889892700842e-01,5.08224431175603661e-02,-9.59123455155279458e+00,-9.35132456670854140e+00,-6.97792037734895843e+00,-5.12068501096180562e+00,-1.86409549715010625e+00,-3.94014228630782259e+00,-2.68530735348396288e+00,-1.32359058060987000e+00,2.09954770430455406e+00,8.90235332134158597e+00,9.20226514335525003e+00,5.21997218936424634e+00,2.26653606453296552e+00,5.09300400103467443e-01,7.58218780851908219e-02,-9.10872958901158292e+00,-6.42218883818803121e+00,-4.06271728220296602e+00,-1.78701269515587291e+00,-1.18984425807651184e+00,-2.73348485494102400e+00,-5.08331703247098199e-01,3.89105297698070007e-01,4.17340105610013179e+00,1.13181792792048839e+01,1.02031293167689299e+01,5.65090102096447211e+00,2.48581652993483360e+00,5.60428015339148544e-01,1.00192310002818558e-01,-3.28148715502702704e+00,-5.68349150880925791e+00,-2.34885813419611766e+00,5.70814482712748594e-01,5.82301617972244112e-01,4.84939011146059362e-01,2.69266477355880962e+00,4.34564625834764318e+00,7.24914684190764103e+00,1.31753285332551133e+01,1.01096201809244199e+01,5.25630956280481332e+00,2.40824383686366916e+00,5.64857328131552094e-01,1.07836336176761097e-01,-9.95286409025896018e-02,-9.78136976022419979e+00,-1.05821986183984809e+01,-7.16304836621130558e+00,-5.64250713346017019e+00,-5.46227191811372847e+00,-2.17786319376003235e+00,3.79306707889910000e-01,3.32764185780875010e+00,9.02504952469052490e+00,6.88374860770373331e+00,3.70121090400607811e+00,1.72058811904413211e+00,4.38413651846342234e-01,5.38726469127438143e-02,0.00000000000000000e+00,-5.11544116250978842e-01,-2.01737160258128156e+00,5.31519908037049182e-01,2.89658474054719117e-01,1.65513408691421215e+00,3.89009133176446698e+00,6.03160151142432355e+00,7.64305665577052284e+00,8.73939200298366714e+00,5.29677305328484938e+00,2.69910210855793986e+00,1.38019852454337166e+00,3.46719665586612047e-01,6.40335441561026703e-02,0.00000000000000000e+00,0.00000000000000000e+00,2.52105890199975313e-01,2.62395312510577439e+00,2.74555709505950274e+00,3.95731479962039234e+00,5.31540520759770452e+00,5.38650977910159767e+00,5.56439958108984190e+00,5.21471394034744584e+00,2.88994688850090453e+00,1.35571517855777057e+00,7.08514414052859420e-01,2.33358954057037188e-01,6.17518426884573271e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.64978965636983395e-02,1.83692645476277927e+00,3.11741250134227066e+00,3.19658633913923174e+00,2.87997994324490580e+00,2.45747391053962394e+00,1.93403312039085007e+00,9.02791333960561437e-01,4.21748962380981474e-01,2.80304652437743274e-01,9.87429695311172750e-02,3.94270905135268926e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.08575699217494465e-01,2.53297963927007375e-01,2.33483289862064153e-01,1.98669475871000450e-01,1.35280518551282813e-01,7.76599965862981717e-02,4.42120159337468926e-02,2.82544737165476151e-02,1.29391229365875653e-02,6.54439020830923247e-03
-8.34913810474723489e-02,-3.78940609253784685e-02,-3.47523444330652409e-02,-8.08417075559890452e-03,-9.70847760509939949e-03,-2.79956224282262162e-03,-7.38170713371186487e-03,1.28248482642644504e-02,3.84417716428640116e-02,9.19095484305013227e-02,8.81756880006140248e-02,4.40437460442712134e-02,1.91168012507622331e-02,5.69475600751827554e-03,1.24664312555501124e-03,-2.94318596623847739e-01,-2.24372884816643026e-01,-2.37842707027139721e-01,-1.18548469184431002e-01,-9.73498568369815243e-02,-8.88773522282364087e-02,-6.77588806266320731e-02,-2.63116507654099600e-02,1.03342842030911208e-01,2.97712571320507380e-01,3.51052079157741448e-01,2.18529599728098434e-01,8.91396724843478427e-02,1.93595749758445450e-02,2.64399748904506219e-03,-9.12930938516757440e-01,-8.08892483919451122e-01,-6.76448920024339095e-01,-5.22368858384822610e-01,-4.26134432848513378e-01,-4.25569951899222199e-01,-3.76725292708833315e-01,-3.18779377069385195e-01,-8.20114216408474872e-02,5.78769049131863444e-01,7.02153825859601288e-01,4.36699844638942791e-01,1.94153784241739014e-01,4.21959106525839622e-02,7.01719025561781812e-03,-1.18187347974423385e+00,-1.23366017598782407e+00,-8.26276056686431337e-01,-5.61503849981573766e-01,-3.78803683388003909e-01,-2.98941292287872251e-01,-2.35507625395547288e-01,-1.65389065052270884e-02,3.24033253157201051e-01,1.33871669413770533e+00,1.37928920315316561e+00,8.18840483547582099e-01,3.44945041933049701e-01,7.72242611960801684e-02,1.08746751056907238e-02,-1.24278217159776316e+00,-1.39565974327948528e+00,-1.03316137932325236e+00,-4.43765934423197950e-01,-1.66598382225166375e-01,-2.33087522921877816e-01,1.64987304871734991e-01,3.98968443308443166e-01,8.51572700010602368e-01,1.99791829841245527e+00,1.88288994346590011e+00,1.11988726364950741e+00,4.96483221834374544e-01,1.11834513654229126e-01,1.80961885965884549e-02,-1.99536156403966491e+00,-1.69635785120884841e+00,-1.03782425311788828e+00,-5.13474363869605099e-01,2.13015668970334915e-01,-1.45170281244884763e-01,2.18240243508045911e-01,5.63302892061812499e-01,1.24537926742153515e+00,2.50797504803624260e+00,2.32964110177538997e+00,1.30237725468425891e+00,5.76309707595381138e-01,1.37638346268759232e-01,2.52907432346979877e-02,-1.77314744865318308e+00,-9.70853977240034971e-01,-3.21118598414438794e-01,2.80230862152325011e-01,4.69492041764659251e-01,2.41858414760143081e-01,8.72079615828899146e-01,1.06151380205229717e+00,1.79776515328355346e+00,3.12327589424092489e+00,2.61442871906938867e+00,1.42193396158385688e+00,6.35750790436700020e-01,1.55243438510078435e-01,3.38818865701643324e-02,-5.21900668388406500e-02,1.08094180360818149e-03,8.00646262499501660e-01,1.57458125947260741e+00,1.66453971343309615e+00,1.72430669154587890e+00,2.21983289816646501e+00,2.52021750127847577e+00,2.94846346106910451e+00,3.81022174756057508e+00,2.71107840141237988e+00,1.38850200080913755e+00,6.53485029944375628e-01,1.70789742590294613e-01,3.85106265097352879e-02,-5.07493851471962562e-03,-1.30443707358220440e+00,-1.27653668956796373e+00,-4.49775955192714405e-01,-1.50700902478267784e-01,-1.66934350844689883e-01,4.60566734331418592e-01,8.77785576828028491e-01,1.34962445291959088e+00,2.35531103617889137e+00,1.73355526142269922e+00,9.23367712464990720e-01,4.38413651846342289e-01,1.35600724125092165e-01,2.48675841920868584e-02,0.00000000000000000e+00,-5.23984511385269594e-02,1.28398161324761340e-01,7.43841092627983924e-01,5.68787597513198628e-01,7.82762982041977029e-01,1.17545815884413329e+00,1.50581560161738914e+00,1.78868505184832038e+00,1.96414419680505037e+00,1.20049886602460321e+00,6.30227145567720970e-01,3.25882714627433567e-01,9.45412869212925722e-02,2.21810893113348132e-02,0.00000000000000000e+00,0.00000000000000000e+00,8.84505615012781965e-02,7.41737457493357843e-01,7.18220148671973702e-01,8.96952519606000642e-01,1.12762434732667871e+00,1.09567588548707007e+00,1.13837180127180937e+00,1.08972377923971431e+00,6.23382426057545014e-01,3.01242873705216685e-01,1.65033460905963159e-01,5.95535385542108747e-02,1.72395990032310868e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.63768187004250834e-03,3.68700848904051193e-01,5.63807883436114987e-01,5.81823489445928432e-01,5.28856283457229792e-01,4.61777716912490366e-01,3.85387237309314790e-01,1.83967930029268895e-01,9.07550915979367101e-02,6.42577330989010237e-02,2.49315480908564244e-02,1.07178791536354113e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.91939383564501236e-02,4.40037399349740149e-02,4.18864445845171726e-02,3.68968066679404086e-02,2.55352067213757659e-02,1.53597324199487278e-02,9.71289870818826083e-03,6.45973887395136486e-03,3.29586407747205776e-03,1.88826364320562488e-03
1.29753177884852980e-02,2.29120598056136264e-02,2.96892709884408780e-02,2.20898177883806987e-02,2.58462490711090682e-02,3.19920317534890739e-02,3.61710967956950444e-02,3.76258578102273422e-02,3.25694230061590040e-02,1.87934286737689825e-02,6.63021306148593205e-03,2.87489972836801021e-03,1.80532689873190736e-03,1.19340556377436316e-03,7.46484534197869917e-04,3.51723392028428297e-02,6.82053912501223020e-02,9.59227094214955833e-02,1.05769779907272307e-01,1.14486567367927422e-01,1.33075931358363403e-01,1.41196380140858502e-01,1.42889031871118621e-01,1.19684466223022437e-01,7.45383803633425240e-02,3.33003117843891985e-02,1.18656490057395623e-02,5.95141515558936501e-03,2.69481741612954745e-03,1.23253114368124879e-03,3.97172672089605855e-02,1.23320216799319010e-01,1.74331107691911652e-01,2.15092431911254794e-01,2.25168756166335499e-01,2.37227553029721122e-01,2.55194475198742055e-01,2.57237287422728833e-01,2.35127665246661260e-01,1.31959613343052284e-01,5.07041616290474714e-02,2.02201638191293089e-02,1.30827232320625472e-02,5.62563784161901597e-03,2.49301381095798098e-03,1.45201773726964634e-01,3.20388977947530629e-01,3.75071207597709122e-01,4.30309553157417979e-01,4.87541941723371730e-01,5.40341645220975386e-01,5.52457724630268210e-01,5.53258851910079841e-01,5.10754589456307917e-01,3.28271987468009674e-01,1.45740137894407457e-01,5.59205439455466580e-02,3.29062712976576494e-02,1.24984373271292398e-02,4.99116584907959536e-03,2.04707761215820544e-01,4.55297082581905266e-01,5.97250286156851939e-01,6.53922711473654106e-01,6.60910180579200257e-01,7.29790872549241576e-01,8.10423099430185423e-01,8.18120410101452644e-01,7.36017809417104263e-01,4.59059483009626179e-01,2.23387257372530540e-01,1.03408660760948831e-01,5.26762072560683983e-02,1.76586369704414374e-02,7.57191729232426555e-03,3.00353301018332686e-01,5.17319257752080319e-01,6.47745746123562727e-01,7.40239951656537554e-01,7.22480500448117402e-01,8.41308187294374621e-01,9.11350936046818938e-01,9.20812690532553102e-01,8.00894270255885998e-01,5.07382821901323666e-01,2.30358225111696457e-01,1.08249384659437564e-01,6.27761708599146734e-02,2.02406334330959142e-02,8.75267846617397947e-03,3.94742079433222925e-01,5.71830625111643176e-01,6.85556676814949806e-01,7.86940512928793190e-01,8.15566258615603168e-01,9.44154929374089291e-01,1.03877129942328938e+00,1.02195945003860489e+00,8.83108547477043926e-01,5.48495985746091930e-01,2.64749527261012307e-01,1.22942325279137843e-01,6.69012001621944602e-02,2.54359048516912649e-02,1.12788355504287105e-02,6.58548335521537909e-01,1.21566247063813027e+00,1.25982492165201876e+00,1.35750594475928898e+00,1.43354589137176403e+00,1.50671778033104875e+00,1.51179945447806929e+00,1.43467910046537028e+00,1.21921586742868149e+00,7.37661363247203439e-01,3.47618714504451254e-01,1.67533389795406662e-01,8.77810722549396266e-02,3.30540947173154215e-02,1.44282238716639880e-02,1.72691650060941282e-02,9.67160279011090029e-01,1.21703101461347041e+00,1.25487167317086357e+00,1.21085421103114443e+00,1.14781741176104912e+00,1.02584442061973924e+00,8.58390510678454399e-01,6.48536790910906769e-01,3.23792396148300132e-01,1.48731872264913106e-01,8.14378675458206913e-02,5.38726469127438143e-02,2.48675841920868584e-02,1.51054893413774243e-02,0.00000000000000000e+00,6.66951686829799079e-02,6.71478467327910833e-01,7.27610517078049912e-01,6.03991378414716173e-01,5.18464253087348226e-01,3.96161404406915607e-01,2.32273194115131365e-01,1.25981290919021383e-01,1.58478624792886269e-02,-2.33657408540810995e-03,1.36205848083616032e-02,1.41424763779113803e-02,1.29528484233207754e-02,8.78306631619752039e-03,0.00000000000000000e+00,0.00000000000000000e+00,4.04767093019822791e-02,2.03001540233778088e-01,1.69965173418524629e-01,7.42493110223129832e-02,-1.37072140424653339e-02,-7.13371960187890175e-02,-8.60255405191815148e-02,-7.89372974617615075e-02,-3.35989699785346138e-02,-7.49136121596127511e-03,2.83924514341402177e-03,6.05515306274742333e-03,3.80541069172644778e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,5.61450086327753661e-04,-2.16706504473829220e-02,-1.01927190945647547e-01,-1.08826477826869078e-01,-1.01083754041726800e-01,-8.19717227588225850e-02,-4.73809808916961714e-02,-1.90871095096098002e-02,-4.94089366726843584e-03,2.75427257667075140e-04,2.08927072761251565e-03,1.93020071111662628e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-4.49872752162704202e-03,-1.06404826586366345e-02,-8.97600171938604287e-03,-6.72353607469407168e-03,-4.18006888570697250e-03,-1.67886620695604236e-03,-1.56404322285607288e-04,7.60989422750324982e-05,3.26272144413323594e-04,3.77886689418902304e-04
0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00
5.34536926799485945e-01,4.08822757605724285e-01,4.65179800288743839e-01,3.70397227752498837e-01,3.56243949435663565e-01,4.33174210027762574e-01,4.90446550213265442e-01,4.36727799491449464e-01,3.04455279650799049e-01,3.37498961678384373e-03,-1.52163481533600015e-01,-7.90875711699167150e-02,-2.89945491516056808e-02,-3.62390112985027345e-03,6.64616954802540929e-03,1.84810668654312327e+00,1.72595042336700466e+00,2.09614743654679714e+00,1.87628858834296230e+00,1.98922785117183420e+00,2.05400906092976676e+00,2.07483739499548747e+00,1.88764586015441371e+00,1.19299031445810066e+00,1.40154712504736711e-01,-5.55398951120944395e-01,-4.48120355288028016e-01,-1.68125408938276238e-01,-1.07789725957686891e-02,1.50165632959433585e-02,4.59729156629195490e+00,4.84327621609291992e+00,4.91100815921796752e+00,4.93307698609010092e+00,4.95674645642585610e+00,5.02164780129670785e+00,5.06092090496164637e+00,4.83388475233391457e+00,3.87559431655201436e+00,4.89869432107668867e-01,-1.08605301838463508e+00,-8.63141115309059903e-01,-3.38702648322975086e-01,-2.88476929885517555e-02,1.35920919185430842e-02,6.86492960464571667e+00,8.56238926654800814e+00,7.61728555535278851e+00,7.45928795959864832e+00,7.62420099238277160e+00,8.12546598399877951e+00,7.78122107023163867e+00,6.85654971165917360e+00,5.07117801919349720e+00,-4.87384037837382891e-02,-2.19789945376461704e+00,-1.69146477084626690e+00,-5.77931259013563237e-01,-6.35045178430190677e-02,2.58200518706235942e-02,8.06937584358205129e+00,1.05447399703081448e+01,1.10006299654663842e+01,9.77986213427365136e+00,8.99025007935707521e+00,9.77887317289826008e+00,9.35230158135099998e+00,8.43796441941032072e+00,5.86540856479302164e+00,-7.05000889423447297e-01,-2.98542598454908692e+00,-2.13133130853981267e+00,-8.85885348357491553e-01,-1.20125835514844945e-01,2.54770702934591468e-02,1.21527833597611696e+01,1.28196220381060488e+01,1.20128184399703510e+01,1.11099235620783237e+01,8.80677803460158870e+00,1.09116548475693325e+01,1.03242479035723758e+01,8.83701794610089131e+00,5.09044072647861423e+00,-1.94465784855582169e+00,-4.21622706487746957e+00,-2.65812118516123874e+00,-1.03731862120115359e+00,-1.75281174450877236e-01,1.32167358742227448e-02,1.30833622790250406e+01,1.16933795841089108e+01,1.03054255279005815e+01,9.85086714009116626e+00,9.15598225804205157e+00,1.06288460540040806e+01,9.63030373716443222e+00,8.29330088800648824e+00,4.33850619695182882e+00,-3.39152562411352809e+00,-4.90345996736428358e+00,-2.89154775857846191e+00,-1.20554122481388948e+00,-1.77358472736306477e-01,1.64227917332535542e-02,9.66008465913563086e+00,1.57494731475414298e+01,1.31937250300228630e+01,1.16690213703444439e+01,1.21669905884852110e+01,1.24063708472580441e+01,1.05665310597034026e+01,8.50245222819904889e+00,4.63650582897924313e+00,-3.37093499068711910e+00,-4.18459105139437870e+00,-2.27659108711620917e+00,-9.56030276851747352e-01,-1.36765271441278424e-01,1.75569607973091422e-02,3.31387619528253241e-01,2.12639346263901849e+01,2.42072595584194730e+01,2.16276552718589095e+01,1.95762397935838202e+01,1.77413315156496267e+01,1.34718082895239828e+01,9.41683250417407436e+00,4.89711065268297485e+00,-2.43104394773496857e+00,-2.89091506775932183e+00,-1.49918701546465316e+00,-5.11544116250978842e-01,-5.23984511385269663e-02,6.66951686829799079e-02,0.00000000000000000e+00,1.80687341134813750e+00,1.35765925824713491e+01,1.21853579571060813e+01,9.98790366633893001e+00,7.61270918551073539e+00,4.17339860371327198e+00,2.62310810828295216e-01,-2.40243349521652583e+00,-4.73949431520814812e+00,-3.05003199940165270e+00,-1.39024713133975841e+00,-5.95122075697984809e-01,-4.37582439616480273e-02,4.25364201741936510e-02,0.00000000000000000e+00,0.00000000000000000e+00,7.30144579664984361e-01,2.96871365205940085e+00,2.40262351861866330e+00,1.27209444469365968e-01,-2.19586299610399349e+00,-3.29633234667338737e+00,-3.81723406041272506e+00,-3.74029817566841505e+00,-1.96402871313964988e+00,-8.38262740776135495e-01,-3.48801446667408421e-01,-4.92858388758693616e-02,9.76701777341968010e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.16821083449093043e-02,-7.77197268433159061e-01,-2.38770369188077458e+00,-2.67805625909628509e+00,-2.51344986090345568e+00,-2.16248124783001572e+00,-1.56318854426725684e+00,-6.93587716609667115e-01,-2.74915525766679325e-01,-1.35004491530717557e-01,-1.97813094997616283e-02,1.11995203184271424e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-1.06350633232597747e-01,-2.46502596434261589e-01,-2.07786147359269036e-01,-1.68520479385136090e-01,-1.13134239692118554e-01,-5.75652310158993041e-02,-2.23390785762460457e-02,-1.11163452758747793e-02,-1.01025977260425239e-03,1.49259272748238753e-03
4.30482140336160057e+00,3.31384141894331474e+00,3.84118989288358081e+00,3.26873051228218836e+00,2.95043089213445997e+00,3.61032109053205152e+00,4.12341665976042293e+00,3.68528567656083839e+00,2.71925222693579505e+00,4.49548867038847222e-01,-9.30364550224773601e-01,-5.01682741400299670e-01,-1.94761782206546302e-01,-4.20238507162003314e-03,6.76280489693838888e-02,1.61127521770153805e+01,1.43331401109036527e+01,1.72954199317664497e+01,1.62335185553405523e+01,1.72630429848311202e+01,1.74961051033927255e+01,1.78606346831308791e+01,1.63072541534896622e+01,1.10550009665342674e+01,3.08348175136980052e+00,-2.79499370741518760e+00,-2.55811581624673723e+00,-8.76811170405643492e-01,5.60969049591442462e-02,1.86883094586556248e-01,3.97679968785831193e+01,4.16273700372468980e+01,4.25210284809729870e+01,4.41374246574492943e+01,4.55612677349697250e+01,4.61241203354671470e+01,4.65456523190360372e+01,4.44305818244910782e+01,3.75406815288422280e+01,1.10050881867957351e+01,-3.67402185839368700e+00,-4.19796222571811750e+00,-1.38996946614811279e+00,1.13834699699719114e-01,2.10064867480677264e-01,5.87582902638606441e+01,7.16993204588026458e+01,6.55219870863908653e+01,6.58075694418298411e+01,6.77296043625673008e+01,7.22122569876737401e+01,6.96822630944695192e+01,6.26876382981136189e+01,4.87318707040891894e+01,9.71598704862539897e+00,-9.98343627843111570e+00,-9.48785670807281178e+00,-2.53421009567826516e+00,9.57226369727381607e-03,3.42386855556166159e-01,6.89477563081899518e+01,8.81866545518031160e+01,9.36202847270835576e+01,8.65985699987367212e+01,8.21948275374094806e+01,8.67352296546464316e+01,8.58713997196617811e+01,7.75049537543656868e+01,5.64467105038221817e+01,5.90931325590550038e+00,-1.48398591859398401e+01,-1.20223659066609230e+01,-4.76416718103684733e+00,-3.33629265950684983e-01,3.51818941539845609e-01,1.02191200333679902e+02,1.08579449207734342e+02,1.04698521664929402e+02,1.00434491911414383e+02,8.48600617838815481e+01,9.94236171331385350e+01,9.52421955332646917e+01,8.38619217077715717e+01,5.40940653777443714e+01,-9.65703314815172797e-01,-2.29162861860375955e+01,-1.55918650411316762e+01,-5.70264621429309315e+00,-7.25952152488182789e-01,2.72619209235528182e-01,1.11652056475626864e+02,1.03214805221853538e+02,9.36346566603875203e+01,9.34958653016780801e+01,8.81859476432381797e+01,9.97685255198242658e+01,9.28820841758483340e+01,8.03694933799844620e+01,4.91761929055022691e+01,-1.12755017443967702e+01,-2.80412169105355957e+01,-1.74513731960595564e+01,-7.05702474970681948e+00,-7.55801563585965619e-01,3.08328104418587490e-01,7.89082548287043437e+01,1.27754645938197399e+02,1.09718803020534139e+02,1.00094266320909256e+02,1.03797957953888272e+02,1.05188743701213113e+02,9.25111526675794096e+01,7.59723142374094635e+01,4.61690427891758475e+01,-1.49449053311386706e+01,-2.52258323056178639e+01,-1.37408010571715540e+01,-5.58355670539405757e+00,-6.17667090785715911e-01,2.76494107718428528e-01,2.70904466899199869e+00,1.77439066302391410e+02,2.10726686117592863e+02,1.90819330763614147e+02,1.74295243850495694e+02,1.57610064604346007e+02,1.23716042301264650e+02,9.00559071291499720e+01,5.28687618654372784e+01,-5.58849679342595529e+00,-1.48339764368171405e+01,-7.66393346227955963e+00,-2.01737160258128156e+00,1.28398161324761340e-01,6.71478467327910944e-01,0.00000000000000000e+00,1.35765925824713491e+01,1.34745926958591809e+02,1.23858452701821435e+02,1.02001201981522613e+02,8.26217020278577081e+01,5.44511319839388861e+01,2.11729792513664066e+01,-2.40398003995505150e+00,-2.41629741116009029e+01,-1.71705685024552857e+01,-7.37470790111057539e+00,-2.84514752179858732e+00,2.52936874969862724e-01,5.35115676991178901e-01,0.00000000000000000e+00,0.00000000000000000e+00,8.46700657714513483e+00,3.92600983090018332e+01,3.58322126749812142e+01,1.68076513022143104e+01,-2.83374325749050149e+00,-1.40855030146143356e+01,-2.02254053505435216e+01,-2.21793751568599653e+01,-1.17658654537680718e+01,-4.76294758179474798e+00,-1.72594799261182841e+00,4.89878555659206613e-02,2.53799745927372811e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.60647643569336085e-01,-1.49008798307036150e+00,-1.09371376878881055e+01,-1.41900735497666144e+01,-1.45533370716678689e+01,-1.29422290594031484e+01,-9.35851724102064608e+00,-4.18350337086330093e+00,-1.55005941933808988e+00,-6.36986987795417847e-01,3.42345856371407548e-02,1.01216039516788772e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-6.49330678198663414e-01,-1.39862458616192176e+00,-1.16154790384751250e+00,-9.68619580702807736e-01,-6.55203190943542069e-01,-3.11200265548830846e-01,-9.75204528105203805e-02,-3.89063937540961094e-02,1.83709902398226793e-02,2.59395845417920538e-02
3.70799618082330529e+00,2.86836249044231284e+00,3.36099404966625492e+00,3.10852457040880115e+00,2.64689370408274627e+00,3.29447113939858882e+00,3.75700217761272670e+00,3.40039088742290696e+00,2.68802052673656888e+00,9.33613917785450220e-01,-4.07749444620783663e-01,-2.50843171522183550e-01,-9.89599903859752772e-02,1.80899841027591345e-02,7.24629254609545220e-02,1.46410508982703540e+01,1.25766881421049685e+01,1.50878827178133026e+01,1.48697638283136371e+01,1.60573035905986963e+01,1.59079616566754378e+01,1.63945141893571176e+01,1.51110861421639946e+01,1.09259111207429864e+01,4.71755560299143806e+00,-6.34359771669094408e-01,-1.13333693613123576e+00,-2.78930068115139818e-01,1.85158390759775471e-01,2.18470101693655244e-01,3.57509711790187481e+01,3.71171708948034151e+01,3.81499082417285109e+01,4.07118244507112195e+01,4.31600298699047968e+01,4.35926780903346298e+01,4.41514990102050930e+01,4.21549231993439903e+01,3.72186590249561533e+01,1.56327937363874057e+01,1.55125207193018921e+00,-9.71398453750642821e-01,7.83698254473658429e-02,4.23969384737408528e-01,2.63127961487864492e-01,5.22003171454722121e+01,6.25750328924782906e+01,5.83587005200944020e+01,6.01234159538222102e+01,6.26865656487793217e+01,6.70199173473172465e+01,6.49767964283921202e+01,5.93770586764803809e+01,4.78370830622140062e+01,1.71392657731784901e+01,-1.30477204172739647e+00,-4.23536951269506101e+00,-2.10942891382491060e-01,4.79292007037119827e-01,3.95299247607643567e-01,6.17875759408232881e+01,7.65397157167906244e+01,8.27996113633711985e+01,7.97502345136380342e+01,7.75744596764661338e+01,8.00229947076631447e+01,8.13846865957663681e+01,7.41595757978103762e+01,5.60387928330186824e+01,1.58238642500261033e+01,-3.84257283052986631e+00,-5.26811321609248662e+00,-1.77657242149681527e+00,2.96597072477886081e-01,4.25389601251923766e-01,8.94254021013685332e+01,9.48739443657460413e+01,9.43908776978146733e+01,9.28419563960989223e+01,8.29480611826852510e+01,9.30617610262692949e+01,9.05401544605758630e+01,8.12083804405571357e+01,5.64718488959366596e+01,1.22630291668314904e+01,-8.81889766529885044e+00,-7.69230640580327130e+00,-2.35197400530896195e+00,1.07390171611831536e-02,3.79065168605008385e-01,9.96841666972503759e+01,9.48176777356104310e+01,8.81519298696746034e+01,9.14822994874226509e+01,8.70271434513604163e+01,9.57961306968143305e+01,9.13535773414324410e+01,7.95408920769265393e+01,5.41536374935153972e+01,5.66200786946255530e+00,-1.28067182558483985e+01,-8.92058265410464024e+00,-3.33909146448856831e+00,3.47705495305947188e-02,4.29836158380458522e-01,7.05238296788262176e+01,1.13272465359584601e+02,1.00033111115112305e+02,9.48607794747498758e+01,9.85191645875841147e+01,9.92275248063632915e+01,9.00639591059826614e+01,7.62751931506705745e+01,5.18294551495625484e+01,2.00980199292639927e+00,-1.14413888002896069e+01,-6.47055521911755527e+00,-2.29184457111079620e+00,8.66722817260735801e-02,3.90111051499337724e-01,2.50890636127933675e+00,1.60094545915117891e+02,1.93478742730878366e+02,1.80418112754817969e+02,1.65601136571351390e+02,1.49583093237641947e+02,1.21246860835309022e+02,9.15400992751571181e+01,5.88057423295754234e+01,9.48724739162478770e+00,-3.84213577526944494e+00,-1.84744546158364376e+00,5.31519908037049182e-01,7.43841092627983924e-01,7.27610517078049912e-01,0.00000000000000000e+00,1.21853579571060813e+01,1.23858452701821435e+02,1.35830270795137892e+02,1.07230874470764505e+02,8.91058669136100150e+01,6.51034440966359966e+01,3.52229065172203946e+01,1.34145339337390883e+01,-7.63589277235258734e+00,-7.66195752141300002e+00,-2.54228854479725719e+00,-4.51888225214205019e-01,8.39419048925158950e-01,6.56027459817715375e-01,0.00000000000000000e+00,0.00000000000000000e+00,8.48508808042301510e+00,4.58799951024089410e+01,4.46724843541535321e+01,2.69661245270160279e+01,9.59320642707659488e+00,-1.91281706439083865e+00,-8.54066798182185138e+00,-1.19564296813538817e+01,-6.33953452788027327e+00,-2.22043959999479723e+00,-4.23311047991779321e-01,4.80915506845966345e-01,3.85430526193523360e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.04044571426771043e-01,2.45531204191188612e+00,-3.83991403003030252e+00,-6.84958150081524142e+00,-8.17619395099818114e+00,-7.65112343887631230e+00,-5.39470084600108724e+00,-2.37874762740642387e+00,-7.18553239240525832e-01,-1.07677973093322166e-01,2.21581239583363260e-01,1.78764369323872241e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-4.20638894013212139e-01,-8.46439626024230396e-01,-6.47450584864610934e-01,-5.38026679191073387e-01,-3.61966957981036286e-01,-1.41683635512069528e-01,-8.10029572816201721e-03,1.59458011183939603e-02,4.28542519849145973e-02,3.77947940334057500e-02
3.23898270640326569e+00,2.47908169719425064e+00,2.84574090569907234e+00,2.72236833885277507e+00,2.22108247594024855e+00,2.79031188706745725e+00,3.17973873424107678e+00,2.87200774473092624e+00,2.28526808255239144e+00,7.63139436889334832e-01,-3.91552645838053603e-01,-2.34817742852697325e-01,-9.85316680897084379e-02,1.64063486456942527e-02,6.73682926146909195e-02,1.34011342734755612e+01,1.12498005718592591e+01,1.34953501297818494e+01,1.33474594256081183e+01,1.44477038911440516e+01,1.41994137444223902e+01,1.46528505716096049e+01,1.34014058835520125e+01,9.74547414136843493e+00,4.27483891091808399e+00,-4.87885003193052058e-01,-9.42926805517292577e-01,-2.18591401820421222e-01,1.85441269489745597e-01,2.12313237351735934e-01,3.34575275280091944e+01,3.46296620201415806e+01,3.58024254114008187e+01,3.82208508106209166e+01,4.07831059499197366e+01,4.11234713332678794e+01,4.16982276596593309e+01,4.01010222463525992e+01,3.56411849324149657e+01,1.59271089595925286e+01,2.51985876236602824e+00,-3.74502047952467720e-01,3.03839770328984515e-01,4.48148893043342156e-01,2.60515019730102770e-01,4.78810660024925809e+01,5.71893203810694573e+01,5.36410581077665043e+01,5.52762315288701060e+01,5.78240144969715217e+01,6.18685147668521083e+01,5.97023965980083489e+01,5.45785689496471278e+01,4.43174767844062885e+01,1.69422215564962073e+01,-1.89171926558727471e-01,-3.33171178103102061e+00,4.33263147866275941e-02,4.87368644861517486e-01,3.87634869237622248e-01,5.62793326254641144e+01,6.97937350154597596e+01,7.56315976846912150e+01,7.29530782673671894e+01,7.12299737745062629e+01,7.30185337654980628e+01,7.45681047752027126e+01,6.76288910334325521e+01,5.17413389772651300e+01,1.56612407560613942e+01,-2.70801087930375806e+00,-4.41910668023061604e+00,-1.42285288757382400e+00,3.20476713523617840e-01,3.91114340918065628e-01,8.06164629677195848e+01,8.68387061100627875e+01,8.66544816166144471e+01,8.51777796093910524e+01,7.67288302741295922e+01,8.55177190354570627e+01,8.33476668980124629e+01,7.52647873577331410e+01,5.33060808157336936e+01,1.32458047791242937e+01,-6.67633656181255386e+00,-6.45949884611336511e+00,-1.92584780502654040e+00,8.04498628269041810e-02,3.55760547499161028e-01,8.82247217696619543e+01,8.57165785442192174e+01,8.04713300240297684e+01,8.27461842514240402e+01,7.94120870876383549e+01,8.73731870364490248e+01,8.36009642922844591e+01,7.28499007809099908e+01,5.02151964262858712e+01,6.63046439232973128e+00,-1.06906754449827854e+01,-7.81723522847758456e+00,-2.96518919517902502e+00,3.26972443878097430e-02,3.81860652406190437e-01,5.55872115817797408e+01,9.09690123653186191e+01,8.03162977739395387e+01,7.57090382842784209e+01,7.90808384227807721e+01,8.03772994029404089e+01,7.28270955665500423e+01,6.15514248130254771e+01,4.12682034693273323e+01,-8.77615987743658788e-01,-1.15540619654145011e+01,-6.51085326576634049e+00,-2.44709189681052619e+00,-5.97722514284149201e-02,2.92510034280839160e-01,2.02161043650994143e+00,1.32583661090950187e+02,1.59725176565073866e+02,1.50920729157033179e+02,1.39790964772463298e+02,1.27296435939066257e+02,1.05568532451194770e+02,8.06671508686004444e+01,5.28680863268800962e+01,9.70989346627592553e+00,-2.80239001277735778e+00,-1.66882853756592220e+00,2.89658474054719117e-01,5.68787597513198628e-01,6.03991378414716173e-01,0.00000000000000000e+00,9.98790366633893001e+00,1.02001201981522613e+02,1.07230874470764505e+02,9.73857475841053457e+01,7.89438015464803868e+01,5.83726410218519973e+01,3.41518041570300923e+01,1.54345064219131114e+01,-3.85749629646685310e+00,-5.35120469718059333e+00,-1.76337628536876068e+00,-2.93002372971633174e-01,6.96509924787166224e-01,5.59870851674516001e-01,0.00000000000000000e+00,0.00000000000000000e+00,7.22555175246718040e+00,3.80348427568564276e+01,3.92989251056093138e+01,2.58552185285021174e+01,1.12784829063859835e+01,1.45404383752036970e+00,-4.75080181497445775e+00,-8.67789281142636781e+00,-4.80972880820045656e+00,-1.67198610811923132e+00,-3.05321629293528740e-01,3.92943702578061715e-01,3.18426727598959958e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.79078833585535974e-01,2.84647708702311286e+00,-1.42527572718765749e+00,-4.22566414818754499e+00,-5.66670392214458740e+00,-5.45310280302314165e+00,-4.03274992903053597e+00,-1.82552241054355791e+00,-5.48124713206133540e-01,-1.04806723294851398e-01,1.66237919136099616e-01,1.34381341958032030e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-2.95693950667784089e-01,-5.67034621702214081e-01,-4.63592247449346684e-01,-4.01986201256692433e-01,-2.67547821771764338e-01,-1.03827645666112217e-01,-6.61214472777721905e-03,9.45611610383234602e-03,3.08989177322882176e-02,2.72991691504288377e-02
2.40137206102235945e+00,1.76067398623900950e+00,2.11301394068317139e+00,2.18339747167223219e+00,1.61080828258779651e+00,2.10110586303003100e+00,2.39777251947504944e+00,2.24348824607948627e+00,1.89037783514854119e+00,9.36743662068035166e-01,-1.36909662294271619e-02,-4.30940583644323083e-02,-2.68530889470783365e-02,2.56882033800846267e-02,6.39909732972933354e-02,1.08757747994783092e+01,8.72184920127405050e+00,1.04107298778950526e+01,1.08126426360868759e+01,1.17507183850690176e+01,1.12354063650132368e+01,1.17667052813311006e+01,1.08198601823628522e+01,8.31733991907458048e+00,4.82814603679326737e+00,9.89656177876451770e-01,1.40796118603695564e-01,2.14531925594178663e-01,2.52997488730322961e-01,2.07605523661785724e-01,2.73539187025932939e+01,2.80418917706443374e+01,2.93146439453785561e+01,3.22113992393267807e+01,3.50897662805969546e+01,3.53126597522258905e+01,3.60892922703719705e+01,3.48050223065030693e+01,3.19816228354816481e+01,1.77773130707246345e+01,6.03339683653746661e+00,1.90464458074017751e+00,1.31574997880150657e+00,6.18524358506302607e-01,2.75579228612769178e-01,3.80076401156344588e+01,4.48401815596904143e+01,4.26913355841413988e+01,4.50810514515350675e+01,4.77777913742529989e+01,5.16577748259532541e+01,4.97346243187199590e+01,4.63176410812159958e+01,3.86855131789154001e+01,2.01516177877556260e+01,5.85784668017928567e+00,6.36647589066245301e-01,1.49936961484430720e+00,7.70769247341102970e-01,3.96444209116536661e-01,4.46641916272275807e+01,5.37795386301189708e+01,5.97421791966054201e+01,5.98833088075724547e+01,5.90036600584732369e+01,6.02596032568036364e+01,6.28834527846279556e+01,5.76453198308961845e+01,4.58550423365598405e+01,2.08876104190439520e+01,5.03122608204901578e+00,5.85062447978471623e-01,6.93510473849389797e-01,6.82672819003438902e-01,4.00647215402338830e-01,6.26271579838709656e+01,6.73246516487743349e+01,6.98621782329276186e+01,7.08549315502648511e+01,6.68490320407804290e+01,7.17065168103332553e+01,7.09363892877972972e+01,6.49561738009658143e+01,4.87226107019329717e+01,2.11413506292615025e+01,3.75092089594988520e+00,-2.46004219414140968e-01,6.10606446329676089e-01,5.93393426494532417e-01,3.88557613867958895e-01,6.94033928042455557e+01,6.94948574539707096e+01,6.73640975397976973e+01,7.11380216613424352e+01,6.86009286771201090e+01,7.38372008814088616e+01,7.17787100829041975e+01,6.30788932198734216e+01,4.76621032009732559e+01,1.69527129056755470e+01,4.03218151488086374e-01,-1.31785910423488573e+00,-3.80786292118458103e-01,5.30724657137016997e-01,4.18955533250330137e-01,3.90952429514520716e+01,6.35171900773062035e+01,5.86336625906914577e+01,5.70663093433310777e+01,5.92886411326339058e+01,6.04391190632213338e+01,5.67743186443572867e+01,4.91947737709374380e+01,3.61919631685259446e+01,8.20923711971791548e+00,-2.16203494660067896e+00,-1.63042364677966933e+00,-3.14318671455062981e-01,2.75961088561311962e-01,2.77511881088723655e-01,1.49948041763310957e+00,9.81842399023129957e+01,1.20283712325083840e+02,1.15612393449659393e+02,1.09395455813025137e+02,1.00838839104594783e+02,8.66108823349774468e+01,6.88311317583731324e+01,4.88146036766506271e+01,1.79923358053070110e+01,4.52577311854720055e+00,1.94608382326741647e+00,1.65513408691421215e+00,7.82762982041977029e-01,5.18464253087348226e-01,0.00000000000000000e+00,7.61270918551073539e+00,8.26217020278577081e+01,8.91058669136100150e+01,7.89438015464803868e+01,7.49764945774945062e+01,5.71972683366900156e+01,3.82588424404414127e+01,2.41945220569402721e+01,8.00155952880373533e+00,1.84717775111031313e+00,1.57696451711269137e+00,1.21443597506215939e+00,8.94056943009980398e-01,5.23779130779325697e-01,0.00000000000000000e+00,0.00000000000000000e+00,6.42737053605579245e+00,3.55474146880073718e+01,3.75331485307812684e+01,2.85296001284388865e+01,1.86441936994513071e+01,1.00127489382835808e+01,4.22285242420860385e+00,-4.97094308222029435e-01,-5.41162597853729554e-01,1.54819019287653098e-01,4.99049837188654533e-01,5.45646829666053934e-01,3.22642108193810118e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.80233954406844116e-01,5.16844545409890799e+00,4.24520027812878364e+00,1.62595733129418263e+00,-3.95299436137853455e-01,-9.85221943367626807e-01,-8.05850364262260421e-01,-3.60418520795647956e-01,3.97639860553052962e-02,1.94772283685897940e-01,2.20211766531976882e-01,1.38566152797166608e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,-7.64195316072665554e-02,-4.40200430248937694e-02,-2.30765645143404391e-02,-5.92080935107705889e-02,-3.71963009579884263e-02,1.47661130770583206e-02,4.30328469492555904e-02,3.59925230423676287e-02,3.47222426433230480e-02,2.54627254729743527e-02
1.10517458340484853e+00,7.00711646678339850e-01,8.51487652913545112e-01,1.35031207945404619e+00,6.97438705322906305e-01,1.03888180670776409e+00,1.20217308432086734e+00,1.19456558763883303e+00,1.24385007961523431e+00,1.18864569904555828e+00,5.64723465457749652e-01,2.63726297569672974e-01,1.01555701609758298e-01,4.49897054886239725e-02,5.35138389802771106e-02,6.47273693522751792e+00,4.29395611592687576e+00,5.07788392657045140e+00,6.31310425924017071e+00,7.18275926829541245e+00,6.37437783728110130e+00,6.83355667123850985e+00,6.30792071212873218e+00,5.82454312914626637e+00,5.42726890434526599e+00,3.28427496628000259e+00,1.77411279718623627e+00,8.47979179922728421e-01,3.42371444977587425e-01,1.93771494458316984e-01,1.63971800367571312e+01,1.62544033615948713e+01,1.76621887682257039e+01,2.07209629084878770e+01,2.41180656459161824e+01,2.41988880615745963e+01,2.49059632193233611e+01,2.42876348966373570e+01,2.44840970770602091e+01,1.95663423260165601e+01,1.12166258643293570e+01,5.43532966366668635e+00,2.75065902167764920e+00,8.43792179590068470e-01,2.81369911389319549e-01,2.09828833925662188e+01,2.29548592414879842e+01,2.38949410686681034e+01,2.72251029721444517e+01,3.00922029557921320e+01,3.30044808997115027e+01,3.19381564387995631e+01,3.05836765137968030e+01,2.79339090078711969e+01,2.41256983850344824e+01,1.47484564350734164e+01,6.82279167764986827e+00,3.87290796654246439e+00,1.12602167339467862e+00,3.69574465868763746e-01,2.54374353213886728e+01,2.68865056818763719e+01,3.25448007972625177e+01,3.67821027765204178e+01,3.84283476360936120e+01,3.71274859518598248e+01,4.15305544356279910e+01,3.87189596295895768e+01,3.39094962682609165e+01,2.78368117287335757e+01,1.68249793633991125e+01,8.31166842956121066e+00,4.02732592520717070e+00,1.25407432931733309e+00,3.84014927594835798e-01,3.20125514683480503e+01,3.54685802280370197e+01,4.09357738775108047e+01,4.40069188916762997e+01,4.74108551211860245e+01,4.63614014900359308e+01,4.75460445553870059e+01,4.51393504183847583e+01,3.95263453844323180e+01,3.18990403057828509e+01,1.96145807623409674e+01,9.13760193097787266e+00,4.45257124060984388e+00,1.32389281232548295e+00,4.08100834898369680e-01,3.67191204016006267e+01,4.19142308105387045e+01,4.40271588728060621e+01,4.97729851841792126e+01,4.85813771067125515e+01,4.90661999779708609e+01,5.08626608463879393e+01,4.54348117473283395e+01,4.08952469051856937e+01,3.24173237315712583e+01,1.82300764785428591e+01,8.77870611323403160e+00,3.98389436875786984e+00,1.27275788148116153e+00,4.22861177048675208e-01,1.50709304602833480e+01,2.35746202750772653e+01,2.58541926303478498e+01,2.97575287803252060e+01,3.05953450962420774e+01,3.07019052682617470e+01,3.21727719618251626e+01,3.09361226424728102e+01,2.89357065263652160e+01,2.33532040765772742e+01,1.33203812491925113e+01,6.55029868017969097e+00,3.22538027761652391e+00,9.03083855579806416e-01,2.78245655238659018e-01,7.58030993928741736e-01,4.71203777575053024e+01,6.08998668103066052e+01,6.43242362612900394e+01,6.27863095704469671e+01,5.93529672948079110e+01,5.74928682346124518e+01,4.94650484701985178e+01,4.16723410592348458e+01,3.06466892872488792e+01,1.61072558418065341e+01,7.89928799545160487e+00,3.89009133176446698e+00,1.17545815884413307e+00,3.96161404406915607e-01,0.00000000000000000e+00,4.17339860371327198e+00,5.44511319839388861e+01,6.51034440966359966e+01,5.83726410218519973e+01,5.71972683366900156e+01,5.59753203426845474e+01,4.52780266300985446e+01,3.66783229969154192e+01,2.58996760407818520e+01,1.29726240202434546e+01,6.79120928913650790e+00,3.62197453256772617e+00,1.23930114205021513e+00,4.86976090989976074e-01,0.00000000000000000e+00,0.00000000000000000e+00,5.29111386959739427e+00,3.20115458983526153e+01,3.59345798363022482e+01,3.22169836415498949e+01,2.86632614935617980e+01,2.27547812368817155e+01,1.75793812849380977e+01,1.20219199085957218e+01,6.12080007920676827e+00,3.09377228260351700e+00,1.82224742398806017e+00,8.22736901766563222e-01,3.45678948790356599e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.78694161690613668e-01,8.67447192463891170e+00,1.23686535575731611e+01,1.04369664617373168e+01,7.73104244220699854e+00,5.90194551394049238e+00,4.19127601690143159e+00,1.88439460043735552e+00,9.85111530065920671e-01,7.08165502030276728e-01,3.37937818541201029e-01,1.60451273150742618e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.47932350314511218e-01,7.04902493292445476e-01,6.27226224100239316e-01,4.76864647637357086e-01,3.22471571170383109e-01,2.03726962640550874e-01,1.28235447405209368e-01,8.22902232426825364e-02,4.60412639665740142e-02,2.63210781962607727e-02
-3.64974988458854233e-01,-5.16310119562210734e-01,-5.43315054910966655e-01,3.74019407834598139e-01,-3.26582976922155099e-01,-1.60759721035951958e-01,-1.67978624135995069e-01,-2.37545502811512578e-02,4.59775892526302021e-01,1.39856913039152420e+00,1.16880417510339707e+00,5.76376197777877852e-01,2.30687140197855384e-01,6.07522685962566741e-02,3.90951430570288805e-02,1.32587438794209689e+00,-6.94978182046079751e-01,-9.90602569862086502e-01,1.09917430517379655e+00,1.79382550445203681e+00,6.64830169447565456e-01,1.05228138917444958e+00,1.01248267826884408e+00,2.72286785700590661e+00,5.74953857468391316e+00,5.54615910325836747e+00,3.43594956583715971e+00,1.48430649146555704e+00,4.17681473781650991e-01,1.66736846498497182e-01,3.61873680393149977e+00,2.53760975944782441e+00,3.82646782726693147e+00,7.02150202217075137e+00,1.07424178984224419e+01,1.05798224069461391e+01,1.12401168465704693e+01,1.12968265534183256e+01,1.46893530943190598e+01,2.02081083014761020e+01,1.60450678485075322e+01,8.87972939982420328e+00,4.14021118294335899e+00,1.03535536391551908e+00,2.67435527616640134e-01,1.35279947231949138e+00,-2.10637564257002863e+00,1.78760733948837003e+00,6.00391729802037144e+00,8.79536953973910940e+00,1.04092054295463932e+01,1.02923590457255756e+01,1.14339359412129724e+01,1.41451753736920942e+01,2.66030995011161018e+01,2.33809023466017969e+01,1.30037304376468246e+01,6.12482584020686271e+00,1.44105297740306248e+00,3.16827329532033075e-01,2.99074351830034368e+00,-4.34482785532375448e+00,4.38095531846185104e-01,9.20784895762797184e+00,1.32007619586439109e+01,9.33764891510384487e+00,1.52887322142719650e+01,1.53450155141257838e+01,1.84266409602607766e+01,3.31960193176331302e+01,2.83103969201268306e+01,1.60894202548669583e+01,7.32522654940435558e+00,1.76931076227806905e+00,3.38267706381413014e-01,-3.10458622553259822e+00,-1.91104035604191269e+00,6.63346721347383195e+00,1.20597717586586359e+01,2.32897818622327470e+01,1.54438058213491249e+01,1.87580623802957689e+01,2.02714695978866217e+01,2.62226489463479204e+01,4.10999593668163925e+01,3.53809339320677410e+01,1.86373100058739745e+01,8.24478493051434569e+00,2.01225097245548534e+00,4.04403519296861080e-01,-4.92727030684141865e-01,9.16321081557636319e+00,1.56747238013597947e+01,2.34404190867433897e+01,2.35796836893341784e+01,1.87374419307559243e+01,2.40661012538136312e+01,2.25167953765900606e+01,3.03783448334251176e+01,4.66293100372148146e+01,3.59609223461822936e+01,1.91194782834045327e+01,8.32445162830264884e+00,1.97345593351278104e+00,4.03666855407504188e-01,-1.20405753132264604e+01,-2.18787557937206927e+01,-1.17259703105217934e+01,-2.44986529047925083e+00,-3.12678062666256773e+00,-4.16578940524309349e+00,2.73623411113888571e+00,8.21426894512362438e+00,1.84642481442571551e+01,3.78097472205240663e+01,2.89779186272415430e+01,1.48258232226080668e+01,6.77677968424300037e+00,1.48818637188029523e+00,2.48564159381783140e-01,-7.78563070482796021e-02,-1.07447710330425785e+01,-7.02982866822066299e+00,4.58846021461180076e+00,8.91891664238196036e+00,9.59382246154240548e+00,2.15941680687461819e+01,2.56924329195887964e+01,3.08245308957819475e+01,4.21499360744613014e+01,2.74981554115230011e+01,1.37759950083238305e+01,6.03160151142432355e+00,1.50581560161738937e+00,2.32273194115131365e-01,0.00000000000000000e+00,2.62310810828295216e-01,2.11729792513664066e+01,3.52229065172203946e+01,3.41518041570300923e+01,3.82588424404414127e+01,4.52780266300985446e+01,5.11603040381063607e+01,4.92261949033309136e+01,4.36801781490698815e+01,2.41591657931587811e+01,1.20225836668737269e+01,5.98900343883065212e+00,1.52819861263479484e+00,4.13675927416087219e-01,0.00000000000000000e+00,0.00000000000000000e+00,3.85059420622199333e+00,2.67441633416994478e+01,3.21550130007982773e+01,3.51470087670710143e+01,3.79601394233039642e+01,3.48526735385595003e+01,3.12949847912508510e+01,2.50196018253077028e+01,1.29536331570418124e+01,6.06742033682933446e+00,3.13752661182626191e+00,1.06902468127823047e+00,3.51055887440740677e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.70878508872812834e-01,1.21056215255880577e+01,2.06090205152871064e+01,1.94315985966904066e+01,1.61847811971833835e+01,1.30952613850255624e+01,9.35747302030356032e+00,4.20367427966174656e+00,1.94583093664068096e+00,1.21300203612471580e+00,4.39433720320488164e-01,1.74691900180150045e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,5.92287636129285144e-01,1.49193250834115432e+00,1.30636394505922171e+00,1.03480071819137076e+00,6.97334244808208714e-01,3.95737438292152910e-01,2.10454926952074017e-01,1.26944764181100844e-01,5.47751786935787854e-02,2.53288780017662425e-02
-1.49699289179139416e+00,-1.42911968341315521e+00,-1.59951372432487915e+00,-3.86017129325955333e-01,-1.08350111590694276e+00,-1.04710758021012329e+00,-1.20893317553128643e+00,-9.10640708520736752e-01,-1.17282031052519969e-01,1.53630994326314108e+00,1.62199613124813680e+00,8.18376101867949068e-01,3.29214811031280308e-01,7.25094425837803785e-02,2.72225884790693699e-02,-2.84891714947846886e+00,-4.60304576711345437e+00,-5.63903624752462829e+00,-3.02158502221884673e+00,-2.47629771332705539e+00,-3.78792974378342429e+00,-3.47694248845971732e+00,-3.17933382054362434e+00,1.48756522155865850e-01,5.74459229908813374e+00,7.10579632849312315e+00,4.61592609113993113e+00,1.92068973084035632e+00,4.60867706900179697e-01,1.34587800546471903e-01,-7.06040437576748214e+00,-8.93380198387407276e+00,-7.69066536816359481e+00,-4.55211081786630967e+00,-8.89877239647005380e-01,-1.31207033192642197e+00,-6.23845430682441360e-01,2.99690862051730442e-02,5.72944231771235835e+00,1.93234100605643597e+01,1.88834388206960107e+01,1.10596586828106727e+01,4.99017984791479297e+00,1.12600159408311828e+00,2.37883544630643734e-01,-1.45971435460926671e+01,-2.20686326399847168e+01,-1.60702202123291933e+01,-1.13892190502061972e+01,-8.67570304725857966e+00,-7.84023568319225728e+00,-7.50787647310284090e+00,-4.54630502588415020e+00,2.26916267831824747e+00,2.71288478966166906e+01,2.91061021302681482e+01,1.72828546927314690e+01,7.57551310678839318e+00,1.62153291016566636e+00,2.61316071105048064e-01,-1.53179048288202360e+01,-2.90140956317103580e+01,-2.47746776391094201e+01,-1.30306997806126112e+01,-7.55533740053429348e+00,-1.29271798302086331e+01,-5.98226684371149897e+00,-3.79703034591760469e+00,5.54709149234400112e+00,3.60976416424528637e+01,3.61795665968043707e+01,2.15856498085680464e+01,9.61986439271946026e+00,2.09896912545122971e+00,2.86403724637610213e-01,-3.05245991385074760e+01,-3.14437505404805400e+01,-2.08496880294462166e+01,-1.37498567885784979e+01,3.10010461208326316e+00,-9.73306543890437936e+00,-4.86103767246951346e+00,-5.81891676948031122e-01,1.42334611227641137e+01,4.64440278328771683e+01,4.63449993042735926e+01,2.54033265505723875e+01,1.09405279909805859e+01,2.49936590284992377e+00,3.84899542319151189e-01,-2.92421401569519510e+01,-1.71204158111279838e+01,-7.56617165120005897e+00,1.81897461138989369e+00,3.06930609305363022e+00,-6.24947134798419679e+00,2.09902331536464537e+00,3.55684762884754146e+00,2.10133020176632108e+01,5.58233011948124229e+01,4.86090344237308756e+01,2.65568090691546672e+01,1.14249485930055652e+01,2.48639344349121627e+00,3.97652257630833006e-01,-2.96808439241395483e+01,-5.20931241442565849e+01,-3.65403559038763319e+01,-2.35606528380130023e+01,-2.52179031232592550e+01,-2.69361542574118857e+01,-1.64337934810129447e+01,-6.50351011642113708e+00,1.23816287815421635e+01,4.95203073626531989e+01,4.12286066650297727e+01,2.12587268904093527e+01,9.57093214411248816e+00,1.99242594665414785e+00,2.45277254450099597e-01,-6.34684029815536399e-01,-5.09952391828438962e+01,-5.48793882624137837e+01,-3.77608831472776245e+01,-2.95850964694869099e+01,-2.63420779728242564e+01,-6.22037083578101857e+00,6.99962172268549132e+00,2.20255193018767734e+01,4.93693369189512126e+01,3.55141736668551857e+01,1.80165481584403793e+01,7.64305665577052284e+00,1.78868505184832038e+00,1.25981290919021383e-01,0.00000000000000000e+00,-2.40243349521652583e+00,-2.40398003995505150e+00,1.34145339337390883e+01,1.54345064219131114e+01,2.41945220569402721e+01,3.66783229969154192e+01,4.92261949033309136e+01,5.66069499567380916e+01,5.54390972113874341e+01,3.15642373798185716e+01,1.55717371986246658e+01,7.64629289702122961e+00,1.74682266975712253e+00,3.58841944912610789e-01,0.00000000000000000e+00,0.00000000000000000e+00,2.74572081102682386e+00,2.24790667185957851e+01,2.80906390519405633e+01,3.54607687829724867e+01,4.29883986511732203e+01,4.16236657321004060e+01,3.94241192324963805e+01,3.36314112573170263e+01,1.75716386265928470e+01,8.04958966881040361e+00,4.04951469720011747e+00,1.25303887909836953e+00,3.52271734983036433e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.56171897194044895e-01,1.41054708613946893e+01,2.54196240595039420e+01,2.48376759723751945e+01,2.13810292104639359e+01,1.76197047690564865e+01,1.27428849106581765e+01,5.75097733976419434e+00,2.59610128013539976e+00,1.57960676857069804e+00,5.21722518189217999e-01,1.89103297940130921e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,8.06678861190825658e-01,1.96966109401832679e+00,1.72695931553100301e+00,1.39011580236115306e+00,9.37998607083785352e-01,5.19844940521926979e-01,2.67997262836752792e-01,1.60991470869835174e-01,6.38862917435234212e-02,2.66193590563926288e-02
-2.52843763576744607e+00,-2.22601188682342599e+00,-2.54737779125478703e+00,-1.12927500032751182e+00,-1.73072300302896864e+00,-1.84020656104981417e+00,-2.13080045640458060e+00,-1.72661005807266776e+00,-6.97794732200626600e-01,1.55613035159565261e+00,1.96104915395820356e+00,9.95159032559729706e-01,3.99031061692609990e-01,8.20182342274212300e-02,1.13441009895650629e-02,-6.98304236467546868e+00,-8.35715597044686298e+00,-1.01759191774145918e+01,-7.15274190349600669e+00,-6.85389570959270777e+00,-8.23642074086569487e+00,-8.03078715030720325e+00,-7.36806819537906854e+00,-2.64651478703544862e+00,5.11522172482959636e+00,8.06287066793905360e+00,5.43830257936628492e+00,2.22432063217208364e+00,4.61420494042449780e-01,8.69031041879933103e-02,-1.80373573319226175e+01,-2.07317793152704404e+01,-1.98222816405816253e+01,-1.71455358607238999e+01,-1.37309545123507721e+01,-1.43872196862574615e+01,-1.39059696727566653e+01,-1.27804333638935486e+01,-5.20337721442292711e+00,1.59730940556449230e+01,1.99020115763147665e+01,1.22802630791706768e+01,5.40772551710985638e+00,1.10246325441042825e+00,1.81216495195374555e-01,-3.01607839295486784e+01,-4.19594303809451716e+01,-3.41803471227042337e+01,-2.94830185001699441e+01,-2.72445367869728265e+01,-2.77424669608454302e+01,-2.68019725677325553e+01,-2.19915406576669703e+01,-1.13818978471446819e+01,2.45222333607855347e+01,3.21939145203362713e+01,2.01305403689168685e+01,8.41112744593012707e+00,1.64662453998853264e+00,1.69174140970985265e-01,-3.34696332612559360e+01,-5.32154936718663620e+01,-5.04396308407617937e+01,-3.65385525589282736e+01,-2.93351702714858185e+01,-3.65189134044069519e+01,-2.92619214725629639e+01,-2.52282295773749823e+01,-1.01725163485513743e+01,3.45043174205306400e+01,4.07250664657469699e+01,2.52929110176861975e+01,1.10746200711820322e+01,2.24171335022890306e+00,1.94426914066577472e-01,-5.69919548517472165e+01,-6.06792201249917795e+01,-4.93889346558850093e+01,-4.09385352112021366e+01,-1.98474414234738319e+01,-3.70261077745237515e+01,-3.12275114023496485e+01,-2.40522507373407102e+01,-1.12404722301355231e+00,4.66683695293273644e+01,5.31270990725469048e+01,3.00447831782484265e+01,1.26623795950479856e+01,2.73980037583225755e+00,3.20615915617173008e-01,-5.70684124961290777e+01,-4.38904174834794603e+01,-3.25104089004987671e+01,-2.21516867519053910e+01,-1.95088321313664359e+01,-3.28134271805824298e+01,-2.22708020851604260e+01,-1.82250674125890200e+01,7.53465822369984117e+00,5.94652296951515282e+01,5.71627684060132637e+01,3.19109762309752547e+01,1.36681093929954720e+01,2.80310817716764493e+00,3.52230547486765744e-01,-4.40079048852747547e+01,-7.73286438407088070e+01,-5.78071884169846797e+01,-4.20786805384843206e+01,-4.47046183550244933e+01,-4.75581598951236444e+01,-3.42190272652174201e+01,-2.11062831979734078e+01,4.43641226380763332e+00,5.70477048519244505e+01,5.03357888787823171e+01,2.62764454256931472e+01,1.17095577532546162e+01,2.36880442760948373e+00,2.43801310739843319e-01,-1.11874561256420657e+00,-8.57169461113949751e+01,-9.64255754192542867e+01,-7.54292732240106147e+01,-6.43868545955878915e+01,-5.97114057361682455e+01,-3.38418956468397027e+01,-1.40768513864476130e+01,9.85801162729652347e+00,5.23386567137389775e+01,4.04645615507397949e+01,2.09744254501878729e+01,8.73939200298366714e+00,1.96414419680505059e+00,1.58478624792886269e-02,0.00000000000000000e+00,-4.73949431520814812e+00,-2.41629741116009029e+01,-7.63589277235258734e+00,-3.85749629646685310e+00,8.00155952880373533e+00,2.58996760407818520e+01,4.36801781490698815e+01,5.54390972113874341e+01,6.23584780063819295e+01,3.64471796716345366e+01,1.79103919771589943e+01,8.73028962655584806e+00,1.86928952925556580e+00,2.88044517958898183e-01,0.00000000000000000e+00,0.00000000000000000e+00,1.49321857754626830e+00,1.70928395410325322e+01,2.18313646515748943e+01,3.25404947954938280e+01,4.37909487457294091e+01,4.45462766768963974e+01,4.38374301603722571e+01,3.90778356686067454e+01,2.08491738007904708e+01,9.46932763168786273e+00,4.67558146835585386e+00,1.37456850513599371e+00,3.43964948256591796e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.30430160074977597e-01,1.48861068886671966e+01,2.78578075480590641e+01,2.79207798408337062e+01,2.46264354452694043e+01,2.05609603444361788e+01,1.50910974992103863e+01,6.84269363963273847e+00,3.05173690690927568e+00,1.84823992761118383e+00,5.85899743470519985e-01,2.01999221933455347e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,9.48625701654316922e-01,2.26655613286130375e+00,2.01177764660405201e+00,1.63849055340921601e+00,1.10156509682094739e+00,6.04766923668344614e-01,3.07577860460675312e-01,1.84869244716376807e-01,7.12811712459871932e-02,2.83474583623693974e-02
-1.59759845513150833e+00,-1.39253197459620481e+00,-1.58726856993846344e+00,-7.55654136121967190e-01,-1.08240833562733130e+00,-1.16831013129657491e+00,-1.34200619317322278e+00,-1.09435401232158802e+00,-4.77202086120304791e-01,9.08022781811887891e-01,1.19517858367155072e+00,6.15200566801193394e-01,2.47673830417712404e-01,5.10082183129707822e-02,3.96284137462203211e-03,-4.63313746421381367e+00,-5.35655668777799487e+00,-6.49662306691086755e+00,-4.71458071320342320e+00,-4.59684098339843672e+00,-5.35607885268932282e+00,-5.26609400568128905e+00,-4.83732822998676326e+00,-1.90314315147273683e+00,2.88587324311177396e+00,4.85562414778095519e+00,3.30038448286720243e+00,1.33579110895299058e+00,2.70061151302152969e-01,4.20046469124566654e-02,-1.20780528011583250e+01,-1.37009109385935837e+01,-1.32157114000531415e+01,-1.17350775839802921e+01,-9.86929625091692664e+00,-1.02290935551274487e+01,-1.00242682967580112e+01,-9.29725228196636877e+00,-4.66452083840121023e+00,8.65150481080188349e+00,1.16840350696083224e+01,7.31376269201102946e+00,3.16657953765044242e+00,6.33927039663798819e-01,9.59160174378248520e-02,-1.97435274189962335e+01,-2.70583909261693272e+01,-2.22927298530298721e+01,-1.95566697698937730e+01,-1.83861525084429296e+01,-1.88310912872844867e+01,-1.81470325504135275e+01,-1.51588671091584661e+01,-8.48028801526639597e+00,1.37915314411244090e+01,1.91565506201568709e+01,1.21491105200422513e+01,4.99177131755289327e+00,9.66925864055244610e-01,8.43056945284167830e-02,-2.20004006913332439e+01,-3.41544894399849426e+01,-3.26505168440353941e+01,-2.43910110565614779e+01,-2.00338487657196396e+01,-2.43123976880746007e+01,-2.01286892838342517e+01,-1.75691584350239332e+01,-8.05147158537503493e+00,1.98033563347188988e+01,2.44156429726898878e+01,1.52548692522883549e+01,6.61463343911450430e+00,1.33439426151438534e+00,1.01486214267819230e-01,-3.67293665100863436e+01,-3.91242701017283494e+01,-3.24871757754082253e+01,-2.74812296377946659e+01,-1.47924651591450296e+01,-2.50776101067592023e+01,-2.16964737246183539e+01,-1.72317718883087245e+01,-2.82362105537198627e+00,2.70302679494482696e+01,3.19021575659504641e+01,1.81543177455131968e+01,7.59830858385922525e+00,1.64106368801804425e+00,1.74907887784577804e-01,-3.70483870744872590e+01,-2.92916684778659473e+01,-2.24221749922088698e+01,-1.61613511739339906e+01,-1.45334700064941007e+01,-2.26696449604613370e+01,-1.62616833228225630e+01,-1.35282984292766706e+01,2.48846711060091330e+00,3.48566804852726548e+01,3.45506373467574122e+01,1.93121044771491022e+01,8.23732103002806504e+00,1.69155419190073442e+00,1.97186435856122166e-01,-2.71207788048486549e+01,-4.77276901714163202e+01,-3.58921098814328516e+01,-2.64739631409619598e+01,-2.80586185534880812e+01,-2.98233509586416474e+01,-2.17517845478623819e+01,-1.37601250200648106e+01,1.85220046115578851e+00,3.43023469051778704e+01,3.07697807153161946e+01,1.60690346034351244e+01,7.14702305937225546e+00,1.46358159012367772e+00,1.46132591719711269e-01,-7.08742604150277455e-01,-5.40654978387899519e+01,-6.11685398606775408e+01,-4.85937064639877647e+01,-4.18640460702578778e+01,-3.90966282025402876e+01,-2.34176631666996329e+01,-1.11227192429396027e+01,3.77275965745369257e+00,3.08021450390918439e+01,2.45142015962138196e+01,1.26798317892393495e+01,5.29677305328484938e+00,1.20049886602460321e+00,-2.33657408540810995e-03,0.00000000000000000e+00,-3.05003199940165270e+00,-1.71705685024552857e+01,-7.66195752141300002e+00,-5.35120469718059333e+00,1.84717775111031313e+00,1.29726240202434546e+01,2.41591657931587811e+01,3.15642373798185716e+01,3.64471796716345366e+01,2.21489955739952151e+01,1.07993912532376992e+01,5.25520584738663565e+00,1.12805927137195061e+00,1.57479863662875252e-01,0.00000000000000000e+00,0.00000000000000000e+00,6.31117122730153635e-01,8.72807725338621765e+00,1.12038562824509444e+01,1.78235340787777048e+01,2.48365887159893184e+01,2.57062347979694721e+01,2.57489273675227750e+01,2.32179356177368348e+01,1.25234437612757787e+01,5.72527621394021669e+00,2.82348988573698323e+00,8.26868786990194282e-01,1.98057386026191440e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,6.92388356949402012e-02,8.54284108864549907e+00,1.61040922121210315e+01,1.62822275739336320e+01,1.44890736991627502e+01,1.21697627388796832e+01,9.00658597718049947e+00,4.09850380178943574e+00,1.82497480476790486e+00,1.11330899381117798e+00,3.55157059256696550e-01,1.19919986275019180e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,5.58413195675002916e-01,1.32574763785159688e+00,1.18295842598256540e+00,9.68890179792991635e-01,6.50742069809357560e-01,3.56615860406313601e-01,1.82408730392331658e-01,1.10504392087366760e-01,4.31355648807291853e-02,1.71430667392159855e-02
-8.01670160260614661e-01,-6.81980208840640811e-01,-7.81846559923002782e-01,-3.60646719083314138e-01,-5.13026000634908663e-01,-5.48164755367294143e-01,-6.44731812895273704e-01,-5.18167575930435054e-01,-2.12719022643577088e-01,4.69159500145706176e-01,6.06627897237074776e-01,3.08617874043950635e-01,1.24447839901997356e-01,2.61830668400400979e-02,2.53810636427160511e-03,-2.36512214941738774e+00,-2.67462633925494941e+00,-3.23283856935339298e+00,-2.33700398423563538e+00,-2.25838542740665149e+00,-2.62803218900099189e+00,-2.58245107025215459e+00,-2.36918882277213072e+00,-9.31027361661502795e-01,1.43568637410814093e+00,2.41340904869287609e+00,1.64444576611075211e+00,6.68790787479956572e-01,1.34301646679797798e-01,2.02498774738240350e-02,-6.27254322772071138e+00,-7.08205336829854293e+00,-6.84129338601050030e+00,-6.08190599461255132e+00,-5.14440668737300211e+00,-5.36820122563838886e+00,-5.23216482127049343e+00,-4.85909032537380980e+00,-2.57212719183220218e+00,4.11588580336501852e+00,5.70212278340233247e+00,3.59543475137530733e+00,1.57295535529631447e+00,3.12921726214561879e-01,4.56563415706921355e-02,-1.00574521723237034e+01,-1.36967953449568753e+01,-1.13347352008956150e+01,-9.93642520232813453e+00,-9.26021480794111262e+00,-9.46025225244270196e+00,-9.20877203122829435e+00,-7.65986179782500631e+00,-4.36402578535380936e+00,6.77055663659713325e+00,9.51273267154858004e+00,6.02574224685862614e+00,2.48009954353409068e+00,4.79853122396637077e-01,4.15587839845738549e-02,-1.12362369759844736e+01,-1.72280679834048840e+01,-1.64873891559225534e+01,-1.22658693613634657e+01,-1.00360675619472541e+01,-1.21551253662112924e+01,-1.00446156694495805e+01,-8.70786864960732032e+00,-3.93685858345305517e+00,9.84743267380234499e+00,1.21494148135245652e+01,7.64658824049344155e+00,3.32678531689374823e+00,6.66925650857836505e-01,5.10851561599108273e-02,-1.85466315229440504e+01,-1.98280863878566045e+01,-1.64796850587783581e+01,-1.38216122198193911e+01,-7.40079853519379149e+00,-1.26491560463923722e+01,-1.08832081031429411e+01,-8.60446406004737874e+00,-1.43985221849264544e+00,1.34491223699163562e+01,1.59032045223238718e+01,9.08536060253878119e+00,3.81228584311715579e+00,8.24662964018625266e-01,9.19674703183132186e-02,-1.84595265476980153e+01,-1.47126841351175717e+01,-1.13045320480466529e+01,-8.01587159008456496e+00,-7.09405281574241187e+00,-1.12785105419600917e+01,-7.95474391887264431e+00,-6.64765778675543384e+00,1.34654169966650583e+00,1.74748536176582157e+01,1.72713617097750181e+01,9.72751233013012673e+00,4.15474371534779596e+00,8.59054545861803742e-01,1.09313565349368438e-01,-1.25867628370037430e+01,-2.23532661839764124e+01,-1.64731666355936603e+01,-1.16756632296746883e+01,-1.23463522525896643e+01,-1.32585129871037548e+01,-9.29217000865707909e+00,-5.46048890180150259e+00,2.03734851577322651e+00,1.78429900090123361e+01,1.56952119216700741e+01,8.22572677530700602e+00,3.67626171479530273e+00,7.69226614845289536e-01,8.72113425622783739e-02,-3.21253226911722811e-01,-2.54954888151437586e+01,-2.87785104196966799e+01,-2.25059963290324241e+01,-1.93319156238856351e+01,-1.82899975437623681e+01,-1.08298513832532564e+01,-4.95743587095234783e+00,2.11876716568676704e+00,1.53298716529301160e+01,1.22775079390212394e+01,6.44671731397439807e+00,2.69910210855793986e+00,6.30227145567720970e-01,1.36205848083616014e-02,0.00000000000000000e+00,-1.39024713133975841e+00,-7.37470790111057539e+00,-2.54228854479725719e+00,-1.76337628536876068e+00,1.57696451711269137e+00,6.79120928913650790e+00,1.20225836668737269e+01,1.55717371986246658e+01,1.79103919771589943e+01,1.07993912532376992e+01,5.48370018758383626e+00,2.66707008341581231e+00,5.81744199484492075e-01,8.94307993936782897e-02,0.00000000000000000e+00,0.00000000000000000e+00,3.96300177230747064e-01,4.81681598548591783e+00,5.83618869632249737e+00,8.92906142701033012e+00,1.22238743922776329e+01,1.25187663533780142e+01,1.25502041061677545e+01,1.14022029842082819e+01,6.14748613962746138e+00,2.83560324106340778e+00,1.42881292149167716e+00,4.26520459958572684e-01,1.05936161174878252e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.44338392982808592e-02,4.21691011197382970e+00,7.81904750407123039e+00,7.89476211044410903e+00,7.01982942834594859e+00,5.90046875568758189e+00,4.40131581100187486e+00,2.01776456106515534e+00,9.05624969737449548e-01,5.59953232307462079e-01,1.83776130595988491e-01,6.46629095677957871e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.70039975684767064e-01,6.39879718345025661e-01,5.76328107855543004e-01,4.74196580525070521e-01,3.18870435840094280e-01,1.75669098490847997e-01,9.14190605056030142e-02,5.61780503601886291e-02,2.27654444366313866e-02,9.66330078922189931e-03
-3.74350489839007317e-01,-3.19816742848801572e-01,-3.62113579628671745e-01,-1.63415664143762407e-01,-2.34629292914566301e-01,-2.48636342973870050e-01,-2.90055504008956189e-01,-2.30516822668516252e-01,-8.66400300477716129e-02,2.41213653650359933e-01,3.00710975147822301e-01,1.54898950910134725e-01,6.38303213430139599e-02,1.34069080880153107e-02,1.53451727075311112e-03,-1.13110678400127185e+00,-1.27319828491460041e+00,-1.52944853662533387e+00,-1.09583537584687862e+00,-1.05815071869523258e+00,-1.21731363492016165e+00,-1.19868683260138575e+00,-1.09693906661727492e+00,-4.01363773810960389e-01,7.40179906837859725e-01,1.20032012981787406e+00,8.10895038788261302e-01,3.29099667082322245e-01,6.67353805758073432e-02,9.88381028570203650e-03,-3.05206289704097955e+00,-3.41929625602031706e+00,-3.30659002613943453e+00,-2.92045889968621131e+00,-2.48354677678575397e+00,-2.56802828601513200e+00,-2.50782317290523293e+00,-2.32319756926436005e+00,-1.20859389996147160e+00,2.02053420278505813e+00,2.79082685615497628e+00,1.75952220705311069e+00,7.66137797930427356e-01,1.54164166336890007e-01,2.28874752522660249e-02,-4.87294201605974742e+00,-6.58127923942598425e+00,-5.42954928412052684e+00,-4.70179643366786770e+00,-4.38225623419488652e+00,-4.46438595785029069e+00,-4.29120092622448190e+00,-3.56350874808981821e+00,-1.97193823280924496e+00,3.38258369932180436e+00,4.68128659736309505e+00,2.96413934018530423e+00,1.22405687597613211e+00,2.39233345797570857e-01,2.13418356660382939e-02,-5.38092437500322429e+00,-8.27716080120982056e+00,-7.84058924374164246e+00,-5.76358689304876126e+00,-4.69778566076241511e+00,-5.67826486912557193e+00,-4.64212973810783680e+00,-3.99019807086708811e+00,-1.69725872487155338e+00,4.97789077027740934e+00,6.03089558581774465e+00,3.76949079564960821e+00,1.64594849468658833e+00,3.35041643176357207e-01,2.82074393154612864e-02,-8.90175806808180958e+00,-9.48199898528249463e+00,-7.80119679056972792e+00,-6.52622240265394904e+00,-3.41614676528728900e+00,-5.85467996333176188e+00,-4.99768921131870947e+00,-3.97189146882532151e+00,-5.20169043111671225e-01,6.69089514751834358e+00,7.85586796199837689e+00,4.47546107648044700e+00,1.89041798966388441e+00,4.12746233746159485e-01,4.82630195635453674e-02,-8.79244432185286762e+00,-6.99003965448567666e+00,-5.32640766339853666e+00,-3.58026446345384386e+00,-3.18939781132926958e+00,-5.18211918420555140e+00,-3.55994176175014942e+00,-2.91804647592176325e+00,9.35320018825897326e-01,8.67470756530675224e+00,8.53219927276196088e+00,4.79390977135546859e+00,2.06152743815800976e+00,4.31212573040155533e-01,5.77793824717732565e-02,-5.61604256965439141e+00,-1.01450481261383700e+01,-7.29318281729782125e+00,-4.94223634670799683e+00,-5.23504827803544170e+00,-5.65054877573232339e+00,-3.75373908622919217e+00,-1.96292539862720816e+00,1.58165704883167635e+00,9.06121765106571075e+00,7.85451579237076647e+00,4.09871612164930976e+00,1.84574378196667666e+00,3.94758075346690829e-01,4.91441392722388390e-02,-1.38373779258318341e-01,-1.15022126209682813e+01,-1.28924505597890988e+01,-9.89474189583726016e+00,-8.43164545798547671e+00,-8.09261484935119313e+00,-4.65932134987921565e+00,-1.94845992368355692e+00,1.38507109231799497e+00,7.62021287787809598e+00,6.06530990429025785e+00,3.23550982675271426e+00,1.38019852454337166e+00,3.25882714627433567e-01,1.41424763779113821e-02,0.00000000000000000e+00,-5.95122075697984809e-01,-2.84514752179858732e+00,-4.51888225214205019e-01,-2.93002372971633174e-01,1.21443597506215939e+00,3.62197453256772617e+00,5.98900343883065212e+00,7.64629289702122961e+00,8.73028962655584806e+00,5.25520584738663565e+00,2.66707008341581231e+00,1.36527555881035689e+00,3.03333081929992476e-01,4.98350466550249033e-02,0.00000000000000000e+00,0.00000000000000000e+00,2.41835836512510477e-01,2.59744038292344959e+00,3.02972685645495687e+00,4.43369921320679694e+00,5.93819154069487887e+00,6.02858064510857350e+00,6.04981505477591242e+00,5.51520555090983144e+00,2.99495753297586464e+00,1.38001739920073407e+00,7.04743842135727272e-01,2.20336795624871268e-01,5.61867534442679895e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.79937832807473622e-02,2.05795627949862947e+00,3.72949656254241591e+00,3.76278027735449916e+00,3.35484775194900564e+00,2.82147983386198042e+00,2.11950826445328744e+00,9.77248369045644050e-01,4.43305887553059996e-01,2.79197136464655493e-01,9.45036024644959338e-02,3.43174270151907906e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.27541317497204931e-01,3.02107503541345024e-01,2.74718478956927248e-01,2.27398050112514016e-01,1.53179613736428410e-01,8.51622996113518688e-02,4.52690242503730467e-02,2.82507653218298065e-02,1.19281960644074050e-02,5.34033621906452888e-03
-6.32069005637682507e-02,-4.72169955604587049e-02,-4.95059241452584300e-02,-1.32604492764219241e-02,-2.64859706444428716e-02,-2.40217408927637412e-02,-2.86936192726150868e-02,-1.68597320632988407e-02,8.23954362509848881e-03,6.51785171114839385e-02,6.83312117895478327e-02,3.53719464330380928e-02,1.46846978527739036e-02,3.79295265115414627e-03,8.65580854692459076e-04,-1.87221709044155998e-01,-2.02519441097945119e-01,-2.35830452719923478e-01,-1.38343755032380000e-01,-1.23659601387237708e-01,-1.44743588355083941e-01,-1.35138673801978554e-01,-1.14805555764576489e-01,8.78553512538910245e-03,2.10137111057630332e-01,2.76254163191292146e-01,1.80571835448818080e-01,7.40656156181380421e-02,1.65667052524858284e-02,3.27994939725344921e-03,-5.58476742862946018e-01,-5.87760193242245488e-01,-5.39988560198976786e-01,-4.28087243446271359e-01,-3.24378916249788873e-01,-3.33297323963382464e-01,-3.14615796590879127e-01,-2.78826080117889730e-01,-6.85476055620092006e-02,5.15123831582575797e-01,6.21383498804063961e-01,3.84176081143684789e-01,1.69198726167833213e-01,3.70049695492696146e-02,6.55001757187981173e-03,-8.44305135116392935e-01,-1.08884874573262258e+00,-8.26250787087155047e-01,-6.34907996399670882e-01,-5.31524344256810277e-01,-5.14225886732572190e-01,-4.65536219195791467e-01,-3.18352492124200859e-01,-3.53302719210623339e-02,9.27319560563335421e-01,1.08226942955724770e+00,6.62246850915680363e-01,2.81941550906250393e-01,6.05606777101629981e-02,8.07888577452753678e-03,-9.02761033415809822e-01,-1.35637325725789282e+00,-1.15921004309832631e+00,-6.87701303245062068e-01,-4.54832180446540446e-01,-6.28850724761414459e-01,-3.52274395575127408e-01,-2.39770314773646354e-01,1.47309741576827524e-01,1.33005105125513490e+00,1.41312391614447330e+00,8.58352904002692596e-01,3.77165706131008527e-01,8.37539493636539345e-02,1.12330267774882128e-02,-1.51692737105964093e+00,-1.53028578547581895e+00,-1.09337140114392040e+00,-7.77404752620701744e-01,-1.41168354672478708e-01,-5.69071286395571474e-01,-3.62005779010402873e-01,-1.63589669935601201e-01,4.27548347651437621e-01,1.70757195446587318e+00,1.79247499726215076e+00,1.00531909062982794e+00,4.33415532959520622e-01,1.00982594648727719e-01,1.58866667458337947e-02,-1.42251275689617707e+00,-9.72719566467813546e-01,-5.77248113382359374e-01,-1.05834787729923274e-01,-1.23110484938925360e-02,-3.39405557201174490e-01,3.34250269551775933e-02,1.25547229778046471e-01,8.03442921177386360e-01,2.14598987337804736e+00,1.95064892391038613e+00,1.08085411232571205e+00,4.70674387735582456e-01,1.09124969513664752e-01,2.02059658175476921e-02,-5.84308687668692706e-01,-1.11572847417930698e+00,-5.10372506566196260e-01,3.17603705104128609e-02,3.33893496150749064e-02,-2.16900406893763172e-02,3.62810873289286684e-01,6.43276886624303157e-01,1.19495982104941434e+00,2.38198047287133585e+00,1.88063243456631790e+00,9.77892215130059750e-01,4.49120611502507872e-01,1.07260050467942750e-01,2.02227036723208325e-02,-1.05482472945965990e-02,-1.30692316161665145e+00,-1.32309019416874718e+00,-6.98926513609227307e-01,-4.63476293747847601e-01,-5.36167136789050036e-01,-3.57809694438055142e-03,3.69803454467677706e-01,8.46715881207026011e-01,1.86056959395311350e+00,1.40299200522335710e+00,7.51155243937537187e-01,3.46719665586612102e-01,9.45412869212925722e-02,1.29528484233207754e-02,0.00000000000000000e+00,-4.37582439616480204e-02,2.52936874969862724e-01,8.39419048925158950e-01,6.96509924787166224e-01,8.94056943009980398e-01,1.23930114205021513e+00,1.52819861263479484e+00,1.74682266975712253e+00,1.86928952925556602e+00,1.12805927137195039e+00,5.81744199484492075e-01,3.03333081929992476e-01,8.66858200278072255e-02,1.83198489928781370e-02,0.00000000000000000e+00,0.00000000000000000e+00,1.06953566396325112e-01,8.52530045219094923e-01,9.05128183009129672e-01,1.08194990579178940e+00,1.28211842560491229e+00,1.22986370854372162e+00,1.21789394003335194e+00,1.10859718051329281e+00,6.17311404782528106e-01,2.93646924805951781e-01,1.56880239940619004e-01,5.73987371621961992e-02,1.71435642177887940e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,4.97650102349003580e-03,4.37541392822621555e-01,7.17548485645666201e-01,7.14844690979028918e-01,6.30725780395159252e-01,5.33146414666203383e-01,4.15438417298715501e-01,1.95010897620383261e-01,9.26995713961820678e-02,6.28920178686653703e-02,2.42483145687950909e-02,1.00685652665767570e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.29315963817076328e-02,5.49635033856953545e-02,5.16053150193707955e-02,4.35238899253925088e-02,2.94933534802342828e-02,1.71326539297450287e-02,9.93596798541199547e-03,6.49816028448106306e-03,3.20906643307930246e-03,1.68011416615671373e-03
5.99605380143183007e-03,6.03808348936867457e-03,6.44950347550874315e-03,1.23249900857394911e-02,8.62733589582646669e-03,1.28962595574837816e-02,1.41986553929726398e-02,1.45671751187472272e-02,1.53299021266925951e-02,1.67558908248082450e-02,1.04008352333018576e-02,5.25276193061803565e-03,2.62538151596865364e-03,9.69544028849799421e-04,6.16368174470741949e-04,2.67039286225154229e-02,2.00738660017809288e-02,2.88566791036581373e-02,4.73597091863108555e-02,5.69677512551635540e-02,5.71808407790228151e-02,6.00204805060928631e-02,5.64281876023750711e-02,5.92387936738651352e-02,6.30043026902497444e-02,4.77954698935201885e-02,2.67216074698110075e-02,1.21432776950355682e-02,3.86326428166889647e-03,1.71203544375099319e-03,4.12672805677478799e-02,5.63245461036949446e-02,8.18846713661602471e-02,1.11804141430421680e-01,1.44792382390747182e-01,1.47173734808831030e-01,1.54085757546733371e-01,1.55948750941164449e-01,1.68793260585964389e-01,1.71243168330997453e-01,1.21396529914638535e-01,6.45085542404474632e-02,3.11934794620596229e-02,8.89510016575312777e-03,2.95962069899940311e-03,6.69120638175834531e-02,8.48054372681791291e-02,1.33415888793786269e-01,1.82706820678074977e-01,2.24915441543716010e-01,2.50386695236538170e-01,2.51957768063061194e-01,2.48063966031747685e-01,2.50208892602660438e-01,2.72179110004618641e-01,1.96306860577611819e-01,1.03873421422787424e-01,5.23630978031113734e-02,1.36410449596477950e-02,4.30508630231246549e-03,1.01154851672184951e-01,1.19872033590078586e-01,2.02533401135204016e-01,2.82022111288200594e-01,3.18207609065009778e-01,3.03952320662676967e-01,3.68258228726238868e-01,3.56374986965324547e-01,3.52290772343178904e-01,3.61565294210522303e-01,2.55606368309532039e-01,1.37846627373427427e-01,6.65678159077924270e-02,1.85003482361386987e-02,5.29158539670957807e-03,1.00751180622526970e-01,1.75685221996784574e-01,2.65680039902351561e-01,3.18346015772285051e-01,3.84628641137131466e-01,3.78578096461935520e-01,4.17647551043623000e-01,4.14507213641262529e-01,4.15949235123562688e-01,4.21142947861954442e-01,3.03225304394653228e-01,1.55569625948772911e-01,7.51902928604941678e-02,2.07241321030035910e-02,6.43307101325363978e-03,1.47680502671966307e-01,2.55327171201757852e-01,3.25723315999536189e-01,4.25585605985298487e-01,4.35532071258925291e-01,4.32763919985357126e-01,5.07630939620009047e-01,4.73541830255687579e-01,4.69822650561433186e-01,4.73703371391637540e-01,3.20563013992321177e-01,1.65277152694096763e-01,7.96590156506332275e-02,2.23729511782336278e-02,7.43970276277508558e-03,2.11562795099166506e-01,3.49449352876841646e-01,4.15574194218753745e-01,5.14658382812634096e-01,5.41408481628977145e-01,5.51658106019155769e-01,5.77266797092679473e-01,5.69949728924388332e-01,5.45756768081239740e-01,5.05232423612194226e-01,3.15866471745940458e-01,1.60820594081354684e-01,7.83406494797094927e-02,2.31639973865837012e-02,7.42335055174326176e-03,8.97478362494692240e-03,4.40439848924593647e-01,5.84578626367358356e-01,6.60936446137000644e-01,6.49977303009369956e-01,5.91404466159084596e-01,5.73486436338705330e-01,5.02682412491885944e-01,4.41455948219394934e-01,3.88536707704041806e-01,2.34859177230763577e-01,1.27605081471985737e-01,6.40335441561026703e-02,2.21810893113348132e-02,8.78306631619752039e-03,0.00000000000000000e+00,4.25364201741936510e-02,5.35115676991178901e-01,6.56027459817715375e-01,5.59870851674516001e-01,5.23779130779325586e-01,4.86976090989976129e-01,4.13675927416087219e-01,3.58841944912610789e-01,2.88044517958898183e-01,1.57479863662875252e-01,8.94307993936782897e-02,4.98350466550249033e-02,1.83198489928781370e-02,9.93049699671344488e-03,0.00000000000000000e+00,0.00000000000000000e+00,5.06992745237281051e-02,3.09112664491596245e-01,3.15653009003318996e-01,2.77851314355856305e-01,2.44129934483344635e-01,1.87706121991394081e-01,1.57632536603246332e-01,1.29763754842564999e-01,7.36461382027347178e-02,3.97528759784049959e-02,2.45359861253820685e-02,1.15821029686525318e-02,5.89116647473182653e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.40495019735566921e-03,7.36523962805646637e-02,8.75573526014147840e-02,7.59088031568530552e-02,5.99664471308557698e-02,4.92430372660498314e-02,4.19485480290105461e-02,2.07844470512185513e-02,1.20374307612377256e-02,9.69326035768412926e-03,4.98457165873719948e-03,2.67369230148199830e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.73952864625291376e-03,4.46855871511252136e-03,4.83834759561224854e-03,4.19499415103371468e-03,2.91739785384351191e-03,2.06074584189828340e-03,1.52955028154355926e-03,1.07930543494720696e-03,6.79432236150319022e-04,4.53073534952912551e-04
0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00
0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00
1.64237007756973696e-01,1.03539434476402195e-01,1.19867692424408798e-01,1.51707587393365789e-01,9.98237090550170431e-02,1.39576010671899925e-01,1.48262347117112586e-01,1.34790421447249675e-01,1.23978760853196729e-01,9.15568526873494631e-02,2.55134214818687859e-02,1.11222014856683631e-02,5.85422617156892890e-03,1.92976996560516138e-03,4.86522796146172162e-03,7.12318893469012671e-01,5.21224933577088989e-01,6.14569805541391290e-01,6.78902451130007911e-01,7.68671107191463143e-01,6.99721073814774663e-01,7.18379210797561729e-01,6.47793305573959755e-01,5.18016802807751420e-01,3.92508564534210735e-01,1.60869679998993709e-01,7.37623867064011035e-02,4.08794922338813413e-02,2.30598290952602793e-02,1.58558345337029040e-02,1.76408824231872496e+00,1.70960684891291703e+00,1.74417994482411598e+00,1.97095390995983943e+00,2.21794424040325788e+00,2.20665075654795784e+00,2.25983882162358807e+00,2.16428044900278893e+00,2.07677347095403819e+00,1.37420880371625209e+00,6.34231517653699228e-01,2.79318001808356420e-01,1.58397113071092527e-01,5.78780179067688097e-02,2.12453659565393360e-02,2.36508273318394879e+00,2.58162195291200858e+00,2.43215136502043849e+00,2.69600561871559652e+00,2.90446740790473346e+00,3.12940661687370181e+00,2.99819348105177585e+00,2.75634337449178624e+00,2.31315916630467733e+00,1.50855189002719836e+00,7.23063900437995399e-01,2.59895650828534996e-01,2.00178063917242105e-01,6.86230178885288700e-02,2.81265018430190139e-02,2.91793584878149215e+00,3.04655366891766688e+00,3.42359458595962707e+00,3.66174513665309620e+00,3.62160622882887839e+00,3.56319036092861374e+00,3.77225842458359661e+00,3.47405545527268922e+00,2.78397856340819416e+00,1.72433980259484065e+00,7.79713070132314501e-01,3.27764016446324025e-01,1.84751746314392645e-01,7.23867114245442395e-02,2.94466820108316152e-02,3.99356767629757536e+00,4.01788454275725648e+00,4.27606535570067159e+00,4.33120656212093991e+00,4.33500509512796928e+00,4.35311374364133030e+00,4.35585452458010636e+00,3.84596173049139090e+00,2.96373466405868591e+00,1.78366334533100912e+00,8.54830843732968582e-01,3.22460688940116702e-01,1.84212310600071510e-01,7.10687260477130267e-02,3.15990790715896183e-02,4.76745785188847471e+00,4.60402350473487054e+00,4.37239915775542531e+00,4.85876299777913712e+00,4.57083391514292892e+00,4.59183382308660715e+00,4.45453429870082918e+00,3.80920533648201154e+00,3.05898186455589904e+00,1.71567005766308478e+00,6.18510018206883116e-01,2.91211870274853124e-01,1.36894216925822182e-01,6.45073025981515308e-02,3.26060700952025412e-02,2.91572884424204393e+00,4.13051436495756352e+00,3.80046002916330972e+00,3.80455787012656277e+00,3.82184532754769490e+00,3.73020876684289204e+00,3.47768728357922985e+00,3.00214320553243486e+00,2.36268909146427974e+00,1.13194958753936525e+00,4.12697687298715032e-01,1.95410717469987838e-01,1.18605725042314106e-01,4.66596076858536921e-02,2.01210413044163247e-02,1.35820998810142424e-01,7.84331447100501133e+00,9.37338878553081223e+00,9.03768146824701724e+00,8.29656636181041840e+00,7.31497347491638195e+00,6.28668592951412197e+00,4.94187859493640236e+00,3.63563347291636152e+00,1.91574814309884767e+00,8.14342385919959111e-01,4.44955224270761340e-01,2.52105890199975313e-01,8.84505615012781965e-02,4.04767093019822791e-02,0.00000000000000000e+00,7.30144579664984361e-01,8.46700657714513483e+00,8.48508808042301510e+00,7.22555175246718040e+00,6.42737053605579245e+00,5.29111386959739427e+00,3.85059420622199333e+00,2.74572081102682386e+00,1.49321857754626830e+00,6.31117122730153635e-01,3.96300177230747064e-01,2.41835836512510477e-01,1.06953566396325112e-01,5.06992745237281051e-02,0.00000000000000000e+00,0.00000000000000000e+00,1.12526882059821687e+00,4.39948053241698034e+00,4.12399466950095306e+00,3.38427629095640947e+00,2.54495287381512503e+00,1.68860025772698918e+00,1.10125601671078721e+00,6.23932233326740748e-01,3.03252052986296483e-01,1.74073156117717398e-01,1.24712378956785899e-01,7.51351261319123248e-02,3.77380266807891759e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.59218262920922655e-02,9.44498251828066904e-01,1.00678361898810809e+00,7.61089655433612178e-01,5.03701069625226872e-01,3.36866987310099342e-01,2.23548214653189581e-01,1.05643467744128555e-01,6.64642698769041945e-02,5.72333625668521861e-02,3.44947993111193868e-02,1.88385477086314146e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.54853156960116506e-02,4.64263635264458574e-02,4.32978004422569993e-02,3.24284200306969167e-02,2.19259294562829214e-02,1.51108947324813860e-02,1.11006981452708708e-02,7.97902425231794554e-03,5.29619214781310542e-03,3.45419144245077709e-03
4.22968450707983945e-01,1.87947801031749240e-01,1.82113499929712458e-01,5.95782967483623027e-01,2.29353617836466545e-01,4.11126015481908746e-01,3.80761418329123968e-01,3.75719781590996116e-01,5.02724629221312003e-01,7.06021126492999862e-01,4.40894279071281481e-01,1.95456532713630782e-01,7.23367529353445976e-02,2.12778754982029528e-02,2.65903360445139160e-02,2.63407291618473005e+00,1.30670312280941436e+00,1.42724310098599028e+00,2.24714210063219744e+00,2.73279186815966213e+00,2.01342247113628936e+00,2.21756847711324134e+00,1.99657239674781195e+00,2.03869726135104967e+00,2.64302420546245331e+00,1.96562259474039047e+00,1.18685800533818764e+00,5.54016004525595518e-01,1.86201609909107613e-01,9.57193496259483440e-02,6.21850668210755497e+00,5.18269469875826427e+00,5.33901518885323334e+00,6.77500529775492666e+00,8.69783844062092193e+00,8.34193641311728662e+00,8.72368604967773109e+00,8.34547543396712754e+00,9.08410812475702123e+00,9.02894630542468235e+00,6.02941374150626874e+00,3.17172670830241143e+00,1.61744313023527320e+00,4.50519286636439642e-01,1.28557905155032265e-01,7.60147977920646500e+00,6.13585183605185769e+00,6.38586904182205295e+00,8.26169944464173156e+00,9.50898802700798207e+00,1.04787210894787428e+01,9.61237227925723658e+00,9.41058733456106111e+00,8.85950080802104623e+00,1.07101166810938313e+01,8.26284980929611201e+00,4.17475869950803613e+00,2.23238515244094238e+00,5.68495301123584373e-01,1.58359965951584775e-01,9.52423947279457472e+00,6.65797382662325266e+00,8.41818543659184293e+00,1.16113259187334776e+01,1.29520004767673900e+01,1.09051965994895124e+01,1.30113033000216429e+01,1.19424500381730940e+01,1.08526510997444809e+01,1.25972023290400053e+01,9.47941047816323490e+00,5.24440692516028761e+00,2.47160194196420280e+00,6.60910117772274375e-01,1.55837845638167410e-01,1.16290852510117109e+01,1.03243519827798380e+01,1.27794491041023370e+01,1.46520889302419022e+01,1.78965140373525564e+01,1.44838871835495873e+01,1.51944415770214700e+01,1.41076867009060489e+01,1.34122896792878716e+01,1.49761980958886962e+01,1.17775660377190956e+01,5.87830235246733324e+00,2.65013623520659758e+00,7.22293442297753940e-01,1.92107754685833382e-01,1.60130099189820712e+01,1.63385921668669880e+01,1.60971907543903932e+01,2.01525376910609921e+01,1.94837158797177956e+01,1.70272767662667555e+01,1.77534480394317136e+01,1.45264904288010470e+01,1.50443001725185379e+01,1.67309653079789094e+01,1.12170396491806983e+01,6.03544970496511102e+00,2.61400297970421347e+00,7.17290213164219814e-01,2.15847495227340591e-01,8.66748326759802268e+00,9.39083384767317320e+00,1.03726739820804212e+01,1.24170789782818733e+01,1.20318591683254787e+01,1.07241156201556631e+01,1.14670569060292813e+01,1.05575904422868057e+01,1.11800535919944188e+01,1.34509166576454504e+01,9.21860738397134050e+00,4.81201810289948195e+00,2.28471456746618706e+00,5.56695540270684575e-01,1.35242483607079855e-01,5.47252995852924640e-01,2.85977121636619600e+01,3.51578741071243357e+01,3.63418800459127525e+01,3.41991690342192030e+01,2.90340036531762067e+01,2.70134211160440678e+01,2.27460498340771409e+01,1.93858810871816303e+01,1.73086607082055970e+01,1.00599126745825895e+01,5.44417063603755036e+00,2.62395312510577439e+00,7.41737457493357843e-01,2.03001540233778088e-01,0.00000000000000000e+00,2.96871365205940085e+00,3.92600983090018332e+01,4.58799951024089410e+01,3.80348427568564276e+01,3.55474146880073718e+01,3.20115458983526153e+01,2.67441633416994478e+01,2.24790667185957851e+01,1.70928395410325322e+01,8.72807725338621765e+00,4.81681598548591783e+00,2.59744038292344959e+00,8.52530045219094923e-01,3.09112664491596245e-01,0.00000000000000000e+00,0.00000000000000000e+00,4.39948053241698034e+00,2.87418370907168601e+01,2.69467256873587537e+01,2.33246767447972942e+01,2.04940092113326493e+01,1.59745416851656792e+01,1.27537301448756804e+01,9.45674277413480802e+00,4.89513010349668853e+00,2.42449637618565639e+00,1.41933630030781210e+00,6.33763306328581466e-01,2.61425929130705947e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.55936908994095375e-01,7.51502070366887498e+00,1.01901920377588517e+01,8.66085431120650640e+00,6.67217402845318386e+00,5.11069377941285641e+00,3.67486097907579889e+00,1.68865702540009965e+00,8.63555233115674614e-01,6.24442987199675614e-01,2.90535573645971046e-01,1.39432333525780716e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.33160495236212711e-01,6.19451989162986938e-01,5.79080260648591416e-01,4.51711987933692050e-01,3.00585205261771349e-01,1.84513399813909740e-01,1.13713678521415271e-01,7.55897582406094698e-02,4.22510455708607971e-02,2.43444264380558856e-02
3.80510295907051987e-01,9.14353301126367563e-02,5.24550243114875817e-02,5.41824506229194536e-01,7.05788351575729611e-02,2.43243219767815960e-01,2.07658528527477959e-01,1.99580066814140505e-01,3.75178255632723889e-01,6.72247932889867172e-01,4.39193177981336280e-01,2.06687938708591729e-01,7.52735476506870838e-02,2.15830886630594999e-02,2.94744590552172454e-02,2.99378029467099527e+00,1.26032744317479950e+00,1.34826782879048679e+00,2.28215948546921998e+00,2.80379463345184554e+00,1.94673203155654106e+00,2.15708791961220214e+00,1.87896365402595000e+00,2.04272809203360550e+00,2.88955466519691351e+00,2.23953149404052088e+00,1.38286139052022783e+00,6.38649038737824748e-01,2.17396786482159321e-01,1.15074600693340481e-01,7.70545015022976543e+00,6.58113440026507046e+00,6.88972075686758512e+00,8.59297450461890300e+00,1.09076842281183506e+01,1.06044067056548439e+01,1.09960920662362547e+01,1.06301436940279590e+01,1.15453601986267707e+01,1.14119957921556487e+01,7.63323125968614491e+00,3.98247136769725385e+00,1.98494539378799950e+00,5.54025234454716409e-01,1.63813226674527329e-01,8.71755299448310517e+00,7.07380452224740353e+00,7.60395601129278198e+00,9.80533315845711151e+00,1.11767867638420562e+01,1.22568171289977741e+01,1.14149195256917402e+01,1.10551260976117725e+01,1.06310105420398440e+01,1.29868113939186252e+01,9.97238558809564601e+00,5.13897497456821650e+00,2.71209268640616763e+00,6.84931228049843077e-01,1.98487839255436838e-01,1.07875130779536121e+01,7.59476791336051082e+00,9.74692987415383172e+00,1.33376900399639116e+01,1.48311377284533243e+01,1.23807866764660819e+01,1.49029086821657888e+01,1.35342575245251453e+01,1.24378776795094588e+01,1.51035933647014833e+01,1.13761610111878895e+01,6.19548592109143037e+00,2.93914307050188706e+00,7.93268718625675495e-01,1.88054992518910391e-01,1.24804029592529222e+01,1.20011732143326508e+01,1.51062778732895211e+01,1.70885320587123708e+01,2.10162964670908465e+01,1.72822571541868619e+01,1.80346160377275488e+01,1.68057050226234956e+01,1.63712179761728791e+01,1.83518089807467177e+01,1.42684097142463528e+01,7.10827202586549234e+00,3.19392285311924473e+00,8.73295086843740576e-01,2.25121425134311381e-01,1.60254147792965078e+01,1.78079335395340763e+01,1.84415822854736717e+01,2.25207940757915921e+01,2.18522393981709051e+01,1.94941308223054222e+01,2.01140592957180431e+01,1.66339882394576399e+01,1.74493476924298854e+01,1.97375393223833413e+01,1.32862494069755481e+01,6.98473322355590565e+00,2.99871291013711927e+00,7.95734992254825690e-01,2.22066430308743346e-01,2.24493160515211398e+00,-6.07777781726291044e-01,1.53885005115467055e+00,4.09068898246257096e+00,3.37080192728506933e+00,2.31499110853365320e+00,3.77714965445986151e+00,3.82817041812574255e+00,6.32617471343645033e+00,1.18411362681535017e+01,8.87414362236822285e+00,4.67439636205183273e+00,2.16480815491350320e+00,4.69102813125688967e-01,8.95898954277103005e-02,3.83246107751388176e-01,2.10716391806538184e+01,2.72340574865919720e+01,2.93869663573350479e+01,2.82829919837843846e+01,2.50973069974256973e+01,2.57266357509698622e+01,2.25587612848293873e+01,2.05940666259183729e+01,1.98887810472672300e+01,1.16371979815762323e+01,6.02183472599325764e+00,2.74555709505950274e+00,7.18220148671973702e-01,1.69965173418524629e-01,0.00000000000000000e+00,2.40262351861866330e+00,3.58322126749812142e+01,4.46724843541535321e+01,3.92989251056093138e+01,3.75331485307812684e+01,3.59345798363022482e+01,3.21550130007982773e+01,2.80906390519405633e+01,2.18313646515748943e+01,1.12038562824509444e+01,5.83618869632249737e+00,3.02972685645495687e+00,9.05128183009129672e-01,3.15653009003318996e-01,0.00000000000000000e+00,0.00000000000000000e+00,4.12399466950095306e+00,2.69467256873587537e+01,3.30345150914030370e+01,2.85686841183295321e+01,2.57922554521153735e+01,2.13553995609403664e+01,1.73963415349642325e+01,1.27720843746649138e+01,6.42992258394188010e+00,3.07550814982980514e+00,1.67752334609742193e+00,6.85659695359583710e-01,2.74826591356410410e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.61990556831558746e-01,9.00952368885946520e+00,1.41384591743955568e+01,1.22314765488266044e+01,9.47813583817929484e+00,7.36428577780284144e+00,5.09750181426508853e+00,2.28419432531827749e+00,1.09769238276741898e+00,7.18286888370236021e-01,3.07113371225791132e-01,1.38707497541069091e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.33109800107143861e-01,9.04245717568119667e-01,8.07464765370603299e-01,6.17661469264787266e-01,4.11472239052540045e-01,2.42700280375350103e-01,1.34417111039386750e-01,8.40301879906084626e-02,4.21213396991484273e-02,2.22075511556050938e-02
-4.42893780321201525e-01,-6.06986663923389846e-01,-7.41054430248481721e-01,-1.16016443778716710e-02,-5.26570356365643977e-01,-4.54861410674326783e-01,-5.87439840970649163e-01,-5.02694262772353961e-01,-8.23687815855194405e-02,7.86091516117388478e-01,7.77981336811403357e-01,3.79236116140446500e-01,1.44510223871979510e-01,3.01162215368017648e-02,2.27812334990340898e-02,2.87450023341760230e-01,-1.47291161257371317e+00,-1.99294079691421100e+00,-5.76972953764454566e-01,-1.73989575141684893e-01,-1.25064217382412401e+00,-1.07073499258384164e+00,-1.08333713952750754e+00,3.00190478096284852e-01,3.10156099828882947e+00,3.52729857240516509e+00,2.34822495799039466e+00,1.01525808018405606e+00,2.65922120480736934e-01,1.03563777253474376e-01,1.05587393972683397e+00,-6.90659464587299321e-01,-5.05829301560294042e-01,1.38898841876547952e+00,3.95201684263292741e+00,3.49729384820162448e+00,3.90736158694009017e+00,3.91152301032884164e+00,6.55614194298298347e+00,1.21891660740780505e+01,1.05618776706013353e+01,6.01766402489831798e+00,2.83577882173009099e+00,6.80729862592795221e-01,1.62650701041369861e-01,-1.77107142959836095e+00,-6.60120375615642008e+00,-4.52480803564554268e+00,-1.76052764175337195e+00,-4.23193512558523499e-01,-2.08137853559615567e-02,-4.24886573389070377e-01,7.20837716016504149e-01,3.19068683440815670e+00,1.46430661759947860e+01,1.50183595139577797e+01,8.68033765780111111e+00,4.01092539425775030e+00,8.82336751375272232e-01,1.79350215186755424e-01,-1.48661861830114739e+00,-9.64214362026491223e+00,-8.04337674684445147e+00,-1.76849015153445532e+00,1.05330381179926769e+00,-2.81586542380889870e+00,5.60553686685953179e-01,7.39134563750566076e-01,4.01020658576432787e+00,1.82691530867007401e+01,1.79066199459712472e+01,1.06174452041149667e+01,4.81840242200227831e+00,1.09276289309679275e+00,1.66845424340175519e-01,-6.71723924578912879e+00,-8.61934268251097180e+00,-3.74872892728773088e+00,-7.87046123792538438e-02,8.27481982060937860e+00,4.66125786667038577e-01,2.39134897437599658e+00,3.33114723502658139e+00,9.22072368237800255e+00,2.38222398550604595e+01,2.32913648355459699e+01,1.25263218283219082e+01,5.35922948421790135e+00,1.28016017651141634e+00,2.31396819996087549e-01,-4.31468364020425632e+00,-2.10073685670880500e-01,2.83514754558040405e+00,8.21988878620982888e+00,8.44110145527205447e+00,3.10096959294642271e+00,5.38928472850997764e+00,3.89561473268247704e+00,1.17449649460086025e+01,2.78086275909080278e+01,2.32262079955331977e+01,1.28113690406877527e+01,5.40422223179362504e+00,1.18976392399301156e+00,2.17709369005271103e-01,-1.41942861432512668e+01,-2.81311632146307602e+01,-2.12009685755750610e+01,-1.57911640482564035e+01,-1.73559220059830714e+01,-1.89246501493248189e+01,-1.42387739373288600e+01,-1.05406394168162691e+01,-9.48889959420523899e-01,1.91320339966885484e+01,1.72506718121084752e+01,9.11455516429288082e+00,4.06845099661051890e+00,7.61576273376634916e-01,6.15605418977974925e-02,-1.14091312608446918e-01,-1.26869361198704951e+01,-1.19621100854736628e+01,-4.92873268363108341e+00,-2.76559167893027791e+00,-2.95850896088540694e+00,5.43124995871960348e+00,8.98096521705889472e+00,1.47019538976275168e+01,2.65785755384322080e+01,1.81154941562088752e+01,9.35433353566217640e+00,3.95731479962039234e+00,8.96952519606000642e-01,7.42493110223129832e-02,0.00000000000000000e+00,1.27209444469365968e-01,1.68076513022143104e+01,2.69661245270160279e+01,2.58552185285021174e+01,2.85296001284388865e+01,3.22169836415498949e+01,3.51470087670710143e+01,3.54607687829724867e+01,3.25404947954938280e+01,1.78235340787777048e+01,8.92906142701033012e+00,4.43369921320679694e+00,1.08194990579178940e+00,2.77851314355856305e-01,0.00000000000000000e+00,0.00000000000000000e+00,3.38427629095640947e+00,2.33246767447972942e+01,2.85686841183295321e+01,3.28464424522568876e+01,3.26797593283573704e+01,2.89623583940050153e+01,2.56301885776390819e+01,2.05565389917068622e+01,1.05226745127065460e+01,4.84831226326095965e+00,2.45981961577771191e+00,8.37789060197450253e-01,2.83392546638269460e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.58284497012232045e-01,1.09291323905448827e+01,1.90988641708750002e+01,1.79410604907425082e+01,1.47061377441881014e+01,1.17264203881174662e+01,8.21833225145403645e+00,3.69634921923588733e+00,1.67729016478950221e+00,1.01983102646439217e+00,3.69165919284993094e-01,1.47842603253311472e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,5.47802648502166423e-01,1.38860415742849663e+00,1.21791070363114406e+00,9.52614267968667994e-01,6.39817913041968667e-01,3.60320685686843389e-01,1.84186046109867968e-01,1.10981927826706933e-01,4.73498066060985753e-02,2.15000184255905655e-02
-1.33506601277752912e+00,-1.32114450558735586e+00,-1.59901093969173336e+00,-5.86153703565979400e-01,-1.13741905642691488e+00,-1.17313935138182424e+00,-1.40857737917171733e+00,-1.21468012028360306e+00,-5.28447216367049721e-01,9.34900861074132172e-01,1.15783029268045623e+00,5.78212763257302087e-01,2.27239999833585421e-01,4.00190357324321996e-02,1.50639129287062010e-02,-2.80916950849740621e+00,-4.48682973076601499e+00,-5.62391246300129755e+00,-3.69456166270749131e+00,-3.34320744881371512e+00,-4.64492091842670707e+00,-4.52398053682088808e+00,-4.23549106274938136e+00,-1.53509779452653028e+00,3.32876338616734424e+00,4.92153073468493485e+00,3.36859084852646662e+00,1.40687429333250380e+00,3.14376987067280678e-01,8.88682949436820496e-02,-6.62118410491924525e+00,-8.98933950373938906e+00,-8.76423334025724365e+00,-6.87799535864590617e+00,-4.04309910551626484e+00,-4.68034703049983136e+00,-4.27877912198206634e+00,-3.79858657550598711e+00,7.70950647751564522e-01,1.26762547575289588e+01,1.35608648336893669e+01,8.14211197371284356e+00,3.69489754969662965e+00,8.01898538270681027e-01,1.55597083160482458e-01,-1.36516356585978453e+01,-2.17711334711321172e+01,-1.78134998514598273e+01,-1.45156523985255870e+01,-1.30998139824648927e+01,-1.34776902168613013e+01,-1.33815970112822171e+01,-1.08040959407401918e+01,-5.01914704816573121e+00,1.62674643186008865e+01,2.03040606005261139e+01,1.24456499903936137e+01,5.39642343882192765e+00,1.07168976289158624e+00,1.48696019524370115e-01,-1.49163715035227167e+01,-2.83652212981012930e+01,-2.71733509465775711e+01,-1.81830794266350431e+01,-1.38650295079248078e+01,-1.94659016192570142e+01,-1.51206660354190703e+01,-1.32271001785474240e+01,-5.16490994525127523e+00,2.17094425188543205e+01,2.49428435242086763e+01,1.53565151794404589e+01,6.83409289425363742e+00,1.41186993345112555e+00,1.38413463391579700e-01,-2.78175135147880361e+01,-3.09874088347676029e+01,-2.42169792920469078e+01,-1.93626599193579807e+01,-6.26034905263793284e+00,-1.81167728618703130e+01,-1.48473745208608232e+01,-1.14923500387970083e+01,1.46628315452397895e+00,2.95985505265841624e+01,3.30306980567494080e+01,1.83277672860633487e+01,7.67977074880806576e+00,1.70670813614153660e+00,2.30083312098878001e-01,-2.68379723717008751e+01,-1.96648439531946728e+01,-1.40252535204708071e+01,-7.56286741128747142e+00,-6.29030933524947766e+00,-1.49881876702537902e+01,-1.04266711806168964e+01,-9.64437116062186028e+00,5.60420277979968340e+00,3.66776267203758550e+01,3.41460378694081896e+01,1.91513384264164301e+01,8.08781686405677469e+00,1.63235782351148884e+00,2.09944244208384007e-01,-3.05430729138474888e+01,-5.52618495434095536e+01,-4.36406277153830047e+01,-3.48961640239153681e+01,-3.72324286327258420e+01,-3.93472304391327441e+01,-3.14990191922517901e+01,-2.37240451820698297e+01,-6.81515458230557414e+00,2.82395301427723417e+01,2.69773197524093042e+01,1.42472387710535529e+01,6.28029900562652443e+00,1.14686704659736805e+00,5.21288168586822170e-02,-6.19860086412500788e-01,-4.72653908498876376e+01,-5.25204079843409133e+01,-4.03065505758686271e+01,-3.44815182244527634e+01,-3.20003732938881527e+01,-1.56006848829861067e+01,-4.89242093634439978e+00,8.90971496833917165e+00,3.40602641924199077e+01,2.52964234618759747e+01,1.30578091883437377e+01,5.31540520759770452e+00,1.12762434732667871e+00,-1.37072140424653339e-02,0.00000000000000000e+00,-2.19586299610399349e+00,-2.83374325749050149e+00,9.59320642707659488e+00,1.12784829063859835e+01,1.86441936994513071e+01,2.86632614935617980e+01,3.79601394233039642e+01,4.29883986511732203e+01,4.37909487457294091e+01,2.48365887159893184e+01,1.22238743922776329e+01,5.93819154069487887e+00,1.28211842560491229e+00,2.44129934483344635e-01,0.00000000000000000e+00,0.00000000000000000e+00,2.54495287381512503e+00,2.04940092113326493e+01,2.57922554521153735e+01,3.26797593283573704e+01,4.01243323456538334e+01,3.72933084858838910e+01,3.39618678376223855e+01,2.85440982002637398e+01,1.47844967054464274e+01,6.71010221529966344e+00,3.29024195314282775e+00,1.00322734760766474e+00,2.92310497699177552e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.54170161121645055e-01,1.30758228572095625e+01,2.39667881770590228e+01,2.32854850683743102e+01,1.99514915068738823e+01,1.61948229106964554e+01,1.14045666767810268e+01,5.12603661309242487e+00,2.27827075730905149e+00,1.34064662733870876e+00,4.39007518316369638e-01,1.59163212608355170e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,7.58770355216524361e-01,1.87126283046549102e+00,1.62744104928825051e+00,1.28873605217918996e+00,8.68447395931904120e-01,4.79049874932631847e-01,2.36149105876089865e-01,1.39353586619573949e-01,5.36546375128911027e-02,2.16492225524515733e-02
-1.67116385006458579e+00,-1.58179741337740332e+00,-1.88167644134626766e+00,-8.60756773951961929e-01,-1.36906084496701141e+00,-1.46396970000821036e+00,-1.72423628949042618e+00,-1.48560841690271461e+00,-7.41836083373837996e-01,8.73930503110603163e-01,1.21099149882338586e+00,6.15876217474379706e-01,2.41552642407484586e-01,4.02084370901998334e-02,8.05334696001844437e-03,-4.18360827717511086e+00,-5.65272405533092748e+00,-7.01270536667595223e+00,-5.03807841721055638e+00,-4.82820943367822686e+00,-6.08183289005961569e+00,-5.99042332086092522e+00,-5.57954203791116399e+00,-2.46262226367108505e+00,2.98374162927250319e+00,5.06188381450095903e+00,3.51377253005909562e+00,1.44584896010821429e+00,3.01525524173126336e-01,6.89294295634843707e-02,-1.00472398325994305e+01,-1.25277180215616770e+01,-1.23232548552026966e+01,-1.06752958227000381e+01,-8.11697596356319906e+00,-8.71176035322400111e+00,-8.40745461079056788e+00,-7.76029811216136078e+00,-2.68212373793696379e+00,1.12724002147839037e+01,1.35122889418841492e+01,8.28615381258101280e+00,3.69253592091089589e+00,7.62360278591672880e-01,1.33377140077614975e-01,-1.86308378534597026e+01,-2.75819169308833132e+01,-2.31309169028743931e+01,-1.99913525329041235e+01,-1.88982890630792610e+01,-1.95888375255840188e+01,-1.92053687340843702e+01,-1.61681772091511391e+01,-9.22422885112991153e+00,1.49807803713482546e+01,2.06461007730200663e+01,1.29907130212292756e+01,5.47620607925195735e+00,1.04316458053647332e+00,1.13785308849979283e-01,-2.06680508699546195e+01,-3.54989323127084120e+01,-3.46343117821230351e+01,-2.54943795570306619e+01,-2.09931369117789544e+01,-2.66778216688089351e+01,-2.23910197278992449e+01,-1.98921067593574392e+01,-1.01492118146359616e+01,2.06640894547713643e+01,2.56604766321392077e+01,1.60127754617567746e+01,7.05207414269418020e+00,1.40469425274086168e+00,1.04547361376230746e-01,-3.61192825513548001e+01,-3.98550005877140165e+01,-3.28479674211076755e+01,-2.78868772592377603e+01,-1.39197738778100941e+01,-2.64003201654673916e+01,-2.30078486705348908e+01,-1.87966101857809100e+01,-3.49846970216674436e+00,2.88635324204879780e+01,3.41863262157097765e+01,1.92533172975737372e+01,7.99820232045976187e+00,1.72555410603644055e+00,1.92258255588284660e-01,-3.63038560930638710e+01,-2.85499520238921818e+01,-2.20936412649224536e+01,-1.58430492059739869e+01,-1.42507640105098421e+01,-2.37343582650732259e+01,-1.84932994645564897e+01,-1.65344536975525855e+01,1.04793935257926263e+00,3.65874604709645226e+01,3.58053974243332860e+01,2.01872245684713185e+01,8.49283320974085676e+00,1.66290397529629774e+00,1.74261240743632279e-01,-3.63604379082467446e+01,-6.45543595886347390e+01,-5.16914366090569999e+01,-4.22699736563438080e+01,-4.49463087256619502e+01,-4.71140492648000802e+01,-3.83173426291266708e+01,-2.92207534022564346e+01,-1.01769213823546405e+01,2.91571149283700493e+01,2.87498503573898496e+01,1.52033838409289999e+01,6.65721908426262221e+00,1.18615638904615661e+00,3.09734805936050378e-02,-8.39600755854089331e-01,-6.13090666317735611e+01,-6.92240188206669984e+01,-5.58000138674259958e+01,-4.85780187380537782e+01,-4.48203726969269738e+01,-2.61009482775298736e+01,-1.26520844503828034e+01,4.17630402567004033e+00,3.38046182068354284e+01,2.61086931596022076e+01,1.34206358240712014e+01,5.38650977910159767e+00,1.09567588548707007e+00,-7.13371960187890175e-02,0.00000000000000000e+00,-3.29633234667338737e+00,-1.40855030146143356e+01,-1.91281706439083865e+00,1.45404383752036970e+00,1.00127489382835808e+01,2.27547812368817155e+01,3.48526735385595003e+01,4.16236657321004060e+01,4.45462766768963974e+01,2.57062347979694721e+01,1.25187663533780142e+01,6.02858064510857350e+00,1.22986370854372162e+00,1.87706121991394081e-01,0.00000000000000000e+00,0.00000000000000000e+00,1.68860025772698918e+00,1.59745416851656792e+01,2.13553995609403664e+01,2.89623583940050153e+01,3.72933084858838910e+01,3.77073081209950516e+01,3.48932696744598374e+01,2.94623355181322140e+01,1.53258873176964929e+01,6.91253664539551149e+00,3.34061070424474504e+00,9.68413827491584889e-01,2.58060306953115270e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.31005552982834561e-01,1.26062132760105357e+01,2.38861401228449033e+01,2.33833097107042498e+01,2.02766864264092384e+01,1.67280389804115011e+01,1.18191031292960531e+01,5.29582628366528052e+00,2.32787935233569154e+00,1.35182359062133250e+00,4.22329371915093232e-01,1.44114792340367892e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,7.81784918542907548e-01,1.91319320277906391e+00,1.66225553279116833e+00,1.31987280056959277e+00,8.87394675492461316e-01,4.85960802466762543e-01,2.35816166852374665e-01,1.37849500740735015e-01,5.04512690023583565e-02,1.86708286667830285e-02
-1.88854875542473133e+00,-1.71902424862960967e+00,-2.00921620769310794e+00,-1.00026607575755677e+00,-1.44744760158505992e+00,-1.57145010512099370e+00,-1.83993270493447914e+00,-1.57400316217842096e+00,-8.10847687197903566e-01,8.79387001895139964e-01,1.27724533161690923e+00,6.51379016743020456e-01,2.54000819138505696e-01,4.39601103643754917e-02,3.10788896032567321e-03,-5.17822139473936982e+00,-6.39452113844979397e+00,-7.88084462602507152e+00,-5.88044760137000644e+00,-5.78079473274481526e+00,-6.92633846466547709e+00,-6.83264330772551620e+00,-6.34339151580078209e+00,-2.95417593020923386e+00,2.80910558511168285e+00,5.19490545742538323e+00,3.62787712039568477e+00,1.47651727904122176e+00,2.91657514542454255e-01,5.15617182617313582e-02,-1.29125974780313904e+01,-1.53845170951263341e+01,-1.52230639759285022e+01,-1.36956389589553815e+01,-1.14304982175297987e+01,-1.20119243167218990e+01,-1.17667309978153192e+01,-1.09961979611448655e+01,-5.60966162508834998e+00,9.83974811522923432e+00,1.32061211360934774e+01,8.24596646088398977e+00,3.62635938672042624e+00,7.16813417681725240e-01,1.09732178459842691e-01,-2.22950048749756959e+01,-3.17596512769673609e+01,-2.69390914128707486e+01,-2.39208155765495611e+01,-2.30288986947045125e+01,-2.38600353608308779e+01,-2.33315129136626815e+01,-1.98768848384668004e+01,-1.21804080683747262e+01,1.39747165557972135e+01,2.08307273332451715e+01,1.33277758975464700e+01,5.49630462717140578e+00,1.02197547166175595e+00,8.63373245506098008e-02,-2.50948902595865171e+01,-4.05180279205357863e+01,-3.98499652792759065e+01,-3.06150973937437207e+01,-2.58755086163148569e+01,-3.14726989822576257e+01,-2.71533947157861952e+01,-2.43076325180295960e+01,-1.32923575774507317e+01,1.99025800234394801e+01,2.61550032573695681e+01,1.64918190169414558e+01,7.19822521964774698e+00,1.40151827003104046e+00,7.97801336089768720e-02,-4.20575573130411371e+01,-4.61696541193919430e+01,-3.91629977812341750e+01,-3.38140841924427988e+01,-1.92668695237253189e+01,-3.21940892631215618e+01,-2.87290459139626293e+01,-2.38140407529911542e+01,-6.93452439537290743e+00,2.82192039042957177e+01,3.48470346281475329e+01,1.98610722559886490e+01,8.20956160260633716e+00,1.74376797561249264e+00,1.67334046137935594e-01,-4.25234560456919439e+01,-3.48015968829742945e+01,-2.79219283029018257e+01,-2.14333200143043605e+01,-1.95661563919265298e+01,-2.95619312061603310e+01,-2.36180387867945178e+01,-2.08814740636539966e+01,-1.67981985340423856e+00,3.66281041488649350e+01,3.71092969306272380e+01,2.09671808419775161e+01,8.82403272984230291e+00,1.71487906906142218e+00,1.67138328937619124e-01,-3.75288443947299371e+01,-6.64033694876520713e+01,-5.28505530987197432e+01,-4.30352421772203826e+01,-4.56954181999500193e+01,-4.79176002645200185e+01,-3.85865133205864197e+01,-2.90624032611579963e+01,-9.26311364387184710e+00,3.17674999601366181e+01,3.09864177809611085e+01,1.63588925197661972e+01,7.17760718377935536e+00,1.30840248746600585e+00,4.92535925474017200e-02,-9.24701877930461102e-01,-6.76938490598177083e+01,-7.68873705409116894e+01,-6.27760056248347595e+01,-5.50424574186107094e+01,-5.11093767692732044e+01,-3.17783279262316540e+01,-1.70233711087463107e+01,1.28359116149437513e+00,3.34971164167856656e+01,2.66995450137146833e+01,1.37774608731058219e+01,5.56439958108984190e+00,1.13837180127180937e+00,-8.60255405191815148e-02,0.00000000000000000e+00,-3.81723406041272506e+00,-2.02254053505435216e+01,-8.54066798182185138e+00,-4.75080181497445775e+00,4.22285242420860385e+00,1.75793812849380977e+01,3.12949847912508510e+01,3.94241192324963805e+01,4.38374301603722571e+01,2.57489273675227750e+01,1.25502041061677545e+01,6.04981505477591242e+00,1.21789394003335194e+00,1.57632536603246332e-01,0.00000000000000000e+00,0.00000000000000000e+00,1.10125601671078721e+00,1.27537301448756804e+01,1.73963415349642325e+01,2.56301885776390819e+01,3.39618678376223855e+01,3.48932696744598374e+01,3.42132755435591349e+01,2.93301233549357683e+01,1.53054903529368111e+01,6.89910785387078551e+00,3.34457407815511232e+00,9.53965677478968543e-01,2.38021703453127564e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.09770955823517119e-01,1.17757334146118691e+01,2.25848780299016170e+01,2.24220458549723816e+01,1.95634809305183843e+01,1.62257919785520563e+01,1.16981172705069483e+01,5.25241328691198373e+00,2.30271287495468213e+00,1.35064527737793760e+00,4.16902966087337679e-01,1.39414677295940842e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,7.58707781717996910e-01,1.83877892345126259e+00,1.61158032113208805e+00,1.29156809354158364e+00,8.66695978733593053e-01,4.73889257991413737e-01,2.31859558498989066e-01,1.36887851139102512e-01,5.02884134159097482e-02,1.84183756853221157e-02
-1.88236283791531056e+00,-1.65821875217143799e+00,-1.94375876108421197e+00,-1.01914726757057861e+00,-1.36017980877245437e+00,-1.49491497844304155e+00,-1.75371975367023536e+00,-1.50343035224639565e+00,-7.92120369747058350e-01,8.04794804206849901e-01,1.21212293572470164e+00,6.20608392768198680e-01,2.46918466398212660e-01,4.27422700507051403e-02,-1.02729331150844846e-03,-5.63721956315420325e+00,-6.47186472068344720e+00,-7.90946689753031684e+00,-6.07804741397817061e+00,-6.01878590988444451e+00,-6.96161049231494822e+00,-6.92617141374511824e+00,-6.41405486658441681e+00,-3.13387361516493490e+00,2.34960318810119606e+00,4.79810188076590194e+00,3.36767031254508353e+00,1.35860844093608790e+00,2.52962892431208508e-01,3.03290105680421342e-02,-1.43899332778007967e+01,-1.65982355179706680e+01,-1.64976293972731689e+01,-1.52880901433169889e+01,-1.34431057434500154e+01,-1.39875529223129238e+01,-1.38145867772909483e+01,-1.29915113337545982e+01,-7.84043602199961676e+00,7.48277495746473242e+00,1.16115128983425464e+01,7.42911043522238757e+00,3.22395300121619366e+00,6.11317550523009623e-01,7.75882811460157085e-02,-2.36392666948050518e+01,-3.27131531297274876e+01,-2.79639098331240952e+01,-2.52733404892599509e+01,-2.45001232319557225e+01,-2.55028946189513839e+01,-2.48285218061452042e+01,-2.14125482492777657e+01,-1.38082498859839724e+01,1.15533820410265111e+01,1.89054071766781107e+01,1.23317884279135619e+01,4.99788584752654330e+00,8.96220571298915414e-01,4.97125614707325664e-02,-2.66218075429793863e+01,-4.13033794565106191e+01,-4.08904781796321757e+01,-3.22158215630039848e+01,-2.76464684699998706e+01,-3.28186407741885660e+01,-2.89078655331021537e+01,-2.58846173347822024e+01,-1.49075889896357943e+01,1.72670673173066476e+01,2.40740444664765150e+01,1.53818566223663016e+01,6.68955688560795370e+00,1.27073212487582388e+00,5.11463620484314194e-02,-4.35601412298568320e+01,-4.75287907620775698e+01,-4.11761575149189838e+01,-3.62498188162718620e+01,-2.24330066250536078e+01,-3.45441294738399662e+01,-3.11813151555142518e+01,-2.62675494057430861e+01,-9.59488990616629245e+00,2.47438992302382879e+01,3.21199205792069264e+01,1.85079392114621548e+01,7.62913605530560979e+00,1.59307080321662475e+00,1.35852336024612608e-01,-4.40984206566314896e+01,-3.70232006253531765e+01,-3.05056036284706487e+01,-2.43241883365370839e+01,-2.24094492768727669e+01,-3.20174531934896081e+01,-2.60210510496427290e+01,-2.28776136530067049e+01,-4.25675274467057019e+00,3.31652372510171602e+01,3.47260532933628951e+01,1.97504844805106821e+01,8.35669008543074376e+00,1.60211382559891446e+00,1.45769480815867158e-01,-3.43371765702010237e+01,-6.08497715350106461e+01,-4.81673786641202284e+01,-3.87107202427610417e+01,-4.10428450316209563e+01,-4.32071563492445208e+01,-3.45710351631600616e+01,-2.56184668796920541e+01,-7.26039069955356453e+00,3.12926889216441211e+01,3.01562222519291296e+01,1.59382902975577458e+01,7.01006647358865020e+00,1.31962247961866908e+00,7.05764497838155536e-02,-8.76987387550446917e-01,-6.55066845326469576e+01,-7.48702828693356253e+01,-6.16152764899915368e+01,-5.43393031471237791e+01,-5.09508108769150851e+01,-3.31974367671076109e+01,-1.89819827890512229e+01,-1.44089149124466109e+00,2.99032107740695174e+01,2.45724871196906776e+01,1.28634748471653335e+01,5.21471394034744584e+00,1.08972377923971431e+00,-7.89372974617615075e-02,0.00000000000000000e+00,-3.74029817566841505e+00,-2.21793751568599653e+01,-1.19564296813538817e+01,-8.67789281142636781e+00,-4.97094308222029435e-01,1.20219199085957218e+01,2.50196018253077028e+01,3.36314112573170263e+01,3.90778356686067454e+01,2.32179356177368348e+01,1.14022029842082819e+01,5.51520555090983144e+00,1.10859718051329281e+00,1.29763754842564999e-01,0.00000000000000000e+00,0.00000000000000000e+00,6.23932233326740748e-01,9.45674277413480802e+00,1.27720843746649138e+01,2.05565389917068622e+01,2.85440982002637398e+01,2.94623355181322140e+01,2.93301233549357683e+01,2.63749717982799332e+01,1.38791523565146662e+01,6.24326274192253905e+00,3.03365043949233737e+00,8.62566333155827869e-01,2.06913669505312703e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,8.27068255688013232e-02,1.00100113815339444e+01,1.92476829338547439e+01,1.93585673869398605e+01,1.71120021568651488e+01,1.42351087466216377e+01,1.03755769229280936e+01,4.72723809193742728e+00,2.07463471400943611e+00,1.22626029112200730e+00,3.79392863454052709e-01,1.26957688643649924e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,6.65446466460025809e-01,1.59224899058292602e+00,1.40965410418536075e+00,1.14274409248509956e+00,7.66856643049596776e-01,4.18735348588946954e-01,2.07231438644142424e-01,1.23634778381745844e-01,4.61680703070611667e-02,1.74056389888217547e-02
-1.01803665540835353e+00,-8.84687341858510501e-01,-1.03877123561093776e+00,-5.45444776798100772e-01,-7.17146362317575448e-01,-7.87765484632616531e-01,-9.26588468385638686e-01,-7.89385620175427460e-01,-4.08867501005077183e-01,4.49876221510753904e-01,6.69962122811797567e-01,3.43024649637365342e-01,1.36747932644296716e-01,2.48486620142136273e-02,-6.38468928762443797e-04,-3.10711283064283617e+00,-3.51360053583355825e+00,-4.27534330101425741e+00,-3.29020073063749097e+00,-3.26158573161216792e+00,-3.74685225171324277e+00,-3.72865740565496440e+00,-3.44406027214684451e+00,-1.67643670741880002e+00,1.27605879394247501e+00,2.62044870886414083e+00,1.83688133644444629e+00,7.38874751053459788e-01,1.37189259831452720e-01,1.45367712703022567e-02,-8.05117918364505059e+00,-9.20693145730761131e+00,-9.13345347743494962e+00,-8.50495160647438375e+00,-7.53278832035506429e+00,-7.83928748276239418e+00,-7.74740274680134267e+00,-7.29198283747586640e+00,-4.51592495915253256e+00,3.83885791034825008e+00,6.20497090162201825e+00,3.99410070780487958e+00,1.72215370363969300e+00,3.25898209551077456e-01,3.89878807764883276e-02,-1.30000994325909414e+01,-1.78772029067655751e+01,-1.52666466783167944e+01,-1.38282947667968639e+01,-1.33831216531102228e+01,-1.39180072952978957e+01,-1.35739081521121712e+01,-1.16838841746007773e+01,-7.55138330484914810e+00,6.18227559086282330e+00,1.02457938560611108e+01,6.69585751523276240e+00,2.69615661023972297e+00,4.85994072008021860e-01,2.45505588423738479e-02,-1.46722690585562159e+01,-2.24835692631579995e+01,-2.22234235198498169e+01,-1.75462922188622485e+01,-1.50334664254408779e+01,-1.77956903261972492e+01,-1.56801888467730866e+01,-1.40173238595754572e+01,-8.03693341091238800e+00,9.31985256771337589e+00,1.31040873471280914e+01,8.37863281397294024e+00,3.62396926760570315e+00,6.92955525015461316e-01,2.68376983144008284e-02,-2.38346823219880442e+01,-2.59243637302958447e+01,-2.25138096028410004e+01,-1.97948189504396481e+01,-1.23659454156033579e+01,-1.88638261903732491e+01,-1.70233599278377064e+01,-1.43019332868197235e+01,-5.24105366793712601e+00,1.33448096721950922e+01,1.74430689293768566e+01,1.00597107483292323e+01,4.13769004026012599e+00,8.69636103561859608e-01,7.31704841763126945e-02,-2.40628923000053128e+01,-2.02611637326994583e+01,-1.67388606892973328e+01,-1.33125027276906813e+01,-1.22285845503476356e+01,-1.74233200720048274e+01,-1.40647184239852994e+01,-1.23482105637967710e+01,-2.26068281144276328e+00,1.80005011741862795e+01,1.89604107851358883e+01,1.07683569670669321e+01,4.55554533878460699e+00,8.87565916554294176e-01,8.33561562395256916e-02,-1.77717173622006470e+01,-3.16018667852043365e+01,-2.47739898500729048e+01,-1.96282645753893021e+01,-2.08151684489318640e+01,-2.19946037774823715e+01,-1.73617791779978390e+01,-1.26423280932207103e+01,-2.92294956218820268e+00,1.76177534327136947e+01,1.67885609264502804e+01,8.85066973807542290e+00,3.90244684270158526e+00,7.59403137840225617e-01,5.10174785139148254e-02,-4.56688863734369677e-01,-3.46062435682126903e+01,-3.95622688057784373e+01,-3.24206069682940097e+01,-2.85673082289703437e+01,-2.69582992749941965e+01,-1.76261652506109776e+01,-1.00588269546258555e+01,-6.84721158936202445e-01,1.61802464887376054e+01,1.34241139462921293e+01,7.05687064681385756e+00,2.88994688850090453e+00,6.23382426057545014e-01,-3.35989699785346138e-02,0.00000000000000000e+00,-1.96402871313964988e+00,-1.17658654537680718e+01,-6.33953452788027327e+00,-4.80972880820045656e+00,-5.41162597853729554e-01,6.12080007920676827e+00,1.29536331570418124e+01,1.75716386265928470e+01,2.08491738007904708e+01,1.25234437612757787e+01,6.14748613962746138e+00,2.99495753297586464e+00,6.17311404782528106e-01,7.36461382027347178e-02,0.00000000000000000e+00,0.00000000000000000e+00,3.03252052986296483e-01,4.89513010349668853e+00,6.42992258394188010e+00,1.05226745127065460e+01,1.47844967054464274e+01,1.53258873176964929e+01,1.53054903529368111e+01,1.38791523565146662e+01,7.50937415768141925e+00,3.37681265375222672e+00,1.64247715372201974e+00,4.74810599774317665e-01,1.13232534539507518e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,4.15769493548195299e-02,5.18972280253969753e+00,9.93149013419170679e+00,1.00398457555856986e+01,8.93219212160162712e+00,7.46215274268642137e+00,5.47224061180615617e+00,2.50379855858447531e+00,1.11746275780964632e+00,6.68931470758898361e-01,2.09582292260921677e-01,7.07288138485911849e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.45447631207770667e-01,8.22993158408772629e-01,7.34820868869644817e-01,5.99741253309532096e-01,4.02466560462978074e-01,2.20230108704693867e-01,1.10683502731733538e-01,6.69202769073016651e-02,2.57816234583220609e-02,1.00835392105562936e-02
-4.55692716952957988e-01,-3.89827167761065851e-01,-4.57592250375319753e-01,-2.34028459635816699e-01,-3.09302707620432271e-01,-3.39744504865341301e-01,-3.96839496019218363e-01,-3.36378811583617598e-01,-1.67977991919772834e-01,2.15012138085435289e-01,3.07897758909036867e-01,1.57720398312533094e-01,6.34559459019271299e-02,1.21472653855457125e-02,-8.27286131258597430e-06,-1.39765114588110495e+00,-1.57351082846675405e+00,-1.91090774270859454e+00,-1.45380201455893165e+00,-1.43549935890175551e+00,-1.63966164673779913e+00,-1.63099242539632594e+00,-1.50094940276912814e+00,-7.03519371103195068e-01,6.14250436366095331e-01,1.20888983308804931e+00,8.42231718495063286e-01,3.40665910282360540e-01,6.36812750490677176e-02,7.21417266037143855e-03,-3.67115437307278736e+00,-4.17055290502389209e+00,-4.11513138305081405e+00,-3.81657328304520238e+00,-3.36142185108184854e+00,-3.48618180213022599e+00,-3.45087529323073738e+00,-3.24921711316376127e+00,-1.98698655327726903e+00,1.78288234421914327e+00,2.84122159201864566e+00,1.82952344045697446e+00,7.90912594091965460e-01,1.50458969599170794e-01,1.90188017052545684e-02,-5.87454461213399881e+00,-8.04926535400131726e+00,-6.81605047567907274e+00,-6.13059422302186174e+00,-5.90248955692628030e+00,-6.13644241588766626e+00,-5.95804543311146251e+00,-5.10294770887100935e+00,-3.23144522939668866e+00,2.95174818915562920e+00,4.72302867537448989e+00,3.07954758620791491e+00,1.25285653795786622e+00,2.27284209065708370e-01,1.30442364613960818e-02,-6.60417310503292576e+00,-1.00760652004249653e+01,-9.90458353396371294e+00,-7.75168391769446963e+00,-6.55539049691195697e+00,-7.81126662231569746e+00,-6.80957944655341230e+00,-6.05819920166282166e+00,-3.38929194509155440e+00,4.41689064668248577e+00,6.06521658149702070e+00,3.86680125823266341e+00,1.68034032618592333e+00,3.25736593199901836e-01,1.59719710880783967e-02,-1.07439941649594406e+01,-1.16262639294249297e+01,-1.00277177377065776e+01,-8.75179932500652313e+00,-5.35936381298629883e+00,-8.24347951829412828e+00,-7.40795608420962637e+00,-6.15464330114003744e+00,-2.06876296097459633e+00,6.26504257441353118e+00,8.02493975660814662e+00,4.63447974624875147e+00,1.91899236402250373e+00,4.04782546143870547e-01,3.68307249695428718e-02,-1.08293418409362729e+01,-9.02241883763641717e+00,-7.37901506758410175e+00,-5.73347768641124134e+00,-5.22838284688102739e+00,-7.54029866822207051e+00,-5.94605805313078317e+00,-5.18731458670617407e+00,-6.90949298787359112e-01,8.41682086645766958e+00,8.75930068640802872e+00,4.96841218269501628e+00,2.11976383278760450e+00,4.16604281623820516e-01,4.24844109276623569e-02,-7.70169036840214982e+00,-1.37176232983618807e+01,-1.06091556878786584e+01,-8.18884824537360601e+00,-8.67716501879169577e+00,-9.21601143867614780e+00,-7.11544946270563639e+00,-5.01017094761252491e+00,-7.34909269884250205e-01,8.38878503220061411e+00,7.82236290590958916e+00,4.13928562541424050e+00,1.83293442204369494e+00,3.65226534980041040e-01,3.15088727303723878e-02,-1.95319749321997027e-01,-1.49968157835906037e+01,-1.70516570849745435e+01,-1.38036917836216748e+01,-1.20963205442495187e+01,-1.14889456402390806e+01,-7.39662409659191944e+00,-4.07762569259111629e+00,2.02481255126685175e-02,7.53959370420430286e+00,6.18170534523286808e+00,3.27302019047632164e+00,1.35571517855777057e+00,3.01242873705216685e-01,-7.49136121596127511e-03,0.00000000000000000e+00,-8.38262740776135495e-01,-4.76294758179474798e+00,-2.22043959999479723e+00,-1.67198610811923132e+00,1.54819019287653098e-01,3.09377228260351700e+00,6.06742033682933446e+00,8.04958966881040361e+00,9.46932763168786273e+00,5.72527621394021669e+00,2.83560324106340778e+00,1.38001739920073407e+00,2.93646924805951781e-01,3.97528759784049959e-02,0.00000000000000000e+00,0.00000000000000000e+00,1.74073156117717398e-01,2.42449637618565639e+00,3.07550814982980514e+00,4.84831226326095965e+00,6.71010221529966344e+00,6.91253664539551149e+00,6.89910785387078551e+00,6.24326274192253905e+00,3.37681265375222672e+00,1.56934348947078051e+00,7.66671436010844642e-01,2.23428891248412198e-01,5.55652430604728562e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.93755975496165168e-02,2.35078479493294079e+00,4.44716242520794669e+00,4.49213724087066257e+00,3.99651538021125896e+00,3.34500376355373241e+00,2.46567516929987640e+00,1.12572022232066860e+00,5.05850978940288409e-01,3.11109734586166919e-01,9.96326912078974031e-02,3.45521259695403676e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.53950876970160799e-01,3.66817127956068301e-01,3.29615950905328525e-01,2.69810602951521761e-01,1.81153141192787109e-01,9.98384348181057257e-02,5.06741243675121675e-02,3.08414572017074659e-02,1.23314670067326531e-02,5.06893064736221866e-03
-2.18525599969446843e-01,-1.81852529425095388e-01,-2.12122998900847570e-01,-1.02284574697843203e-01,-1.38582460110233230e-01,-1.49795827362016437e-01,-1.78574562761468963e-01,-1.47347333558085131e-01,-6.52203263719047660e-02,1.18247387056469727e-01,1.58838895032400562e-01,8.01698901374606893e-02,3.18892529149805218e-02,6.56147321209665877e-03,2.98372582038140051e-04,-6.65935186360209652e-01,-7.42531947762450018e-01,-8.97968021423163787e-01,-6.71331230453893535e-01,-6.57800708537847223e-01,-7.55285124914383266e-01,-7.45942109986317714e-01,-6.82845531139271933e-01,-2.99859168806202059e-01,3.35136709056900295e-01,6.13213470237110259e-01,4.22873722362384741e-01,1.71383567307323292e-01,3.29515649254769546e-02,4.10408897295728211e-03,-1.79356576625396458e+00,-2.02811496297866301e+00,-1.99129266381759829e+00,-1.82679133720928633e+00,-1.59915027601753756e+00,-1.67219876292932157e+00,-1.64376961288289181e+00,-1.54343497283545528e+00,-9.26957445102804090e-01,9.06300562994009629e-01,1.40778464969257877e+00,9.02461914583040148e-01,3.93141496362895249e-01,7.59856948909164442e-02,9.44818950753401748e-03,-2.81832217734292456e+00,-3.84449740546888608e+00,-3.24228580874507655e+00,-2.89255706828234072e+00,-2.75593005330466934e+00,-2.84124140216510535e+00,-2.78259733853017721e+00,-2.34784936954108137e+00,-1.44649910847914831e+00,1.55863982226295295e+00,2.38721685533752037e+00,1.53392244107098574e+00,6.27467170488938963e-01,1.16882423848363795e-01,7.67832626924359191e-03,-3.17530395145131639e+00,-4.80901861800929620e+00,-4.68287463769931289e+00,-3.60763120263624737e+00,-3.00990597155219231e+00,-3.61377530492051324e+00,-3.08706405707784670e+00,-2.72308751038184038e+00,-1.42492549394107471e+00,2.31763338413235953e+00,3.06758224382120792e+00,1.94429924553779609e+00,8.44688151679705457e-01,1.66484111370878873e-01,9.47138174975920184e-03,-5.12817188976886840e+00,-5.55377739616568888e+00,-4.73462437582213713e+00,-4.05408371931168343e+00,-2.38084794801318589e+00,-3.80539255436386537e+00,-3.37478449471376463e+00,-2.74186452692945881e+00,-7.75030739089670684e-01,3.24043682050906856e+00,4.03945776731001782e+00,2.31681641634653435e+00,9.63449357731646860e-01,2.06910652942458667e-01,2.04109141341182847e-02,-5.08486591340468941e+00,-4.21453455632821061e+00,-3.40735149546352645e+00,-2.53049917410328495e+00,-2.27022348467954727e+00,-3.40790779914470621e+00,-2.57357233364717919e+00,-2.23358871493971867e+00,-4.39863418670871989e-02,4.32750678008463030e+00,4.41991200050077104e+00,2.49437543599730516e+00,1.06553511603676498e+00,2.16154629692921929e-01,2.56898320115710489e-02,-3.34182508936015132e+00,-6.03148699464782645e+00,-4.51774296183490964e+00,-3.31135346640174788e+00,-3.50189219259110995e+00,-3.76691978937184979e+00,-2.74084772082740358e+00,-1.76033083903798593e+00,2.38650464171028948e-01,4.50095058394977698e+00,4.04852495709803950e+00,2.12917537267785173e+00,9.52532103997189239e-01,1.97872011776405732e-01,2.13376301928725094e-02,-8.15093961882919493e-02,-6.56503274365493450e+00,-7.42151699011426214e+00,-5.82512045809090839e+00,-5.05581238993774118e+00,-4.89055099273695948e+00,-3.02366006631513606e+00,-1.50858291140976353e+00,3.69176269034994398e-01,3.89252357031210616e+00,3.15406569503220613e+00,1.66936192957855933e+00,7.08514414052859420e-01,1.65033460905963159e-01,2.83924514341402177e-03,0.00000000000000000e+00,-3.48801446667408421e-01,-1.72594799261182841e+00,-4.23311047991779321e-01,-3.05321629293528740e-01,4.99049837188654533e-01,1.82224742398806017e+00,3.13752661182626191e+00,4.04951469720011747e+00,4.67558146835585386e+00,2.82348988573698323e+00,1.42881292149167716e+00,7.04743842135727272e-01,1.56880239940619004e-01,2.45359861253820685e-02,0.00000000000000000e+00,0.00000000000000000e+00,1.24712378956785899e-01,1.41933630030781210e+00,1.67752334609742193e+00,2.45981961577771191e+00,3.29024195314282775e+00,3.34061070424474504e+00,3.34457407815511232e+00,3.03365043949233737e+00,1.64247715372201974e+00,7.66671436010844642e-01,3.97231031737166562e-01,1.19326564812334349e-01,3.05538818997200812e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.00268602843607505e-02,1.15043735879140918e+00,2.11451139901800733e+00,2.13536847275645059e+00,1.89673919962791171e+00,1.58958913020034420e+00,1.18748185865550693e+00,5.44889900283108908e-01,2.47170395885805555e-01,1.56670281839455111e-01,5.33279439222454216e-02,1.91502250871054408e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,7.21692144958240300e-02,1.71986747391848466e-01,1.56298301835743031e-01,1.29005792724399188e-01,8.67234607345138825e-02,4.83141372607114733e-02,2.54428797098826646e-02,1.58153840022509790e-02,6.72267585512999373e-03,2.98690076141810198e-03
-5.48192681803769399e-02,-4.25883984840470242e-02,-4.84269636087513652e-02,-1.90652884883837984e-02,-2.87590265078062936e-02,-2.93735191149612461e-02,-3.61843843231960116e-02,-2.78769826729393655e-02,-6.46481892628868703e-03,4.10219492368537747e-02,4.82539221751768846e-02,2.45378795021661822e-02,9.71373358881334054e-03,2.29865450179114923e-03,3.48286146595578998e-04,-1.66593654068487973e-01,-1.84113681320658557e-01,-2.19353494696493817e-01,-1.51325513525307792e-01,-1.44565734629381243e-01,-1.68784240638721328e-01,-1.63591827974573056e-01,-1.45700744826418510e-01,-4.67804164215067861e-02,1.19271770287263795e-01,1.86179894953702546e-01,1.26358414785338463e-01,5.15910223708543544e-02,1.06468597828739617e-02,1.75914358912698907e-03,-4.77600944248541881e-01,-5.30227571147125043e-01,-5.13705267976342417e-01,-4.54254616805694234e-01,-3.83610526474803926e-01,-4.01768802214594933e-01,-3.91858309194919319e-01,-3.65184966208406792e-01,-1.98028534519491484e-01,2.89305087019706586e-01,4.14812562692281395e-01,2.63998626829067051e-01,1.15941051514251811e-01,2.38042243102329562e-02,3.41855660999168618e-03,-7.29487236411646922e-01,-9.83763561248087171e-01,-8.06017267539261062e-01,-6.86411671985705296e-01,-6.37202716947201320e-01,-6.48980575791935133e-01,-6.25330302344100586e-01,-5.02506006345625700e-01,-2.67117587799165501e-01,5.26545557196802738e-01,7.23004965695539736e-01,4.56245776316918039e-01,1.91075640878185238e-01,3.77699199077462383e-02,3.65618237303875658e-03,-8.04738609991800802e-01,-1.22713576227606391e+00,-1.14548089822015653e+00,-8.18526560387757174e-01,-6.41157943376533090e-01,-8.12274277647909049e-01,-6.34471007884573224e-01,-5.46967017989843263e-01,-2.21120308249184355e-01,7.69076907554164135e-01,9.38413956974995522e-01,5.85518412475195316e-01,2.55107302977232608e-01,5.35391894395245982e-02,4.93396745738593125e-03,-1.30439708119611097e+00,-1.39879595897796372e+00,-1.12850355060158081e+00,-9.16593994275976320e-01,-4.42595284746404471e-01,-8.20999322018543420e-01,-6.90829613137208032e-01,-5.24821963723818397e-01,-2.14242095699769160e-02,1.03790303400017803e+00,1.21797265911155139e+00,6.91719902589563618e-01,2.90664238186581547e-01,6.54400786650629479e-02,8.35572012575699560e-03,-1.24966711125792318e+00,-9.87827938352018764e-01,-7.52681848531549069e-01,-4.38320893042847437e-01,-3.58968224049288409e-01,-6.54900461098241293e-01,-4.13368766404248855e-01,-3.43845100365457235e-01,2.28017149124693119e-01,1.36315466345123926e+00,1.33149922378795216e+00,7.48590067573172591e-01,3.22086040736466184e-01,7.04949395486831193e-02,1.11828932109383286e-02,-6.48729960028800456e-01,-1.23761702004382568e+00,-8.06382137763969165e-01,-4.43264782504379118e-01,-4.70073826700443842e-01,-5.40218085137743054e-01,-2.60571937623954919e-01,-3.82740983438537852e-02,4.42361382467458431e-01,1.49604932686089764e+00,1.26272948584325828e+00,6.65032957241020628e-01,3.01724494970146251e-01,6.83048999043815996e-02,1.09187867484748999e-02,-1.26833233456850984e-02,-1.24172746941706347e+00,-1.33369977759912750e+00,-8.86309440781292701e-01,-7.15786133441677297e-01,-7.76974299279530545e-01,-3.64081120940230929e-01,-4.58459929136452241e-02,3.72415340568912512e-01,1.23919608350792632e+00,9.70575678445359413e-01,5.22869887100554265e-01,2.33358954057037160e-01,5.95535385542108678e-02,6.05515306274742246e-03,0.00000000000000000e+00,-4.92858388758693547e-02,4.89878555659206613e-02,4.80915506845966345e-01,3.92943702578061715e-01,5.45646829666053823e-01,8.22736901766563222e-01,1.06902468127823025e+00,1.25303887909836953e+00,1.37456850513599371e+00,8.26868786990194282e-01,4.26520459958572684e-01,2.20336795624871268e-01,5.73987371621961992e-02,1.15821029686525336e-02,0.00000000000000000e+00,0.00000000000000000e+00,7.51351261319123248e-02,6.33763306328581466e-01,6.85659695359583710e-01,8.37789060197450253e-01,1.00322734760766474e+00,9.68413827491584889e-01,9.53965677478968543e-01,8.62566333155827869e-01,4.74810599774317665e-01,2.23428891248412198e-01,1.19326564812334349e-01,4.38106050961876714e-02,1.23990898620869056e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.94586027944691074e-03,3.51270316503128455e-01,5.95440570093528687e-01,5.94480959925452135e-01,5.22672166440178443e-01,4.37541795628307750e-01,3.34703512799111536e-01,1.55841699808051015e-01,7.32030176833011192e-02,4.86493016868339637e-02,1.89152853303710990e-02,7.68658672254366338e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.91606235114058290e-02,4.62821295563014129e-02,4.31411127360529362e-02,3.61011405244972550e-02,2.43527174382494015e-02,1.40563863143153452e-02,7.90291078170869687e-03,5.09367919848535342e-03,2.46432941582584893e-03,1.26090917504644213e-03
-7.78073993617914642e-03,-5.74761513520007355e-03,-6.45418580455290377e-03,7.95354063669097570e-05,-2.24198705746672710e-03,-1.37089772200584448e-03,-2.00481414603146876e-03,-1.34700192433060990e-03,2.72550340193228628e-03,1.20001829147288117e-02,1.12862256672253240e-02,5.73764658292939215e-03,2.47218978655945436e-03,6.30981010704910559e-04,2.24341488637471088e-04,-2.46319222478394301e-02,-2.93442530270001355e-02,-3.45900312264585674e-02,-1.66617480037420211e-02,-1.36501529033014844e-02,-1.77633940637319243e-02,-1.67938201596155440e-02,-1.38906919229918394e-02,5.13796343260300263e-03,3.72171133853733335e-02,4.49798818475568574e-02,2.92725269160076587e-02,1.24385987334689214e-02,2.80795486657724061e-03,7.78676494565981440e-04,-8.23775749330645929e-02,-8.91665022628702203e-02,-8.73216244745159825e-02,-6.70261460847509649e-02,-4.57487974944003825e-02,-4.88268570624741591e-02,-4.67815371994174251e-02,-4.15028296058001719e-02,-7.40166366135860520e-03,8.70749675332843226e-02,1.01444207873983810e-01,6.26837584070060183e-02,2.85143133961083817e-02,6.42434536830908433e-03,1.34562428877595380e-03,-1.23424208439238847e-01,-1.75115482449567844e-01,-1.31157832712635619e-01,-9.25677452817855462e-02,-7.65678361780719186e-02,-8.68183528505898638e-02,-6.77102672086160318e-02,-4.36913508428557057e-02,2.27431730688009738e-03,1.53675989336949315e-01,1.75930883560557666e-01,1.07261922015125064e-01,4.81198738106893495e-02,1.00550646773751584e-02,1.76902577302986432e-03,-1.28387044508882081e-01,-2.20410416604581966e-01,-1.87437638528734685e-01,-9.14236012620733146e-02,-4.74144500410805456e-02,-9.92516715015883816e-02,-4.70848990658992855e-02,-3.71575057346586399e-02,2.25300934464572299e-02,2.16715452434991296e-01,2.29693772348468744e-01,1.39928503115272246e-01,6.32014758742051458e-02,1.43376844398717274e-02,2.38330009189720825e-03,-2.22584913389688110e-01,-2.33220109770227307e-01,-1.56434044245379933e-01,-1.09171894787775892e-01,-4.22191897744802255e-03,-8.14945911262790063e-02,-4.30273529276764821e-02,-1.74712154884135856e-02,7.28346086701686379e-02,2.80827523860741002e-01,2.94953625681595222e-01,1.62176922235315213e-01,7.01723262019919442e-02,1.65048141317679850e-02,3.59177865302270829e-03,-2.00468627752529660e-01,-1.34822493564819956e-01,-7.63402047291203145e-02,2.02159396287782504e-02,3.81776511125438839e-02,-1.39928392078086869e-02,3.21499661629645883e-02,3.36053459820057007e-02,1.39553346272171391e-01,3.58867640619657036e-01,3.16769597085763632e-01,1.79593748836641115e-01,8.01909851055685186e-02,1.83157505609720002e-02,4.32773617378687508e-03,-5.48866662342126777e-02,-1.40156632521094004e-01,-4.21668998572739886e-02,4.85899771175518566e-02,4.83572030339672124e-02,3.37944746438201341e-02,9.07321556162809656e-02,1.19175582272513125e-01,2.00410715617628105e-01,3.90787851270312625e-01,3.03505999912793256e-01,1.61461743931221174e-01,7.54190176734268747e-02,1.81482334486314754e-02,4.34741156081852077e-03,1.51866339625629683e-03,-3.17827212282605701e-02,1.81518173286066981e-02,1.06438830662857323e-01,1.22008510252801641e-01,7.24788080116573058e-02,1.21697605777237414e-01,1.43470276101551997e-01,1.93281669658562000e-01,3.31794601686650870e-01,2.36603898046890943e-01,1.31320652499779977e-01,6.17518426884573340e-02,1.72395990032310868e-02,3.80541069172644734e-03,0.00000000000000000e+00,9.76701777341968010e-03,2.53799745927372811e-01,3.85430526193523360e-01,3.18426727598960013e-01,3.22642108193810118e-01,3.45678948790356599e-01,3.51055887440740677e-01,3.52271734983036433e-01,3.43964948256591796e-01,1.98057386026191412e-01,1.05936161174878266e-01,5.61867534442679895e-02,1.71435642177887905e-02,5.89116647473182653e-03,0.00000000000000000e+00,0.00000000000000000e+00,3.77380266807891759e-02,2.61425929130705947e-01,2.74826591356410410e-01,2.83392546638269460e-01,2.92310497699177552e-01,2.58060306953115270e-01,2.38021703453127564e-01,2.06913669505312703e-01,1.13232534539507518e-01,5.55652430604728562e-02,3.05538818997200812e-02,1.23990898620869056e-02,6.01538587511049258e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.52407110008708586e-03,1.00940073460268481e-01,1.56066390625529461e-01,1.49813236575049968e-01,1.27918788488824153e-01,1.04566879590386977e-01,8.02708537914102460e-02,3.78911738531180001e-02,1.86233908197193133e-02,1.30333164290088680e-02,5.55183782146181568e-03,2.99756024780391869e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,4.46687913750736226e-03,1.11510496533318623e-02,1.07951811523842676e-02,9.00033520498738117e-03,6.10329368644007934e-03,3.72002690190506016e-03,2.16623953486213584e-03,1.43466786352738191e-03,7.69320574636725234e-04,4.56578368540661820e-04
0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00
0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00
0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00
1.51205202771284016e-04,-1.21056895340658412e-03,-1.68882199364914199e-04,1.06647986738359806e-03,-8.78797355262066248e-04,-4.78829989970491602e-04,-4.05980950655521384e-04,-6.08282389159279916e-04,5.28148552159341347e-04,3.12197909295897124e-03,2.42877730552253654e-03,1.28892883473127103e-03,4.49663925899086074e-04,7.49750460007069799e-05,9.87724453019666964e-05,7.47439386436659411e-03,4.07730874573755350e-04,-1.13487197367199066e-03,4.34060133121820079e-03,4.90191506868843229e-03,1.09117745508375110e-03,2.65139618354672067e-03,3.10704711660254309e-03,6.28719959112324523e-03,1.46113546961596213e-02,1.32502375750255773e-02,8.59865048271842534e-03,3.76297964140349852e-03,1.07764742277870022e-03,4.72516358913568164e-04,2.05317589686238727e-02,1.59264221798734451e-02,1.36816073870833742e-02,2.49162990216077081e-02,3.32623434367522591e-02,3.43950864296031292e-02,3.51780849903815460e-02,3.24102708772561338e-02,4.12997050362666485e-02,5.28424662821188676e-02,4.07530104805081880e-02,2.29791367401853512e-02,1.09153269293957664e-02,2.82148897871745304e-03,7.53835373792582073e-04,1.56425746881567254e-02,4.99503104394602090e-03,8.47062346085955022e-03,2.26124876267809367e-02,2.24208842286370974e-02,2.41204527233454188e-02,3.01753570331399455e-02,3.39665008828590603e-02,3.71984313200518224e-02,6.40263026243957645e-02,5.77977719239476453e-02,3.26172451201838728e-02,1.60249999660070953e-02,3.83526965298536769e-03,8.04778331300897874e-04,2.67781584845621541e-02,-6.07403391385390613e-03,4.05951124087323024e-03,3.04606688876360686e-02,3.60370926972828354e-02,2.40421082941572502e-02,3.83764377679324045e-02,3.75173238739652387e-02,3.54519755086636010e-02,7.78267978500541552e-02,7.06668514873293047e-02,4.04414872169422332e-02,1.83643256778287904e-02,4.52857989506037610e-03,1.00473869298805824e-03,1.81439764107345150e-02,7.29924019511192426e-03,3.26982919692137969e-02,4.72225965001903253e-02,7.41467840959806612e-02,5.23365927140805459e-02,5.70753584758240118e-02,5.22950358332824397e-02,5.87248837988694483e-02,9.80978973893192885e-02,8.92037725410361054e-02,4.75754576462215500e-02,2.06671291796069780e-02,5.01374185516257048e-03,1.14390657579479800e-03,3.64452809340810591e-02,4.82565093036287293e-02,5.73066661814613798e-02,8.70316788915512229e-02,7.85515090769238061e-02,6.87523786912612872e-02,6.19618324980932833e-02,5.53999083561988945e-02,7.53649184144308676e-02,1.10900130042265663e-01,8.44686245899971128e-02,4.76867091791083816e-02,1.96814452491059153e-02,4.63562470174586072e-03,9.94616926461334332e-04,-1.80690169213564567e-02,-6.24740008253328247e-02,-3.62415808407214463e-02,-2.32016239342205839e-02,-3.25600251424729703e-02,-3.89044035336467073e-02,-2.06841521912673083e-02,-1.61521301299105101e-02,1.21264036458957961e-02,6.79732615147121272e-02,5.64464528597092077e-02,3.09230954894558104e-02,1.41552515894118307e-02,2.42962936707272941e-03,3.24341589913982589e-04,9.11248466777320599e-04,4.72167771487504648e-02,6.95681948505181280e-02,8.78893371667229251e-02,8.61439787734076534e-02,6.66255831984086527e-02,8.24950472406893870e-02,7.97313024709958990e-02,8.56526655119284192e-02,1.08630866766149442e-01,6.85835125990575944e-02,3.59174326021669613e-02,1.64978965636983395e-02,3.63768187004250834e-03,5.61450086327753661e-04,0.00000000000000000e+00,1.16821083449093043e-02,1.60647643569336085e-01,2.04044571426771043e-01,1.79078833585535974e-01,1.80233954406844116e-01,1.78694161690613668e-01,1.70878508872812834e-01,1.56171897194044895e-01,1.30430160074977597e-01,6.92388356949402012e-02,3.44338392982808592e-02,1.79937832807473622e-02,4.97650102349003580e-03,1.40495019735566921e-03,0.00000000000000000e+00,0.00000000000000000e+00,2.59218262920922655e-02,1.55936908994095375e-01,1.61990556831558746e-01,1.58284497012232045e-01,1.54170161121645055e-01,1.31005552982834561e-01,1.09770955823517119e-01,8.27068255688013232e-02,4.15769493548195299e-02,1.93755975496165168e-02,1.00268602843607505e-02,3.94586027944691074e-03,1.52407110008708586e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.46528872943619760e-03,8.32880074010149130e-02,8.87056285084122653e-02,7.90929300232277727e-02,6.50116008661769385e-02,5.03770582348178203e-02,3.44298195863433493e-02,1.53747076889001535e-02,7.03842270291833629e-03,4.41583900761879575e-03,1.74231699938691030e-03,8.16443845892406823e-04,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.69744862896879965e-03,6.48931403004888736e-03,5.22632770853065712e-03,4.07810819853905715e-03,2.78420173468349680e-03,1.64035274335256860e-03,8.49960637042375422e-04,5.15974040988597489e-04,2.37466181129867106e-04,1.23074111575111950e-04
-5.27178565046908965e-01,-5.27528695947141801e-01,-6.19642783420450982e-01,-2.68000081770985554e-01,-4.44234639538656051e-01,-4.75451222530123285e-01,-5.59445004864656870e-01,-5.00015521172541444e-01,-2.59381939236682846e-01,2.83115734894412274e-01,3.93909684369488033e-01,2.05768425506910990e-01,7.99624215381160575e-02,1.31141494773904382e-02,2.58416331769025344e-03,-1.30690621245484917e+00,-1.89091173811666446e+00,-2.36412095139478273e+00,-1.70058693434696528e+00,-1.65313264527066450e+00,-2.06420380534615555e+00,-2.03778179954477512e+00,-1.95518472626851847e+00,-8.88161345632906718e-01,9.55695295149833091e-01,1.66856170958109096e+00,1.17399842521482456e+00,4.81261721362973960e-01,1.00574495007252976e-01,2.37969343268873423e-02,-3.21825746728265782e+00,-4.19439635235388142e+00,-4.28146478847736756e+00,-3.69446906570599287e+00,-2.89653684310821946e+00,-3.05457639560048788e+00,-3.00020935503061770e+00,-2.80230128695346226e+00,-1.09055280649941877e+00,3.63226040185422816e+00,4.45671232770867576e+00,2.74484271700403237e+00,1.21843311390675879e+00,2.49379386125808455e-01,4.45557193042030800e-02,-6.11441334136953429e+00,-9.38917020459227736e+00,-7.99065643453388930e+00,-6.87245014763377249e+00,-6.70149737255707567e+00,-6.94931792393694980e+00,-6.75599355816740932e+00,-5.86536377012088028e+00,-3.56370576162976027e+00,4.66835903883449355e+00,6.74929824055734517e+00,4.32179070168077040e+00,1.83641679081075471e+00,3.40433434851081962e-01,3.80372403508166743e-02,-6.72631897713790128e+00,-1.21640804737638266e+01,-1.19619059154447935e+01,-8.91360570872061686e+00,-7.36321012272454123e+00,-9.40631865308400883e+00,-7.99277680091626141e+00,-7.44688254438965824e+00,-4.15791377797104911e+00,6.52420786709882528e+00,8.37708835047388867e+00,5.27418007114067233e+00,2.34580422403518307e+00,4.65245111489660024e-01,3.29533050475210379e-02,-1.16645072992958472e+01,-1.32341884729052346e+01,-1.11410371236288146e+01,-9.58205026170591267e+00,-4.82818853106622292e+00,-9.13889409396129615e+00,-8.26630306207898791e+00,-7.19400412420502278e+00,-2.03123475992050428e+00,9.10726315813155551e+00,1.11871029253056076e+01,6.36120359378872013e+00,2.65361144472327215e+00,5.70948141483084370e-01,6.25087033738614545e-02,-1.13591021207003759e+01,-9.42440442689963476e+00,-7.67451245937954418e+00,-5.19916981053837723e+00,-4.84904850973453083e+00,-8.25260787271444407e+00,-6.71879781527229536e+00,-6.26483467518124559e+00,-3.10261314238072905e-01,1.16768624373398620e+01,1.17409941145396193e+01,6.65201147351111288e+00,2.81047538811125897e+00,5.34792553547277949e-01,5.93171323736610343e-02,-1.11159077003518441e+01,-2.07761625089164852e+01,-1.67362752681118536e+01,-1.38893964355147546e+01,-1.49439027439122576e+01,-1.57911268268895970e+01,-1.30346504745425467e+01,-1.03644187422629965e+01,-4.06525572937109381e+00,9.32876839516498713e+00,9.34766607223024870e+00,5.02307819103821362e+00,2.19611894454426970e+00,3.77392256252778224e-01,7.13230427898969323e-03,-2.27010215014562033e-01,-1.77700689560594220e+01,-2.01052819764396880e+01,-1.59650726466340291e+01,-1.41456500256828299e+01,-1.36911912157394902e+01,-8.15350389720548208e+00,-4.17679394590727604e+00,1.17137253784543383e+00,1.10160657584575503e+01,8.56799573598439146e+00,4.50659112536145834e+00,1.83692645476277927e+00,3.68700848904051193e-01,-2.16706504473829220e-02,0.00000000000000000e+00,-7.77197268433158950e-01,-1.49008798307036150e+00,2.45531204191188612e+00,2.84647708702311286e+00,5.16844545409890799e+00,8.67447192463891170e+00,1.21056215255880577e+01,1.41054708613946893e+01,1.48861068886671966e+01,8.54284108864549907e+00,4.21691011197382970e+00,2.05795627949862947e+00,4.37541392822621555e-01,7.36523962805646637e-02,0.00000000000000000e+00,0.00000000000000000e+00,9.44498251828066904e-01,7.51502070366887498e+00,9.00952368885946520e+00,1.09291323905448827e+01,1.30758228572095625e+01,1.26062132760105357e+01,1.17757334146118691e+01,1.00100113815339444e+01,5.18972280253969753e+00,2.35078479493294079e+00,1.15043735879140918e+00,3.51270316503128455e-01,1.00940073460268481e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,8.32880074010149130e-02,5.88469938603629572e+00,9.04991981884121444e+00,8.24842461179277286e+00,7.03336239969305854e+00,5.72625351001427951e+00,4.06107742083050205e+00,1.82696799400493082e+00,8.05812792089206420e-01,4.77975926482697211e-01,1.57172596408468868e-01,5.74256788235174218e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.00563862492278566e-01,6.93372586003462299e-01,5.90008679475824804e-01,4.68450626057461794e-01,3.12936384697850623e-01,1.72143471281765409e-01,8.45881043110396635e-02,5.05227851974434650e-02,1.99390147983825386e-02,7.99647529872473013e-03
-1.15766332535925387e+00,-1.13111997374820938e+00,-1.35400225561134335e+00,-6.90298235433965734e-01,-1.00840029699868716e+00,-1.11242449034755597e+00,-1.30040419016335118e+00,-1.16493995325206257e+00,-6.84232992280167540e-01,4.09855036482838997e-01,7.07921889741989219e-01,3.64279283362035300e-01,1.38770208540666962e-01,2.10529957232446080e-02,1.23563378412864318e-03,-2.96059141383422109e+00,-4.05943894042176545e+00,-5.08072986720575948e+00,-3.88666851174921035e+00,-3.88334273587953138e+00,-4.69538783541562577e+00,-4.68042512938004318e+00,-4.45993305203433632e+00,-2.34610298605823386e+00,1.34353198658431516e+00,2.95538699484922018e+00,2.14575774882909709e+00,8.80546254135058382e-01,1.71610349502006182e-01,3.40899458033101163e-02,-7.08419367467291217e+00,-9.05943170993918123e+00,-9.25674225329105482e+00,-8.37470072561788292e+00,-6.90743818850751357e+00,-7.32538789491571674e+00,-7.23244406661425199e+00,-6.83108776155505293e+00,-3.56351268897936757e+00,5.99568808480030402e+00,8.05799136000605820e+00,5.03427609167136847e+00,2.23217736989804072e+00,4.37634379997245804e-01,7.15421050332547964e-02,-1.30791740063998247e+01,-1.98097189842777688e+01,-1.71828216511716931e+01,-1.53949449681927213e+01,-1.51532001841147839e+01,-1.59164505425499847e+01,-1.57267806958802669e+01,-1.37024636629915211e+01,-9.00479259797514509e+00,7.43017284333149952e+00,1.21393820510974901e+01,7.89978543164601810e+00,3.26829932591984296e+00,5.87336078993392352e-01,5.32446735991350603e-02,-1.50339119857673644e+01,-2.54601955637282913e+01,-2.57706948480811349e+01,-2.02168212886067415e+01,-1.72581942131939421e+01,-2.12251652637617987e+01,-1.89403056225562203e+01,-1.75322350895847308e+01,-1.07165266749958921e+01,1.03895083719810923e+01,1.49367631096188536e+01,9.57855017790008390e+00,4.20960973673201000e+00,8.00158260604033167e-01,3.17540056056067402e-02,-2.51139582471094087e+01,-2.84461705686610813e+01,-2.48437422830165779e+01,-2.17124207607752027e+01,-1.28669831302540345e+01,-2.14755098277040410e+01,-1.98308484278793458e+01,-1.71679034280070297e+01,-6.63592005815590102e+00,1.54991178951592747e+01,2.02809090089228761e+01,1.16627276764205376e+01,4.78236327046578857e+00,1.00507166088580124e+00,8.74648800614164501e-02,-2.53926877922737191e+01,-2.18197076353928132e+01,-1.83196993847767757e+01,-1.45721800038894305e+01,-1.35355455566826421e+01,-2.01208611851074828e+01,-1.73487810675357004e+01,-1.61880512901146041e+01,-4.18177152484988301e+00,2.00596203146649863e+01,2.12450468596577444e+01,1.21319983186729861e+01,5.04170029830716881e+00,9.18368709807030337e-01,6.78359247108918650e-02,-2.63536464578439471e+01,-4.74766305809036808e+01,-3.94400731154936466e+01,-3.42188417141984971e+01,-3.64635575160391738e+01,-3.81715254750985409e+01,-3.25964376450410569e+01,-2.68271290633082167e+01,-1.36772199423987271e+01,1.42120810248987279e+01,1.61660822285024501e+01,8.73645809836130915e+00,3.74878609016710662e+00,5.73808398640006767e-01,-4.02191429125209818e-02,-6.05210350811216435e-01,-4.31673853379499448e+01,-4.94340790816026825e+01,-4.14737789457385517e+01,-3.71560877985145694e+01,-3.47202978931738926e+01,-2.25974119663801325e+01,-1.35575994891996867e+01,-1.79378267078305775e+00,1.89944571115998322e+01,1.53780645268395357e+01,8.00210675016406192e+00,3.11741250134227066e+00,5.63807883436114987e-01,-1.01927190945647547e-01,0.00000000000000000e+00,-2.38770369188077458e+00,-1.09371376878881055e+01,-3.83991403003030252e+00,-1.42527572718765749e+00,4.24520027812878364e+00,1.23686535575731611e+01,2.06090205152871064e+01,2.54196240595039420e+01,2.78578075480590641e+01,1.61040922121210315e+01,7.81904750407123039e+00,3.72949656254241591e+00,7.17548485645666201e-01,8.75573526014147840e-02,0.00000000000000000e+00,0.00000000000000000e+00,1.00678361898810809e+00,1.01901920377588517e+01,1.41384591743955568e+01,1.90988641708750002e+01,2.39667881770590228e+01,2.38861401228449033e+01,2.25848780299016170e+01,1.92476829338547439e+01,9.93149013419170679e+00,4.44716242520794669e+00,2.11451139901800733e+00,5.95440570093528687e-01,1.56066390625529461e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,8.87056285084122653e-02,9.04991981884121444e+00,1.80984077308804743e+01,1.64432518731243071e+01,1.37384021639349321e+01,1.12263853281883748e+01,7.89818703596953409e+00,3.53765004667442584e+00,1.52581219903600407e+00,8.69584505568903654e-01,2.66337922741717525e-01,8.85479691207296526e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,5.67784198135204532e-01,1.39126080649537909e+00,1.17453398491285421e+00,9.09465675544696261e-01,6.06099872467303125e-01,3.28038569775612132e-01,1.54120347424114262e-01,8.94997553181877681e-02,3.18007250659111812e-02,1.07798858318234221e-02
-1.26674923843890030e+00,-1.18736537096903327e+00,-1.41711643501983242e+00,-7.54457885422010310e-01,-1.04511568100966445e+00,-1.16413891158717675e+00,-1.35768857700008327e+00,-1.21333057795667698e+00,-7.12417785949746252e-01,4.18681670025454977e-01,7.40854555591375030e-01,3.80556279024546973e-01,1.45338287200851873e-01,2.15094348860657564e-02,-1.31368309583897017e-03,-3.45850208870724929e+00,-4.40876237946652250e+00,-5.48965111421979390e+00,-4.28317520712195066e+00,-4.28920902716927355e+00,-5.08153688040141649e+00,-5.07863966962920976e+00,-4.78501056742350972e+00,-2.55109748499108635e+00,1.28103363850652063e+00,3.01929776137775541e+00,2.19295793670271522e+00,8.91819748169009552e-01,1.65935225610080034e-01,2.66423615809966569e-02,-8.41676640181545288e+00,-1.03504003586133049e+01,-1.05546581311144596e+01,-9.76946465657992036e+00,-8.39696902402956447e+00,-8.81910117502252433e+00,-8.76208940058680241e+00,-8.29738570680615872e+00,-4.83754610861713896e+00,5.39694003262005673e+00,7.94717324889210097e+00,5.04253332755225703e+00,2.21122548720025680e+00,4.20558904221890906e-01,5.98235193832533027e-02,-1.48314906483885682e+01,-2.17587535270684711e+01,-1.89217634540359221e+01,-1.71786696719132337e+01,-1.69949219124548208e+01,-1.79264382545590486e+01,-1.75677099017106606e+01,-1.53522222837694216e+01,-1.02693559106171026e+01,7.01176567029506170e+00,1.22283095436947811e+01,8.04712477305632312e+00,3.29162399723638543e+00,5.73119770641484005e-01,3.66384808362013245e-02,-1.69766841768601715e+01,-2.77605842543101105e+01,-2.81744832586311134e+01,-2.24785317776749736e+01,-1.93985890837852146e+01,-2.35100309889131758e+01,-2.11612751392126164e+01,-1.94781541105420075e+01,-1.21750553739339651e+01,1.00662045619870835e+01,1.52000283413281423e+01,9.80664242227832972e+00,4.28197841395378376e+00,7.98919073184812478e-01,1.91557983302716693e-02,-2.79986227668084631e+01,-3.14242559268649195e+01,-2.77082100566174390e+01,-2.45971746094394064e+01,-1.54132691103298125e+01,-2.42346302981258859e+01,-2.24289761996328316e+01,-1.93661206609475549e+01,-8.10876365064653015e+00,1.52493956452826218e+01,2.06757725244526682e+01,1.19327192352483635e+01,4.86120875068240377e+00,1.00546892626164164e+00,7.58522108168237924e-02,-2.85397027806507282e+01,-2.45866312481468192e+01,-2.08759893078505421e+01,-1.71374454706771999e+01,-1.59364525649797386e+01,-2.26830485927468928e+01,-1.96828268490586034e+01,-1.80588275172176616e+01,-5.37431636438899485e+00,2.02555729053610101e+01,2.18940051443756722e+01,1.25232922403216271e+01,5.22127357086418353e+00,9.41954366469491600e-01,5.87916991223472116e-02,-2.74216765789422325e+01,-4.88862222581478107e+01,-4.05339330184438680e+01,-3.49659428847109055e+01,-3.71315295996750123e+01,-3.88718945842895707e+01,-3.30803749960002236e+01,-2.69353414619628069e+01,-1.33515671057140448e+01,1.53241840637375883e+01,1.71377198982773429e+01,9.23438967645239828e+00,3.96960331544094380e+00,6.27766349027580772e-01,-3.38144697114193676e-02,-6.62323710582596648e-01,-4.68309076214655775e+01,-5.36238968004952881e+01,-4.52232168848433744e+01,-4.04506451201423260e+01,-3.77590917125680505e+01,-2.50983945518458995e+01,-1.53021623295993994e+01,-2.82774055081656028e+00,1.90939803868404496e+01,1.57451561624005389e+01,8.19877221948542356e+00,3.19658633913923174e+00,5.81823489445928432e-01,-1.08826477826869078e-01,0.00000000000000000e+00,-2.67805625909628509e+00,-1.41900735497666144e+01,-6.84958150081524142e+00,-4.22566414818754499e+00,1.62595733129418263e+00,1.04369664617373168e+01,1.94315985966904066e+01,2.48376759723751945e+01,2.79207798408337062e+01,1.62822275739336320e+01,7.89476211044410903e+00,3.76278027735449916e+00,7.14844690979028918e-01,7.59088031568530552e-02,0.00000000000000000e+00,0.00000000000000000e+00,7.61089655433612178e-01,8.66085431120650640e+00,1.22314765488266044e+01,1.79410604907425082e+01,2.32854850683743102e+01,2.33833097107042498e+01,2.24220458549723816e+01,1.93585673869398605e+01,1.00398457555856986e+01,4.49213724087066257e+00,2.13536847275645059e+00,5.94480959925452135e-01,1.49813236575049968e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,7.90929300232277727e-02,8.24842461179277286e+00,1.64432518731243071e+01,1.67039171187000974e+01,1.39497614916102552e+01,1.12112744008679286e+01,7.92306341820970683e+00,3.55574029756537824e+00,1.53924474250991650e+00,8.80122458673655017e-01,2.66828572434658295e-01,8.78521104831354732e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,5.37098088840445520e-01,1.33174016516579341e+00,1.16842619840059436e+00,9.14957933991718764e-01,6.05270588969609169e-01,3.27797436636777739e-01,1.54862333416887515e-01,9.00598373440109345e-02,3.19684510192596444e-02,1.08502836452521890e-02
-1.17342041354962667e+00,-1.08922320640819059e+00,-1.29752946314897222e+00,-7.14628144998368686e-01,-9.52062839796778859e-01,-1.06456069805624365e+00,-1.24067859892821253e+00,-1.11067969879089601e+00,-6.57246079443060238e-01,3.77418723975302906e-01,6.77651705761293410e-01,3.48630349033934972e-01,1.36038694616990141e-01,1.92749795545422917e-02,-2.59224995597970081e-03,-3.39199120418693445e+00,-4.14240495964436217e+00,-5.14389374487190665e+00,-4.06169937620626609e+00,-4.08139908456939704e+00,-4.76264750512134150e+00,-4.77420773280184729e+00,-4.47038684684685350e+00,-2.42363591508455611e+00,1.08233926944309644e+00,2.71274887786099717e+00,1.96895191534600422e+00,7.96455311119092846e-01,1.42638784811066371e-01,1.77962726559995239e-02,-8.34964127403292444e+00,-1.00504214577999935e+01,-1.02621585360726062e+01,-9.64497428223613085e+00,-8.49427682337950074e+00,-8.85977331783049138e+00,-8.83615357229870924e+00,-8.40736716372665427e+00,-5.22303641855424949e+00,4.30893651808482403e+00,6.93672777217411873e+00,4.46842133760986648e+00,1.94008225270346468e+00,3.60450952910289224e-01,4.60196521719361193e-02,-1.43347689346959495e+01,-2.06320002505381375e+01,-1.80326338801036208e+01,-1.64943799672091345e+01,-1.63823273019922944e+01,-1.73220599857030351e+01,-1.68981857219206546e+01,-1.48377923908091649e+01,-1.01124476604283604e+01,5.77320635970451601e+00,1.08129719582309924e+01,7.19934492961450356e+00,2.91050419542319494e+00,4.95216703402291902e-01,2.01092440406786324e-02,-1.63165243061031013e+01,-2.62312878963642682e+01,-2.67159392661802890e+01,-2.15808463982841765e+01,-1.88235229200664698e+01,-2.24527387065468744e+01,-2.04604985492337761e+01,-1.86973664026593873e+01,-1.19205115599599072e+01,8.57764619880148693e+00,1.35795576258684143e+01,8.81262845476804912e+00,3.82959330696779743e+00,7.03732836543556561e-01,8.69585185761570338e-03,-2.67788448852095087e+01,-2.99927636627782412e+01,-2.66403045835718792e+01,-2.39159567843831589e+01,-1.56250801450393375e+01,-2.34928376730336943e+01,-2.18134239964569012e+01,-1.89462402540630883e+01,-8.47168345127021460e+00,1.31321076420907783e+01,1.84890627084491221e+01,1.07286344765266222e+01,4.35013941024442996e+00,8.86701984261135334e-01,5.89338096235634823e-02,-2.73595325467239938e+01,-2.37835979786543632e+01,-2.03854420338791407e+01,-1.70363912025945545e+01,-1.59847823491701835e+01,-2.21342349983649953e+01,-1.93450937492877735e+01,-1.76202492510532096e+01,-5.90074519835588074e+00,1.78577486550657021e+01,1.97159834124666347e+01,1.13393173388620667e+01,4.73122343904683706e+00,8.45587302540535046e-01,4.39505242326907047e-02,-2.47692079858420726e+01,-4.41275845550714507e+01,-3.65244593842546408e+01,-3.13934989514510931e+01,-3.33212973642024153e+01,-3.49001200002672860e+01,-2.96666365392410647e+01,-2.40202078518968669e+01,-1.17432348934738418e+01,1.42453706827931654e+01,1.58260549712820513e+01,8.50618696657570794e+00,3.66372409372481478e+00,5.92759034951476194e-01,-2.61358570948247576e-02,-6.10296023930214426e-01,-4.36670449455699270e+01,-5.01168837239891758e+01,-4.24610403714528317e+01,-3.80233536613202929e+01,-3.55299910746124965e+01,-2.40190702152181430e+01,-1.49115645684086466e+01,-3.38514366542206391e+00,1.68578555215334411e+01,1.41346197869944259e+01,7.38863092627543150e+00,2.87997994324490580e+00,5.28856283457229792e-01,-1.01083754041726800e-01,0.00000000000000000e+00,-2.51344986090345568e+00,-1.45533370716678689e+01,-8.17619395099818114e+00,-5.66670392214458740e+00,-3.95299436137853455e-01,7.73104244220699854e+00,1.61847811971833835e+01,2.13810292104639359e+01,2.46264354452694043e+01,1.44890736991627502e+01,7.01982942834594859e+00,3.35484775194900564e+00,6.30725780395159252e-01,5.99664471308557698e-02,0.00000000000000000e+00,0.00000000000000000e+00,5.03701069625226872e-01,6.67217402845318386e+00,9.47813583817929484e+00,1.47061377441881014e+01,1.99514915068738823e+01,2.02766864264092384e+01,1.95634809305183843e+01,1.71120021568651488e+01,8.93219212160162712e+00,3.99651538021125896e+00,1.89673919962791171e+00,5.22672166440178443e-01,1.27918788488824153e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,6.50116008661769385e-02,7.03336239969305854e+00,1.37384021639349321e+01,1.39497614916102552e+01,1.24631354256702149e+01,1.00019721229326439e+01,6.98871736039105773e+00,3.14284014380106846e+00,1.36340525234262411e+00,7.81254728678364097e-01,2.35249992315800294e-01,7.67428615862608965e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,4.67450925243852899e-01,1.13408264824352156e+00,1.00112108997193228e+00,8.05970092215768763e-01,5.34846876894097822e-01,2.87697057920377475e-01,1.36146131904114204e-01,7.94368283528691099e-02,2.80383831702687436e-02,9.59578233913531073e-03
-1.00665518822606503e+00,-9.22076374018798162e-01,-1.09922284287473637e+00,-6.13138100524590612e-01,-8.04801764151404697e-01,-8.99304276983983741e-01,-1.04858131384630493e+00,-9.30543310391890310e-01,-5.49421110121946499e-01,3.19631929855489716e-01,5.77264303957549130e-01,2.98593245972059829e-01,1.17173297339424887e-01,1.72498700063916689e-02,-2.54476432930738315e-03,-2.96705837642210124e+00,-3.54657590689444335e+00,-4.38545809120426622e+00,-3.47365440876573039e+00,-3.48503177266276110e+00,-4.03613649023722498e+00,-4.05083710450978174e+00,-3.78308249176125555e+00,-2.05123817522344387e+00,9.06430414103468363e-01,2.30478388962277281e+00,1.66841249219953514e+00,6.73479825695160295e-01,1.19991987372284656e-01,1.32563837746431171e-02,-7.34588389216040927e+00,-8.72755843929385300e+00,-8.84391166788799765e+00,-8.34702926726412819e+00,-7.39680229944600676e+00,-7.69664806581228156e+00,-7.68547415123027555e+00,-7.31045823932652006e+00,-4.61117262226449487e+00,3.50264425890878517e+00,5.81974359411526798e+00,3.76311903720698115e+00,1.62724741704004749e+00,3.00891755070906652e-01,3.72835520064894940e-02,-1.24242188416357120e+01,-1.76498636520284187e+01,-1.53739138948428433e+01,-1.41038208711746709e+01,-1.39606977933592997e+01,-1.47236998979443516e+01,-1.43665819397081584e+01,-1.26203805588312896e+01,-8.57785146526246578e+00,4.89242624360608058e+00,9.17584645001411658e+00,6.11834558966688746e+00,2.46433905746667836e+00,4.20085623653940754e-01,1.52701872779291842e-02,-1.41073495589350486e+01,-2.23428870797001302e+01,-2.26651707336945130e+01,-1.83747416679650684e+01,-1.60359906188702581e+01,-1.90152874336872486e+01,-1.73166621935582334e+01,-1.57541455632886240e+01,-9.99334668295833239e+00,7.35050998745097495e+00,1.15945578573000443e+01,7.52183256064622174e+00,3.26055742718589991e+00,6.00885975685250151e-01,8.29699041213233929e-03,-2.30195418323694092e+01,-2.56657396881652460e+01,-2.27555102788986829e+01,-2.04435976145274338e+01,-1.34359596066576152e+01,-1.99548758786597098e+01,-1.84898096272913257e+01,-1.59909401322341242e+01,-7.08108673220225615e+00,1.12102263064231007e+01,1.57411107117430831e+01,9.15312343281522267e+00,3.71864163663638081e+00,7.58385591630257316e-01,4.93757010043594166e-02,-2.36502646546207380e+01,-2.04315218958383547e+01,-1.74084377054823065e+01,-1.46192146753905767e+01,-1.36905245140657890e+01,-1.88711073496169419e+01,-1.63011408951066556e+01,-1.47529835685891513e+01,-4.87057122123629416e+00,1.52574714423293649e+01,1.68586958614280178e+01,9.68093406979812698e+00,4.04877779186619069e+00,7.33003692253435424e-01,3.92884321887421312e-02,-2.07369269807141556e+01,-3.68270747310673059e+01,-3.03641585925680850e+01,-2.59088087895122925e+01,-2.74643975554865207e+01,-2.87810960437734167e+01,-2.43447121850127601e+01,-1.94964195139169831e+01,-9.21114449348165465e+00,1.25672713170689256e+01,1.37255215775502943e+01,7.36531677058474710e+00,3.17824529968742020e+00,5.30637622349536819e-01,-1.37153703781602698e-02,-5.19845486375261512e-01,-3.71854519588648245e+01,-4.27447632067348025e+01,-3.61621975215007510e+01,-3.23478343989329957e+01,-3.02282404627495964e+01,-2.04880379686821854e+01,-1.26997218160477026e+01,-2.93980957572421131e+00,1.42446772541753699e+01,1.20177195484952222e+01,6.28363503431555959e+00,2.45747391053962394e+00,4.61777716912490366e-01,-8.19717227588225850e-02,0.00000000000000000e+00,-2.16248124783001572e+00,-1.29422290594031484e+01,-7.65112343887631230e+00,-5.45310280302314165e+00,-9.85221943367626807e-01,5.90194551394049238e+00,1.30952613850255624e+01,1.76197047690564865e+01,2.05609603444361788e+01,1.21697627388796832e+01,5.90046875568758189e+00,2.82147983386198042e+00,5.33146414666203383e-01,4.92430372660498314e-02,0.00000000000000000e+00,0.00000000000000000e+00,3.36866987310099342e-01,5.11069377941285641e+00,7.36428577780284144e+00,1.17264203881174662e+01,1.61948229106964554e+01,1.67280389804115011e+01,1.62257919785520563e+01,1.42351087466216377e+01,7.46215274268642137e+00,3.34500376355373241e+00,1.58958913020034420e+00,4.37541795628307750e-01,1.04566879590386977e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,5.03770582348178203e-02,5.72625351001427951e+00,1.12263853281883748e+01,1.12112744008679286e+01,1.00019721229326439e+01,8.41749950280525994e+00,5.86993165524961036e+00,2.61266370248319113e+00,1.13474572253898742e+00,6.52864234326211990e-01,1.96958347424734698e-01,6.35974973367290919e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.85911443091549233e-01,9.31839577212711601e-01,8.16520379119122341e-01,6.58550019862855440e-01,4.45679674852009489e-01,2.39391551728389079e-01,1.13216524148297124e-01,6.60742878105540360e-02,2.33980625252296279e-02,8.02686447625450619e-03
-7.65435825279640381e-01,-6.72172971316383538e-01,-7.97510383021468261e-01,-4.42914252882970039e-01,-5.69076833013180572e-01,-6.36833802650598080e-01,-7.43516382746162052e-01,-6.50886046693799458e-01,-3.69018555233771473e-01,2.69871570884187229e-01,4.52954168353272513e-01,2.31934945943827658e-01,9.07117353527558262e-02,1.51207864402547743e-02,-1.82859507853578977e-03,-2.31031711161517528e+00,-2.65959253974179255e+00,-3.26602139479942633e+00,-2.57294016687785554e+00,-2.58308847715950884e+00,-2.96094848418348722e+00,-2.96091955949661001e+00,-2.74286123427710749e+00,-1.44092349452021917e+00,7.43387087124534940e-01,1.77930945988020284e+00,1.27540722598822853e+00,5.14034076736248235e-01,9.09194625295808856e-02,8.36191818323272530e-03,-5.87766776352155951e+00,-6.81644339633125185e+00,-6.86047940403126422e+00,-6.47165067643453273e+00,-5.78918728054016718e+00,-6.01564115458250104e+00,-5.99500096121767623e+00,-5.68865893718496363e+00,-3.65895315949337263e+00,2.49537223161528798e+00,4.31659334745583756e+00,2.80582422231732176e+00,1.21016298690432889e+00,2.21936245931267428e-01,2.49633663543696871e-02,-9.60676335842851792e+00,-1.34104016426087540e+01,-1.15921442846613250e+01,-1.06182018074468676e+01,-1.04689355942114908e+01,-1.10269349423418817e+01,-1.07272386509729092e+01,-9.33670012344880185e+00,-6.25620872352692903e+00,3.84655081044309544e+00,7.01509298158042149e+00,4.65766830953055599e+00,1.87187083764282991e+00,3.21602072481441070e-01,1.04208952535260954e-02,-1.09189211497638894e+01,-1.68571823211543581e+01,-1.69846569189014751e+01,-1.36985287163680418e+01,-1.18593206437233860e+01,-1.40681326322129330e+01,-1.26848566427008400e+01,-1.14888373266046688e+01,-7.09449804929124195e+00,5.80559033257561463e+00,8.92782309350770120e+00,5.78108150896447182e+00,2.49759659149208080e+00,4.64586517205736405e-01,8.17671734233136813e-03,-1.76417184993227494e+01,-1.94318741590176174e+01,-1.71797667728323766e+01,-1.52973326494455542e+01,-1.00192998344819024e+01,-1.48608991812333215e+01,-1.36666461404729773e+01,-1.16531837058485621e+01,-4.92733082728221206e+00,8.74518450758595911e+00,1.20407432349637951e+01,6.99583119216461213e+00,2.84939398913735698e+00,5.85405998766104885e-01,4.10893690138479928e-02,-1.79952062166220763e+01,-1.54397345747361499e+01,-1.30873757680257654e+01,-1.08328278598352146e+01,-1.00207812859544134e+01,-1.38294354824596617e+01,-1.16952178592659504e+01,-1.04867131605583275e+01,-3.06957357104246809e+00,1.19478343006343604e+01,1.30305591163082788e+01,7.45111797224264283e+00,3.13799513218382886e+00,5.83987177086452980e-01,4.09140489798916693e-02,-1.44817872509582610e+01,-2.57185010959455873e+01,-2.08224407566194358e+01,-1.73418034880971312e+01,-1.83878462617353442e+01,-1.93398532066035216e+01,-1.59827497280322497e+01,-1.24659028048592759e+01,-5.03976602149733210e+00,1.07275390058286355e+01,1.10192458444394852e+01,5.88567859862531417e+00,2.56280873502886042e+00,4.59444550765715887e-01,1.06070139068469814e-02,-3.70024814142367153e-01,-2.68606051304292563e+01,-3.08211176784047325e+01,-2.57948223720409935e+01,-2.29666457183130817e+01,-2.16279706520104575e+01,-1.46403076479787799e+01,-8.91272215520300648e+00,-1.77683698040553817e+00,1.09191949713851866e+01,9.20577184183869690e+00,4.84091539539737425e+00,1.93403312039085007e+00,3.85387237309314790e-01,-4.73809808916961714e-02,0.00000000000000000e+00,-1.56318854426725684e+00,-9.35851724102064608e+00,-5.39470084600108724e+00,-4.03274992903053597e+00,-8.05850364262260421e-01,4.19127601690143159e+00,9.35747302030356032e+00,1.27428849106581765e+01,1.50910974992103863e+01,9.00658597718049947e+00,4.40131581100187486e+00,2.11950826445328744e+00,4.15438417298715501e-01,4.19485480290105461e-02,0.00000000000000000e+00,0.00000000000000000e+00,2.23548214653189581e-01,3.67486097907579889e+00,5.09750181426508853e+00,8.21833225145403645e+00,1.14045666767810268e+01,1.18191031292960531e+01,1.16981172705069483e+01,1.03755769229280936e+01,5.47224061180615617e+00,2.46567516929987640e+00,1.18748185865550693e+00,3.34703512799111536e-01,8.02708537914102460e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.44298195863433493e-02,4.06107742083050205e+00,7.89818703596953409e+00,7.92306341820970683e+00,6.98871736039105773e+00,5.86993165524961036e+00,4.31605190279419304e+00,1.91387087363003516e+00,8.30486398468338383e-01,4.87975104270931992e-01,1.50638170198168553e-01,5.00014551435222568e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.72909778518805712e-01,6.56610488318185137e-01,5.79585748552785218e-01,4.67430538108002502e-01,3.16265699826544344e-01,1.74322320478876497e-01,8.39876460931588686e-02,4.94296066849227028e-02,1.83225466590425691e-02,6.73853491421826274e-03
-3.52149575555024796e-01,-3.09692161516062214e-01,-3.65283574722219784e-01,-2.05462700952399629e-01,-2.59705950358874116e-01,-2.88239191650026594e-01,-3.39854823400194850e-01,-2.94969524313715592e-01,-1.67178792550438188e-01,1.26308337268748572e-01,2.10534146797988597e-01,1.08427253175446325e-01,4.27969230798858555e-02,6.87769026320998733e-03,-7.56383159655413251e-04,-1.09419390778553915e+00,-1.23363436904325208e+00,-1.50565498507605300e+00,-1.19267325132685476e+00,-1.19796891323877275e+00,-1.36547153213349781e+00,-1.36557044999835453e+00,-1.26447096182498875e+00,-6.73870176636903406e-01,3.34787831165434202e-01,8.13609678913046031e-01,5.84878556409048622e-01,2.35357994862700592e-01,4.11399129618242529e-02,2.89356422947183644e-03,-2.80748144138717048e+00,-3.23433308622228299e+00,-3.25845015692908957e+00,-3.07993479987085506e+00,-2.78377696346770032e+00,-2.89404827175388935e+00,-2.87053245365516352e+00,-2.71982868120965637e+00,-1.79878156360985519e+00,1.05289986604581087e+00,1.93315059525495592e+00,1.26548000450932419e+00,5.47289875921734059e-01,9.97754270089114270e-02,1.02687949992382090e-02,-4.55027259578634702e+00,-6.27107890826157099e+00,-5.45822375600478615e+00,-5.00615064002597876e+00,-4.91733687313918022e+00,-5.16013492039872457e+00,-5.02978255830715693e+00,-4.37373161065855953e+00,-2.96995188872929905e+00,1.68261319785844710e+00,3.19445878603623878e+00,2.12912268354315337e+00,8.47643587940575927e-01,1.46465183161140905e-01,4.05474065901226081e-03,-5.16995347696753349e+00,-7.90799888208101009e+00,-7.93540969503295734e+00,-6.40060352705654800e+00,-5.60343289778652665e+00,-6.55746756374057860e+00,-5.92927539105294521e+00,-5.34211590322715946e+00,-3.30563251418562132e+00,2.64000976326780634e+00,4.09310345212431326e+00,2.66232185241927466e+00,1.15078309289249514e+00,2.11878041721968502e-01,3.72780704295834356e-03,-8.26908336603057315e+00,-9.13718232362551852e+00,-8.05512327209894252e+00,-7.18338776000717161e+00,-4.74815565137999140e+00,-6.96811600467360126e+00,-6.38305820414085279e+00,-5.48669583406769679e+00,-2.40599459276845318e+00,3.95609443749714851e+00,5.52968189537609511e+00,3.22553806168767876e+00,1.31593052283222312e+00,2.70651581015920129e-01,1.94928361317232048e-02,-8.40194536580078299e+00,-7.29988898608613912e+00,-6.18017074893135554e+00,-5.09416898800959572e+00,-4.72201857431745342e+00,-6.49890142253495728e+00,-5.51897721737285618e+00,-4.92586962096967085e+00,-1.46226081834809296e+00,5.45630294770924440e+00,5.98045808852956640e+00,3.44818402952516667e+00,1.44674287390476652e+00,2.71849835207750912e-01,2.12545922428691719e-02,-6.48109131666099003e+00,-1.15877375593953325e+01,-9.30867662484392788e+00,-7.70124987339351463e+00,-8.16082905755671817e+00,-8.58981692002538999e+00,-7.05009546027496992e+00,-5.46668391102738482e+00,-2.08160608995499485e+00,5.10204441045587664e+00,5.16764917791430189e+00,2.75854085927497961e+00,1.20734786697577867e+00,2.20612472795960579e-01,7.47442897736607346e-03,-1.63199065475921362e-01,-1.21445963197302316e+01,-1.39297355163799299e+01,-1.16483108617420363e+01,-1.03868606260398249e+01,-9.83190948663370889e+00,-6.67353266660809474e+00,-4.09437576627164201e+00,-8.49720771292695853e-01,4.98647347408274122e+00,4.22921989063923398e+00,2.23870489931049699e+00,9.02791333960561437e-01,1.83967930029268895e-01,-1.90871095096098002e-02,0.00000000000000000e+00,-6.93587716609667115e-01,-4.18350337086330093e+00,-2.37874762740642387e+00,-1.82552241054355791e+00,-3.60418520795647956e-01,1.88439460043735552e+00,4.20367427966174656e+00,5.75097733976419434e+00,6.84269363963273847e+00,4.09850380178943574e+00,2.01776456106515534e+00,9.77248369045644050e-01,1.95010897620383261e-01,2.07844470512185513e-02,0.00000000000000000e+00,0.00000000000000000e+00,1.05643467744128555e-01,1.68865702540009965e+00,2.28419432531827749e+00,3.69634921923588733e+00,5.12603661309242487e+00,5.29582628366528052e+00,5.25241328691198373e+00,4.72723809193742728e+00,2.50379855858447531e+00,1.12572022232066860e+00,5.44889900283108908e-01,1.55841699808051015e-01,3.78911738531180001e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.53747076889001535e-02,1.82696799400493082e+00,3.53765004667442584e+00,3.55574029756537824e+00,3.14284014380106846e+00,2.61266370248319113e+00,1.91387087363003516e+00,9.00627692086661602e-01,3.86948050988572212e-01,2.25489717501157177e-01,7.03582382745740892e-02,2.38315853927940427e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.22110531450811272e-01,2.93891127081528369e-01,2.61322301876106333e-01,2.11059929428614096e-01,1.41951288696707256e-01,7.88178099660674786e-02,3.95257174157597688e-02,2.33416499513107792e-02,8.71987247189508728e-03,3.33994945396867476e-03
-1.52395466433229126e-01,-1.30297252120286061e-01,-1.56486063314960205e-01,-8.36894540882130028e-02,-1.07463528286017435e-01,-1.17510942520586165e-01,-1.40526841644095901e-01,-1.20790285623358001e-01,-6.43076762047796319e-02,6.36623726175612609e-02,9.76048981562132184e-02,4.98734956449032873e-02,1.97692936903057816e-02,3.40028567390561866e-03,-2.01664001147816352e-04,-4.80730161336552608e-01,-5.36312513395936441e-01,-6.50519175307272990e-01,-5.08498374734125957e-01,-5.04530687415219337e-01,-5.77360107123565891e-01,-5.76108307098697425e-01,-5.30518660578262136e-01,-2.71951512724766864e-01,1.66678731659720913e-01,3.70934879627284719e-01,2.63157096442347971e-01,1.06010536219043633e-01,1.87698144099109829e-02,1.52725614897389057e-03,-1.26170301662250139e+00,-1.44013013665511580e+00,-1.43725962419691533e+00,-1.36427046842224686e+00,-1.22568284176420739e+00,-1.27789766573094110e+00,-1.26674314464282856e+00,-1.19449068388185720e+00,-7.83033879494164697e-01,4.75482288566542455e-01,8.62565819620295771e-01,5.62194790871046179e-01,2.43130614817323232e-01,4.47659156559007468e-02,4.54737724776971535e-03,-2.00901982109936350e+00,-2.75650620890001541e+00,-2.37741766659567944e+00,-2.17009953995912142e+00,-2.11655921934396574e+00,-2.21346008749404088e+00,-2.16563706853395699e+00,-1.87695613114807536e+00,-1.25276223806828702e+00,7.93420098357852099e-01,1.44102187475170673e+00,9.54900070517603283e-01,3.83371050460397544e-01,6.60961197167598546e-02,2.13081623780718649e-03,-2.26713562160873128e+00,-3.44419852710723040e+00,-3.43106342720824165e+00,-2.75131746444632830e+00,-2.38300484251781830e+00,-2.81842659841483467e+00,-2.51818094549404492e+00,-2.26377773905329560e+00,-1.36258139272240397e+00,1.24200564540888236e+00,1.85783849810159252e+00,1.19750448179808244e+00,5.19624127894436239e-01,9.71983857999101364e-02,2.15480766017810436e-03,-3.62857558544753545e+00,-3.97536427153638217e+00,-3.48691554029197714e+00,-3.10871071246696351e+00,-2.02560389137684549e+00,-2.99470582380405181e+00,-2.72543926016396343e+00,-2.31457565778615804e+00,-9.46445890219794195e-01,1.83011974234061525e+00,2.49724435499458863e+00,1.44714860289522873e+00,5.91975576699237171e-01,1.23312648846740425e-01,9.48127483008789733e-03,-3.65889038724842264e+00,-3.13371324766987858e+00,-2.64702397255103383e+00,-2.14192559379288916e+00,-1.96287694713329164e+00,-2.75102300631144914e+00,-2.27278910028037684e+00,-2.02124511618824698e+00,-5.01325551264437119e-01,2.53046036659930218e+00,2.71952871606967284e+00,1.55567735511886629e+00,6.59524792642906754e-01,1.26614783138533665e-01,1.16063890782284549e-02,-2.63375190954489025e+00,-4.73009758767323074e+00,-3.73716762740685660e+00,-3.00035639556417877e+00,-3.17629339597528304e+00,-3.35893649551823037e+00,-2.69627871714033862e+00,-2.01607191538726438e+00,-5.75499371980653485e-01,2.48909946452438291e+00,2.41249434155812503e+00,1.28250149392962376e+00,5.65755649597469823e-01,1.09092068401795264e-01,7.00296719344583370e-03,-6.47962252980997799e-02,-4.98854036538350343e+00,-5.70502815344465919e+00,-4.68058515964648691e+00,-4.15228957614805250e+00,-3.97145178162553902e+00,-2.63558711263609391e+00,-1.55569287413704638e+00,-1.88571024255147546e-01,2.31131658679181085e+00,1.93479180836382758e+00,1.02723423315537032e+00,4.21748962380981474e-01,9.07550915979367101e-02,-4.94089366726843584e-03,0.00000000000000000e+00,-2.74915525766679325e-01,-1.55005941933808988e+00,-7.18553239240525832e-01,-5.48124713206133540e-01,3.97639860553052962e-02,9.85111530065920671e-01,1.94583093664068096e+00,2.59610128013539976e+00,3.05173690690927568e+00,1.82497480476790486e+00,9.05624969737449548e-01,4.43305887553059996e-01,9.26995713961820678e-02,1.20374307612377256e-02,0.00000000000000000e+00,0.00000000000000000e+00,6.64642698769041945e-02,8.63555233115674614e-01,1.09769238276741898e+00,1.67729016478950221e+00,2.27827075730905149e+00,2.32787935233569154e+00,2.30271287495468213e+00,2.07463471400943611e+00,1.11746275780964632e+00,5.05850978940288409e-01,2.47170395885805555e-01,7.32030176833011192e-02,1.86233908197193133e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,7.03842270291833629e-03,8.05812792089206420e-01,1.52581219903600407e+00,1.53924474250991650e+00,1.36340525234262411e+00,1.13474572253898742e+00,8.30486398468338383e-01,3.86948050988572212e-01,1.81902533740095906e-01,1.06659271172272932e-01,3.34298818924111812e-02,1.17636917769512635e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,5.21177974493412521e-02,1.25278465823736251e-01,1.12619862956115341e-01,9.19405663347487301e-02,6.18438979167505454e-02,3.43886707401231048e-02,1.77877961642979934e-02,1.09615510032006792e-02,4.29824305219231317e-03,1.76365020559734955e-03
-9.13767534118952451e-02,-7.48152554634496370e-02,-8.88639573738094352e-02,-4.53074634981445734e-02,-5.82406548274550587e-02,-6.36275713349419569e-02,-7.61456797764511750e-02,-6.37374840507615448e-02,-3.03560430960245729e-02,4.52635743472459481e-02,6.31851490795872495e-02,3.20225342688887638e-02,1.25915714567651736e-02,2.37623582083385443e-03,-6.13535277354861774e-05,-2.92350213814873083e-01,-3.19532594257071145e-01,-3.84836408286069354e-01,-2.97309372526151583e-01,-2.94118698291615466e-01,-3.34251475684965493e-01,-3.31704112910494453e-01,-3.02534415903013443e-01,-1.46102987112754101e-01,1.16281833740772833e-01,2.36099959016284722e-01,1.65158941925858699e-01,6.65411463260879021e-02,1.19305541773492580e-02,9.24185646309342527e-04,-7.97080032702157770e-01,-9.00858567499158158e-01,-8.95941415408793906e-01,-8.46498432529088296e-01,-7.65397153824225684e-01,-7.98655772758483651e-01,-7.89890440024577867e-01,-7.46660177290166649e-01,-4.92728362793589780e-01,2.80203180375564798e-01,5.22661182003681724e-01,3.42282329742270075e-01,1.47961509590913975e-01,2.72422444091533246e-02,2.51131806520814771e-03,-1.23281929629548781e+00,-1.67559513116565717e+00,-1.43779217755457722e+00,-1.30578174394366919e+00,-1.26709577066351176e+00,-1.32019418355919504e+00,-1.28881637428532980e+00,-1.10617250004851053e+00,-7.23811659036656341e-01,5.20333006482830429e-01,9.04253534966832362e-01,5.94189166642357658e-01,2.39981952707742502e-01,4.21960775219946682e-02,1.37155979097053219e-03,-1.38990119112241151e+00,-2.08473353611810142e+00,-2.05567291685106790e+00,-1.63372308458600313e+00,-1.39742382678496746e+00,-1.66048982455828242e+00,-1.45975598562462405e+00,-1.30637139783858158e+00,-7.60277552026161207e-01,8.11126060050389563e-01,1.17447504522169166e+00,7.53446246846048218e-01,3.26055077639364366e-01,6.21129209985317454e-02,1.96047020793548195e-03,-2.19464336935427928e+00,-2.41094612908904304e+00,-2.09962784923808599e+00,-1.85018643097603364e+00,-1.18389080717666983e+00,-1.77035609311659581e+00,-1.60105341766872322e+00,-1.34338837545851963e+00,-5.13909178704383574e-01,1.16812913262196072e+00,1.56147649557776713e+00,9.03601284815341632e-01,3.71471627909859936e-01,7.81139104230105102e-02,6.44209033269723015e-03,-2.17918519422403145e+00,-1.86924394167173724e+00,-1.57435415682488267e+00,-1.22040021679279520e+00,-1.11090311844994427e+00,-1.59047336111700566e+00,-1.27278175956446193e+00,-1.12534176160283739e+00,-2.03146273389812615e-01,1.62241734589667819e+00,1.71964527741966910e+00,9.78920433792152656e-01,4.18369927880231363e-01,8.27186096860219461e-02,8.99346648440086868e-03,-1.35309426351891449e+00,-2.48676763062485673e+00,-1.89066864931044254e+00,-1.42845779529161199e+00,-1.51415172799009445e+00,-1.63047345426950629e+00,-1.23057356918261518e+00,-8.49017424233249440e-01,-2.57301966614245162e-02,1.73737078832956593e+00,1.59382274426234827e+00,8.44032175898121184e-01,3.76592924975554522e-01,7.70304971089104534e-02,7.82830750021950260e-03,-3.19625651280803155e-02,-2.62206490058114206e+00,-2.97568736859237948e+00,-2.36214230995952068e+00,-2.07710910152570838e+00,-2.05563615292812996e+00,-1.33753552376249174e+00,-7.34844036757515529e-01,3.24269337837437555e-02,1.48719726697184407e+00,1.22985439883269065e+00,6.58896001535056675e-01,2.80304652437743274e-01,6.42577330989010237e-02,2.75427257667075140e-04,0.00000000000000000e+00,-1.35004491530717557e-01,-6.36986987795417847e-01,-1.07677973093322166e-01,-1.04806723294851398e-01,1.94772283685897940e-01,7.08165502030276728e-01,1.21300203612471580e+00,1.57960676857069804e+00,1.84823992761118383e+00,1.11330899381117798e+00,5.59953232307462079e-01,2.79197136464655493e-01,6.28920178686653703e-02,9.69326035768412926e-03,0.00000000000000000e+00,0.00000000000000000e+00,5.72333625668521861e-02,6.24442987199675614e-01,7.18286888370236021e-01,1.01983102646439217e+00,1.34064662733870876e+00,1.35182359062133250e+00,1.35064527737793760e+00,1.22626029112200730e+00,6.68931470758898361e-01,3.11109734586166919e-01,1.56670281839455111e-01,4.86493016868339637e-02,1.30333164290088680e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,4.41583900761879575e-03,4.77975926482697211e-01,8.69584505568903654e-01,8.80122458673655017e-01,7.81254728678364097e-01,6.52864234326211990e-01,4.87975104270931992e-01,2.25489717501157177e-01,1.06659271172272932e-01,7.13118650213842714e-02,2.29281228366300591e-02,8.41151755740714505e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.93211183161344487e-02,7.03601422336403159e-02,6.46931970329853723e-02,5.36255385267306733e-02,3.61366523641232923e-02,2.04126328812887815e-02,1.09166633460872336e-02,6.97818818222149893e-03,3.07513120148130174e-03,1.37335387877754933e-03
-2.55289096811883269e-02,-1.98039739780202749e-02,-2.39704018537007651e-02,-1.04000208114471051e-02,-1.41394842126724585e-02,-1.49652101353235940e-02,-1.82779185906880859e-02,-1.46972267614852471e-02,-5.27972936614403386e-03,1.67198600651125538e-02,2.08377747218641100e-02,1.06607159398309139e-02,4.26034863212905630e-03,9.29432062267911748e-04,5.89522670189346942e-05,-8.46070830188089679e-02,-9.27547429660986605e-02,-1.10309039341644169e-01,-8.17168293260918249e-02,-8.03429925693615321e-02,-9.01529116888533100e-02,-8.94127065381947611e-02,-8.07970106552005352e-02,-3.45637107086170375e-02,4.21272348387969620e-02,7.66963377528722401e-02,5.30625102708714783e-02,2.15247650420068160e-02,4.02121245256097277e-03,4.38813786216558953e-04,-2.45859907797862431e-01,-2.76829019617791772e-01,-2.71190652608963023e-01,-2.56681874117469955e-01,-2.30036373717734388e-01,-2.38165693058741190e-01,-2.37524757848575407e-01,-2.25543941748932913e-01,-1.46826277722540088e-01,8.67966563623176202e-02,1.62617964809344540e-01,1.07075250836365932e-01,4.61059967240735544e-02,8.70833443546775200e-03,1.02040267744635694e-03,-3.69835754262895611e-01,-5.02004821032236315e-01,-4.22575527347069158e-01,-3.74507190039725824e-01,-3.63967088956398732e-01,-3.73804597827847640e-01,-3.67036132563393180e-01,-3.13970438210889158e-01,-1.98083759684093891e-01,1.75780832361264294e-01,2.86922267998173275e-01,1.88677966352337079e-01,7.78364771396595628e-02,1.38461877982276049e-02,7.89146057337760526e-04,-4.09305970144239251e-01,-6.12593604706316963e-01,-5.93713358050157236e-01,-4.65761986847583853e-01,-3.85155707045274687e-01,-4.66542179397709200e-01,-4.01421284825428326e-01,-3.58913156483863460e-01,-2.00133172860996855e-01,2.73102876458131583e-01,3.79414352831209223e-01,2.40238294477949088e-01,1.04576473033360401e-01,2.11004030838686484e-02,1.14933489886180260e-03,-6.41661097329028984e-01,-7.05837492527759514e-01,-6.04561013514609780e-01,-5.21599413663977107e-01,-3.20957006847544191e-01,-4.85799908543228798e-01,-4.42855398877914364e-01,-3.64992882367838112e-01,-1.12987936921234169e-01,3.83027209207353836e-01,4.96955175293055107e-01,2.88263379641564621e-01,1.19643602009959327e-01,2.61277608596278757e-02,2.46318696050007446e-03,-6.21796058320781220e-01,-5.29262735499587245e-01,-4.45102247858990885e-01,-3.12503364197456501e-01,-2.77858703407561303e-01,-4.23923725186405143e-01,-3.13524673825597733e-01,-2.82730365902462311e-01,-1.29944945705915259e-02,5.27528561508164739e-01,5.53759247108312036e-01,3.12753103222918216e-01,1.35394250698951168e-01,2.81056470087123582e-02,3.77649278331419064e-03,-3.08259044291676998e-01,-6.05232051402399440e-01,-4.29605946153985452e-01,-2.79559386307264512e-01,-2.95488365963665123e-01,-3.33440607687268631e-01,-2.21051613584247408e-01,-1.20657693793509643e-01,1.00583445943807082e-01,6.01202649018504287e-01,5.30470718788135565e-01,2.83100407898966344e-01,1.27592853708898585e-01,2.82612511240372295e-02,4.10341032153035187e-03,-5.38871092692295474e-03,-5.48891321674096266e-01,-6.01283853732835327e-01,-4.22425527964180147e-01,-3.59817525770268321e-01,-4.03828345975837055e-01,-2.38366295632747638e-01,-9.98106866550985544e-02,9.52027040010618719e-02,5.02483225383930199e-01,4.07128593564970220e-01,2.22603031023902637e-01,9.87429695311172750e-02,2.49315480908564244e-02,2.08927072761251565e-03,0.00000000000000000e+00,-1.97813094997616283e-02,3.42345856371407548e-02,2.21581239583363260e-01,1.66237919136099616e-01,2.20211766531976910e-01,3.37937818541200974e-01,4.39433720320488108e-01,5.21722518189217999e-01,5.85899743470520096e-01,3.55157059256696550e-01,1.83776130595988491e-01,9.45036024644959338e-02,2.42483145687950874e-02,4.98457165873719948e-03,0.00000000000000000e+00,0.00000000000000000e+00,3.44947993111193868e-02,2.90535573645971046e-01,3.07113371225791132e-01,3.69165919284993094e-01,4.39007518316369638e-01,4.22329371915093232e-01,4.16902966087337679e-01,3.79392863454052709e-01,2.09582292260921677e-01,9.96326912078974031e-02,5.33279439222454216e-02,1.89152853303710990e-02,5.55183782146181568e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.74231699938691030e-03,1.57172596408468868e-01,2.66337922741717525e-01,2.66828572434658295e-01,2.35249992315800294e-01,1.96958347424734698e-01,1.50638170198168553e-01,7.03582382745740892e-02,3.34298818924111812e-02,2.29281228366300591e-02,9.55540408872179725e-03,3.60514171490848231e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,8.54580030621106095e-03,2.06718183683508097e-02,1.96416093122694993e-02,1.64800007965008460e-02,1.11076369330991315e-02,6.49583314501129931e-03,3.69110381850527771e-03,2.41942069543297535e-03,1.24276222954864020e-03,6.36299279744696267e-04
-9.03204814210594592e-03,-5.53323001142702695e-03,-5.99885313769316520e-03,-2.62676307045983529e-03,-2.79930819125139745e-03,-2.87017049039383710e-03,-3.89567725729361627e-03,-2.89058207412900897e-03,1.30632965589092833e-04,6.91441221214202616e-03,7.61061401444430938e-03,3.74031160559911650e-03,1.52544471787285246e-03,3.50331015016315886e-04,3.15447463397809197e-05,-3.38846076617995498e-02,-3.09440428500156565e-02,-3.61988971695048969e-02,-2.60300612375096371e-02,-2.57194389478787033e-02,-2.71847328796704923e-02,-2.65554914329866817e-02,-2.19403931621165206e-02,-7.38715839774758878e-03,1.69098810194863863e-02,2.69251188100453967e-02,1.81768090026861832e-02,7.47798513880902193e-03,1.31769656234897396e-03,9.85420329045526782e-05,-1.03310762459642796e-01,-1.07443976405995650e-01,-1.06550768315176639e-01,-9.85949885938889187e-02,-9.13734180795314488e-02,-9.47010911404573552e-02,-9.31847775560206010e-02,-8.91233660221481261e-02,-6.20969888222921707e-02,2.00041686339985578e-02,4.89346406103917594e-02,3.37860721004760514e-02,1.50947302144549336e-02,2.79789413980900768e-03,2.37124151112375883e-04,-1.41991606063804982e-01,-1.78196177549299450e-01,-1.49109032538589759e-01,-1.28265068319132897e-01,-1.22714058186508435e-01,-1.29778742761108096e-01,-1.20282181113775394e-01,-9.55074110462741238e-02,-5.60177135818533400e-02,6.61522248125485102e-02,1.00989085978134330e-01,6.51240123915565877e-02,2.74533559385755667e-02,5.04614111655949868e-03,3.24626754738934604e-04,-1.56091366438675577e-01,-2.16887063409467507e-01,-2.04228189671914778e-01,-1.48117272372812886e-01,-1.20174078071117976e-01,-1.48118525200765960e-01,-1.18186893123282982e-01,-9.81466898555865414e-02,-4.69477945482900602e-02,1.07297342849352523e-01,1.39103908619285899e-01,8.80331691535480299e-02,3.89701836791603029e-02,7.88797670953558794e-03,7.90927218417749787e-04,-2.36021930155995929e-01,-2.55136005922451836e-01,-2.06739573634011492e-01,-1.69610454111755293e-01,-9.81156928662239719e-02,-1.53968339123231324e-01,-1.29917315672183314e-01,-9.84490971730971470e-02,-1.79542749025044870e-02,1.47075790312559629e-01,1.79629726232982734e-01,1.03627538678669515e-01,4.37879984802999889e-02,9.60290766477272205e-03,1.44497400218550928e-03,-2.18912938280174413e-01,-1.84101583896654236e-01,-1.46671588961965832e-01,-8.60652778873715746e-02,-7.10149383332237955e-02,-1.11800242374046246e-01,-7.52031408956121555e-02,-6.07631125198048530e-02,3.10573746744196577e-02,2.06981915098076674e-01,2.02636563828283628e-01,1.16819829816059581e-01,5.16135346370917014e-02,1.10635864547185062e-02,2.11897632532713747e-03,-5.12804509229273300e-02,-1.19154392838134074e-01,-5.21288183546878212e-02,6.60598001643391327e-03,6.66350083931550787e-03,-4.42327646309687104e-03,3.78861820509356906e-02,6.30439287839228146e-02,1.23699469429079903e-01,2.64485268605075041e-01,2.10192085050547400e-01,1.12318178328157700e-01,5.21682372029992208e-02,1.23150652008643859e-02,2.64769968833743988e-03,1.01103653415193925e-04,-8.68325277288348740e-02,-7.68550464004392475e-02,-1.94203966592877142e-02,-7.89727016158456654e-03,-4.29371603474031499e-02,-6.82431471972057713e-03,2.40180447556409375e-02,7.16980520938662325e-02,1.91064280407738846e-01,1.46985813988677272e-01,8.31059122973131226e-02,3.94270905135268926e-02,1.07178791536354096e-02,1.93020071111662628e-03,0.00000000000000000e+00,1.11995203184271446e-03,1.01216039516788772e-01,1.78764369323872241e-01,1.34381341958032030e-01,1.38566152797166581e-01,1.60451273150742590e-01,1.74691900180150045e-01,1.89103297940130921e-01,2.01999221933455320e-01,1.19919986275019180e-01,6.46629095677957871e-02,3.43174270151907906e-02,1.00685652665767570e-02,2.67369230148199830e-03,0.00000000000000000e+00,0.00000000000000000e+00,1.88385477086314146e-02,1.39432333525780716e-01,1.38707497541069091e-01,1.47842603253311472e-01,1.59163212608355170e-01,1.44114792340367892e-01,1.39414677295940842e-01,1.26957688643649924e-01,7.07288138485911849e-02,3.45521259695403676e-02,1.91502250871054408e-02,7.68658672254366338e-03,2.99756024780391869e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,8.16443845892406823e-04,5.74256788235174218e-02,8.85479691207296526e-02,8.78521104831354732e-02,7.67428615862608965e-02,6.35974973367290919e-02,5.00014551435222568e-02,2.38315853927940427e-02,1.17636917769512635e-02,8.41151755740714505e-03,3.60514171490848231e-03,2.13852963206565385e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.66323074725017140e-03,6.58808415081700745e-03,6.51245245143406998e-03,5.56342228651384232e-03,3.79856927654195634e-03,2.32907813227583877e-03,1.39267669865344133e-03,9.36701086056057424e-04,5.09463551127179088e-04,3.29502518045652021e-04
0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00
0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00
0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00
0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00
0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00
-4.89164327184629585e-02,-4.45627009294502011e-02,-5.31808453051415692e-02,-3.02886654477748686e-02,-3.88731466577290491e-02,-4.39645329131402515e-02,-5.09908306401350431e-02,-4.56621874436222777e-02,-2.79334145020640433e-02,1.29691730026683365e-02,2.58528292192228629e-02,1.33245506920138639e-02,5.19735256926474702e-03,8.17252515992531662e-04,-1.38105865778808393e-04,-1.42570694370492884e-01,-1.70111616043483460e-01,-2.10177668848132354e-01,-1.67824500440094171e-01,-1.70835062154386846e-01,-1.94908348321876312e-01,-1.96016331277328537e-01,-1.84804751883537843e-01,-1.01589935017571076e-01,3.72029375925358591e-02,1.04914687922778221e-01,7.70053531431963978e-02,3.11702966735181997e-02,5.39326308558525560e-03,5.25304041039706339e-04,-3.51693221368913067e-01,-4.15288546054933427e-01,-4.21313238545907021e-01,-3.97128000289114380e-01,-3.54070812908451604e-01,-3.68206430072624935e-01,-3.67550543785514328e-01,-3.48062935868466594e-01,-2.23685579740835333e-01,1.59912227472073953e-01,2.69357902530906745e-01,1.74037397417279388e-01,7.55768221758775921e-02,1.36888992394750327e-02,1.71703909853054989e-03,-5.91572828613025403e-01,-8.42467561176277968e-01,-7.31570608731549887e-01,-6.72394831490679357e-01,-6.68715045426151122e-01,-7.06459858053373968e-01,-6.90426109807034449e-01,-6.05856886700759101e-01,-4.13917780448354755e-01,2.22839682661663735e-01,4.23884271981580907e-01,2.84352200662064292e-01,1.13944348948526245e-01,1.91686788454680339e-02,8.52799189248485811e-04,-6.82432252893304891e-01,-1.06209860258320354e+00,-1.08201141627292730e+00,-8.80030173703972851e-01,-7.65968729291778394e-01,-9.07302341438808613e-01,-8.27711002772999027e-01,-7.60861866894776862e-01,-4.80177589449399755e-01,3.34195825941050795e-01,5.32303039901966812e-01,3.47655093332580378e-01,1.51775891827572562e-01,2.75689166691067827e-02,2.36696034082862480e-04,-1.09923626664041785e+00,-1.21251161547152719e+00,-1.08534501510617720e+00,-9.67623469907748279e-01,-6.41101848460780888e-01,-9.51643641550886876e-01,-8.86461951409325821e-01,-7.66165648186550308e-01,-3.41199906559314925e-01,5.18828616403224641e-01,7.24981604185400252e-01,4.24088123862618516e-01,1.72985880312988782e-01,3.51722500480134703e-02,2.34341931388823291e-03,-1.12952085331216789e+00,-9.84169409485766700e-01,-8.41883198837384494e-01,-7.14170798752735481e-01,-6.64615616104715867e-01,-9.04400179957783212e-01,-7.84951686661606196e-01,-7.16077300057473942e-01,-2.49080993973330916e-01,6.97051894999071942e-01,7.77036508695721717e-01,4.46174145929531862e-01,1.86842160765641807e-01,3.28323255826923760e-02,1.75956693654478807e-03,-1.01852260077165879e+00,-1.80526482033186331e+00,-1.49891126421302712e+00,-1.29851675710698955e+00,-1.37673864251170253e+00,-1.43588295151610179e+00,-1.22544417960545071e+00,-9.98698654907156036e-01,-5.07247489335344026e-01,5.42211306301584317e-01,6.13992470088630560e-01,3.32046397289934458e-01,1.42397667743695805e-01,2.23556520505647227e-02,-1.17836730444779015e-03,-2.53533958257498790e-02,-1.81023004480894345e+00,-2.09350799221461736e+00,-1.78356825130739582e+00,-1.60821894087100570e+00,-1.49755041526769261e+00,-1.03395824215805154e+00,-6.61844641782192267e-01,-1.90737301251136249e-01,6.31903446495505561e-01,5.38772118523718091e-01,2.82893703541784336e-01,1.08575699217494465e-01,1.91939383564501236e-02,-4.49872752162704202e-03,0.00000000000000000e+00,-1.06350633232597747e-01,-6.49330678198663414e-01,-4.20638894013212139e-01,-2.95693950667784089e-01,-7.64195316072665554e-02,2.47932350314511218e-01,5.92287636129285144e-01,8.06678861190825658e-01,9.48625701654316922e-01,5.58413195675002916e-01,2.70039975684767064e-01,1.27541317497204931e-01,2.29315963817076328e-02,1.73952864625291376e-03,0.00000000000000000e+00,0.00000000000000000e+00,1.54853156960116506e-02,2.33160495236212711e-01,3.33109800107143861e-01,5.47802648502166423e-01,7.58770355216524361e-01,7.81784918542907548e-01,7.58707781717996910e-01,6.65446466460025809e-01,3.45447631207770667e-01,1.53950876970160799e-01,7.21692144958240300e-02,1.91606235114058290e-02,4.46687913750736226e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.69744862896880008e-03,3.00563862492278566e-01,5.67784198135204532e-01,5.37098088840445520e-01,4.67450925243852899e-01,3.85911443091549233e-01,2.72909778518805712e-01,1.22110531450811272e-01,5.21177974493412521e-02,2.93211183161344487e-02,8.54580030621106095e-03,2.66323074725017140e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.40614711110367432e-02,5.08086786103036231e-02,4.01839537948032038e-02,3.13602898565783980e-02,2.08744304199352526e-02,1.11183334672863027e-02,5.12745685626278362e-03,2.94788251684498888e-03,9.85521399268824002e-04,2.99458110405728564e-04
-1.12262992158172412e-01,-1.03540322973867879e-01,-1.21541364387394046e-01,-6.99681958383864128e-02,-9.13054509206967235e-02,-1.03030102721377900e-01,-1.19500739436477210e-01,-1.06830239347707745e-01,-6.56638935149110592e-02,2.91793986100187253e-02,5.91965689388564142e-02,3.04916476507214873e-02,1.16124728869678139e-02,1.74290203772264202e-03,-2.67573793297409541e-04,-3.15702389275272333e-01,-3.84892541794155274e-01,-4.78495042599595910e-01,-3.80511288918810586e-01,-3.87741914107759045e-01,-4.47907114163643649e-01,-4.48699052255363495e-01,-4.21726900117695647e-01,-2.33301117984824669e-01,8.91491309164548495e-02,2.42996320317189263e-01,1.79248298299730657e-01,7.28939345629847774e-02,1.29106029222727185e-02,1.54241416657279699e-03,-7.69204613343089982e-01,-9.20534364626590329e-01,-9.38611814283914270e-01,-8.72614237632018397e-01,-7.69037421654272912e-01,-8.02727968289934091e-01,-7.99413551068764550e-01,-7.60186672635136951e-01,-4.75136917322228791e-01,3.99314667657954980e-01,6.36687973356313552e-01,4.09071905781541068e-01,1.79473356547598994e-01,3.31478843112011576e-02,4.40382373129829998e-03,-1.31824608567160584e+00,-1.89358752932167729e+00,-1.65248098686268130e+00,-1.51223214739521872e+00,-1.50426216423983550e+00,-1.59099584735646626e+00,-1.55348552952515861e+00,-1.35248743919573244e+00,-9.20194848377745234e-01,5.39096568270306165e-01,9.96459766230146649e-01,6.62512386038606738e-01,2.66874573060827625e-01,4.62620986130452966e-02,2.52763996609242994e-03,-1.52469485414752781e+00,-2.41041264473136563e+00,-2.45439362933275751e+00,-1.97866950819826837e+00,-1.72571398582889080e+00,-2.05207433798576666e+00,-1.86546474377815175e+00,-1.70948953349342769e+00,-1.08366544096656980e+00,7.89293978316335743e-01,1.24413124071670667e+00,8.11386309021196905e-01,3.53185287983762142e-01,6.46361735745247107e-02,1.17435954026539864e-03,-2.46319025618618825e+00,-2.75277754058453805e+00,-2.43804653470445754e+00,-2.15309355830163840e+00,-1.39659626654453950e+00,-2.12716490567123273e+00,-1.97590102111010890e+00,-1.70292079068383617e+00,-7.49683758429722347e-01,1.22860169955604603e+00,1.69613189398917963e+00,9.90392669750700061e-01,4.03295078710502963e-01,8.24380581043249738e-02,5.90958673370476154e-03,-2.52646274308750973e+00,-2.19970906376044129e+00,-1.86389331871451969e+00,-1.56621907253209569e+00,-1.45915345367715110e+00,-2.00815908230216467e+00,-1.76263575964451324e+00,-1.60989274812456462e+00,-5.34993907964652293e-01,1.63031362374103872e+00,1.79821419886043810e+00,1.03704900809982714e+00,4.30053143923216807e-01,7.64559218557606668e-02,4.27090920110485741e-03,-2.40200185442612391e+00,-4.26889134530834546e+00,-3.54575312573007162e+00,-3.09089104147075933e+00,-3.27979173110448574e+00,-3.42358002833748332e+00,-2.92525812591132039e+00,-2.40148812377322329e+00,-1.24846474457344647e+00,1.19875334077213158e+00,1.39012608946852034e+00,7.53861677476087677e-01,3.22704290923872983e-01,4.88838805518292535e-02,-3.61796566111746969e-03,-5.96819620712351132e-02,-4.15639137384508128e+00,-4.79566584058983825e+00,-4.08388549552984337e+00,-3.67609375498621560e+00,-3.42197187771141564e+00,-2.33605693068525300e+00,-1.48124386099358341e+00,-3.99960363667751007e-01,1.49651035872377802e+00,1.26118607577584130e+00,6.58933315255654795e-01,2.53297963927007375e-01,4.40037399349740149e-02,-1.06404826586366345e-02,0.00000000000000000e+00,-2.46502596434261589e-01,-1.39862458616192176e+00,-8.46439626024230396e-01,-5.67034621702214081e-01,-4.40200430248937694e-02,7.04902493292445476e-01,1.49193250834115432e+00,1.96966109401832679e+00,2.26655613286130375e+00,1.32574763785159688e+00,6.39879718345025661e-01,3.02107503541345024e-01,5.49635033856953545e-02,4.46855871511252136e-03,0.00000000000000000e+00,0.00000000000000000e+00,4.64263635264458574e-02,6.19451989162986938e-01,9.04245717568119667e-01,1.38860415742849663e+00,1.87126283046549102e+00,1.91319320277906391e+00,1.83877892345126259e+00,1.59224899058292602e+00,8.22993158408772629e-01,3.66817127956068301e-01,1.71986747391848466e-01,4.62821295563014129e-02,1.11510496533318623e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,6.48931403004888736e-03,6.93372586003462299e-01,1.39126080649537909e+00,1.33174016516579341e+00,1.13408264824352156e+00,9.31839577212711601e-01,6.56610488318185137e-01,2.93891127081528369e-01,1.25278465823736251e-01,7.03601422336403159e-02,2.06718183683508097e-02,6.58808415081700745e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,5.08086786103036231e-02,1.31508328219818893e-01,1.02659843607321707e-01,7.61217665259063259e-02,5.02886549854216908e-02,2.71010231774356479e-02,1.24593239721802907e-02,7.15506775249678904e-03,2.40192036535613693e-03,7.42116379469180058e-04
-9.84423378264432103e-02,-9.23195437084975978e-02,-1.09292473864406103e-01,-6.14258028209121246e-02,-8.04766976826121055e-02,-9.03961806406040902e-02,-1.05303598774980273e-01,-9.46521295230884213e-02,-5.77815579405392132e-02,2.86206918788558286e-02,5.49593146443931521e-02,2.80328259303205367e-02,1.07531130113305527e-02,1.61051944456496181e-03,-2.52017180607031497e-04,-2.83080848301109300e-01,-3.48844846934023733e-01,-4.35402697152971696e-01,-3.45627612108404203e-01,-3.51482126961050634e-01,-4.06938591274987549e-01,-4.08033234976181047e-01,-3.84096926104356251e-01,-2.14000009912679867e-01,7.92875491603451665e-02,2.19054537910094715e-01,1.61491963836241204e-01,6.58530957149919133e-02,1.15040871701848485e-02,1.27771857176762105e-03,-7.05530723140077809e-01,-8.54801888987814062e-01,-8.80614661621972439e-01,-8.26712460405449434e-01,-7.32155575728164143e-01,-7.65097871062607848e-01,-7.65160542260231225e-01,-7.32843845613874723e-01,-4.73264092420349725e-01,3.30425389411730441e-01,5.60595662527478833e-01,3.63456759351271752e-01,1.59086649596616392e-01,2.89327544775900003e-02,3.59968194161805867e-03,-1.19888985959871497e+00,-1.74715085596327024e+00,-1.53783288982133892e+00,-1.41463024633123813e+00,-1.41023489894250198e+00,-1.49779004385522141e+00,-1.46653145840389754e+00,-1.28614619372431904e+00,-8.94068283983313061e-01,4.40886827330680797e-01,8.78562861920913374e-01,5.88584907916958056e-01,2.36463104210761638e-01,4.02451743545875901e-02,1.57960303198417199e-03,-1.39211038620087635e+00,-2.22470811078851005e+00,-2.28494369029909805e+00,-1.85979318992455567e+00,-1.62318597629238082e+00,-1.92798567588000336e+00,-1.77219627100272814e+00,-1.63183110105132245e+00,-1.05843980900431411e+00,6.52164843964781582e-01,1.09543354735328702e+00,7.20414103124901062e-01,3.12104898739900716e-01,5.65470018654405659e-02,2.37374122843120626e-04,-2.24225303266079923e+00,-2.54917806858329632e+00,-2.28607741321818603e+00,-2.03541130342847554e+00,-1.35591658738731180e+00,-2.02807330888717807e+00,-1.89897972613905175e+00,-1.65511170954618514e+00,-7.82377976436681499e-01,1.03384998716879783e+00,1.49655287537446413e+00,8.78197445125653897e-01,3.55023288506646106e-01,7.16269734512684220e-02,4.45362332021123457e-03,-2.28330476492127010e+00,-2.03871160364201831e+00,-1.76478625349000828e+00,-1.48438914702770286e+00,-1.39347944157711168e+00,-1.91546662599658557e+00,-1.69201055214864460e+00,-1.56432640851460891e+00,-5.81219153780238362e-01,1.41285881988926532e+00,1.59726344219115024e+00,9.27371347595431272e-01,3.84936806648019936e-01,6.79585146385708189e-02,3.40797718724693147e-03,-2.06406557738620666e+00,-3.71975548989062288e+00,-3.09262631532697219e+00,-2.68545535441323269e+00,-2.85777664392172781e+00,-3.00397958334515280e+00,-2.56651464080777147e+00,-2.11369207642918955e+00,-1.09311318417607617e+00,1.10588709023864107e+00,1.27335967863436483e+00,6.90969847336488474e-01,2.96584300585065241e-01,4.60772951880140738e-02,-2.69441907168586382e-03,-5.03572715892695935e-02,-3.59860104250341406e+00,-4.13181431791868548e+00,-3.52413291104469062e+00,-3.17472840521843080e+00,-2.99072238862784756e+00,-2.06668660194379594e+00,-1.32213884525755954e+00,-3.66363392059585846e-01,1.34097009548580282e+00,1.13740797129443694e+00,6.00729961523178035e-01,2.33483289862064153e-01,4.18864445845171726e-02,-8.97600171938604287e-03,0.00000000000000000e+00,-2.07786147359269036e-01,-1.16154790384751250e+00,-6.47450584864610934e-01,-4.63592247449346684e-01,-2.30765645143404356e-02,6.27226224100239316e-01,1.30636394505922171e+00,1.72695931553100301e+00,2.01177764660405201e+00,1.18295842598256540e+00,5.76328107855543004e-01,2.74718478956927248e-01,5.16053150193707955e-02,4.83834759561224854e-03,0.00000000000000000e+00,0.00000000000000000e+00,4.32978004422569993e-02,5.79080260648591416e-01,8.07464765370603299e-01,1.21791070363114406e+00,1.62744104928825051e+00,1.66225553279116833e+00,1.61158032113208805e+00,1.40965410418536075e+00,7.34820868869644817e-01,3.29615950905328525e-01,1.56298301835743031e-01,4.31411127360529362e-02,1.07951811523842676e-02,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,5.22632770853065712e-03,5.90008679475824804e-01,1.17453398491285421e+00,1.16842619840059436e+00,1.00112108997193228e+00,8.16520379119122341e-01,5.79585748552785218e-01,2.61322301876106333e-01,1.12619862956115341e-01,6.46931970329853723e-02,1.96416093122694993e-02,6.51245245143406998e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,4.01839537948032038e-02,1.02659843607321707e-01,9.29182455462339019e-02,6.98103935049317753e-02,4.49682829366754022e-02,2.41774488598017860e-02,1.13823387984832661e-02,6.65434102824683394e-03,2.37182439073556958e-03,8.18213125124236202e-04
-8.24991703879099370e-02,-7.56688005540811226e-02,-9.02710869806142707e-02,-5.00855164873849762e-02,-6.49297591171441729e-02,-7.30862473163644971e-02,-8.54394279907978588e-02,-7.69532007927475753e-02,-4.61049009459385678e-02,2.51709591964747147e-02,4.65284852197389576e-02,2.38313389240416701e-02,9.17364041271096463e-03,1.36090959278054925e-03,-2.62029929103964928e-04,-2.45326348107362091e-01,-2.94599328321521081e-01,-3.65502845201875037e-01,-2.91638000220168003e-01,-2.95005125928746947e-01,-3.39557471981804082e-01,-3.40644586889737200e-01,-3.20074544425642760e-01,-1.77217681143592043e-01,6.54450104150799822e-02,1.82466794374358837e-01,1.33686663798953803e-01,5.40668384059471777e-02,9.29988670696645960e-03,8.69665609929842352e-04,-6.19530094080736338e-01,-7.42309750636249488e-01,-7.63255857063125931e-01,-7.24737303851311410e-01,-6.51301151514740773e-01,-6.78173003283380704e-01,-6.78908702451640589e-01,-6.49286002456314071e-01,-4.28404790791571233e-01,2.48261412863822251e-01,4.52768256454284423e-01,2.96294393534487277e-01,1.28368910378819451e-01,2.29684345141492711e-02,2.51418514524235888e-03,-1.03662932707841438e+00,-1.48852285232741255e+00,-1.30989861262468743e+00,-1.20905434709944370e+00,-1.20712616183992494e+00,-1.27854157505282240e+00,-1.25054519356366578e+00,-1.10345647887287468e+00,-7.70611681531333303e-01,3.46605653053042473e-01,7.19416638108196893e-01,4.86023024970246853e-01,1.95237482667523998e-01,3.21776719333855613e-02,6.59117332474925275e-04,-1.19118512953524935e+00,-1.88688833496248076e+00,-1.93382350979036755e+00,-1.58636790508400982e+00,-1.38613336609237492e+00,-1.64212271160898382e+00,-1.50870821157291091e+00,-1.39070754276805375e+00,-9.07889102107854895e-01,5.28953812370069332e-01,9.05241117116234673e-01,5.95810757917530132e-01,2.58505791856964318e-01,4.64536396651024086e-02,-2.23178936573032870e-04,-1.91778764809662672e+00,-2.16607705764134550e+00,-1.95196743766728176e+00,-1.75951855650209343e+00,-1.18619064232067717e+00,-1.73976583927750728e+00,-1.63263127109942663e+00,-1.42813872978369716e+00,-6.87607988634503009e-01,8.32864241949234696e-01,1.23490499416263977e+00,7.24996624643459597e-01,2.93016019282004658e-01,5.86622343990569339e-02,3.17404799460715027e-03,-1.95284645652480870e+00,-1.74307846578773984e+00,-1.52239085898291981e+00,-1.28027174498195229e+00,-1.20295773871510892e+00,-1.64337500838611494e+00,-1.44296231901665428e+00,-1.32589295449094391e+00,-5.01530208431277491e-01,1.16784782561996558e+00,1.33319810678626283e+00,7.71879431311597752e-01,3.23084302373661036e-01,5.66623375946141358e-02,2.73327729605507379e-03,-1.64457733085510460e+00,-2.96314384872838010e+00,-2.45133522613063093e+00,-2.10253172613954264e+00,-2.23630635009710810e+00,-2.35476230217345917e+00,-1.99745664556673086e+00,-1.62477571483775707e+00,-7.93838980649071435e-01,9.96250019907541029e-01,1.09958256972734536e+00,5.94945332153353657e-01,2.56661908888240309e-01,4.19026837290465970e-02,-1.22187129787382784e-03,-4.01244729633275093e-02,-2.93545421022561026e+00,-3.37084281831228560e+00,-2.85811342875102792e+00,-2.57095956156736616e+00,-2.43711701828719551e+00,-1.68915053512420332e+00,-1.07393061533716838e+00,-2.89280143021601155e-01,1.11735889015938183e+00,9.51961671882575411e-01,5.04978256164474781e-01,1.98669475871000450e-01,3.68968066679404086e-02,-6.72353607469407168e-03,0.00000000000000000e+00,-1.68520479385136090e-01,-9.68619580702807736e-01,-5.38026679191073387e-01,-4.01986201256692433e-01,-5.92080935107705889e-02,4.76864647637357086e-01,1.03480071819137076e+00,1.39011580236115306e+00,1.63849055340921601e+00,9.68890179792991635e-01,4.74196580525070521e-01,2.27398050112514016e-01,4.35238899253925088e-02,4.19499415103371468e-03,0.00000000000000000e+00,0.00000000000000000e+00,3.24284200306969167e-02,4.51711987933692050e-01,6.17661469264787266e-01,9.52614267968667994e-01,1.28873605217918996e+00,1.31987280056959277e+00,1.29156809354158364e+00,1.14274409248509956e+00,5.99741253309532096e-01,2.69810602951521761e-01,1.29005792724399188e-01,3.61011405244972550e-02,9.00033520498738117e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,4.07810819853905715e-03,4.68450626057461794e-01,9.09465675544696261e-01,9.14957933991718764e-01,8.05970092215768763e-01,6.58550019862855440e-01,4.67430538108002502e-01,2.11059929428614096e-01,9.19405663347487301e-02,5.36255385267306733e-02,1.64800007965008460e-02,5.56342228651384232e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,3.13602898565783980e-02,7.61217665259063259e-02,6.98103935049317753e-02,5.82064055541801281e-02,3.69893971752512513e-02,1.95825117647284233e-02,9.34089587063458536e-03,5.52169679291984218e-03,2.04012760704064917e-03,7.42650212072984905e-04
-5.61781286179270645e-02,-5.06153301866374555e-02,-5.98501415567089246e-02,-3.36725603253799563e-02,-4.31503529941501124e-02,-4.86113202967985783e-02,-5.69294143929251137e-02,-5.09725781080773432e-02,-3.03171789230498555e-02,1.72880315406411557e-02,3.14659137316518137e-02,1.61450670052606729e-02,6.27028492487547578e-03,8.85444502957980265e-04,-1.73371826647043288e-04,-1.69215259112404537e-01,-1.98201441410174761e-01,-2.44801162140159401e-01,-1.96024792394102726e-01,-1.97657576259401918e-01,-2.26694370916720511e-01,-2.27422929865567752e-01,-2.12384464417362945e-01,-1.17223591633434515e-01,4.53136197963721135e-02,1.23151165682998109e-01,8.99211808735987383e-02,3.62579869504389557e-02,6.20073213557809436e-03,5.03909931320057941e-04,-4.27776250110367018e-01,-5.05845190311433601e-01,-5.18480862413831178e-01,-4.91012759061527915e-01,-4.44300214821433670e-01,-4.62091204562931679e-01,-4.60696870205801579e-01,-4.40534622587218538e-01,-2.91314293190284679e-01,1.63310324441105298e-01,3.01539358904277799e-01,1.98190701863339230e-01,8.60266544778594544e-02,1.54095601714837431e-02,1.60161393972073438e-03,-7.10867290557323672e-01,-1.00265158158902357e+00,-8.82775123825752184e-01,-8.12539737885402569e-01,-8.08753633757980483e-01,-8.54265220479886289e-01,-8.33860981223802478e-01,-7.33017456776900000e-01,-5.10082717886294112e-01,2.37161311465556551e-01,4.85853495260956669e-01,3.27521282824200843e-01,1.31461437284023458e-01,2.18239200262903242e-02,3.94459485892352719e-04,-8.12204792344760507e-01,-1.27088056512516134e+00,-1.29651091495165693e+00,-1.05864359189159352e+00,-9.29801813760229745e-01,-1.09368607396885564e+00,-1.00186668176371385e+00,-9.13831381708980706e-01,-5.92762466661356680e-01,3.69702135412829147e-01,6.16554750568495402e-01,4.04964185139856436e-01,1.76178496382574601e-01,3.16115864859540033e-02,6.67999358671187544e-05,-1.30337306594294389e+00,-1.46679173374406102e+00,-1.31119120763983932e+00,-1.17880437034214713e+00,-7.90156456835762966e-01,-1.15839368338349646e+00,-1.08025105676916056e+00,-9.43107661609160819e-01,-4.48087984904206371e-01,5.72171648354729889e-01,8.38747297419313087e-01,4.92487279695721036e-01,1.99900878868576354e-01,4.01391131908809887e-02,2.35607682494822250e-03,-1.32220326063721094e+00,-1.17454717328276281e+00,-1.01827832841466748e+00,-8.50504434601266124e-01,-7.99733363459560365e-01,-1.09111363617708812e+00,-9.56168801753794373e-01,-8.69319514592676312e-01,-3.13810204711726159e-01,8.02124494731999316e-01,9.05444788356822072e-01,5.25257858267387023e-01,2.20043960614794087e-01,3.88273513263102180e-02,2.07685261896425324e-03,-1.09591277449203695e+00,-1.96768636401856378e+00,-1.61694010349818718e+00,-1.37803784304305377e+00,-1.46338392507198045e+00,-1.53862996304424771e+00,-1.29692876653479394e+00,-1.04468181800614568e+00,-4.88419682992498994e-01,7.00210543524009021e-01,7.54617218546617341e-01,4.07257432688065357e-01,1.76574513206845252e-01,2.94115400326956794e-02,-4.92158368753819824e-04,-2.69743014021562935e-02,-1.97237457037823516e+00,-2.26127051332476858e+00,-1.91216654687332666e+00,-1.71819247638616091e+00,-1.62742167132635540e+00,-1.12040874460694151e+00,-7.05490859510026658e-01,-1.81059661742299038e-01,7.59013992484872668e-01,6.44145012325216482e-01,3.41711483586525255e-01,1.35280518551282813e-01,2.55352067213757659e-02,-4.18006888570697250e-03,0.00000000000000000e+00,-1.13134239692118554e-01,-6.55203190943542069e-01,-3.61966957981036286e-01,-2.67547821771764338e-01,-3.71963009579884263e-02,3.22471571170383109e-01,6.97334244808208714e-01,9.37998607083785352e-01,1.10156509682094739e+00,6.50742069809357560e-01,3.18870435840094280e-01,1.53179613736428410e-01,2.94933534802342828e-02,2.91739785384351191e-03,0.00000000000000000e+00,0.00000000000000000e+00,2.19259294562829214e-02,3.00585205261771349e-01,4.11472239052540045e-01,6.39817913041968667e-01,8.68447395931904120e-01,8.87394675492461316e-01,8.66695978733593053e-01,7.66856643049596776e-01,4.02466560462978074e-01,1.81153141192787109e-01,8.67234607345138825e-02,2.43527174382494015e-02,6.10329368644007934e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.78420173468349680e-03,3.12936384697850623e-01,6.06099872467303125e-01,6.05270588969609169e-01,5.34846876894097822e-01,4.45679674852009489e-01,3.16265699826544344e-01,1.41951288696707256e-01,6.18438979167505454e-02,3.61366523641232923e-02,1.11076369330991315e-02,3.79856927654195634e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.08744304199352526e-02,5.02886549854216908e-02,4.49682829366754022e-02,3.69893971752512513e-02,2.55608924909665747e-02,1.35080789783198693e-02,6.35762939247733801e-03,3.74720928500558732e-03,1.38357062820410243e-03,5.14995794319192532e-04
-3.05601935579853448e-02,-2.63612839612697783e-02,-3.13431567406063163e-02,-1.75444237392129651e-02,-2.22199873098640061e-02,-2.49417160561839386e-02,-2.91405534141733827e-02,-2.59407020040673640e-02,-1.48497450817410680e-02,1.06258517643994105e-02,1.77009156668288120e-02,9.10234172560694423e-03,3.54347588680533178e-03,5.40555861568232736e-04,-8.78524508495298406e-05,-9.51968900598798989e-02,-1.08031810797601088e-01,-1.32336425376424316e-01,-1.04955501413629887e-01,-1.05723910899868129e-01,-1.20189428534235657e-01,-1.20070012224112996e-01,-1.10702826656250072e-01,-5.89274675246309956e-02,2.80466660657081000e-02,6.89016149600931299e-02,4.96137222450214535e-02,2.00227277739177707e-02,3.37428605981175212e-03,2.45070216554911437e-04,-2.46404030610503366e-01,-2.84190984292763515e-01,-2.88593341182955432e-01,-2.74346689121022613e-01,-2.49205785949617120e-01,-2.57518263406998349e-01,-2.57330517658402425e-01,-2.45233349858495847e-01,-1.62468499719704312e-01,8.64885679072771585e-02,1.63580705309330360e-01,1.07599193557061906e-01,4.65527856653229211e-02,8.29801883948535698e-03,8.25296409464694567e-04,-3.99209140799956619e-01,-5.52773121117389965e-01,-4.80777141101766392e-01,-4.39823468421933761e-01,-4.38349956426885567e-01,-4.63402099271907175e-01,-4.47301637877564162e-01,-3.91105411697173000e-01,-2.66353211693823644e-01,1.38187742259246127e-01,2.69017914534326497e-01,1.81330790627767441e-01,7.34120348897982777e-02,1.20394073636593477e-02,1.90064380417766476e-04,-4.50711492001591829e-01,-6.93784451235172850e-01,-7.00632253170687891e-01,-5.69285462105897255e-01,-4.96207611498952428e-01,-5.87577614811460536e-01,-5.32067357232561711e-01,-4.83066793353210899e-01,-3.07937058594317636e-01,2.16239823928144947e-01,3.46538301074822641e-01,2.25479726736901032e-01,9.84997481985756956e-02,1.79266007584265828e-02,1.88933420651047241e-04,-7.21754143708349227e-01,-8.01027760279549361e-01,-7.09278887564592009e-01,-6.37564452139645410e-01,-4.26170537408661232e-01,-6.18111036759419807e-01,-5.72776938831526916e-01,-4.94097934519621140e-01,-2.21277533763373502e-01,3.29625695763629434e-01,4.68157898267075989e-01,2.74203622910376477e-01,1.11847973609508253e-01,2.25546549244738971e-02,1.46872352768463200e-03,-7.31340320879062089e-01,-6.37857227756792766e-01,-5.48457410702927861e-01,-4.49722494035797393e-01,-4.18652034283413910e-01,-5.71572020805474201e-01,-4.91628879400814400e-01,-4.42329035178182117e-01,-1.40625156916915489e-01,4.61896497439214682e-01,5.09182321569468410e-01,2.93678609040025795e-01,1.24770353660828281e-01,2.24456084590324914e-02,1.54508721138394453e-03,-5.65023456699063398e-01,-1.01600987351349703e+00,-8.20796786070727036e-01,-6.84736026102230388e-01,-7.27384885709429052e-01,-7.65146167150720702e-01,-6.32733961251345733e-01,-4.98619243299928239e-01,-2.04409693428478922e-01,4.24026766808539179e-01,4.33199804036367708e-01,2.34176462090397108e-01,1.02335981432926396e-01,1.79856739303361039e-02,5.12238653976371792e-04,-1.37814792094755525e-02,-1.02151603089402276e+00,-1.16418212478915328e+00,-9.69970125325094634e-01,-8.65731142490365868e-01,-8.28178034918452100e-01,-5.62144261840190618e-01,-3.44984763638448932e-01,-6.85922171954297943e-02,4.31368030398313840e-01,3.60437756692391253e-01,1.92160269328837979e-01,7.76599965862981717e-02,1.53597324199487278e-02,-1.67886620695604236e-03,0.00000000000000000e+00,-5.75652310158993041e-02,-3.11200265548830846e-01,-1.41683635512069528e-01,-1.03827645666112217e-01,1.47661130770583206e-02,2.03726962640550874e-01,3.95737438292152910e-01,5.19844940521926979e-01,6.04766923668344614e-01,3.56615860406313601e-01,1.75669098490847997e-01,8.51622996113518688e-02,1.71326539297450287e-02,2.06074584189828340e-03,0.00000000000000000e+00,0.00000000000000000e+00,1.51108947324813860e-02,1.84513399813909740e-01,2.42700280375350103e-01,3.60320685686843389e-01,4.79049874932631847e-01,4.85960802466762543e-01,4.73889257991413737e-01,4.18735348588946954e-01,2.20230108704693867e-01,9.98384348181057257e-02,4.83141372607114733e-02,1.40563863143153452e-02,3.72002690190506016e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.64035274335256860e-03,1.72143471281765409e-01,3.28038569775612132e-01,3.27797436636777739e-01,2.87697057920377475e-01,2.39391551728389079e-01,1.74322320478876497e-01,7.88178099660674786e-02,3.43886707401231048e-02,2.04126328812887815e-02,6.49583314501129931e-03,2.32907813227583877e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.11183334672863027e-02,2.71010231774356479e-02,2.41774488598017860e-02,1.95825117647284233e-02,1.35080789783198693e-02,8.02455539885513908e-03,3.76800254465851523e-03,2.18228828801293262e-03,8.38021172288495853e-04,3.37115705841601286e-04
-1.50938694479726652e-02,-1.24312089826845371e-02,-1.49153105350519309e-02,-7.76628038672134372e-03,-1.00401873319022946e-02,-1.09570297441817979e-02,-1.31828946996803038e-02,-1.11978750141554489e-02,-5.61107672319472849e-03,6.92344899786276162e-03,9.93302303240868600e-03,5.02987751996574872e-03,1.93427679627051151e-03,3.36920834896712684e-04,-1.36735056285429931e-05,-4.80636370437771202e-02,-5.30861138572383054e-02,-6.38878851302012440e-02,-4.97118825187180466e-02,-4.93273370147536763e-02,-5.64753702132907848e-02,-5.58483651460191036e-02,-5.09339172321251407e-02,-2.54289013147469926e-02,1.78662687066805069e-02,3.73219100548023985e-02,2.62730289396234488e-02,1.06170457256873942e-02,1.85796177164736210e-03,1.44497913803213676e-04,-1.30096424291356122e-01,-1.48078794157921800e-01,-1.47254357370871697e-01,-1.40025757153605712e-01,-1.26856006397287363e-01,-1.32296625940614671e-01,-1.30779076185094045e-01,-1.23974542422891160e-01,-8.15946977760598352e-02,4.49840878276833861e-02,8.39540167985957514e-02,5.48361601284479486e-02,2.39179481977534469e-02,4.34194581809034443e-03,3.96769887107880476e-04,-2.03425586995706231e-01,-2.76892362262852687e-01,-2.38524080215538309e-01,-2.17184412268773247e-01,-2.12770346512862585e-01,-2.21021593409379519e-01,-2.16611899226186511e-01,-1.86865173694271747e-01,-1.23660440883974210e-01,8.09569606086107951e-02,1.43935147283198339e-01,9.51910316763077274e-02,3.86740121547060819e-02,6.55676417326334776e-03,1.69307289422348308e-04,-2.28300256217262354e-01,-3.44625379637519103e-01,-3.41013586256983525e-01,-2.74166800662356158e-01,-2.36803758974349327e-01,-2.80688596503424925e-01,-2.48244731074967334e-01,-2.22742744625613748e-01,-1.33860287138382411e-01,1.27012260299584095e-01,1.87252069806535804e-01,1.20352370839300532e-01,5.25139011755267823e-02,9.75999828963571188e-03,2.37776300446672405e-04,-3.60764461750482601e-01,-3.98851352992280639e-01,-3.47711640247559461e-01,-3.08288922007520394e-01,-1.99902891254259862e-01,-2.96319733024981435e-01,-2.70203357702463953e-01,-2.28229660738426321e-01,-9.03970649045833102e-02,1.85450353840460269e-01,2.50013761640382748e-01,1.45331700886829784e-01,5.98054391939268140e-02,1.23593496314201301e-02,9.22520100220015904e-04,-3.58692220065451484e-01,-3.09487332860239217e-01,-2.62263314429390215e-01,-2.06420010450749314e-01,-1.89070813754240202e-01,-2.68934967933381452e-01,-2.18659446370302074e-01,-1.94802107693985510e-01,-4.13108253469886971e-02,2.58480415032685873e-01,2.74516885430254098e-01,1.56690133919955038e-01,6.70602141269818347e-02,1.28385294495133445e-02,1.29922489260628324e-03,-2.35300512032835057e-01,-4.32482150421500178e-01,-3.34939760245736018e-01,-2.61342315279294801e-01,-2.77908710605847764e-01,-2.97364819312758100e-01,-2.31272989921229105e-01,-1.67520115413052284e-01,-2.83341840645485836e-02,2.67143394958767655e-01,2.49056979907022025e-01,1.32920940466418946e-01,5.90743988320666311e-02,1.15294661949097918e-02,9.95265220002203039e-04,-5.41911366008588670e-03,-4.36433230133113692e-01,-4.95712585243347159e-01,-3.96125440865634226e-01,-3.49987437905128596e-01,-3.45480017877250745e-01,-2.25080323379085651e-01,-1.26543675742954415e-01,8.66759954468820102e-04,2.40018232547506899e-01,1.96312947913467595e-01,1.04963105439973850e-01,4.42120159337468926e-02,9.71289870818826083e-03,-1.56404322285607288e-04,0.00000000000000000e+00,-2.23390785762460457e-02,-9.75204528105203805e-02,-8.10029572816201721e-03,-6.61214472777721905e-03,4.30328469492555904e-02,1.28235447405209368e-01,2.10454926952074017e-01,2.67997262836752792e-01,3.07577860460675312e-01,1.82408730392331658e-01,9.14190605056030142e-02,4.52690242503730467e-02,9.93596798541199547e-03,1.52955028154355926e-03,0.00000000000000000e+00,0.00000000000000000e+00,1.11006981452708708e-02,1.13713678521415271e-01,1.34417111039386750e-01,1.84186046109867968e-01,2.36149105876089865e-01,2.35816166852374665e-01,2.31859558498989066e-01,2.07231438644142424e-01,1.10683502731733538e-01,5.06741243675121675e-02,2.54428797098826646e-02,7.90291078170869687e-03,2.16623953486213584e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,8.49960637042375422e-04,8.45881043110396635e-02,1.54120347424114262e-01,1.54862333416887515e-01,1.36146131904114204e-01,1.13216524148297124e-01,8.39876460931588686e-02,3.95257174157597688e-02,1.77877961642979934e-02,1.09166633460872336e-02,3.69110381850527771e-03,1.39267669865344133e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,5.12745685626278362e-03,1.24593239721802907e-02,1.13823387984832661e-02,9.34089587063458536e-03,6.35762939247733801e-03,3.76800254465851523e-03,2.18254054750240296e-03,1.25575142431701039e-03,5.07430719456884163e-04,2.26063180964018598e-04
-9.07477630870828257e-03,-7.49561159521749693e-03,-8.81949792951665194e-03,-4.41209359152389298e-03,-5.72043925728216163e-03,-6.18511065451764555e-03,-7.53189836305339418e-03,-6.30962522790394671e-03,-3.02663410879677221e-03,4.57146999855390524e-03,6.33352024359814213e-03,3.21607162849566050e-03,1.24642413072246203e-03,2.16082840945899324e-04,-8.27045997230840291e-06,-2.95711431722901208e-02,-3.23195532250107470e-02,-3.88359827582805545e-02,-3.03049698968371403e-02,-3.01253264694559680e-02,-3.40768158828001003e-02,-3.37492392953514658e-02,-3.10154179314126970e-02,-1.53858386551838228e-02,1.11570989884303418e-02,2.30587546897129715e-02,1.62380579143938698e-02,6.50842268615348194e-03,1.13353619971568570e-03,6.76170700216992949e-05,-8.22434212072492149e-02,-9.38971093404718238e-02,-9.40771678669994615e-02,-8.92890297816631567e-02,-8.21898732932235254e-02,-8.56639142400999754e-02,-8.47324758286583241e-02,-8.04738924612137946e-02,-5.46040527697788311e-02,2.39782236944765456e-02,4.95739844971579552e-02,3.27539147400095487e-02,1.42101713412012449e-02,2.53073119517165795e-03,1.89130843062042432e-04,-1.27047664339120875e-01,-1.72442572966901048e-01,-1.50233314853335659e-01,-1.36599745054889310e-01,-1.34193123393501340e-01,-1.38892620451465498e-01,-1.36815445063411062e-01,-1.18808065025980819e-01,-8.03394899660577338e-02,4.60884400268216921e-02,8.69722821557265824e-02,5.77594856701798207e-02,2.32067647639897616e-02,3.94758783983770439e-03,7.32243143930123044e-05,-1.43074595871244353e-01,-2.15376314207336966e-01,-2.13112533350288569e-01,-1.72069935339785929e-01,-1.49934328939744260e-01,-1.75454364468416835e-01,-1.56235816454109916e-01,-1.41031996400965226e-01,-8.49428427630432720e-02,7.55166970424768769e-02,1.13746941739383337e-01,7.34716496382005063e-02,3.18966140326573180e-02,5.91772731548639158e-03,1.10356836603065509e-04,-2.22199138925400025e-01,-2.49506302304811467e-01,-2.18166471966646264e-01,-1.93606700612664551e-01,-1.27201031683744498e-01,-1.86448692473424132e-01,-1.71202231367522606e-01,-1.46727908458001599e-01,-6.20682036564267209e-02,1.09384465124518909e-01,1.51869437703165466e-01,8.86900252789637605e-02,3.63757474610588299e-02,7.56171564602679640e-03,5.37123581084434504e-04,-2.17707986751150911e-01,-1.93272686249187226e-01,-1.66082120311411396e-01,-1.28368027395052098e-01,-1.18957149144593585e-01,-1.70101887637752608e-01,-1.38624221386551227e-01,-1.24341880369412267e-01,-2.87285856698486011e-02,1.55088625846424633e-01,1.67664573773073616e-01,9.62520497064634634e-02,4.09639422673659867e-02,7.93380558553308593e-03,8.69041960523259105e-04,-1.28213745664566531e-01,-2.42775588383372348e-01,-1.84510347508031164e-01,-1.40637792832795261e-01,-1.49043574148261360e-01,-1.61216157333384458e-01,-1.22674956716729802e-01,-8.63677984306867041e-02,-3.92643257176512796e-03,1.72370777625869248e-01,1.57948087043478874e-01,8.40268196313877225e-02,3.75518903000628956e-02,7.56056392946553336e-03,7.24566913561207424e-04,-2.71866714578041522e-03,-2.38791353188261474e-01,-2.70028355613387505e-01,-2.11959074682565335e-01,-1.88086872143316791e-01,-1.92028917330364535e-01,-1.25480433922404128e-01,-6.97076608978805662e-02,4.47547042097059828e-03,1.47810248444859904e-01,1.21847786149989992e-01,6.57609635194055103e-02,2.82544737165476151e-02,6.45973887395136486e-03,7.60989422750324982e-05,0.00000000000000000e+00,-1.11163452758747793e-02,-3.89063937540961094e-02,1.59458011183939603e-02,9.45611610383234602e-03,3.59925230423676287e-02,8.22902232426825364e-02,1.26944764181100844e-01,1.60991470869835174e-01,1.84869244716376807e-01,1.10504392087366760e-01,5.61780503601886291e-02,2.82507653218298065e-02,6.49816028448106306e-03,1.07930543494720696e-03,0.00000000000000000e+00,0.00000000000000000e+00,7.97902425231794554e-03,7.55897582406094698e-02,8.40301879906084626e-02,1.10981927826706933e-01,1.39353586619573949e-01,1.37849500740735015e-01,1.36887851139102512e-01,1.23634778381745844e-01,6.69202769073016651e-02,3.08414572017074659e-02,1.58153840022509790e-02,5.09367919848535342e-03,1.43466786352738191e-03,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,5.15974040988597489e-04,5.05227851974434650e-02,8.94997553181877681e-02,9.00598373440109345e-02,7.94368283528691099e-02,6.60742878105540360e-02,4.94296066849227028e-02,2.33416499513107792e-02,1.09615510032006792e-02,6.97818818222149893e-03,2.41942069543297535e-03,9.36701086056057424e-04,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.94788251684498888e-03,7.15506775249678904e-03,6.65434102824683394e-03,5.52169679291984218e-03,3.74720928500558732e-03,2.18228828801293262e-03,1.25575142431701039e-03,8.60456244255922674e-04,3.55265476454360402e-04,1.60863126406537874e-04
-3.28288064732249222e-03,-2.39080390993731380e-03,-2.83689210021211046e-03,-1.17716119744622812e-03,-1.53448108115226251e-03,-1.61120315125714512e-03,-2.00766777007744699e-03,-1.58007441422829305e-03,-4.48136401700546924e-04,2.25074514261199704e-03,2.70221546093427122e-03,1.39523548812159250e-03,5.42196008714145505e-04,1.09791542934060279e-04,-4.53925513793131547e-07,-1.16251985274678452e-02,-1.21038986297227896e-02,-1.42477771162759746e-02,-1.08558926607642860e-02,-1.07534969250030876e-02,-1.17381131332676483e-02,-1.15793914428343418e-02,-1.04376335092414268e-02,-4.50541649438703472e-03,5.13705429669980649e-03,9.44324048311808752e-03,6.53914008598522473e-03,2.60438195119018631e-03,4.50034464025254020e-04,2.14660704066964785e-05,-3.51067607071144580e-02,-3.91780978517012185e-02,-3.89966653683075856e-02,-3.75431676930997604e-02,-3.51587670690266946e-02,-3.61961127022177240e-02,-3.61725963136886250e-02,-3.43069410700348257e-02,-2.40586353877383294e-02,6.66821904998072743e-03,1.79950499633064857e-02,1.21789484868905055e-02,5.17151214832235924e-03,8.96008580602493713e-04,4.58423902337102944e-05,-5.14355376140550116e-02,-6.81889552211432382e-02,-5.86624824713458809e-02,-5.25538768581859592e-02,-5.20367686184914982e-02,-5.35051024414076523e-02,-5.21702271684234345e-02,-4.52642438434586944e-02,-3.00112407942508368e-02,1.80754383210678972e-02,3.38441037129549455e-02,2.27956709184307695e-02,9.30718208038928269e-03,1.54145113245678219e-03,2.14346346000905977e-05,-5.67897384850574310e-02,-8.34584127620539573e-02,-8.07944508499191111e-02,-6.52334948835203848e-02,-5.55213112549211504e-02,-6.59096577629133540e-02,-5.73328022891577554e-02,-5.22936535602235297e-02,-3.09709827605664650e-02,3.08265447954279292e-02,4.57393413291219478e-02,2.91696861944107030e-02,1.27176655547921857e-02,2.46459713552133440e-03,6.92145195309651421e-05,-8.57367510164300101e-02,-9.61319438911808349e-02,-8.33238591250655275e-02,-7.41759004044879738e-02,-4.86196238933398056e-02,-6.94031896174747975e-02,-6.44087143559276265e-02,-5.48014441196107427e-02,-2.18937971454270380e-02,4.30407663211265223e-02,5.99435083036840982e-02,3.51373044668700993e-02,1.44844952852189700e-02,3.08714467694210133e-03,2.22425724435997571e-04,-8.19677243078438672e-02,-7.34032027882364352e-02,-6.42596573159747858e-02,-4.53046534516923088e-02,-4.11353578055473762e-02,-6.06852528303240407e-02,-4.66407905083359303e-02,-4.19679647563706917e-02,-5.96305388897870776e-03,6.28277287934056877e-02,6.80980798857725445e-02,3.87514898542526826e-02,1.68759653525141010e-02,3.41430433403712343e-03,4.74157721352529312e-04,-2.89726158338210124e-02,-6.22520480448091190e-02,-4.11623034029690998e-02,-2.31854116477026861e-02,-2.44071022783382968e-02,-2.90449829035291651e-02,-1.56424171518271989e-02,-4.91141289411888265e-03,2.14827856975651696e-02,8.12394613415832328e-02,6.93195490233218109e-02,3.71136736698759809e-02,1.68345342092465731e-02,3.75286137519119205e-03,5.78697951786949472e-04,-3.15535199232949996e-04,-5.13347095654867538e-02,-5.45819020470407409e-02,-3.37399094907073760e-02,-2.85114209121417918e-02,-3.91596698074102509e-02,-2.29578150481597083e-02,-8.10151522984260339e-03,1.40170511947974204e-02,6.28074809805332368e-02,5.09768305520277576e-02,2.82903103933438115e-02,1.29391229365875670e-02,3.29586407747205733e-03,3.26272144413323540e-04,0.00000000000000000e+00,-1.01025977260425239e-03,1.83709902398226793e-02,4.28542519849145973e-02,3.08989177322882176e-02,3.47222426433230480e-02,4.60412639665740211e-02,5.47751786935787854e-02,6.38862917435234212e-02,7.12811712459872071e-02,4.31355648807291853e-02,2.27654444366313831e-02,1.19281960644074050e-02,3.20906643307930246e-03,6.79432236150319022e-04,0.00000000000000000e+00,0.00000000000000000e+00,5.29619214781310542e-03,4.22510455708607971e-02,4.21213396991484273e-02,4.73498066060985753e-02,5.36546375128911027e-02,5.04512690023583565e-02,5.02884134159097482e-02,4.61680703070611667e-02,2.57816234583220609e-02,1.23314670067326531e-02,6.72267585512999373e-03,2.46432941582584893e-03,7.69320574636725234e-04,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.37466181129867106e-04,1.99390147983825386e-02,3.18007250659111812e-02,3.19684510192596444e-02,2.80383831702687436e-02,2.33980625252296279e-02,1.83225466590425691e-02,8.71987247189508728e-03,4.29824305219231317e-03,3.07513120148130174e-03,1.24276222954864020e-03,5.09463551127179088e-04,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,9.85521399268824002e-04,2.40192036535613693e-03,2.37182439073556958e-03,2.04012760704064917e-03,1.38357062820410243e-03,8.38021172288495853e-04,5.07430719456884163e-04,3.55265476454360402e-04,1.97271377902892141e-04,9.76976705810333253e-05
-1.44141094441741814e-03,-6.83720787722436182e-04,-7.73743717825948335e-04,-3.02876004728229464e-04,-1.98965166709193355e-04,-1.71701709809650064e-04,-3.49471353656351778e-04,-1.41260778732170314e-04,2.73012567262021367e-04,1.23376028389687647e-03,1.28255437882549505e-03,6.32176774308041865e-04,2.59253851091160526e-04,5.57041200698045024e-05,1.72942091212423555e-06,-6.25603386966946257e-03,-5.11420241223236021e-03,-5.73261069282192653e-03,-4.30740062643375412e-03,-4.28662583373604512e-03,-4.20408964036860563e-03,-4.09611997225100936e-03,-3.24799122273915393e-03,-1.07225488722956079e-03,2.49236964603856588e-03,4.04276993127207756e-03,2.69118443271991296e-03,1.07694080435616888e-03,1.61964439765333073e-04,-1.72529748119785001e-05,-1.99381893717799526e-02,-2.04290817143083676e-02,-1.99685177263925970e-02,-1.93764435561174821e-02,-1.89452712383692337e-02,-1.94536299578696170e-02,-1.91889239470984484e-02,-1.83641498697336425e-02,-1.39262478631296573e-02,-4.88884671475979396e-04,5.48498755172599755e-03,4.21367803151878346e-03,1.83372385002236737e-03,2.78235793615616469e-04,-1.95810466236032404e-05,-2.62908522431561861e-02,-3.10480695214546305e-02,-2.64992422356632104e-02,-2.31831180747629657e-02,-2.27390492101260389e-02,-2.32505664014648686e-02,-2.24203085082009292e-02,-1.85055088260131402e-02,-1.18662793316873533e-02,7.42339925081184591e-03,1.37632473509989479e-02,9.19904960959421272e-03,3.77720208399599019e-03,6.05800533670059946e-04,-1.82284471484213059e-05,-2.81766836520537349e-02,-3.64845899957169720e-02,-3.44299343767401414e-02,-2.69469361823940073e-02,-2.29043954038735016e-02,-2.62531078278099884e-02,-2.21427175253368740e-02,-1.80908082196345327e-02,-9.42208294264985750e-03,1.48087240091979537e-02,2.03513717898462336e-02,1.29308155645440851e-02,5.72724487990888646e-03,1.11134617744570769e-03,6.57850843042049959e-05,-4.06224902043104824e-02,-4.42041432450003477e-02,-3.65916979902863176e-02,-3.10502321192961360e-02,-2.08274579054497193e-02,-2.79531883358160975e-02,-2.46906549145006031e-02,-1.93332575601621350e-02,-5.47488827148129992e-03,1.99630503436383257e-02,2.61749263965700661e-02,1.54474843559639034e-02,6.52605601328678890e-03,1.40943673874901771e-03,1.52796924401501030e-04,-3.65057649005705379e-02,-3.22900624671383918e-02,-2.74149309961846943e-02,-1.71131138695948051e-02,-1.47164226185762092e-02,-2.19018655735833401e-02,-1.44454356276166734e-02,-1.17449188543824710e-02,3.25176713105183738e-03,3.01882015573463509e-02,3.07712066609344345e-02,1.77944824092057183e-02,7.94276840067443049e-03,1.69820996337259828e-03,3.21053801784791789e-04,1.04975609323382994e-03,-4.62969730160739217e-03,4.46329973436812404e-03,1.34590954692447307e-02,1.44902655190268879e-02,1.30690436429996872e-02,1.85703049827671274e-02,2.15957696840470732e-02,2.88172149406658827e-02,4.65911818080662968e-02,3.54861791229584209e-02,1.89288551476775556e-02,8.86718130926250625e-03,2.20476301965978182e-03,4.82492179233557684e-04,3.29853699617029743e-04,1.80212121154106511e-03,5.06298486716045149e-03,1.26167947160539043e-02,1.25106687579210549e-02,3.78079071611585717e-03,5.72161541310176568e-03,8.16804743129418385e-03,1.33727077429107218e-02,2.94588709307645295e-02,2.29528349146939925e-02,1.32786170889343559e-02,6.54439020830923247e-03,1.88826364320562510e-03,3.77886689418902304e-04,0.00000000000000000e+00,1.49259272748238753e-03,2.59395845417920538e-02,3.77947940334057500e-02,2.72991691504288377e-02,2.54627254729743527e-02,2.63210781962607762e-02,2.53288780017662425e-02,2.66193590563926288e-02,2.83474583623694008e-02,1.71430667392159820e-02,9.66330078922189931e-03,5.34033621906452888e-03,1.68011416615671373e-03,4.53073534952912497e-04,0.00000000000000000e+00,0.00000000000000000e+00,3.45419144245077709e-03,2.43444264380558856e-02,2.22075511556050938e-02,2.15000184255905655e-02,2.16492225524515733e-02,1.86708286667830285e-02,1.84183756853221157e-02,1.74056389888217547e-02,1.00835392105562936e-02,5.06893064736221866e-03,2.98690076141810198e-03,1.26090917504644213e-03,4.56578368540661820e-04,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,1.23074111575111950e-04,7.99647529872473013e-03,1.07798858318234221e-02,1.08502836452521890e-02,9.59578233913531073e-03,8.02686447625450619e-03,6.73853491421826274e-03,3.33994945396867476e-03,1.76365020559734955e-03,1.37335387877754933e-03,6.36299279744696267e-04,3.29502518045652021e-04,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,2.99458110405728564e-04,7.42116379469180058e-04,8.18213125124236202e-04,7.42650212072984905e-04,5.14995794319192532e-04,3.37115705841601286e-04,2.26063180964018598e-04,1.60863126406537874e-04,9.76976705810333253e-05,6.96227247828476491e-05


==> anc/tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_binwidth_errors.csv <==
7.33788489090944296e-01,2.46307551330105490e+00,6.32362669568899083e+00,8.54730561573782488e+00,9.72240728286692679e+00,1.37736646277756378e+01,1.46353975021937970e+01,9.90422783289967157e+00,3.41337940780153615e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00
5.96868621039066793e-01,2.01814275012276845e+00,6.25246771431416715e+00,9.98341428021428356e+00,1.22140942357250015e+01,1.47845610995603902e+01,1.36921835922785284e+01,1.68337145860975532e+01,1.78753341141596813e+01,1.34419991494871671e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00
6.98452864331874257e-01,2.38388107705014463e+00,6.32749662371046018e+00,9.20803442416196916e+00,1.28324153638169935e+01,1.41151391827202364e+01,1.29310577198614585e+01,1.53576446559461566e+01,2.09592442870572242e+01,1.16080113266050802e+01,1.06078688745582483e+00,0.00000000000000000e+00,0.00000000000000000e+00
5.49635524061224956e-01,2.22770191387132144e+00,6.64912691701873015e+00,9.16304468955739893e+00,1.19653183248456223e+01,1.38272109445268221e+01,1.27329427730123506e+01,1.51203046123829274e+01,1.88706640699272405e+01,1.16546244381849498e+01,5.36114139812753532e+00,5.88667030623951093e-02,0.00000000000000000e+00
5.10685683229182286e-01,2.34496224471742565e+00,6.97251856723752272e+00,9.51553558504352104e+00,1.14732814391705968e+01,1.22904518538913479e+01,1.23024507728788688e+01,1.57804221960124025e+01,1.74003738614992614e+01,9.86842173724376970e+00,5.74756601453198090e+00,2.42583993413339138e+00,0.00000000000000000e+00
5.96468075534899556e-01,2.38179156734327702e+00,7.12941973058949063e+00,1.02269565737575387e+01,1.22221647769587367e+01,1.40874182499511988e+01,1.42933538205089068e+01,1.65901681404948569e+01,1.62519811131921372e+01,8.65889684529700965e+00,5.73118159302747010e+00,4.25422234149561973e+00,1.55117604130017239e-01
6.71258985828737664e-01,2.43404890503085225e+00,7.14138079005824711e+00,1.00003247954827224e+01,1.24737842091593212e+01,1.40005586665538484e+01,1.40016592909836231e+01,1.61568488358981384e+01,1.32877802521608075e+01,7.48166561286218901e+00,6.33437702901033806e+00,4.08704258831494194e+00,3.62640770211815677e-01
6.26163163697640690e-01,2.28971404000169754e+00,6.88898941792599206e+00,9.29064827569845519e+00,1.18141520593636820e+01,1.31771227425697148e+01,1.32353775871061092e+01,1.51002608092150616e+01,1.04713431151965608e+01,7.15264315047985288e+00,6.14062766506772117e+00,3.53031661833187638e+00,3.04824942460806325e-01
5.02538030264962798e-01,1.76064134236972181e+00,6.17940053331377648e+00,7.80530808452183056e+00,9.72401485265976895e+00,1.05061581715284724e+01,1.07379970910780447e+01,1.29462113904518823e+01,7.68559851765055324e+00,7.52375903101222931e+00,5.84921153178436004e+00,2.90129272959576756e+00,2.41260037209190786e-01
4.02259671654820128e-01,1.29398709547795088e+00,4.13297542371187632e+00,5.53575583045782693e+00,7.18136156514211166e+00,8.74742913452113235e+00,1.01400785800622355e+01,1.16686096435502904e+01,7.51235000023445476e+00,7.89673844105159173e+00,5.13565690036629441e+00,2.07751098740637064e+00,1.59877742325085948e-01
3.32047164208802592e-01,1.21185369894852846e+00,3.01680962520656326e+00,4.70976384968618955e+00,6.11214491616480871e+00,7.67158751820655471e+00,8.40708544360958321e+00,8.31871734977248245e+00,5.55683288241589324e+00,4.70627194008115257e+00,2.74032373227715897e+00,9.49014063165905641e-01,8.95798827798693770e-02
1.79915531149173163e-01,7.86360711655177513e-01,1.74132851444928294e+00,2.85339603149012833e+00,3.70660543520763719e+00,4.34239325596391534e+00,4.66712802845666896e+00,4.29629333258307700e+00,2.92355122953196878e+00,2.34173016967878578e+00,1.25273440500003042e+00,4.26500332637731849e-01,4.67176684724570010e-02
9.70828510181587778e-02,3.36383772466594344e-01,7.89813374647907240e-01,1.22800685303478052e+00,1.64882125585616945e+00,1.92488265316936857e+00,2.08184694491884725e+00,1.99150196906083266e+00,1.31171190398049387e+00,1.16845006688790809e+00,6.30262668843051932e-01,2.67042814959294994e-01,2.93335344657939708e-02
3.42919700394168428e-02,9.10009406890135986e-02,2.01676096506325286e-01,2.97579846913695434e-01,3.75832044079663974e-01,4.54176611018768828e-01,4.89918681676748069e-01,5.05305937833704255e-01,3.68240036016036887e-01,2.94424557446907376e-01,2.09309830385932122e-01,9.77517472412733762e-02,1.40453329580644722e-02
2.20656331646660285e-02,4.76122521064125462e-02,7.34382310550613371e-02,9.66313800961897951e-02,1.13859012617879798e-01,1.29294056547556602e-01,1.43794350217737704e-01,1.49884763174417429e-01,1.22904391058161241e-01,9.96518790425622025e-02,7.75589187335053859e-02,4.62442389067617143e-02,8.34402329711798375e-03


==> anc/tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_binwidth_staterrors.csv <==
4.75103505590904307e-01,8.94241020467866243e-01,1.15625678961254641e+00,1.91505857873425089e+00,2.30490359096088193e+00,2.88453838205906576e+00,3.77775268559761912e+00,2.89931238853716478e+00,2.07779940013323478e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00
4.19548644920462455e-01,8.00036566343914846e-01,1.20262158867543367e+00,1.91157190181352399e+00,2.37356909639250624e+00,2.87930400976818435e+00,3.35318861164177084e+00,2.91955973968485560e+00,3.27139084821089110e+00,5.33577433088821218e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00
4.66187648794625487e-01,8.86781153552773871e-01,1.24416544836352783e+00,1.93912335500782018e+00,2.39884743276091594e+00,2.77332064136181344e+00,3.05414635018360681e+00,2.48818836459641402e+00,3.03476149499885928e+00,3.06026803868748676e+00,6.32981225209218845e-01,0.00000000000000000e+00,0.00000000000000000e+00
3.91573253602838789e-01,9.10674242471980477e-01,1.30922570928434312e+00,1.94101478226379731e+00,2.39697642206790951e+00,2.72088133198189697e+00,2.99105590198779270e+00,2.32196002232715371e+00,2.71587343402432690e+00,2.78497732331593451e+00,1.84059792530601407e+00,4.80850602166358748e-02,0.00000000000000000e+00
3.41402479257870595e-01,8.57426580108336389e-01,1.27857530197437641e+00,1.89709637003517373e+00,2.22125426873822107e+00,2.55871540019029986e+00,2.75043773265113645e+00,2.16846048957456183e+00,2.46066382755095026e+00,2.37225079382078086e+00,1.77069014421541948e+00,1.03670026185503206e+00,0.00000000000000000e+00
3.95578154064155862e-01,8.47192069358578159e-01,1.24063969227085513e+00,1.83859329970676000e+00,2.12639540202291633e+00,2.46377283271371494e+00,2.74852803235518639e+00,2.11006800662440552e+00,2.28568034420935540e+00,2.17268769115600735e+00,1.56571935761535830e+00,1.21194596082325345e+00,7.07178809631497651e-02
4.00486225405447260e-01,8.22669352841210899e-01,1.16445698933429487e+00,1.76188383970611029e+00,2.14810807578091323e+00,2.40999247061470934e+00,2.62779204410049294e+00,2.01468952428060888e+00,2.14032149996128140e+00,1.92463083499404330e+00,1.29395139835514050e+00,9.27092500360171434e-01,1.40810446645755816e-01
3.77807919886953947e-01,7.72998062368463801e-01,1.11465233804235275e+00,1.68595232389539573e+00,1.99247557783380302e+00,2.24258824300013426e+00,2.44288636400886672e+00,1.84902885361962599e+00,1.84773592579439816e+00,1.67323170218333694e+00,1.06034434412654077e+00,7.11729937777233923e-01,9.29671953370973386e-02
3.21845963765535148e-01,6.93756122113664997e-01,1.04326535077143134e+00,1.50913125298499518e+00,1.80064842378290457e+00,1.98676548201467784e+00,2.16234513689436847e+00,1.61949975072513030e+00,1.57612510754178925e+00,1.37978164989592389e+00,8.39559284858335197e-01,5.19569441231741425e-01,6.94129192867990463e-02
2.57470461726713784e-01,5.26916293123917301e-01,7.53816702178912279e-01,1.09046166791375621e+00,1.26153961606014264e+00,1.36535716665503770e+00,1.45517904892497829e+00,1.09296526790417414e+00,1.02574330102685241e+00,8.57457057429659830e-01,5.17830983937910272e-01,3.44744814546631861e-01,4.00422098839810434e-02
1.56912401762777015e-01,3.71851925650618254e-01,5.08580294596806315e-01,7.25897212061270225e-01,8.56678863953273084e-01,9.19613874140536636e-01,9.50220219933181176e-01,7.05997426265904116e-01,6.51244135715026151e-01,5.28868682224900910e-01,3.11777512483580876e-01,1.86357758880339008e-01,2.73418728710719400e-02
1.00744805457127690e-01,2.42089201248094743e-01,3.28892869983510749e-01,4.65754026106973695e-01,5.43146491115172769e-01,5.85455272955890504e-01,5.75605081030575727e-01,4.45389305552533532e-01,4.11210162045415661e-01,3.22696317785118258e-01,1.90137503640872202e-01,1.07568373314565507e-01,1.70563251122060229e-02
6.77414819959054476e-02,1.37310174737185986e-01,1.96804913444345919e-01,2.79567059802203421e-01,3.28383697802942354e-01,3.85242688505521291e-01,3.41349222095985283e-01,2.81220381737036396e-01,2.60557284514882970e-01,2.18458280937171068e-01,1.23214571364833186e-01,7.70393098252941250e-02,1.06755351284420416e-02
2.81248203352271707e-02,4.66423660352627070e-02,6.69953156159547175e-02,9.02041960343699378e-02,1.03911828584317023e-01,1.14308297291177988e-01,1.11795841478786961e-01,9.10335444229934398e-02,8.62494808197747376e-02,7.23378984906135475e-02,4.92584025984181065e-02,2.92899295784245783e-02,4.49849735645684902e-03
1.85939840638286273e-02,2.55578396332012854e-02,3.51608434525524649e-02,4.86344711276253047e-02,5.75822146273882104e-02,6.22938785179186494e-02,6.24846663706114455e-02,5.13819382956762355e-02,5.08350043878935537e-02,4.55289594142681137e-02,3.22446723629498527e-02,1.99859004692457508e-02,3.33818183854632869e-03


==> anc/tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_binwidth_syserrors.csv <==
5.59215705875294899e-01,2.29501067133376191e+00,6.21701896594383463e+00,8.33000503774395717e+00,9.44524339603376539e+00,1.34682320889144851e+01,1.41394287258601921e+01,9.47035990021812424e+00,2.70811902146296635e-01,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00
4.24536318030013515e-01,1.85279293294899228e+00,6.13571950409997235e+00,9.79869652324141960e+00,1.19812465020890535e+01,1.45014776945650326e+01,1.32752407759489337e+01,1.65786042142456864e+01,1.75734336886984828e+01,1.23376194391239102e+00,0.00000000000000000e+00,0.00000000000000000e+00,0.00000000000000000e+00
5.20101413000136459e-01,2.21280549873263199e+00,6.20397178105813474e+00,9.00153867794917950e+00,1.26062054189142412e+01,1.38400089150173784e+01,1.25652076714254424e+01,1.51547407777433971e+01,2.07383737007754121e+01,1.11973517623579042e+01,8.51236505990463854e-01,0.00000000000000000e+00,0.00000000000000000e+00
3.85706619560702235e-01,2.03305883858879799e+00,6.51895826039497805e+00,8.95510187534790170e+00,1.17227704339433760e+01,1.35568642127047490e+01,1.23766480216572159e+01,1.49409542274234575e+01,1.86742066479517099e+01,1.13169859990968398e+01,5.03527917479021792e+00,3.39575575299328608e-02,0.00000000000000000e+00
3.79794963383976392e-01,2.18258277938636525e+00,6.85428773598345042e+00,9.32450764560944023e+00,1.12562079074628301e+01,1.20211556130702437e+01,1.19910544698085992e+01,1.56307230731516356e+01,1.72255085279863067e+01,9.57904868738655146e+00,5.46801348796630293e+00,2.19316026616980375e+00,0.00000000000000000e+00
4.46421425515735826e-01,2.22602710403163639e+00,7.02064376313745164e+00,1.00603287938215988e+01,1.20357697896472988e+01,1.38702983521566665e+01,1.40266017657027060e+01,1.64554335080334688e+01,1.60904492003066508e+01,8.38188062275964896e+00,5.51316291664280822e+00,4.07794000923562816e+00,1.38059597359685648e-01
5.38701595798938282e-01,2.29080972758055879e+00,7.04580439045844109e+00,9.84389462309146346e+00,1.22874295192866629e+01,1.37915763880419604e+01,1.37528604978655320e+01,1.60307451613085341e+01,1.31142719167523065e+01,7.22987665812319946e+00,6.20080818316036986e+00,3.98050456782504192e+00,3.34186693833314730e-01
4.99341049026145456e-01,2.15528754011048251e+00,6.79821486609484982e+00,9.13639481109974660e+00,1.16449229260439058e+01,1.29848897471293743e+01,1.30079793237001358e+01,1.49866263316597834e+01,1.03070315117740421e+01,6.95417857902103442e+00,6.04838639579796578e+00,3.45782820876657082e+00,2.90302163507935140e-01
3.85952908358549007e-01,1.61819664425905452e+00,6.09069686973488711e+00,7.65802566955516184e+00,9.55584272100979781e+00,1.03165945177975011e+01,1.05180247687933210e+01,1.28445167259678286e+01,7.52225060868678863e+00,7.39615795905878226e+00,5.78864541587816550e+00,2.85439084544205235e+00,2.31058979895316874e-01
3.09066020096154359e-01,1.18184678503772811e+00,4.06364937371846491e+00,5.42729084951770169e+00,7.06968681954237521e+00,8.64021505929874678e+00,1.00351207040775918e+01,1.16173094103888772e+01,7.44199255619226907e+00,7.85004747763005550e+00,5.10948362071489814e+00,2.04870762082767710e+00,1.54782149870628771e-01
2.92632563861482065e-01,1.15339305227886557e+00,2.97363185325399515e+00,4.65348780564992559e+00,6.05181103474447912e+00,7.61626978067287475e+00,8.35321298601815165e+00,8.28870472266394920e+00,5.51853900582348977e+00,4.67646164219882277e+00,2.72252987869572705e+00,9.30536661175559998e-01,8.53052014050566521e-02
1.49064021554815823e-01,7.48168421863618094e-01,1.70998668863478476e+00,2.81512736828882337e+00,3.66659457010180967e+00,4.30274578761156157e+00,4.63149682334961987e+00,4.27314459924974077e+00,2.89448751842678842e+00,2.31938941837539669e+00,1.23822098963795546e+00,4.12712465043829468e-01,4.34927847023978617e-02
6.95425882378016835e-02,3.07082982746522404e-01,7.64900642447683632e-01,1.19576046521614687e+00,1.61578949148098561e+00,1.88593777718815137e+00,2.05367169008154837e+00,1.97154639551516775e+00,1.28557303197070927e+00,1.14784647854159161e+00,6.18101287120927267e-01,2.55688892529625955e-01,2.73219544318725957e-02
1.96197270698512637e-02,7.81387285340498922e-02,1.90223225678536029e-01,2.83578857298937892e-01,3.61181474105970679e-01,4.39556602915808392e-01,4.76992667117569824e-01,4.97038212414082137e-01,3.57996859180931215e-01,2.85399804607096630e-01,2.03431105953931823e-01,9.32604102179093314e-02,1.33054462321578245e-02
1.18809058405365802e-02,4.01711760336706108e-02,6.44739394499954099e-02,8.35003702831938477e-02,9.82250645860002075e-02,1.13297951251192366e-01,1.29508616018760653e-01,1.40802480975409372e-01,1.11898577606063740e-01,8.86431658469358230e-02,7.05384078308867873e-02,4.17024389514457083e-02,7.64717377830836931e-03


==> anc/tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_1d.csv <==
2.18501418482490770e+01,5.16349489374641450e+01,8.14595557808156343e+01,1.06734300557256077e+02,1.17277437804257872e+02,1.29721084135653342e+02,1.37058174243058090e+02,1.30946990962891334e+02,1.19581908834946717e+02,9.23777649205789686e+01,5.24061944772510913e+01,2.55443725112067135e+01,1.23729228119028623e+01,3.97255447035824005e+00,1.38175724873854078e+00


==> anc/tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_bins_1d.csv <==
Bins  	h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_px1.5,2,2.5,3,3.5,4,4.5,5,5.5,6,7,8,9,10,15,20


==> anc/tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_correlation.csv <==
1.00000000000000000e+00,9.47981050370773182e-01,9.16520867544385442e-01,8.59076645549847084e-01,8.25690021006794117e-01,7.91419777605584351e-01,6.62339158645560921e-01,5.22964561678844309e-01,2.24887680738125095e-01,-4.00783541509309060e-01,-5.57227377465244755e-01,-5.93497425164340675e-01,-5.53328762234387095e-01,-3.65904463693218773e-01,9.25254636893533683e-02
9.47981050370773182e-01,1.00000000000000000e+00,9.78691063081457924e-01,9.25064573738078932e-01,8.85517788737346545e-01,8.47855048109778631e-01,7.18041234985811960e-01,5.85878862036027570e-01,2.82133521278273069e-01,-3.88841976912251919e-01,-5.54988280037893578e-01,-5.86265502485450729e-01,-5.34821317798594653e-01,-3.13056993779322001e-01,1.94287467336026309e-01
9.16520867544385442e-01,9.78691063081457924e-01,1.00000000000000000e+00,9.68746150232806413e-01,9.37969292843529145e-01,9.05572834551664818e-01,7.93736060927614839e-01,6.72216443447856027e-01,3.88579818097885277e-01,-2.76120292321361205e-01,-4.51060218404561397e-01,-4.81128687074047823e-01,-4.23492966742040733e-01,-1.88564650435189746e-01,3.18550437930944397e-01
8.59076645549847084e-01,9.25064573738078932e-01,9.68746150232806413e-01,1.00000000000000000e+00,9.83032389412270446e-01,9.58550351173783510e-01,8.82998314854528621e-01,7.84591807537517560e-01,5.44681353505303778e-01,-8.29939541087411775e-02,-2.67151346385481381e-01,-2.97323800263432525e-01,-2.35032383573145681e-01,4.74564155518626685e-03,4.76967393724747168e-01
8.25690021006794117e-01,8.85517788737346545e-01,9.37969292843529145e-01,9.83032389412270446e-01,1.00000000000000000e+00,9.82336067578881367e-01,9.29621511783074173e-01,8.47951162293075100e-01,6.33200667848972998e-01,2.12496092263520092e-02,-1.71168109885093483e-01,-2.05407474545887425e-01,-1.44400833763281944e-01,9.09271582071331796e-02,5.35966834470103293e-01
7.91419777605584351e-01,8.47855048109778631e-01,9.05572834551664818e-01,9.58550351173783510e-01,9.82336067578881367e-01,1.00000000000000000e+00,9.65660975267277455e-01,8.98103478417813794e-01,7.04486977601176401e-01,9.86739035518783836e-02,-1.02305424669133171e-01,-1.41968635084464501e-01,-8.34658458145149662e-02,1.42916708514516405e-01,5.64814875880654266e-01
6.62339158645560921e-01,7.18041234985811960e-01,7.93736060927614839e-01,8.82998314854528621e-01,9.29621511783074173e-01,9.65660975267277455e-01,1.00000000000000000e+00,9.72942327617061786e-01,8.43964016329390443e-01,3.11005988689099011e-01,1.09308974540161627e-01,6.52283267916228815e-02,1.19255295016269594e-01,3.24698079442861109e-01,6.62221132536837898e-01
5.22964561678844309e-01,5.85878862036027570e-01,6.72216443447856027e-01,7.84591807537517560e-01,8.47951162293075100e-01,8.98103478417813794e-01,9.72942327617061786e-01,1.00000000000000000e+00,9.31024247450937259e-01,4.70597334404431189e-01,2.76158143086098207e-01,2.30579171841717251e-01,2.79752402622594376e-01,4.61039137717756453e-01,7.14536025070736103e-01
2.24887680738125095e-01,2.82133521278273069e-01,3.88579818097885277e-01,5.44681353505303778e-01,6.33200667848972998e-01,7.04486977601176401e-01,8.43964016329390443e-01,9.31024247450937259e-01,1.00000000000000000e+00,7.46047145166063297e-01,5.86826162479681779e-01,5.44656885815173908e-01,5.82930569260436626e-01,7.06788872475866303e-01,7.79601368065801936e-01
-4.00783541509309060e-01,-3.88841976912251919e-01,-2.76120292321361205e-01,-8.29939541087411775e-02,2.12496092263520092e-02,9.86739035518783836e-02,3.11005988689099011e-01,4.70597334404431189e-01,7.46047145166063297e-01,1.00000000000000000e+00,9.72528227030342918e-01,9.56410310091724281e-01,9.61503236941224082e-01,9.36698747885157279e-01,6.49086421022985083e-01
-5.57227377465244755e-01,-5.54988280037893578e-01,-4.51060218404561397e-01,-2.67151346385481381e-01,-1.71168109885093483e-01,-1.02305424669133171e-01,1.09308974540161627e-01,2.76158143086098207e-01,5.86826162479681779e-01,9.72528227030342918e-01,1.00000000000000000e+00,9.94618326063712366e-01,9.87746541527073973e-01,9.29612174081757336e-01,5.50441793142899316e-01
-5.93497425164340675e-01,-5.86265502485450729e-01,-4.81128687074047823e-01,-2.97323800263432525e-01,-2.05407474545887425e-01,-1.41968635084464501e-01,6.52283267916228815e-02,2.30579171841717251e-01,5.44656885815173908e-01,9.56410310091724281e-01,9.94618326063712366e-01,1.00000000000000000e+00,9.93066594711877637e-01,9.28463173287714216e-01,5.43326656906668926e-01
-5.53328762234387095e-01,-5.34821317798594653e-01,-4.23492966742040733e-01,-2.35032383573145681e-01,-1.44400833763281944e-01,-8.34658458145149662e-02,1.19255295016269594e-01,2.79752402622594376e-01,5.82930569260436626e-01,9.61503236941224082e-01,9.87746541527073973e-01,9.93066594711877637e-01,1.00000000000000000e+00,9.50891680752200430e-01,5.96795746920957715e-01
-3.65904463693218773e-01,-3.13056993779322001e-01,-1.88564650435189746e-01,4.74564155518626685e-03,9.09271582071331796e-02,1.42916708514516405e-01,3.24698079442861109e-01,4.61039137717756453e-01,7.06788872475866303e-01,9.36698747885157279e-01,9.29612174081757336e-01,9.28463173287714216e-01,9.50891680752200430e-01,1.00000000000000000e+00,7.57454332684847187e-01
9.25254636893533683e-02,1.94287467336026309e-01,3.18550437930944397e-01,4.76967393724747168e-01,5.35966834470103293e-01,5.64814875880654266e-01,6.62221132536837898e-01,7.14536025070736103e-01,7.79601368065801936e-01,6.49086421022985083e-01,5.50441793142899316e-01,5.43326656906668926e-01,5.96795746920957715e-01,7.57454332684847187e-01,1.00000000000000000e+00


==> anc/tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_covariance.csv <==
2.80574827521777337e+01,4.57065998829356417e+01,5.12302648582724913e+01,4.74962008722396050e+01,4.34230129999996421e+01,3.97231270415812006e+01,3.00554462133180138e+01,2.10106007400816566e+01,7.98594618386257782e+00,-1.62834160406659691e+01,-1.72494077780687398e+01,-9.88098736095927066e+00,-4.22478043172505391e+00,-7.04834791844182074e-01,5.06385375810984306e-02
4.57065998829356417e+01,8.28533005620565888e+01,9.40070492042474370e+01,8.78879964398483366e+01,8.00259361466725778e+01,7.31288417638339467e+01,5.59915754795099829e+01,4.04487023812190500e+01,1.72165432324089771e+01,-2.71480935880355432e+01,-2.95227024753540128e+01,-1.67728320773030433e+01,-7.01714032933588960e+00,-1.03627158789640239e+00,1.82723845382527006e-01
5.12302648582724913e+01,9.40070492042474370e+01,1.11357579565047445e+02,1.06701982513843575e+02,9.82713853613274892e+01,9.05514596208909524e+01,7.17553684143765338e+01,5.38035436732271535e+01,2.74901109898264338e+01,-2.23495871024207524e+01,-2.78170972042973332e+01,-1.59579939446147154e+01,-6.44173179015098718e+00,-7.23628137040544850e-01,3.47323069291158804e-01
4.74962008722396050e+01,8.78879964398483366e+01,1.06701982513843575e+02,1.08944476247631158e+02,1.01870632232833600e+02,9.48046667869322306e+01,7.89552254746005389e+01,6.21138192938427238e+01,3.81137320971695175e+01,-6.64447011346998018e+00,-1.62958630372934827e+01,-9.75415011693212897e+00,-3.53611888531030027e+00,1.80132805717684967e-02,5.14383265351076702e-01
4.34230129999996421e+01,8.00259361466725778e+01,9.82713853613274892e+01,1.01870632232833600e+02,9.85728090341768279e+01,9.24167803219034738e+01,7.90684321037201556e+01,6.38544640006732038e+01,4.21459931256906017e+01,1.61823206605308467e+00,-9.93159068226106889e+00,-6.40991044337362847e+00,-2.06654474112737585e+00,3.28297411220417834e-01,5.49809216011790003e-01
3.97231270415812006e+01,7.31288417638339467e+01,9.05514596208909524e+01,9.48046667869322306e+01,9.24167803219034738e+01,8.97892524186393644e+01,7.83890234867033229e+01,6.45476467828785871e+01,4.47529335718861887e+01,7.17176045914308169e+00,-5.66536938329956818e+00,-4.22826051059778063e+00,-1.14003325923253729e+00,4.92482107851387796e-01,5.52985618464388873e-01
3.00554462133180138e+01,5.59915754795099829e+01,7.17553684143765338e+01,7.89552254746005389e+01,7.90684321037201556e+01,7.83890234867033229e+01,7.33899837181323846e+01,6.32189605508603378e+01,4.84706325315893238e+01,2.04361196074594282e+01,5.47257354478919389e+00,1.75635291694285134e+00,1.47262650152427566e+00,1.01156405602866428e+00,5.86161059813791629e-01
2.10106007400816566e+01,4.04487023812190500e+01,5.38035436732271535e+01,6.21138192938427238e+01,6.38544640006732038e+01,6.45476467828785871e+01,6.32189605508603378e+01,5.75285880454459715e+01,4.73411943830966848e+01,2.73780560792950958e+01,1.22410057587311183e+01,5.49691580288835002e+00,3.05852635876636381e+00,1.27167146262377440e+00,5.59965821165141264e-01
7.98594618386257782e+00,1.72165432324089771e+01,2.74901109898264338e+01,3.81137320971695175e+01,4.21459931256906017e+01,4.47529335718861887e+01,4.84706325315893238e+01,4.73411943830966848e+01,4.49441035669332081e+01,3.83631201941007518e+01,2.29912836768286191e+01,1.14766863332758362e+01,5.63312952075970408e+00,1.72314307250643450e+00,5.40013337407768801e-01
-1.62834160406659691e+01,-2.71480935880355432e+01,-2.23495871024207524e+01,-6.64447011346998018e+00,1.61823206605308467e+00,7.17176045914308169e+00,2.04361196074594282e+01,2.73780560792950958e+01,3.83631201941007518e+01,5.88332143469106867e+01,4.35944190545109649e+01,2.30575250862915730e+01,1.06306197500425395e+01,2.61280201104549592e+00,5.14409931189856784e-01
-1.72494077780687398e+01,-2.95227024753540128e+01,-2.78170972042973332e+01,-1.62958630372934827e+01,-9.93159068226106889e+00,-5.66536938329956818e+00,5.47257354478919389e+00,1.22410057587311183e+01,2.29912836768286191e+01,4.35944190545109649e+01,3.41534658454293805e+01,1.82696825068543411e+01,8.32069213951477771e+00,1.97567028134446021e+00,3.32371918796858901e-01
-9.88098736095927066e+00,-1.67728320773030433e+01,-1.59579939446147154e+01,-9.75415011693212897e+00,-6.40991044337362847e+00,-4.22826051059778063e+00,1.75635291694285134e+00,5.49691580288835002e+00,1.14766863332758362e+01,2.30575250862915730e+01,1.82696825068543411e+01,9.87903000850773161e+00,4.49916655314686853e+00,1.06124854652458134e+00,1.76446763972493204e-01
-4.22478043172505391e+00,-7.01714032933588960e+00,-6.44173179015098718e+00,-3.53611888531030027e+00,-2.06654474112737585e+00,-1.14003325923253729e+00,1.47262650152427566e+00,3.05852635876636381e+00,5.63312952075970408e+00,1.06306197500425395e+01,8.32069213951477771e+00,4.49916655314686853e+00,2.07774903874289008e+00,4.98451453189939220e-01,8.88828142342884403e-02
-7.04834791844182074e-01,-1.03627158789640239e+00,-7.23628137040544850e-01,1.80132805717684967e-02,3.28297411220417834e-01,4.92482107851387796e-01,1.01156405602866428e+00,1.27167146262377440e+00,1.72314307250643450e+00,2.61280201104549592e+00,1.97567028134446021e+00,1.06124854652458134e+00,4.98451453189939220e-01,1.32248436789817930e-01,2.84608102717970810e-02
5.06385375810984306e-02,1.82723845382527006e-01,3.47323069291158804e-01,5.14383265351076702e-01,5.49809216011790003e-01,5.52985618464388873e-01,5.86161059813791629e-01,5.59965821165141264e-01,5.40013337407768801e-01,5.14409931189856784e-01,3.32371918796858901e-01,1.76446763972493204e-01,8.88828142342884403e-02,2.84608102717970810e-02,1.06755698097902463e-02


==> anc/tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_errors_1d.csv <==
5.29693144680745664e+00,9.10237884083367454e+00,1.05526100830575302e+01,1.04376470647187123e+01,9.92838400920194175e+00,9.47571909770648269e+00,8.56679541708172110e+00,7.58476024970110529e+00,6.70403636378362755e+00,7.67028124301258529e+00,5.84409666633170755e+00,3.14309242761133767e+00,1.44143991853385622e+00,3.63659781650126801e-01,1.03322649064908539e-01


==> anc/tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_staterrors_1d.csv <==
6.21961667717042421e-01,7.87505743561182858e-01,8.67557898520764592e-01,9.17500858350449700e-01,8.83346797082131374e-01,8.45786333077642394e-01,7.67549790586934955e-01,6.66390199089462065e-01,5.63216552630569800e-01,3.72209461833165833e-01,2.37647268927600297e-01,1.48406108285875332e-01,9.41814263387043132e-02,3.17737697327762289e-02,1.89501869485257865e-02


==> anc/tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_syserrors_1d.csv <==
5.26028957720659829e+00,9.06824874305478801e+00,1.05168875080872510e+01,1.03972433088082212e+01,9.88900942816122352e+00,9.43789690012655491e+00,8.53234147447828839e+00,7.55542931592927225e+00,6.68033612041910274e+00,7.66124496824325174e+00,5.83926276348312889e+00,3.13958685745930177e+00,1.43835979423637150e+00,3.62269049667214071e-01,1.01569976983388988e-01


==> anc/tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_py_binwidth_1d.csv <==
2.62044749680117448e+01,1.28789203486076104e+02,3.56558692031762405e+02,5.92257931167295624e+02,8.01740958159307525e+02,9.43906592226258908e+02,9.92940320657703410e+02,8.76691169584116210e+02,6.50948283209809233e+02,4.31075466941950424e+02,1.99161449909616266e+02,5.52092796090664280e+01,3.11133427564246334e+00


==> anc/tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_py_binwidth_bins_1d.csv <==
Bins  	h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_py0,0.075,0.15,0.25,0.325,0.4,0.475,0.55,0.7,0.85,1,1.25,1.5,2.5


==> anc/tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_py_binwidth_correlation.csv <==
1.00000000000000000e+00,7.70743269112088569e-01,5.50641968155238914e-01,7.00477401866489768e-01,7.32773468674124184e-01,7.16041039585320283e-01,7.24520540575431804e-01,6.99621364771511933e-01,8.04893569230800576e-01,3.57382131354762433e-01,-1.30079166574020078e-01,-3.52357295127475101e-01,-3.68655716445771220e-01
7.70743269112088569e-01,1.00000000000000000e+00,8.97018609123754862e-01,9.52334544601616040e-01,9.34391852261571509e-01,9.21853465687096585e-01,8.82121074257890103e-01,5.70645266254560246e-01,8.25867217648299068e-01,4.31772309122893161e-01,-6.10168413512695157e-02,-2.95468332149282698e-01,-3.41620387953408322e-01
5.50641968155238914e-01,8.97018609123754862e-01,1.00000000000000000e+00,9.29410372278667629e-01,8.57983632161728682e-01,8.56095927791426403e-01,7.79781784758360352e-01,2.65325987013966869e-01,6.42012782052413633e-01,4.21641541542281895e-01,4.02458774412160561e-02,-1.50609855790987263e-01,-2.17042843073606190e-01
7.00477401866489768e-01,9.52334544601616040e-01,9.29410372278667629e-01,1.00000000000000000e+00,9.77493562480867606e-01,9.67302525045079298e-01,9.19444021963251812e-01,5.31931151970771121e-01,7.75634764362653661e-01,4.14573369412931048e-01,-4.07764430512164711e-02,-2.56629825977932879e-01,-3.13304793829932704e-01
7.32773468674124184e-01,9.34391852261571509e-01,8.57983632161728682e-01,9.77493562480867606e-01,1.00000000000000000e+00,9.87556300307295576e-01,9.58590375454395849e-01,6.42129262120299860e-01,7.97735539775184299e-01,4.25175496106536710e-01,-3.15793403996224784e-02,-2.51714226056422963e-01,-3.04420261413187676e-01
7.16041039585320283e-01,9.21853465687096585e-01,8.56095927791426403e-01,9.67302525045079298e-01,9.87556300307295576e-01,1.00000000000000000e+00,9.71655324722553559e-01,6.25293935997545125e-01,7.81739720779595859e-01,4.65131133620624471e-01,3.17680242058861750e-02,-1.85121276455041228e-01,-2.40377844573878396e-01
7.24520540575431804e-01,8.82121074257890103e-01,7.79781784758360352e-01,9.19444021963251812e-01,9.58590375454395849e-01,9.71655324722553559e-01,1.00000000000000000e+00,7.26765522801937736e-01,7.75278556205970082e-01,5.34827829036927382e-01,1.35959513661282672e-01,-8.31655091498536420e-02,-1.32761251110571660e-01
6.99621364771511933e-01,5.70645266254560246e-01,2.65325987013966869e-01,5.31931151970771121e-01,6.42129262120299860e-01,6.25293935997545125e-01,7.26765522801937736e-01,1.00000000000000000e+00,7.22428763033562515e-01,3.01932949136569595e-01,-8.84882111280527600e-02,-2.78149111868994048e-01,-2.70751299779319776e-01
8.04893569230800576e-01,8.25867217648299068e-01,6.42012782052413633e-01,7.75634764362653661e-01,7.97735539775184299e-01,7.81739720779595859e-01,7.75278556205970082e-01,7.22428763033562515e-01,1.00000000000000000e+00,5.55550972837938528e-01,-5.08088044527429186e-02,-3.44017101620289700e-01,-3.56237269067299300e-01
3.57382131354762433e-01,4.31772309122893161e-01,4.21641541542281895e-01,4.14573369412931048e-01,4.25175496106536710e-01,4.65131133620624471e-01,5.34827829036927382e-01,3.01932949136569595e-01,5.55550972837938528e-01,1.00000000000000000e+00,7.80431681223484275e-01,5.51126770652046183e-01,5.25649727595734806e-01
-1.30079166574020078e-01,-6.10168413512695157e-02,4.02458774412160561e-02,-4.07764430512164711e-02,-3.15793403996224784e-02,3.17680242058861750e-02,1.35959513661282672e-01,-8.84882111280527600e-02,-5.08088044527429186e-02,7.80431681223484275e-01,1.00000000000000000e+00,9.40365898264472810e-01,9.13378403642669090e-01
-3.52357295127475101e-01,-2.95468332149282698e-01,-1.50609855790987263e-01,-2.56629825977932879e-01,-2.51714226056422963e-01,-1.85121276455041228e-01,-8.31655091498536420e-02,-2.78149111868994048e-01,-3.44017101620289700e-01,5.51126770652046183e-01,9.40365898264472810e-01,1.00000000000000000e+00,9.75079610936089858e-01
-3.68655716445771220e-01,-3.41620387953408322e-01,-2.17042843073606190e-01,-3.13304793829932704e-01,-3.04420261413187676e-01,-2.40377844573878396e-01,-1.32761251110571660e-01,-2.70751299779319776e-01,-3.56237269067299300e-01,5.25649727595734806e-01,9.13378403642669090e-01,9.75079610936089858e-01,1.00000000000000000e+00


==> anc/tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_py_binwidth_covariance.csv <==
4.74613279563754098e+00,1.64704375664858134e+01,4.07024705993977776e+01,6.67026674106760851e+01,8.54850301279847145e+01,9.43971092036913859e+01,9.57969152921106257e+01,1.15967925215601113e+02,1.01131308800277480e+02,2.76737465047786628e+01,-7.22000022270336395e+00,-9.44753381389185520e+00,-7.01973849879126921e-01
1.64704375664858134e+01,9.62167996349205481e+01,2.98544054147976794e+02,4.08313859361511561e+02,4.90800375395974811e+02,5.47190040328298437e+02,5.25151403991878851e+02,4.25889128138079457e+02,4.67210837765654901e+02,1.50537750149429769e+02,-1.52487659293455948e+01,-3.56698792448572917e+01,-2.92886432317246426e+00
4.07024705993977776e+01,2.98544054147976851e+02,1.15123249427716337e+03,1.37837746516961784e+03,1.55887363622745147e+03,1.75774061777579800e+03,1.60577793268767437e+03,6.84961543811197771e+02,1.25632621422439320e+03,5.08498988376002046e+02,3.47906419634704420e+01,-6.28926880704079139e+01,-6.43660721946680070e+00
6.67026674106760851e+01,4.08313859361511561e+02,1.37837746516961784e+03,1.91054934691497238e+03,2.28793364803587338e+03,2.55854045753988521e+03,2.43913199326487847e+03,1.76904726292072610e+03,1.95530100400306810e+03,6.44088747755913687e+02,-4.54096329620850980e+01,-1.38054797709039235e+02,-1.19695049421839137e+01
8.54850301279847002e+01,4.90800375395974811e+02,1.55887363622745124e+03,2.28793364803587338e+03,2.86748252263079348e+03,3.20009662199276090e+03,3.11540371590953191e+03,2.61624090940353744e+03,2.46369282006785306e+03,8.09252030984755834e+02,-4.30836973957929530e+01,-1.65891217944852883e+02,-1.42480018554848868e+01
9.43971092036913859e+01,5.47190040328298437e+02,1.75774061777579777e+03,2.55854045753988521e+03,3.20009662199276136e+03,3.66185948406639727e+03,3.56856779756543347e+03,2.87898853737126910e+03,2.72828819797030701e+03,1.00044087816906540e+03,4.89779456625501766e+01,-1.37870839026253350e+02,-1.27137975874998670e+01
9.57969152921106115e+01,5.25151403991878851e+02,1.60577793268767437e+03,2.43913199326487893e+03,3.11540371590953191e+03,3.56856779756543347e+03,3.68350920215219094e+03,3.35606278728826328e+03,2.71372526991985023e+03,1.15374560003762144e+03,2.10232572464354888e+02,-6.21211339983742903e+01,-7.04258722678755422e+00
1.15967925215601113e+02,4.25889128138079457e+02,6.84961543811197771e+02,1.76904726292072633e+03,2.61624090940353744e+03,2.87898853737126910e+03,3.35606278728826328e+03,5.78908281502159571e+03,3.17013047711240506e+03,8.16545841373332564e+02,-1.71533843657024192e+02,-2.60464058594508231e+02,-1.80055109504307609e+01
1.01131308800277480e+02,4.67210837765654901e+02,1.25632621422439342e+03,1.95530100400306810e+03,2.46369282006785306e+03,2.72828819797030701e+03,2.71372526991985023e+03,3.17013047711240552e+03,3.32624668575794294e+03,1.13884946201636262e+03,-7.46578924486508413e+01,-2.44186980567487240e+02,-1.79575299282691603e+01
2.76737465047786628e+01,1.50537750149429769e+02,5.08498988376002046e+02,6.44088747755913687e+02,8.09252030984755834e+02,1.00044087816906540e+03,1.15374560003762122e+03,8.16545841373332564e+02,1.13884946201636262e+03,1.26336942497458426e+03,7.06739873895421738e+02,2.41091518877405775e+02,1.63302052570618876e+01
-7.22000022270336395e+00,-1.52487659293455948e+01,3.47906419634704420e+01,-4.54096329620850980e+01,-4.30836973957929530e+01,4.89779456625501766e+01,2.10232572464354888e+02,-1.71533843657024192e+02,-7.46578924486508413e+01,7.06739873895421738e+02,6.49111113828668067e+02,2.94863922548594928e+02,2.03395003432086305e+01
-9.44753381389185520e+00,-3.56698792448572917e+01,-6.28926880704079139e+01,-1.38054797709039235e+02,-1.65891217944852883e+02,-1.37870839026253350e+02,-6.21211339983742903e+01,-2.60464058594508231e+02,-2.44186980567487240e+02,2.41091518877405775e+02,2.94863922548594928e+02,1.51471347706578740e+02,1.04890302720611803e+01
-7.01973849879126921e-01,-2.92886432317246426e+00,-6.43660721946680070e+00,-1.19695049421839137e+01,-1.42480018554848868e+01,-1.27137975874998670e+01,-7.04258722678755422e+00,-1.80055109504307609e+01,-1.79575299282691603e+01,1.63302052570618876e+01,2.03395003432086305e+01,1.04890302720611803e+01,7.63941384392154421e-01


==> anc/tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_py_binwidth_errors_1d.csv <==
2.17856209359236352e+00,9.80901624195416133e+00,3.39298171860262627e+01,4.37098312386924235e+01,5.35488797514083785e+01,6.05133000592960357e+01,6.06919204025724497e+01,7.60860224681353401e+01,5.76736220967431734e+01,3.55439084088199877e+01,2.54776591120273075e+01,1.23073696501965326e+01,8.74037404458272826e-01


==> anc/tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_py_binwidth_staterrors_1d.csv <==
7.11833493661830241e-01,1.46537154306779915e+00,2.09050075942300939e+00,3.13670995063601277e+00,3.75244867250925873e+00,4.30074669967571754e+00,4.80657444065463224e+00,3.77553623839514829e+00,3.78152525036352172e+00,3.23090991795287286e+00,1.93757587764650974e+00,1.12452084697375509e+00,1.18966211499238125e-01


==> anc/tables/h_pzmu_ptmu_data_nobck_unfold_effcor_cross_section_py_binwidth_syserrors_1d.csv <==
2.05898661310333297e+00,9.69894251326852874e+00,3.38653554661990128e+01,4.35971374931950493e+01,5.34172411454483225e+01,6.03602771853445432e+01,6.05012896085582312e+01,7.59922900111199482e+01,5.75495156585944301e+01,3.53967603895703675e+01,2.54038759551968845e+01,1.22558884039999381e+01,8.65903242235339432e-01


==> anc/tables/h_q2_ptmu_data_nobck_unfold_effcor_cross_section_bins.csv <==
0,0.00625,0.0125,0.025,0.0375,0.05,0.1,0.15,0.2,0.3,0.4,0.6,0.8,1,1.2,2,4,6,8,10,
0,0.075,0.15,0.25,0.325,0.4,0.475,0.55,0.7,0.85,1,1.25,1.5,2.5


==> anc/tables/h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px_1d.csv <==
2.25950719325123428e+00,3.06552295062727120e+00,8.17004775828187135e+00,9.81180600409116721e+00,1.11483066989010879e+01,4.96373934330199802e+01,5.31637772094918120e+01,5.26215015827164194e+01,9.48604323198888579e+01,7.46966863894248263e+01,1.05252065035699530e+02,6.53693252959992890e+01,4.28901898089013329e+01,2.80943490876627990e+01,4.60622902621955248e+01,1.41065680699860820e+01,6.49122066912272588e-01,7.03069566764056852e-02,9.50101805776865441e-03


==> anc/tables/h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px_bins_1d.csv <==
Bins  	h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px0,0.00625,0.0125,0.025,0.0375,0.05,0.1,0.15,0.2,0.3,0.4,0.6,0.8,1,1.2,2,4,6,8,10


==> anc/tables/h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_1d.csv <==
3.61521150920197442e+02,4.90483672100363378e+02,6.53603820662549651e+02,7.84944480327293604e+02,8.91864535912086694e+02,9.92747868660399604e+02,1.06327554418983641e+03,1.05243003165432810e+03,9.48604323198888778e+02,7.46966863894248036e+02,5.26260325178497737e+02,3.26846626479996360e+02,2.14450949044506700e+02,1.40471745438314031e+02,5.75778628277444042e+01,7.05328403499304102e+00,3.24561033456136294e-01,3.51534783382028426e-02,4.75050902888432720e-03


==> anc/tables/h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_bins_1d.csv <==
Bins  	h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px0,0.00625,0.0125,0.025,0.0375,0.05,0.1,0.15,0.2,0.3,0.4,0.6,0.8,1,1.2,2,4,6,8,10


==> anc/tables/h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_correlation.csv <==
1.00000000000000000e+00,8.47068083053179710e-01,7.29898508043911320e-01,5.89572179067098245e-01,5.93060218834513875e-01,6.84679163376764932e-01,7.37580843265766450e-01,7.30868886709276966e-01,7.32483006132571002e-01,6.16975095000867335e-01,6.84540101641869736e-01,7.36577459558962477e-01,6.53090334223938807e-01,5.61611521331301433e-01,3.15795658755194941e-01,4.11029230912205515e-02,9.41545812020058021e-02,2.43073778791462664e-01,1.55873580590874444e-01
8.47068083053179710e-01,1.00000000000000000e+00,8.95585292992811088e-01,7.88789045450829618e-01,7.54170284212745123e-01,8.44414176480779322e-01,8.71781123743166075e-01,8.57296006398703070e-01,8.69037465741295145e-01,6.21653718360324015e-01,6.97389112008615197e-01,7.76051666036245535e-01,7.14102044681596992e-01,6.40631359908903075e-01,4.32693739936919286e-01,1.41310977221390327e-01,1.06322041578235549e-01,1.88372234459664223e-01,1.35508004920725705e-01
7.29898508043911320e-01,8.95585292992811088e-01,1.00000000000000000e+00,8.60303158896193465e-01,9.20124671354637380e-01,9.61413703027542699e-01,8.97574810971300319e-01,8.84006764986922322e-01,8.68464758152675431e-01,4.46660175944239790e-01,5.43805697535717392e-01,7.14327870110682328e-01,6.97939815363407989e-01,6.64593618230031047e-01,4.21288255002078948e-01,1.10354175906593077e-01,-6.82919582959497402e-03,1.42208517925548283e-01,1.23384481088474413e-01
5.89572179067098245e-01,7.88789045450829618e-01,8.60303158896193465e-01,1.00000000000000000e+00,8.37561083825835384e-01,8.54570675741267660e-01,8.07052625223055764e-01,7.70600729950431940e-01,8.14682857846423913e-01,3.89340832290631822e-01,4.66114244472154493e-01,6.11616498773635553e-01,6.16781272099735323e-01,6.05812920686460865e-01,5.68970475792670682e-01,3.55238859242174188e-01,1.56484392795499971e-01,3.36261833700056273e-02,3.74434503219348916e-02
5.93060218834513875e-01,7.54170284212745123e-01,9.20124671354637380e-01,8.37561083825835384e-01,1.00000000000000000e+00,9.56612026441523877e-01,7.82547590611715971e-01,7.75937922487242249e-01,7.49569183468910771e-01,1.70621829557698834e-01,2.94524716150018295e-01,5.71385003356731258e-01,6.09040073843256091e-01,6.22464844875022849e-01,3.95629625976525456e-01,1.04250446315662479e-01,-1.13432310575693834e-01,3.62122297773074461e-02,7.35248878817219842e-02
6.84679163376764932e-01,8.44414176480779322e-01,9.61413703027542699e-01,8.54570675741267660e-01,9.56612026441523877e-01,1.00000000000000000e+00,9.12634464577260829e-01,9.02509479724377339e-01,8.81649960204104466e-01,3.94996897895333487e-01,4.88733535577190681e-01,6.70217771083892910e-01,6.73712623315172121e-01,6.60632703451354941e-01,4.19115531376563488e-01,1.08140265012396292e-01,-6.21036062381748535e-02,8.11353296282625869e-02,9.50606228193452973e-02
7.37580843265766450e-01,8.71781123743166075e-01,8.97574810971300319e-01,8.07052625223055764e-01,7.82547590611715971e-01,9.12634464577260829e-01,1.00000000000000000e+00,9.86674699886651907e-01,9.76551386171360281e-01,6.88613034002259705e-01,7.29584486919112041e-01,7.33666200147469971e-01,6.83873798454206816e-01,6.36937140933335866e-01,4.19965159237743191e-01,1.24102131575612409e-01,3.78420713198370368e-02,1.28376221424971793e-01,1.03427608928152726e-01
7.30868886709276966e-01,8.57296006398703070e-01,8.84006764986922322e-01,7.70600729950431940e-01,7.75937922487242249e-01,9.02509479724377339e-01,9.86674699886651907e-01,1.00000000000000000e+00,9.79535083766788883e-01,6.82921055143707156e-01,7.23195998095219172e-01,7.21436129026053807e-01,6.73038988155541640e-01,6.31678294804982499e-01,3.99451987139634923e-01,1.01269925370117725e-01,9.67426729140962761e-03,1.26404306085195428e-01,1.02461134633318421e-01
7.32483006132571002e-01,8.69037465741295145e-01,8.68464758152675431e-01,8.14682857846423913e-01,7.49569183468910771e-01,8.81649960204104466e-01,9.76551386171360281e-01,9.79535083766788883e-01,1.00000000000000000e+00,7.12968147904749827e-01,7.45033383655309800e-01,7.47522254543321885e-01,7.01652915900048080e-01,6.62229458197857834e-01,4.81638046989609936e-01,1.98288138003647640e-01,9.46040135091554268e-02,1.42338875270203530e-01,9.57864986576184574e-02
6.16975095000867335e-01,6.21653718360324015e-01,4.46660175944239790e-01,3.89340832290631822e-01,1.70621829557698834e-01,3.94996897895333487e-01,6.88613034002259705e-01,6.82921055143707156e-01,7.12968147904749827e-01,1.00000000000000000e+00,9.70874269598033135e-01,6.25943765637889893e-01,4.47823096081483074e-01,3.02654453499758114e-01,1.68958373988340765e-01,-1.10313765945877877e-02,1.89063711995705930e-01,2.24284450063574253e-01,1.34583009859527702e-01
6.84540101641869736e-01,6.97389112008615197e-01,5.43805697535717392e-01,4.66114244472154493e-01,2.94524716150018295e-01,4.88733535577190681e-01,7.29584486919112041e-01,7.23195998095219172e-01,7.45033383655309800e-01,9.70874269598033135e-01,1.00000000000000000e+00,6.87031244119346907e-01,5.07755436998957643e-01,3.61929320101550767e-01,1.92205140636285965e-01,-2.67902866922837338e-02,1.60172667183135276e-01,2.34756171946361086e-01,1.53618373480128440e-01
7.36577459558962477e-01,7.76051666036245535e-01,7.14327870110682328e-01,6.11616498773635553e-01,5.71385003356731258e-01,6.70217771083892910e-01,7.33666200147469971e-01,7.21436129026053807e-01,7.47522254543321885e-01,6.25943765637889893e-01,6.87031244119346907e-01,1.00000000000000000e+00,9.51445138145870506e-01,8.26799740818950024e-01,5.84534731951235731e-01,2.98048950987225392e-01,4.01794815107420933e-01,4.93789722922841123e-01,2.47665660078822875e-01
6.53090334223938807e-01,7.14102044681596992e-01,6.97939815363407989e-01,6.16781272099735323e-01,6.09040073843256091e-01,6.73712623315172121e-01,6.83873798454206816e-01,6.73038988155541640e-01,7.01652915900048080e-01,4.47823096081483074e-01,5.07755436998957643e-01,9.51445138145870506e-01,1.00000000000000000e+00,9.43967004268587373e-01,7.36714896848035039e-01,4.69782722101702799e-01,4.69517099456230214e-01,5.18135507105002557e-01,2.33193744396522684e-01
5.61611521331301433e-01,6.40631359908903075e-01,6.64593618230031047e-01,6.05812920686460865e-01,6.22464844875022849e-01,6.60632703451354941e-01,6.36937140933335866e-01,6.31678294804982499e-01,6.62229458197857834e-01,3.02654453499758114e-01,3.61929320101550767e-01,8.26799740818950024e-01,9.43967004268587373e-01,1.00000000000000000e+00,8.60479767707551857e-01,6.12867695568976467e-01,4.79971851727927723e-01,4.92728995843363382e-01,1.93239126952185925e-01
3.15795658755194941e-01,4.32693739936919286e-01,4.21288255002078948e-01,5.68970475792670682e-01,3.95629625976525456e-01,4.19115531376563488e-01,4.19965159237743191e-01,3.99451987139634923e-01,4.81638046989609936e-01,1.68958373988340765e-01,1.92205140636285965e-01,5.84534731951235731e-01,7.36714896848035039e-01,8.60479767707551857e-01,1.00000000000000000e+00,8.93529073023279108e-01,6.55183910765461119e-01,4.13549467569800544e-01,1.01305056192836557e-01
4.11029230912205515e-02,1.41310977221390327e-01,1.10354175906593077e-01,3.55238859242174188e-01,1.04250446315662479e-01,1.08140265012396292e-01,1.24102131575612409e-01,1.01269925370117725e-01,1.98288138003647640e-01,-1.10313765945877877e-02,-2.67902866922837338e-02,2.98048950987225392e-01,4.69782722101702799e-01,6.12867695568976467e-01,8.93529073023279108e-01,1.00000000000000000e+00,7.60082724134077514e-01,3.61135571863806015e-01,4.04894867441943987e-02
9.41545812020058021e-02,1.06322041578235549e-01,-6.82919582959497402e-03,1.56484392795499971e-01,-1.13432310575693834e-01,-6.21036062381748535e-02,3.78420713198370368e-02,9.67426729140962761e-03,9.46040135091554268e-02,1.89063711995705930e-01,1.60172667183135276e-01,4.01794815107420933e-01,4.69517099456230214e-01,4.79971851727927723e-01,6.55183910765461119e-01,7.60082724134077514e-01,1.00000000000000000e+00,6.60977499932095425e-01,1.84931337843325161e-01
2.43073778791462664e-01,1.88372234459664223e-01,1.42208517925548283e-01,3.36261833700056273e-02,3.62122297773074461e-02,8.11353296282625869e-02,1.28376221424971793e-01,1.26404306085195428e-01,1.42338875270203530e-01,2.24284450063574253e-01,2.34756171946361086e-01,4.93789722922841123e-01,5.18135507105002557e-01,4.92728995843363382e-01,4.13549467569800544e-01,3.61135571863806015e-01,6.60977499932095425e-01,1.00000000000000000e+00,3.27981272722324468e-01
1.55873580590874444e-01,1.35508004920725705e-01,1.23384481088474413e-01,3.74434503219348916e-02,7.35248878817219842e-02,9.50606228193452973e-02,1.03427608928152726e-01,1.02461134633318421e-01,9.57864986576184574e-02,1.34583009859527702e-01,1.53618373480128440e-01,2.47665660078822875e-01,2.33193744396522684e-01,1.93239126952185925e-01,1.01305056192836557e-01,4.04894867441943987e-02,1.84931337843325161e-01,3.27981272722324468e-01,1.00000000000000000e+00


==> anc/tables/h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_covariance.csv <==
7.63541185757675976e+02,7.85088764642389492e+02,9.56476937656245468e+02,1.01912484058201005e+03,1.36083741333899547e+03,1.36794218612309987e+03,1.30271836508422757e+03,1.26042826612510680e+03,1.12436725610271446e+03,9.96393131991863015e+02,7.87064895785775207e+02,5.16559618361301204e+02,2.96713563643921077e+02,1.60937286816829186e+02,4.37436823800686412e+01,1.05401182543395722e+00,1.66041375494158233e-01,5.77806668952364905e-02,1.26348647531578061e-02
7.85088764642389492e+02,1.12504118231582083e+03,1.42458037143490810e+03,1.65508099706821190e+03,2.10060715136508043e+03,2.04787820337446306e+03,1.86903031007176946e+03,1.79464038477571239e+03,1.61926195567795457e+03,1.21865171369655195e+03,9.73318070241018972e+02,6.60633571571482094e+02,3.93815128866655755e+02,2.22841891980139422e+02,7.27541501645260240e+01,4.39862208855156656e+00,2.27596799038657732e-01,5.43537237791086036e-02,1.33330962119948427e-02
9.56476937656245468e+02,1.42458037143490810e+03,2.24901103240020575e+03,2.55223983124253027e+03,3.62354518934436328e+03,3.29663221605689068e+03,2.72076556463429370e+03,2.61645823772296990e+03,2.28792821864539837e+03,1.23799782978917233e+03,1.07308706525275602e+03,8.59763851979716492e+02,5.44203933501585766e+02,3.26855947857854574e+02,1.00153952862584504e+02,4.85669807711988533e+00,-2.06692154286685879e-02,5.80162437090196020e-02,1.71647777112376478e-02
1.01912484058201017e+03,1.65508099706821213e+03,2.55223983124252982e+03,3.91334685979948881e+03,4.35092778524142250e+03,3.86532980396032235e+03,3.22701288371889859e+03,3.00861082294877633e+03,2.83111266141304350e+03,1.42347873061890641e+03,1.21328257538845969e+03,9.71044556091636423e+02,6.34385516872968424e+02,3.93022248617662001e+02,1.78425471414849341e+02,2.06229685473754820e+01,6.24746501953064803e-01,1.80958901879109610e-02,6.87118884122711777e-03
1.36083741333899547e+03,2.10060715136508043e+03,3.62354518934436328e+03,4.35092778524142341e+03,6.89576458224840644e+03,5.74369602251517881e+03,4.15361888119166179e+03,4.02143095593338876e+03,3.45777984733163248e+03,8.28080705446902243e+02,1.01767328269805637e+03,1.20422002486674887e+03,8.31543536284494280e+02,5.36056386710172205e+02,1.64692176383718220e+02,8.03388622812994591e+00,-6.01155222359770480e-01,2.58687047586886772e-02,1.79104886929297227e-02
1.36794218612309987e+03,2.04787820337446306e+03,3.29663221605689068e+03,3.86532980396032235e+03,5.74369602251517790e+03,5.22791834034519161e+03,4.21779954984550841e+03,4.07266413135011135e+03,3.54123699070880457e+03,1.66918679506391481e+03,1.47038800588544200e+03,1.22988960444301551e+03,8.00916040787370434e+02,4.95369084575100828e+02,1.51911657623712074e+02,7.25618535826214028e+00,-2.86576021845346030e-01,5.04664325933825916e-02,2.01626171951414003e-02
1.30271836508422734e+03,1.86903031007176946e+03,2.72076556463429415e+03,3.22701288371889859e+03,4.15361888119166179e+03,4.21779954984550841e+03,4.08553886476731486e+03,3.93605439032400318e+03,3.46748168704226737e+03,2.57244897736561870e+03,1.94041971194863936e+03,1.19016994417282149e+03,7.18701493301937830e+02,4.22207243536675662e+02,1.34564618807517149e+02,7.36140064814674933e+00,1.54368329836965218e-01,7.05890708369119463e-02,1.93929112271519558e-02
1.26042826612510680e+03,1.79464038477571239e+03,2.61645823772297035e+03,3.00861082294877633e+03,4.02143095593338876e+03,4.07266413135011135e+03,3.93605439032400318e+03,3.89515596184641163e+03,3.39607148716462643e+03,2.49103475105978805e+03,1.87807898721112269e+03,1.14273652098852403e+03,6.90638139742569479e+02,4.08848880369590574e+02,1.24974083845986669e+02,5.86542460478408856e+00,3.85335605792351335e-02,6.78660383436353876e-02,1.87587302495864534e-02
1.12436725610271446e+03,1.61926195567795457e+03,2.28792821864539837e+03,2.83111266141304350e+03,3.45777984733163248e+03,3.54123699070880457e+03,3.46748168704226737e+03,3.39607148716462643e+03,3.08594942596406872e+03,2.31478888318055624e+03,1.72212847988609337e+03,1.05391193492547768e+03,6.40862184658635101e+02,3.81511233922072108e+02,1.34124507074839585e+02,1.02222777679557346e+01,3.35399643024570704e-01,6.80214891653588144e-02,1.56091966626690504e-02
9.96393131991863015e+02,1.21865171369655218e+03,1.23799782978917233e+03,1.42347873061890664e+03,8.28080705446902243e+02,1.66918679506391459e+03,2.57244897736561825e+03,2.49103475105978805e+03,2.31478888318055624e+03,3.41581007815362773e+03,2.36105042742741443e+03,9.28470201362559010e+02,4.30329635181960498e+02,1.83441823725683292e+02,4.95016333540187219e+01,-5.98319434536982664e-01,7.05202219669177954e-01,1.12764974422386338e-01,2.30737905611970752e-02
7.87064895785775093e+02,9.73318070241018972e+02,1.07308706525275602e+03,1.21328257538845969e+03,1.01767328269805637e+03,1.47038800588544223e+03,1.94041971194863936e+03,1.87807898721112247e+03,1.72212847988609337e+03,2.36105042742741489e+03,1.73137374424434302e+03,7.25533876829929000e+02,3.47374476675221558e+02,1.56179350845169125e+02,4.00915975923952530e+01,-1.03449719112763616e+00,4.25346098468596334e-01,8.40312136920372404e-02,1.87508270381063977e-02
5.16559618361301204e+02,6.60633571571481980e+02,8.59763851979716492e+02,9.71044556091636423e+02,1.20422002486674887e+03,1.22988960444301529e+03,1.19016994417282149e+03,1.14273652098852403e+03,1.05391193492547791e+03,9.28470201362559010e+02,7.25533876829928886e+02,6.44127124320910298e+02,3.97024634394568011e+02,2.17615867299845576e+02,7.43685073969353567e+01,7.01988394835437468e+00,6.50801813537995266e-01,1.07809254842921823e-01,1.84388333642573760e-02
2.96713563643921077e+02,3.93815128866655812e+02,5.44203933501585766e+02,6.34385516872968424e+02,8.31543536284494280e+02,8.00916040787370434e+02,7.18701493301937830e+02,6.90638139742569479e+02,6.40862184658635101e+02,4.30329635181960555e+02,3.47374476675221558e+02,3.97024634394568011e+02,2.70330979973092383e+02,1.60956735888247351e+02,6.07211951570429491e+01,7.16805766449640736e+00,4.92672084666101628e-01,7.32857383705391857e-02,1.12472579879023711e-02
1.60937286816829186e+02,2.22841891980139394e+02,3.26855947857854517e+02,3.93022248617662001e+02,5.36056386710172205e+02,4.95369084575100828e+02,4.22207243536675662e+02,4.08848880369590574e+02,3.81511233922072108e+02,1.83441823725683321e+02,1.56179350845169125e+02,2.17615867299845576e+02,1.60956735888247351e+02,1.07549616342625171e+02,4.47340322043631389e+01,5.89831148967627161e+00,3.17671924318806642e-01,4.39582866220882273e-02,5.87870071955461700e-03
4.37436823800686412e+01,7.27541501645260240e+01,1.00153952862584504e+02,1.78425471414849369e+02,1.64692176383718220e+02,1.51911657623712074e+02,1.34564618807517149e+02,1.24974083845986669e+02,1.34124507074839585e+02,4.95016333540187219e+01,4.00915975923952601e+01,7.43685073969353709e+01,6.07211951570429491e+01,4.47340322043631389e+01,2.51296187630079686e+01,4.15679090199645707e+00,2.09611355494827900e-01,1.78339941390910292e-02,1.48972437401411720e-03
1.05401182543395722e+00,4.39862208855156656e+00,4.85669807711988533e+00,2.06229685473754820e+01,8.03388622812994591e+00,7.25618535826214028e+00,7.36140064814674933e+00,5.86542460478408856e+00,1.02222777679557346e+01,-5.98319434536982664e-01,-1.03449719112763616e+00,7.01988394835437468e+00,7.16805766449640736e+00,5.89831148967627161e+00,4.15679090199645707e+00,8.61217967684919206e-01,4.50169466606227808e-02,2.88306884513632108e-03,1.10225141306099738e-04
1.66041375494158233e-01,2.27596799038657732e-01,-2.06692154286685879e-02,6.24746501953064803e-01,-6.01155222359770480e-01,-2.86576021845346030e-01,1.54368329836965218e-01,3.85335605792351335e-02,3.35399643024570704e-01,7.05202219669177954e-01,4.25346098468596334e-01,6.50801813537995266e-01,4.92672084666101628e-01,3.17671924318806642e-01,2.09611355494827900e-01,4.50169466606227808e-02,4.07302677333396153e-03,3.62888756113943062e-04,3.46219078089430348e-05
5.77806668952364905e-02,5.43537237791086036e-02,5.80162437090196020e-02,1.80958901879109610e-02,2.58687047586886772e-02,5.04664325933825916e-02,7.05890708369119463e-02,6.78660383436353876e-02,6.80214891653588144e-02,1.12764974422386338e-01,8.40312136920372404e-02,1.07809254842921823e-01,7.32857383705391857e-02,4.39582866220882273e-02,1.78339941390910292e-02,2.88306884513632108e-03,3.62888756113943062e-04,7.40042066284815283e-05,8.27673598382607192e-06
1.26348647531578061e-02,1.33330962119948427e-02,1.71647777112376478e-02,6.87118884122711777e-03,1.79104886929297227e-02,2.01626171951414003e-02,1.93929112271519558e-02,1.87587302495864534e-02,1.56091966626690504e-02,2.30737905611970752e-02,1.87508270381063977e-02,1.84388333642573760e-02,1.12472579879023711e-02,5.87870071955461700e-03,1.48972437401411720e-03,1.10225141306099738e-04,3.46219078089430348e-05,8.27673598382607192e-06,8.60525418893928061e-06


==> anc/tables/h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_covdump.csv <==
 covariance 1
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px unfoldingCov
9.33020702690444281e+00,1.50755454931684518e+01,-2.26400100632793411e+01,-6.72568401851806463e+00,8.35721447764293246e-01,8.35496493610979996e-01,1.35050535268051576e-03,-4.04297002447103690e-02,-1.40295667165103305e-02,-3.28799546962982346e-03,-1.12019667419939982e-03,1.66914981210706674e-04,-6.19739784956468542e-04,3.08751441935252511e-04,-1.25633478324858124e-04,-1.76330250329845083e-04,-1.62354914870022361e-05,-4.35747507949828504e-06,-9.24217976516059657e-07
1.50755454931684447e+01,0.00000000000000000e+00,2.53063888114954807e+01,-1.79070679363364036e+01,-1.05587504410986703e+01,2.61815921609257096e-01,3.72891322947444981e-01,-1.31776735610505957e-02,-2.03434412522119981e-02,-7.35277158888470589e-03,-1.34876435667533327e-03,-6.83547275943872522e-04,-9.11109510196152369e-04,-4.98102174818573513e-04,9.92273135880849600e-05,-5.48873059914347709e-05,-7.99967842216714894e-06,7.99264959929944008e-06,2.92463749249088606e-06
-2.26400100632793411e+01,2.53063888114954807e+01,1.60446424148423681e+01,1.95890848674564957e+01,-1.40910081618284106e+01,-5.39159852375508297e+00,8.72430847611137761e-01,2.82788506966026754e-01,-1.58632147573113426e-02,-2.10103499677417940e-02,-4.49444763187680906e-03,-2.04842894822580097e-03,-4.24034972486862414e-04,-1.34560749346852252e-03,-2.29426712869234449e-04,4.94369216765791795e-05,4.20599729214855074e-05,1.98293220373112340e-07,2.33802041548928937e-06
-6.72568401851806374e+00,-1.79070679363364036e+01,1.95890848674564992e+01,0.00000000000000000e+00,3.37073481685940735e+01,-1.02618192375831647e+01,-1.33676111971281264e+00,9.92617211906960506e-01,1.62204227953649360e-01,-2.85504927934110732e-02,-1.37572499563044376e-02,-5.22352861846390060e-03,-3.04748739864451690e-03,-2.70024338281513643e-04,-1.16797480212940132e-03,1.64207756760729150e-04,2.82025952610184912e-05,9.65754626454681522e-06,3.35784900881124894e-06
8.35721447764292913e-01,-1.05587504410986739e+01,-1.40910081618284106e+01,3.37073481685940521e+01,0.00000000000000000e+00,2.72295753920604611e+00,-7.49894680039238803e+00,6.71210720306828823e-01,4.90770447197706017e-01,1.85757317756794285e-02,-2.08355915464751747e-02,-1.00172981554283325e-02,-4.03068160627082731e-04,6.76621814337751933e-04,-9.94252745243566233e-04,-1.10235839228995682e-04,-1.37305243933333006e-04,-1.39840208658989629e-05,6.95704011875609940e-06
8.35496493610979996e-01,2.61815921609256930e-01,-5.39159852375508208e+00,-1.02618192375831647e+01,2.72295753920604655e+00,7.04111119145112152e+00,7.09793056401435418e-01,-7.92563795267130011e+00,-5.31324031712860800e-01,3.02413264568054230e-01,2.14485945871475819e-02,-1.55296254318025885e-02,-8.10234039474901080e-03,-4.89501942498072121e-03,-2.27027508043886215e-03,-3.49257068511972036e-04,8.81521370410830364e-05,1.22036610265537948e-05,1.17324617032269714e-05
1.35050535268051424e-03,3.72891322947445092e-01,8.72430847611137761e-01,-1.33676111971281264e+00,-7.49894680039238803e+00,7.09793056401435085e-01,7.93277908343178595e+00,8.09226218290926980e+00,-6.67740865512301518e+00,-6.18899103375992077e-01,2.34670361720266368e-01,1.08855229839296096e-02,-6.87237678868360142e-03,-9.35833733092125003e-03,-5.07835702962494348e-03,4.52985690021216693e-04,3.29045754619776746e-04,3.55571998807313835e-05,2.05200500035695156e-05
-4.04297002447103621e-02,-1.31776735610505957e-02,2.82788506966026754e-01,9.92617211906960506e-01,6.71210720306828823e-01,-7.92563795267130278e+00,8.09226218290927157e+00,1.16278454169999126e+01,2.74105365032743364e+00,-4.38318417477832778e+00,-1.56992933908703974e-01,1.10988917404906268e-01,8.35211810462395225e-03,-8.98056844331946227e-03,-5.20442619479654246e-03,-9.81930151077287832e-04,3.12317699189568745e-06,1.27636768197155829e-05,2.01057247484021865e-05
-1.40295667165103253e-02,-2.03434412522119946e-02,-1.58632147573113426e-02,1.62204227953649360e-01,4.90770447197706017e-01,-5.31324031712860911e-01,-6.67740865512301518e+00,2.74105365032743409e+00,7.59264545014548631e+00,2.72048495825312342e+00,-2.72074679741038006e+00,-1.66531790558807041e-01,6.32726605709806739e-02,1.59701479857516128e-02,-9.47945940949348857e-03,-2.16614457639395346e-03,1.14989932060426039e-04,2.63352191456362498e-05,3.06929198399502381e-05
-3.28799546962982346e-03,-7.35277158888470502e-03,-2.10103499677417940e-02,-2.85504927934110697e-02,1.85757317756794320e-02,3.02413264568054230e-01,-6.18899103375992077e-01,-4.38318417477832778e+00,2.72048495825312386e+00,3.83076202049180559e+00,8.36590111756219335e-01,-1.54170148199557744e+00,-2.27327965882650140e-01,3.08130357463450091e-02,6.21169939677144664e-03,-2.04393272243382277e-04,1.96527013763545449e-04,3.01630102340242628e-05,3.61262678435719738e-05
-1.12019667419939939e-03,-1.34876435667533262e-03,-4.49444763187680993e-03,-1.37572499563044376e-02,-2.08355915464751747e-02,2.14485945871475819e-02,2.34670361720266368e-01,-1.56992933908704058e-01,-2.72074679741038006e+00,8.36590111756219668e-01,1.62759538701531969e+00,5.34635679872812242e-01,-8.99228350977928859e-01,-3.91078423768755734e-01,-3.70086668833711496e-02,5.13495805387684918e-04,5.04839156967444558e-04,7.75296718411213058e-05,3.97788365027547502e-05
1.66914981210706647e-04,-6.83547275943872088e-04,-2.04842894822580140e-03,-5.22352861846390147e-03,-1.00172981554283325e-02,-1.55296254318025885e-02,1.08855229839296078e-02,1.10988917404906226e-01,-1.66531790558807041e-01,-1.54170148199557744e+00,5.34635679872812353e-01,3.87179867607319039e-01,1.11175371023647984e+00,-6.41250748727394848e-01,-2.51264428128022965e-01,-9.98437087704242936e-03,-1.68045896068972652e-04,1.77170615510563592e-05,1.91518344782448731e-05
-6.19739784956468433e-04,-9.11109510196152369e-04,-4.24034972486862468e-04,-3.04748739864451690e-03,-4.03068160627082785e-04,-8.10234039474901080e-03,-6.87237678868360142e-03,8.35211810462395225e-03,6.32726605709807016e-02,-2.27327965882650113e-01,-8.99228350977928859e-01,1.11175371023647984e+00,3.69946258484077861e-01,1.06144727230851688e+00,-2.40889959850313085e-01,-2.17329202797968447e-02,-1.65125364089617818e-04,1.17747130100279992e-05,2.58819424819594348e-05
3.08751441935252349e-04,-4.98102174818573188e-04,-1.34560749346852209e-03,-2.70024338281513643e-04,6.76621814337751608e-04,-4.89501942498072121e-03,-9.35833733092124309e-03,-8.98056844331946054e-03,1.59701479857516128e-02,3.08130357463450022e-02,-3.91078423768755568e-01,-6.41250748727394848e-01,1.06144727230851688e+00,4.64622546373266554e-01,2.30422009579183990e-01,-3.64219654408512797e-02,-4.57347519882063381e-04,-4.96227252140400319e-05,2.01378682045910047e-05
-1.25633478324858395e-04,9.92273135880850142e-05,-2.29426712869234314e-04,-1.16797480212940132e-03,-9.94252745243566233e-04,-2.27027508043886172e-03,-5.07835702962494348e-03,-5.20442619479654246e-03,-9.47945940949349031e-03,6.21169939677144577e-03,-3.70086668833711566e-02,-2.51264428128022910e-01,-2.40889959850312974e-01,2.30422009579183878e-01,4.06472309481233224e-02,7.97481356868439892e-03,-3.16661588472872139e-04,-1.31944693593926650e-05,2.72726549768109933e-05
-1.76330250329845083e-04,-5.48873059914347370e-05,4.94369216765791659e-05,1.64207756760729177e-04,-1.10235839228995641e-04,-3.49257068511971819e-04,4.52985690021217072e-04,-9.81930151077287832e-04,-2.16614457639395302e-03,-2.04393272243382195e-04,5.13495805387684592e-04,-9.98437087704242936e-03,-2.17329202797968447e-02,-3.64219654408512866e-02,7.97481356868439892e-03,8.52211889832502067e-03,1.21038966900104865e-03,1.00547487595388624e-04,1.45307752997549208e-05
-1.62354914870022361e-05,-7.99967842216713030e-06,4.20599729214855210e-05,2.82025952610184912e-05,-1.37305243933333006e-04,8.81521370410830364e-05,3.29045754619776854e-04,3.12317699189568745e-06,1.14989932060426052e-04,1.96527013763545287e-04,5.04839156967444558e-04,-1.68045896068972516e-04,-1.65125364089617818e-04,-4.57347519882063381e-04,-3.16661588472872194e-04,1.21038966900104844e-03,0.00000000000000000e+00,4.77937840717146672e-05,3.60617177197456781e-06
-4.35747507949828504e-06,7.99264959929944178e-06,1.98293220373112340e-07,9.65754626454681522e-06,-1.39840208658989612e-05,1.22036610265537880e-05,3.55571998807313835e-05,1.27636768197155829e-05,2.63352191456362905e-05,3.01630102340242729e-05,7.75296718411213058e-05,1.77170615510563897e-05,1.17747130100280246e-05,-4.96227252140400251e-05,-1.31944693593926565e-05,1.00547487595388610e-04,4.77937840717146672e-05,0.00000000000000000e+00,1.05740979493204645e-06
-9.24217976516059128e-07,2.92463749249088606e-06,2.33802041548928979e-06,3.35784900881124894e-06,6.95704011875609940e-06,1.17324617032269731e-05,2.05200500035695156e-05,2.01057247484021933e-05,3.06929198399502381e-05,3.61262678435719738e-05,3.97788365027547502e-05,1.91518344782448731e-05,2.58819424819594348e-05,2.01378682045909980e-05,2.72726549768109933e-05,1.45307752997549225e-05,3.60617177197456781e-06,1.05740979493204645e-06,0.00000000000000000e+00


==> anc/tables/h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_errors_1d.csv <==
2.76322490173651261e+01,3.35416335665963175e+01,4.74237391229351033e+01,6.25567491146997554e+01,8.30407404967489811e+01,7.23043452383409004e+01,6.39182201314094414e+01,6.24111845893539510e+01,5.55513224501817646e+01,5.84449320142784288e+01,4.16097794303736137e+01,2.53796596573104267e+01,1.64417450403870582e+01,1.03706131131493446e+01,5.01294511869100390e+00,9.28018301373911059e-01,6.38202692985070513e-02,8.60256976888194337e-03,2.93347135471599268e-03


==> anc/tables/h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_latdump.csv <==
 Lat 12
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Bethe_Bloch_0,3.65416405034969046e+02,4.95363749296632307e+02,6.59864748421553827e+02,7.91400702932726858e+02,8.98404831474749130e+02,1.00046981073374729e+03,1.07148065182244181e+03,1.06017643097937867e+03,9.58302608773878887e+02,7.65313587925391516e+02,5.44192357397514002e+02,3.25401463959621765e+02,2.12791408397566215e+02,1.39904244698424890e+02,5.73387446371233409e+01,6.95498176720872330e+00,3.14498646862969966e-01,3.41022518531121643e-02,4.87789902145218356e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Bethe_Bloch_1,3.60413806828925772e+02,4.88971506589823719e+02,6.52063694629680072e+02,7.82552821216440179e+02,8.88701414100051011e+02,9.90532282188182194e+02,1.06052508497141639e+03,1.04974999182327633e+03,9.49142786438101439e+02,7.39153051250492467e+02,5.18291323548447167e+02,3.32077512198510078e+02,2.19793665688282459e+02,1.43999862126169660e+02,5.91227116659195673e+01,7.28365464379961480e+00,3.35403593234487651e-01,3.63498879664562527e-02,4.98158036741796258e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Birks_Response_Proton_0,3.61361220664164648e+02,4.90390520510928297e+02,6.53577121046607772e+02,7.84725886535766449e+02,8.91415250234891460e+02,9.92548565860638632e+02,1.06296772991878061e+03,1.05294688318445651e+03,9.51522845739266472e+02,7.43043828399530298e+02,5.21805338589363828e+02,3.31504554008165428e+02,2.19040929636401444e+02,1.43521520377894092e+02,5.89160390292466332e+01,7.24332044532373853e+00,3.32036277435019123e-01,3.60810799667627691e-02,4.98585403277671414e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Birks_Response_Proton_1,3.61361220664164648e+02,4.90390520510928297e+02,6.53577121046607772e+02,7.84725886535766449e+02,8.91415250234891460e+02,9.92548565860638632e+02,1.06296772991878061e+03,1.05294688318445651e+03,9.51522845739266472e+02,7.43043828399530298e+02,5.21805338589363828e+02,3.31504554008165428e+02,2.19040929636401444e+02,1.43521520377894092e+02,5.89160390292466332e+01,7.24332044532373853e+00,3.32036277435019123e-01,3.60810799667627691e-02,4.98585403277671414e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_0,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_1,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_2,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_3,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_4,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_5,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_6,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_7,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_8,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_9,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_10,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_11,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_12,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_13,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_14,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_15,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_16,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_17,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_18,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_19,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_20,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_21,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_22,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_23,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_24,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_25,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_26,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_27,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_28,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_29,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_30,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_31,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_32,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_33,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_34,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_35,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_36,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_37,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_38,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_39,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_40,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_41,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_42,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_43,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_44,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_45,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_46,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_47,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_48,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_49,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_50,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_51,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_52,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_53,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_54,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_55,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_56,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_57,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_58,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_59,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_60,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_61,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_62,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_63,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_64,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_65,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_66,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_67,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_68,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_69,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_70,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_71,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_72,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_73,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_74,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_75,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_76,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_77,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_78,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_79,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_80,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_81,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_82,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_83,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_84,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_85,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_86,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_87,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_88,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_89,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_90,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_91,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_92,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_93,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_94,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_95,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_96,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_97,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_98,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_99,3.40803250474261745e+02,4.62923058639141232e+02,6.11644080059940734e+02,7.39313899783006150e+02,8.39687461614322388e+02,9.37613111022569683e+02,9.93129535579568255e+02,9.79047809368336402e+02,9.03464682474455799e+02,5.68002384791881241e+02,3.50518746207170636e+02,3.94163509413762313e+02,2.89735526313890944e+02,1.85737748805260850e+02,7.63100819768958303e+01,9.80630019060207836e+00,4.57270775333284751e-01,4.72579102202784346e-02,8.25517733020249278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_0,3.61804965926499904e+02,4.90820671948946881e+02,6.53883874957407215e+02,7.85216174527744442e+02,8.92150948784626394e+02,9.93333904738308433e+02,1.06379308311932141e+03,1.05291630533873945e+03,9.49259809619287353e+02,7.47676677880627608e+02,5.26844782896604443e+02,3.27517827106420555e+02,2.14899778294765923e+02,1.40754412547683870e+02,5.76951537744141874e+01,7.07195462801544927e+00,3.25709704989737558e-01,3.52804675058086131e-02,4.76226347214800134e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_1,3.61627838896124615e+02,4.90605010980288057e+02,6.53700320451095763e+02,7.85048352283473264e+02,8.91967273314862268e+02,9.92978218300446542e+02,1.06351760406526182e+03,1.05272516657741198e+03,9.48965537830218750e+02,7.47304497206940255e+02,5.26527772153635851e+02,3.27239132917820484e+02,2.14746296191056388e+02,1.40673586033016420e+02,5.76688880082436910e+01,7.06911942081169542e+00,3.25584722412918137e-01,3.52496845446476151e-02,4.76436134678559671e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_2,3.61359228308871820e+02,4.90323282651394948e+02,6.53351422861890683e+02,7.84684793619711286e+02,8.91727397355104358e+02,9.92365782702721049e+02,1.06265334645921439e+03,1.05188674303448352e+03,9.48294272121307472e+02,7.46189218071192727e+02,5.25667105547254778e+02,3.26571908019755938e+02,2.14326992910230615e+02,1.40409496808039336e+02,5.75820529979613909e+01,7.05706396500583466e+00,3.24870687927490742e-01,3.51721122341622228e-02,4.76049301805493968e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_3,3.61328367688333685e+02,4.90241900093438687e+02,6.53262943841067568e+02,7.84573242565662440e+02,8.91598688908719055e+02,9.92285570588510041e+02,1.06254791285388683e+03,1.05171055193421648e+03,9.48124385263437944e+02,7.45913530388212166e+02,5.25478425687598133e+02,3.26388491354368057e+02,2.14211113911637909e+02,1.40337196188700943e+02,5.75447788745935895e+01,7.05381926494252731e+00,3.24507593164337527e-01,3.51533845641300718e-02,4.74938021312396822e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_4,3.60637830483247228e+02,4.89583247142082485e+02,6.52494795834468846e+02,7.83775923068734869e+02,8.90810072112837702e+02,9.91648186805417936e+02,1.06190564070500659e+03,1.05095748732787820e+03,9.47288050773980103e+02,7.44733760152542800e+02,5.24591114303909308e+02,3.25758704728054738e+02,2.13869139107574853e+02,1.40126207509753414e+02,5.74449922512500564e+01,7.04300689020312998e+00,3.23739820010506552e-01,3.50765068378645489e-02,4.74492589200858558e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_5,3.60930065799366730e+02,4.89825825593862021e+02,6.52798046526727489e+02,7.84096062307757506e+02,8.91145623100039984e+02,9.91935297585625563e+02,1.06224284342664100e+03,1.05133448634268530e+03,9.47585275918412322e+02,7.45229094395856123e+02,5.24992918477008061e+02,3.26027852340124355e+02,2.14025684185727641e+02,1.40227505981104628e+02,5.74923841153935768e+01,7.04852631263806462e+00,3.24029643190156702e-01,3.51006668561251386e-02,4.74855010236854662e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_6,3.61367654105095085e+02,4.90334030132797352e+02,6.53360090760787898e+02,7.84681786431555679e+02,8.91724443290904333e+02,9.92373704948556110e+02,1.06266345092172878e+03,1.05189933479466890e+03,9.48300609516258646e+02,7.46193879262323776e+02,5.25669983496144823e+02,3.26575651968215027e+02,2.14330268536968276e+02,1.40412155938297303e+02,5.75823666808433003e+01,7.05694069647828837e+00,3.24876482789232646e-01,3.51713653901708639e-02,4.75888378887874119e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_7,3.61399584067698356e+02,4.90338643793857500e+02,6.53396618401528144e+02,7.84732853580431993e+02,8.91756266936009069e+02,9.92483141956649888e+02,1.06287874319839602e+03,1.05207538136673406e+03,9.48399906134368621e+02,7.46401748470819598e+02,5.25827293596354821e+02,3.26690990779725269e+02,2.14407321377875576e+02,1.40468693969732158e+02,5.76005812511300235e+01,7.06003256223745534e+00,3.24840399495849363e-01,3.51443407683269884e-02,4.75770350714967236e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_8,3.60773802031171726e+02,4.89671565533331375e+02,6.52634420984324720e+02,7.83960401169127181e+02,8.90990175559670320e+02,9.91764196255620959e+02,1.06202240499412369e+03,1.05111087669991207e+03,9.47482310854038246e+02,7.44986971405861482e+02,5.24769603113304242e+02,3.25887025732109578e+02,2.13943511160184926e+02,1.40168602506991846e+02,5.74647208923002637e+01,7.04532702838280844e+00,3.23842105558010740e-01,3.50598382557690061e-02,4.73215157467595047e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_9,3.61440720770241398e+02,4.90405211756269466e+02,6.53457863797507912e+02,7.84797157211324020e+02,8.91812488878637851e+02,9.92545965448884658e+02,1.06289646642215143e+03,1.05214803103049462e+03,9.48456116169681877e+02,7.46486793001108708e+02,5.25927247618077331e+02,3.26759677621935282e+02,2.14450789361144615e+02,1.40499503399935719e+02,5.76098766755165315e+01,7.06072577234087539e+00,3.24959924673219047e-01,3.51669785073493724e-02,4.76072588221813919e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_10,3.60901803469406843e+02,4.89815793700251334e+02,6.52771706967283194e+02,7.84067591082366448e+02,8.91104084001648516e+02,9.91909377468185767e+02,1.06216911743014430e+03,1.05128976294289282e+03,9.47513739415241048e+02,7.45155574705295635e+02,5.24950271439021549e+02,3.26002904225305144e+02,2.14005024892859467e+02,1.40216657521941869e+02,5.74889144195974211e+01,7.04813229583780476e+00,3.24063244174274789e-01,3.50920481147807134e-02,4.74219567233682016e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_11,3.61181328500760401e+02,4.90095433779740802e+02,6.53104168607353245e+02,7.84400734032619425e+02,8.91441132750733800e+02,9.92156475827412237e+02,1.06244847530974857e+03,1.05166436110893574e+03,9.48017020476460061e+02,7.45713161846222761e+02,5.25316768548707046e+02,3.26273832839305214e+02,2.14156646724091360e+02,1.40297502048505663e+02,5.75277312982635891e+01,7.05216748268022364e+00,3.24541759656045647e-01,3.51430892663980241e-02,4.75801142143808357e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_12,3.62066413426459292e+02,4.91200326332450061e+02,6.54285856026643501e+02,7.85657532219365635e+02,8.92534206304180088e+02,9.94014818332328900e+02,1.06490056174291544e+03,1.05396549953798126e+03,9.50309057860832013e+02,7.48981233483534993e+02,5.27727142986096283e+02,3.28220418712851313e+02,2.15326591567671500e+02,1.41022649661019102e+02,5.78017303605689534e+01,7.08004757827836340e+00,3.26028479635504576e-01,3.53663943008438522e-02,4.76513971980121066e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_13,3.61132946121257817e+02,4.90039766809047705e+02,6.53029411482018304e+02,7.84331412005432753e+02,8.91395250079790912e+02,9.92105440963008732e+02,1.06240495548027752e+03,1.05152741379774920e+03,9.47868013725524406e+02,7.45555498479120047e+02,5.25178389534954135e+02,3.26165613564662237e+02,2.14106581390710232e+02,1.40264717017385095e+02,5.75128203195875898e+01,7.05101869320105301e+00,3.24428603304349417e-01,3.51177089514597487e-02,4.75593617739800047e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_14,3.61314149096793244e+02,4.90272680873455386e+02,6.53302783743987447e+02,7.84642122095651644e+02,8.91677298343914458e+02,9.92338699977131682e+02,1.06262171936950404e+03,1.05183854238317667e+03,9.48228004466565494e+02,7.46145897678442111e+02,5.25650844261926522e+02,3.26552310436439484e+02,2.14317490196982277e+02,1.40400062095307362e+02,5.75794146555405320e+01,7.05620683588818842e+00,3.24833025486855997e-01,3.51637613718076072e-02,4.75471541118371345e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_15,3.61713699351623063e+02,4.90716124069270336e+02,6.53801666655008148e+02,7.85151289177962781e+02,8.92085659552582115e+02,9.93134417164411843e+02,1.06372835121627054e+03,1.05288775892577996e+03,9.49099886616504364e+02,7.47537848081622997e+02,5.26731775850084773e+02,3.27414851613342762e+02,2.14856744304707718e+02,1.40729972527218592e+02,5.76838423922253511e+01,7.07058655507746181e+00,3.25605500588206143e-01,3.52600452302592876e-02,4.75667000371597128e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_16,3.62039103604793411e+02,4.91150458217789037e+02,6.54224530981046769e+02,7.85635908926874436e+02,8.92499058558720549e+02,9.93865008838020685e+02,1.06461542908760498e+03,1.05356972221850333e+03,9.50008260399179221e+02,7.48658300695449157e+02,5.27501757686949418e+02,3.28029020956409340e+02,2.15211165905821758e+02,1.40968633413830702e+02,5.77788460451683648e+01,7.07679535733922194e+00,3.25846250962478656e-01,3.53555942752726143e-02,4.76588710916940692e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_17,3.62043835071321325e+02,4.91159165780562773e+02,6.54259261983853662e+02,7.85646562114887274e+02,8.92509456767650136e+02,9.93955225538063814e+02,1.06474552168004516e+03,1.05383069085476927e+03,9.50280640336568013e+02,7.48932891598193464e+02,5.27679036516007272e+02,3.28187219008379543e+02,2.15304840760653576e+02,1.41016034747829309e+02,5.77979759001497300e+01,7.07910151554694345e+00,3.25925944624504971e-01,3.53528882848298462e-02,4.76219993142041210e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_18,3.61404465629924346e+02,4.90342067641999961e+02,6.53400841639740406e+02,7.84741962245661739e+02,8.91769711512410595e+02,9.92436395203343409e+02,1.06290751164433277e+03,1.05210180009577584e+03,9.48379592021522740e+02,7.46380024102293419e+02,5.25811487684444387e+02,3.26681190196350030e+02,2.14402995527954033e+02,1.40461307892906206e+02,5.75973674690625685e+01,7.05985340139557316e+00,3.24800299036460904e-01,3.51429454339861613e-02,4.75916312209135380e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_19,3.61186876494834394e+02,4.90099508115101798e+02,6.53093854500863813e+02,7.84397169109416041e+02,8.91452011797491764e+02,9.92122682667811659e+02,1.06239058785876705e+03,1.05158614708749042e+03,9.47975166042716296e+02,7.45639635577875652e+02,5.25236822532365068e+02,3.26210487780587187e+02,2.14128440512070284e+02,1.40279301340023494e+02,5.75192147308295603e+01,7.05121237582087268e+00,3.24420171461868412e-01,3.51277330077921432e-02,4.75987346804342907e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_20,3.60518259036429072e+02,4.89456319782682726e+02,6.52428815873814415e+02,7.83642741559145293e+02,8.90680693250092418e+02,9.91528769359932767e+02,1.06169520171303111e+03,1.05068945818945667e+03,9.46980097064804795e+02,7.44417477364790784e+02,5.24384456092566552e+02,3.25579049864062938e+02,2.13776911677993979e+02,1.40079788987043116e+02,5.74213796159840442e+01,7.04085373322212771e+00,3.24031637391637650e-01,3.50779647764500185e-02,4.72350191743657784e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_21,3.61725302359311911e+02,4.90728387773179179e+02,6.53814346546317324e+02,7.85165086981806326e+02,8.92100550781376683e+02,9.93143343805638324e+02,1.06374666817363550e+03,1.05289355819836055e+03,9.49113080496220164e+02,7.47560235439771986e+02,5.26749079971140759e+02,3.27427679308371069e+02,2.14859446861877331e+02,1.40732458419071691e+02,5.76862480764215277e+01,7.07088049087812465e+00,3.25640147410353353e-01,3.52631607394434249e-02,4.75635729221671449e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_22,3.61561645752147570e+02,4.90525428339215523e+02,6.53627599674503017e+02,7.84971460109170494e+02,8.91916999403791806e+02,9.92759099563358745e+02,1.06323954979338714e+03,1.05240054660985902e+03,9.48699247316565334e+02,7.46902202133198102e+02,5.26234208500356317e+02,3.26973872161234510e+02,2.14569180025743748e+02,1.40574755839278311e+02,5.76342346217489734e+01,7.06506946761272658e+00,3.25166924091039977e-01,3.52026540472734975e-02,4.76187495948127149e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_23,3.61929777466031112e+02,4.91034753176247193e+02,6.54152192410253633e+02,7.85545978867140093e+02,8.92405008715115400e+02,9.93748164994395893e+02,1.06442528262592236e+03,1.05327636958466678e+03,9.49693992076062045e+02,7.48356714567575978e+02,5.27294660122531923e+02,3.27885251713639548e+02,2.15113749537261953e+02,1.40905361444605688e+02,5.77551332351571105e+01,7.07421712463950936e+00,3.25768210197385777e-01,3.53314692519575493e-02,4.76422827164737009e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_24,3.61239281391909401e+02,4.90158412643400595e+02,6.53171933231279468e+02,7.84466959158785926e+02,8.91495290591846015e+02,9.92213268584030516e+02,1.06246522422698604e+03,1.05169490317420195e+03,9.48076614262043677e+02,7.45799739537078835e+02,5.25393145297012325e+02,3.26331688883246557e+02,2.14187860158535216e+02,1.40318886875016545e+02,5.75377394165189386e+01,7.05268881965947791e+00,3.24452263738745195e-01,3.51526032618536058e-02,4.76318719155539340e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_25,3.62291641468002069e+02,4.91497668866877461e+02,6.54596878003922711e+02,7.86086798508215452e+02,8.92956059885412628e+02,9.94339388133312923e+02,1.06550057316902394e+03,1.05473393484652479e+03,9.50905873071284191e+02,7.49931808272170883e+02,5.28484064821562811e+02,3.28807112697342745e+02,2.15649704295638827e+02,1.41190695386128937e+02,5.78852787078388218e+01,7.08692125254946070e+00,3.26339859533371524e-01,3.54316516594132824e-02,4.78149794082356056e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_26,3.61599516730438950e+02,4.90574016079618616e+02,6.53676972624343421e+02,7.85014303911157981e+02,8.91954533112464674e+02,9.92859911820949037e+02,1.06333587377248750e+03,1.05246012983910305e+03,9.48738349915018830e+02,7.47023213416761450e+02,5.26338902820866338e+02,3.27065119559810398e+02,2.14627587820326568e+02,1.40601595375660224e+02,5.76425076535081047e+01,7.06572262215808067e+00,3.25210474870562705e-01,3.52130291985890131e-02,4.75647381055060731e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_27,3.61181934286075546e+02,4.90109259802429222e+02,6.53105351076000943e+02,7.84393339068656360e+02,8.91440934074975644e+02,9.92147357200429951e+02,1.06243071319174032e+03,1.05163967189638242e+03,9.48000872412589160e+02,7.45676126913179132e+02,5.25281015202068261e+02,3.26243783238451272e+02,2.14145924591456293e+02,1.40292867153809766e+02,5.75234747966178404e+01,7.05180076328861904e+00,3.24488403656633562e-01,3.51368214964083506e-02,4.75492704201975393e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_28,3.61662005783817676e+02,4.90644441834127235e+02,6.53740082674937753e+02,7.85089386871522947e+02,8.92002430902320498e+02,9.93026582026346432e+02,1.06355578660733545e+03,1.05272411987355213e+03,9.48982657493613374e+02,7.47339733147902393e+02,5.26552071880333983e+02,3.27272858246685871e+02,2.14762669324827698e+02,1.40678329640158239e+02,5.76710260538129873e+01,7.06966598218364695e+00,3.25609794850007850e-01,3.52554143550906710e-02,4.76223430245145598e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_29,3.62233182629980604e+02,4.91405060992454253e+02,6.54498404311112495e+02,7.85991156696875919e+02,8.92871755700050358e+02,9.94244204711197654e+02,1.06533247323544674e+03,1.05454781469968043e+03,9.50798256635144071e+02,7.49750615699298919e+02,5.28332640843892477e+02,3.28707104975762604e+02,2.15578210233314252e+02,1.41146177129508288e+02,5.78713693814769030e+01,7.08444982742534801e+00,3.26082545330434570e-01,3.54035771028420598e-02,4.77323073886908120e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_30,3.61596398185106125e+02,4.90566829502315670e+02,6.53668972555507935e+02,7.85007859569828270e+02,8.91954719381504333e+02,9.92833693988806203e+02,1.06330023831007361e+03,1.05244884714491513e+03,9.48732065176848437e+02,7.46985780095018640e+02,5.26306200428821853e+02,3.27044728542055850e+02,2.14609269808650538e+02,1.40594134286622221e+02,5.76414638454871877e+01,7.06564177703137108e+00,3.25140640620613319e-01,3.52029692785412948e-02,4.75742620601911879e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_31,3.61324770023537155e+02,4.90290754638116539e+02,6.53308182993291894e+02,7.84656785484360512e+02,8.91693678049094274e+02,9.92316948155783166e+02,1.06260208352408222e+03,1.05176275213245890e+03,9.48179292826106575e+02,7.46101091237126980e+02,5.25608536510713066e+02,3.26505344669415479e+02,2.14292558688236113e+02,1.40391043952120498e+02,5.75728674945362897e+01,7.05515694148841455e+00,3.24796097294067387e-01,3.51603930053150104e-02,4.75491666223262256e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_32,3.61296183640745198e+02,4.90202825121228670e+02,6.53238016679837642e+02,7.84534489003526119e+02,8.91548760327663899e+02,9.92291023009995115e+02,1.06252092382115052e+03,1.05168913535728393e+03,9.48124407241483823e+02,7.45866452379232669e+02,5.25429678192271922e+02,3.26356597241379632e+02,2.14196081346729841e+02,1.40325471028997441e+02,5.75383523185682293e+01,7.05340770315413668e+00,3.24461931776254708e-01,3.51428835930978137e-02,4.74546801058797155e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_33,3.61531192174772684e+02,4.90484302654841201e+02,6.53584030018326075e+02,7.84928917320381061e+02,8.91911570210228206e+02,9.92673979410642460e+02,1.06304655989080493e+03,1.05231469310295324e+03,9.48583253856200713e+02,7.46688585697119152e+02,5.26094443944146747e+02,3.26880036447854707e+02,2.14504260876333575e+02,1.40533330521517115e+02,5.76221417529564519e+01,7.06390480767736673e+00,3.25016495076882905e-01,3.51769398575440678e-02,4.76548819183612252e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_34,3.62047303139736869e+02,4.91211153524295241e+02,6.54305625182733479e+02,7.85710886758255583e+02,8.92577449336240988e+02,9.94121504096879903e+02,1.06506592923074140e+03,1.05415648060373610e+03,9.50532168504750416e+02,7.49296208147418042e+02,5.27945147300989788e+02,3.28399308104760166e+02,2.15425339297985772e+02,1.41072421609576793e+02,5.78293008415708911e+01,7.08313007313597076e+00,3.26079757072956111e-01,3.53758433762204547e-02,4.76603088613358934e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_35,3.61388601122551563e+02,4.90348140143011051e+02,6.53387854208161457e+02,7.84711132162364606e+02,8.91749057763516817e+02,9.92415530570029887e+02,1.06281111628001327e+03,1.05201124123630348e+03,9.48328046074027384e+02,7.46300985907118729e+02,5.25750568356194663e+02,3.26632089587400912e+02,2.14376474049376014e+02,1.40445828161821709e+02,5.75902629363253098e+01,7.05821709027334521e+00,3.24811880249738949e-01,3.51534748859161292e-02,4.75834613407914112e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_36,3.61997682562592331e+02,4.91109833240027285e+02,6.54184800483794561e+02,7.85585610843300742e+02,8.92449090457003649e+02,9.93863036878294793e+02,1.06456527738467003e+03,1.05347442841761267e+03,9.49969627329713148e+02,7.48616506285449987e+02,5.27464831841667092e+02,3.28021655962291220e+02,2.15204172854411240e+02,1.40958316342915538e+02,5.77747051836214496e+01,7.07684788563293310e+00,3.25806923196559517e-01,3.53489712909448722e-02,4.76468298634988817e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_37,3.61799404359272899e+02,4.90868645653379588e+02,6.53935877053868012e+02,7.85281973965288557e+02,8.92196420308422489e+02,9.93383737564994021e+02,1.06387681754645769e+03,1.05296092779867831e+03,9.49378104912438175e+02,7.47883030474648649e+02,5.26979187384276202e+02,3.27614791757315686e+02,2.14961649329012090e+02,1.40799000894803470e+02,5.77163050651927065e+01,7.07283116145913660e+00,3.25696610086082250e-01,3.53036845182348250e-02,4.77326939317617056e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_38,3.61644700121416747e+02,4.90653962725995143e+02,6.53733909538298121e+02,7.85075486560859304e+02,8.92002389106206351e+02,9.93102676232722729e+02,1.06365612955365077e+03,1.05275758897450623e+03,9.49049041653511154e+02,7.47440155266014358e+02,5.26639338329600037e+02,3.27340308665512282e+02,2.14801409823412484e+02,1.40703735981241493e+02,5.76757584394651843e+01,7.06926889842883810e+00,3.25570722579891225e-01,3.52530163293271470e-02,4.75730229046728622e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_39,3.61784921555235030e+02,4.90853220167484665e+02,6.53920245251347865e+02,7.85264116787643616e+02,8.92176340676846849e+02,9.93387558918871605e+02,1.06386902736076922e+03,1.05296628421472587e+03,9.49388294713310870e+02,7.47850123356183076e+02,5.26949733072568279e+02,3.27599290612031041e+02,2.14946393624815130e+02,1.40787198161797818e+02,5.77125963629941623e+01,7.07202179169028344e+00,3.25631049621789348e-01,3.52964743709773404e-02,4.77271232604302778e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_40,3.61667296331367425e+02,4.90679293438980039e+02,6.53757028540396277e+02,7.85091770360247892e+02,8.92030725071668371e+02,9.93106880112224076e+02,1.06367110881165945e+03,1.05278423127769929e+03,9.49064141668975026e+02,7.47466227798457794e+02,5.26660248048827611e+02,3.27358414839818749e+02,2.14814041987052292e+02,1.40707842249993121e+02,5.76781243636493812e+01,7.06995666617553020e+00,3.25605154332685498e-01,3.52573339123072177e-02,4.75571505053351030e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_41,3.61747260773579171e+02,4.90753587796872807e+02,6.53836972201277831e+02,7.85177739945419603e+02,8.92113337110031580e+02,9.93196092419268325e+02,1.06372991369110582e+03,1.05291682610381758e+03,9.49149448165942317e+02,7.47586689122989924e+02,5.26787557585137392e+02,3.27465055099451035e+02,2.14882093805657149e+02,1.40741726826922189e+02,5.76884296573029332e+01,7.07140360998430140e+00,3.25699280177722483e-01,3.52663875243035205e-02,4.75577471850449976e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_42,3.61128851631421924e+02,4.90034701708599016e+02,6.53025886022787404e+02,7.84332906975674064e+02,8.91391100392052863e+02,9.92113595315067641e+02,1.06240587216083918e+03,1.05152372459636058e+03,9.47867018763850297e+02,7.45548100196602377e+02,5.25174820282168980e+02,3.26164938793968759e+02,2.14104907627131638e+02,1.40264437226681736e+02,5.75130416131169824e+01,7.05108208312203111e+00,3.24456025355908673e-01,3.51285122131850258e-02,4.75992893092279813e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_43,3.62051330187805547e+02,4.91164941055983206e+02,6.54266689488651082e+02,7.85665093349290146e+02,8.92532453412898690e+02,9.93944138214375357e+02,1.06471478831801824e+03,1.05381941672780295e+03,9.50280782546660589e+02,7.48916341360636352e+02,5.27671174678798934e+02,3.28178453983934958e+02,2.15300365755666832e+02,1.41011592308328687e+02,5.77965197684479719e+01,7.07871464299718411e+00,3.25892133914890636e-01,3.53493677923173918e-02,4.76215546872604638e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_44,3.61550978444650298e+02,4.90504176928601396e+02,6.53611680034692085e+02,7.84963719565957263e+02,8.91930225767678849e+02,9.92736412968096829e+02,1.06316484343944558e+03,1.05235414390858068e+03,9.48589501627362665e+02,7.46780880398003433e+02,5.26162271198454619e+02,3.26930143625454377e+02,2.14533411689041856e+02,1.40551278119793722e+02,5.76283697647618496e+01,7.06486786882148365e+00,3.25017372783855174e-01,3.51817272585938992e-02,4.76200347550791072e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_45,3.61851790567940554e+02,4.90924650454219773e+02,6.53992847981336013e+02,7.85347129400566246e+02,8.92249467259882294e+02,9.93410840085940322e+02,1.06395300974835459e+03,1.05304786677099673e+03,9.49420989490679631e+02,7.47956464648521319e+02,5.27037861085603936e+02,3.27672790168218228e+02,2.14992145203532203e+02,1.40821710421541468e+02,5.77296407580547566e+01,7.07351617261688492e+00,3.25785392624807824e-01,3.53146879329864841e-02,4.77058283797783360e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_46,3.61602816170112362e+02,4.90577645219598651e+02,6.53680271399107937e+02,7.85015439926302633e+02,8.91953300254283363e+02,9.92874444162755708e+02,1.06335315035237795e+03,1.05249439669096046e+03,9.48747419802097170e+02,7.47027352727039101e+02,5.26349605655831397e+02,3.27072603929319541e+02,2.14631748223181660e+02,1.40605241033207051e+02,5.76438260013132364e+01,7.06528735373493699e+00,3.25184497859096033e-01,3.52136721196543434e-02,4.75647464986153450e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_47,3.61552783408916525e+02,4.90509047815509973e+02,6.53608187654035191e+02,7.84966772691202891e+02,8.91934753089085461e+02,9.92731440780536445e+02,1.06318881025436826e+03,1.05238527271964131e+03,9.48609881963017415e+02,7.46804132657130594e+02,5.26187615829788569e+02,3.26948015790777845e+02,2.14545401867347749e+02,1.40559769783184379e+02,5.76299801345113494e+01,7.06507830238636014e+00,3.25063915505607703e-01,3.51870822333661196e-02,4.76113809791064730e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_48,3.61421595312685156e+02,4.90356129033593334e+02,6.53422291125175661e+02,7.84761172415712963e+02,8.91784374118792016e+02,9.92447383746148034e+02,1.06289937312965185e+03,1.05209276488839123e+03,9.48356120433905858e+02,7.46361666467250302e+02,5.25805841584595328e+02,3.26670304702263820e+02,2.14395396976361184e+02,1.40456371755178253e+02,5.75955433050294516e+01,7.05970115821825850e+00,3.24769904729238335e-01,3.51368155946545010e-02,4.75809734037904979e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_49,3.61920573117631648e+02,4.91048726368903601e+02,6.54156331150137589e+02,7.85532385219584853e+02,8.92402930115739537e+02,9.93687138266307215e+02,1.06432130986805169e+03,1.05323656624932437e+03,9.49645340970663710e+02,7.48273218713945880e+02,5.27239216873835517e+02,3.27848461709008120e+02,2.15085441478696282e+02,1.40886006109763713e+02,5.77504449427860180e+01,7.07434588380790075e+00,3.25707775457482085e-01,3.53278921998640694e-02,4.78653913101179281e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_50,3.61847184727001661e+02,4.90920871805706724e+02,6.54009423849108202e+02,7.85358306503526592e+02,8.92257152115024610e+02,9.93476897315417432e+02,1.06405941026923597e+03,1.05310748012618274e+03,9.49519897097912803e+02,7.48045006146214064e+02,5.27059036840484282e+02,3.27715069317665211e+02,2.15018607006387839e+02,1.40842318055457866e+02,5.77350741831657785e+01,7.07411569586542122e+00,3.25694667902067692e-01,3.52983853815184087e-02,4.76929444064774864e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_51,3.61591053484883787e+02,4.90558871870963458e+02,6.53658643826139155e+02,7.84994408943195140e+02,8.91951708813911296e+02,9.92785904268996774e+02,1.06327018697925701e+03,1.05243974088188952e+03,9.48686780653390201e+02,7.46939900251858603e+02,5.26272465297645908e+02,3.27005804352325583e+02,2.14585821758996758e+02,1.40587008595555830e+02,5.76392630742852887e+01,7.06538400530629929e+00,3.25128023324888216e-01,3.51974296500021100e-02,4.75528728792357341e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_52,3.60445820213751176e+02,4.89371821688221758e+02,6.52357914911456874e+02,7.83531209980804192e+02,8.90582356964360656e+02,9.91441832406991352e+02,1.06159424279476752e+03,1.05059794265569167e+03,9.46869177059872754e+02,7.44268964359228448e+02,5.24260526578720487e+02,3.25506177823465976e+02,2.13743901394323615e+02,1.40040424186670606e+02,5.74068281299955387e+01,7.04044380449480656e+00,3.23863555766344180e-01,3.50550165795878721e-02,4.71990448332828931e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_53,3.61312405460925106e+02,4.90278542306289523e+02,6.53297132497155303e+02,7.84646762037566532e+02,8.91682321241570321e+02,9.92326814968130293e+02,1.06261071009156058e+03,1.05179178116667754e+03,9.48199875495877677e+02,7.46114091078194861e+02,5.25622499041741548e+02,3.26521859673934387e+02,2.14299087352249472e+02,1.40390123861149817e+02,5.75738194751599295e+01,7.05559683945474347e+00,3.24825367485170935e-01,3.51624539218726717e-02,4.75294005300186655e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_54,3.61997731944290990e+02,4.91109925141339261e+02,6.54185022972453908e+02,7.85586181836035507e+02,8.92449451898974871e+02,9.93859715483681384e+02,1.06457693769085972e+03,1.05347869246702544e+03,9.49967954535994068e+02,7.48622379707263008e+02,5.27469166833434315e+02,3.28022396459120614e+02,2.15203563381754407e+02,1.40959755385813054e+02,5.77753616862319888e+01,7.07697925773141279e+00,3.25817012384190474e-01,3.53499968878914911e-02,4.76491027036968131e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_55,3.60052312986624202e+02,4.88929659691195980e+02,6.51898106095773642e+02,7.83064441800122950e+02,8.90208766277655286e+02,9.90719276032983430e+02,1.06066050257052416e+03,1.04957830596750523e+03,9.45728464862214878e+02,7.43046334308247538e+02,5.23374981451175813e+02,3.24809437341906403e+02,2.13347656541577777e+02,1.39780893561679534e+02,5.72845408311645059e+01,7.02557648560005887e+00,3.23408454031887171e-01,3.49409863188815603e-02,4.70040309886269984e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_56,3.61421336621480179e+02,4.90372370443215573e+02,6.53434956136851497e+02,7.84761591169797612e+02,8.91769585495586853e+02,9.92547014232022320e+02,1.06290081907750300e+03,1.05210477618059213e+03,9.48450263048846296e+02,7.46467439151867211e+02,5.25896801583965043e+02,3.26738549595236066e+02,2.14437673255071161e+02,1.40493523138881784e+02,5.76097648934384665e+01,7.06075712775519015e+00,3.24919233286149911e-01,3.51579229764960657e-02,4.76061123928085694e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_57,3.61152710668065993e+02,4.90060845226232743e+02,6.53054856489448639e+02,7.84358592039293171e+02,8.91411562018546533e+02,9.92108787669484400e+02,1.06239762843503104e+03,1.05155801890685552e+03,9.47915265876212516e+02,7.45597345811375249e+02,5.25210827953064154e+02,3.26194918832384644e+02,2.14119633275374639e+02,1.40274918234913628e+02,5.75194010865273810e+01,7.05037777152647926e+00,3.24419545688245159e-01,3.51227134470587302e-02,4.75662475016728776e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_58,3.60640680333723196e+02,4.89594968001447228e+02,6.52500451566591323e+02,7.83792044272169846e+02,8.90829809720367393e+02,9.91649925773420250e+02,1.06191959278095510e+03,1.05095086713590285e+03,9.47297686717507986e+02,7.44767571963476712e+02,5.24617013301581210e+02,3.25777272843544722e+02,2.13873541949035484e+02,1.40124972153126180e+02,5.74452968242712672e+01,7.04323651488648217e+00,3.23780281027187089e-01,3.50806171558883870e-02,4.74170177220778217e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_59,3.61662443015543033e+02,4.90645268821544221e+02,6.53742066413902876e+02,7.85094905434004772e+02,8.92010430679114734e+02,9.93020849150121080e+02,1.06355794024286411e+03,1.05272383388890535e+03,9.48995529452658843e+02,7.47355491118687155e+02,5.26566077403676786e+02,3.27280607226714608e+02,2.14770209961905152e+02,1.40682316058241639e+02,5.76721250694487608e+01,7.06946454629274434e+00,3.25618393759123326e-01,3.52580312960933187e-02,4.76108567243716235e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_60,3.60768362059617004e+02,4.89651869527646738e+02,6.52624488837919671e+02,7.83957122351492785e+02,8.90983197615915969e+02,9.91794519177704615e+02,1.06203529518260689e+03,1.05110570452746128e+03,9.47477142159263167e+02,7.45023714743361211e+02,5.24816968232808904e+02,3.25916553478709886e+02,2.13956890965736392e+02,1.40178243946571655e+02,5.74682570769700263e+01,7.04603163352522177e+00,3.23862992778129521e-01,3.50620790588022646e-02,4.73106315806272326e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_61,3.61924632783128345e+02,4.91033388226341685e+02,6.54137943917287430e+02,7.85534090381349188e+02,8.92394823896031994e+02,9.93748886506928329e+02,1.06445007070008614e+03,1.05328986268672520e+03,9.49706100881232032e+02,7.48396471337100252e+02,5.27323699288688204e+02,3.27909370197786018e+02,2.15133553807011850e+02,1.40915005965196968e+02,5.77591100943922058e+01,7.07475314436184988e+00,3.25835897338872360e-01,3.53451634199382497e-02,4.76685108622518748e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_62,3.60800714863892892e+02,4.89688733536182895e+02,6.52659251830814469e+02,7.83974348200046620e+02,8.91001740510826266e+02,9.91810235484384975e+02,1.06206654779835208e+03,1.05114903779721226e+03,9.47462477899227679e+02,7.45037607414677041e+02,5.24842842255668302e+02,3.25917988099557078e+02,2.13959656728126077e+02,1.40184295232870653e+02,5.74699243771732213e+01,7.04562409638867493e+00,3.23822816935605717e-01,3.50600654424490371e-02,4.72821718533578648e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_63,3.61924805791556707e+02,4.91050069421634873e+02,6.54140296421735002e+02,7.85512480984705576e+02,8.92389982693719503e+02,9.93667757299854543e+02,1.06427711718635896e+03,1.05322121654153830e+03,9.49641836389590253e+02,7.48260285957773249e+02,5.27228102518650985e+02,3.27834469906048355e+02,2.15078355311079548e+02,1.40881093782424500e+02,5.77495367999572196e+01,7.07418059372053687e+00,3.25697955065855138e-01,3.53289787475813549e-02,4.78785632675213582e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_64,3.61840724905386878e+02,4.90957680380520969e+02,6.54058077050479483e+02,7.85405350505472825e+02,8.92296193279789236e+02,9.93562356017894558e+02,1.06406138778448963e+03,1.05307647198188579e+03,9.49558744637893824e+02,7.48108097250291394e+02,5.27110886937573468e+02,3.27749703401514751e+02,2.15026415082435420e+02,1.40854502679880682e+02,5.77417125148113044e+01,7.07377801201895018e+00,3.25725205217826830e-01,3.53148411103096707e-02,4.77611967081068532e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_65,3.61931917029769636e+02,4.91040167381244487e+02,6.54144916984079373e+02,7.85542218627425996e+02,8.92404738284418613e+02,9.93744434943914825e+02,1.06445870875011838e+03,1.05329044063865149e+03,9.49698287304612563e+02,7.48388900601423757e+02,5.27316174186755575e+02,3.27906999886296944e+02,2.15133049738528030e+02,1.40914837003849129e+02,5.77592949467941352e+01,7.07475446037782696e+00,3.25815167306711173e-01,3.53391447665053898e-02,4.76387116399140664e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_66,3.61662115218550241e+02,4.90644935072031160e+02,6.53741639776013812e+02,7.85093885088808406e+02,8.92008852064473899e+02,9.93024491748914556e+02,1.06356055586546017e+03,1.05272303222413643e+03,9.48995472365305886e+02,7.47358928865892835e+02,5.26568231794887538e+02,3.27283266288527329e+02,2.14772559679163180e+02,1.40684004211838158e+02,5.76728686336118344e+01,7.06940494542643272e+00,3.25613310029515213e-01,3.52587513533785882e-02,4.76103367901127995e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_67,3.61548545214807916e+02,4.90500700090342207e+02,6.53598430547917246e+02,7.84948494323976661e+02,8.91947548689734049e+02,9.92666288376574130e+02,1.06303624508289704e+03,1.05230619793129881e+03,9.48580265606997159e+02,7.46689363052802150e+02,5.26088145203660133e+02,3.26877115165272983e+02,2.14507941737494093e+02,1.40533739121694907e+02,5.76203644119863156e+01,7.06425101800044608e+00,3.25021046246397827e-01,3.51718905498510162e-02,4.76449879128282815e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_68,3.61448559610737732e+02,4.90407378302621623e+02,6.53475262983372090e+02,7.84820741517348097e+02,8.91834881139268077e+02,9.92579077312876962e+02,1.06291230619630983e+03,1.05217838897070146e+03,9.48462130520729488e+02,7.46507898555054453e+02,5.25963595621298055e+02,3.26779972210128676e+02,2.14457117618954300e+02,1.40503602584840621e+02,5.76113718047888312e+01,7.06166455267272308e+00,3.24972021377598508e-01,3.51629559862055782e-02,4.76266059822946092e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_69,3.62276606680606903e+02,4.91455404513394399e+02,6.54549035564804285e+02,7.86043897919406049e+02,8.92940155185625258e+02,9.94245413958894460e+02,1.06537971925559100e+03,1.05466418354423126e+03,9.50824187230316738e+02,7.49795771291346114e+02,5.28398900878734366e+02,3.28746446461535868e+02,2.15601195299531554e+02,1.41160221521928975e+02,5.78744336275418334e+01,7.08461637364950203e+00,3.26042835751850668e-01,3.54016154774327851e-02,4.77417476789787631e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_70,3.61369508398284324e+02,4.90331033504846403e+02,6.53366990620371894e+02,7.84698837869679778e+02,8.91738201825622241e+02,9.92379913671910231e+02,1.06269367246118327e+03,1.05192713194200974e+03,9.48269020354138888e+02,7.46211884780340597e+02,5.25701671322035736e+02,3.26600706862844675e+02,2.14344746085246527e+02,1.40422590017736553e+02,5.75859015759357789e+01,7.05733156943800743e+00,3.24937372906371258e-01,3.51778357828958707e-02,4.75645906138230136e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_71,3.61831283954552532e+02,4.90848399563423357e+02,6.53912990224087025e+02,7.85249601097740651e+02,8.92186183496621311e+02,9.93358586129878063e+02,1.06377952495755972e+03,1.05292897129938979e+03,9.49278611113812076e+02,7.47710418150291389e+02,5.26868696068471422e+02,3.27528079927789804e+02,2.14906782265546042e+02,1.40760474624743381e+02,5.76984313920315444e+01,7.07139345788060325e+00,3.25721787436914934e-01,3.52824233762041306e-02,4.76450463898222144e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_72,3.61789580214196576e+02,4.90858195208322627e+02,6.53925420120214199e+02,7.85270488596138193e+02,8.92183741486629060e+02,9.93383601526821849e+02,1.06387376145533472e+03,1.05296488910232301e+03,9.49387712605498336e+02,7.47863983615778238e+02,5.26959756932064579e+02,3.27604243422454317e+02,2.14952770071419735e+02,1.40792101134521232e+02,5.77139995389077498e+01,7.07223308938079942e+00,3.25660918510803254e-01,3.53000806639692799e-02,4.77361098742218586e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_73,3.61628412396649310e+02,4.90607922865635601e+02,6.53704493084921410e+02,7.85048901038423310e+02,8.91957019032127050e+02,9.92991934881040606e+02,1.06353639115417695e+03,1.05273049129800324e+03,9.48963501245810221e+02,7.47307967925553157e+02,5.26534209860557667e+02,3.27250086148188814e+02,2.14747675699272094e+02,1.40674646715515820e+02,5.76698757791189962e+01,7.06932063198477589e+00,3.25625286596091523e-01,3.52560445273370354e-02,4.76526540826819212e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_74,3.61599127361264436e+02,4.90573671029155207e+02,6.53676383055236897e+02,7.85012133236813156e+02,8.91950728623715463e+02,9.92869195967650171e+02,1.06334118472652926e+03,1.05247580988749132e+03,9.48745681882648114e+02,7.47020854277885178e+02,5.26337081000084709e+02,3.27065541125986442e+02,2.14628750739948629e+02,1.40602585386028977e+02,5.76427833515380570e+01,7.06561490577564477e+00,3.25214779630050410e-01,3.52134659149869675e-02,4.75650370022652480e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_75,3.61940186427917013e+02,4.91046073614956128e+02,6.54158907273701971e+02,7.85554976133535433e+02,8.92418082350384793e+02,9.93737452341775338e+02,1.06440390558490253e+03,1.05327098011328917e+03,9.49687619635951023e+02,7.48349525698865023e+02,5.27290372695136398e+02,3.27881384982271641e+02,2.15113490928012368e+02,1.40904417159108164e+02,5.77537333674468059e+01,7.07399857533843424e+00,3.25754071147271174e-01,3.53295752196554694e-02,4.76383951471658594e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_76,3.62279127877154281e+02,4.91455825454865760e+02,6.54549585389042591e+02,7.86045883733412893e+02,8.92937484204022894e+02,9.94258968790699328e+02,1.06533617298160721e+03,1.05461362350888658e+03,9.50802093716968898e+02,7.49773345388975372e+02,5.28376530981786345e+02,3.28729132296641410e+02,2.15586850619421369e+02,1.41152004483907632e+02,5.78739643352756161e+01,7.08463468973173960e+00,3.26004745092700055e-01,3.53922427550214871e-02,4.77163439637230419e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_77,3.61823778769601461e+02,4.90939410452126481e+02,6.54040501428125708e+02,7.85390752475351974e+02,8.92284087019797880e+02,9.93525232085946300e+02,1.06403857885929028e+03,1.05307273730737575e+03,9.49554570801704358e+02,7.48098450618909965e+02,5.27103038764573171e+02,3.27743600151327769e+02,2.15027752548038876e+02,1.40854364241609034e+02,5.77415367855367947e+01,7.07434295677533953e+00,3.25691214624333758e-01,3.53093961713727561e-02,4.77405445698657251e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_78,3.61613537387961230e+02,4.90586146126661959e+02,6.53688431850191932e+02,7.85027569655858088e+02,8.91973507059733379e+02,9.92852429358031259e+02,1.06332784226901299e+03,1.05246247417164273e+03,9.48745822162251670e+02,7.47007203385922367e+02,5.26319433887480500e+02,3.27050432670755981e+02,2.14616737443822103e+02,1.40595161663245108e+02,5.76398001044906820e+01,7.06526095596244286e+00,3.25177275267631793e-01,3.52082504750415304e-02,4.75754546790775699e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_79,3.61654964747776603e+02,4.90625734493478717e+02,6.53720934725632787e+02,7.85081667613931018e+02,8.92008714820311752e+02,9.92932051871386307e+02,1.06349845637098247e+03,1.05266550446203746e+03,9.48884283516601272e+02,7.47226933818258999e+02,5.26477934400378899e+02,3.27190717579105581e+02,2.14717122994145029e+02,1.40652882903485192e+02,5.76605580800173811e+01,7.06787961763373396e+00,3.25565526190784216e-01,3.52712659549369936e-02,4.76802574527005873e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_80,3.62021788099384310e+02,4.91178788186738188e+02,6.54293073684030674e+02,7.85684900161823293e+02,8.92536284570571752e+02,9.94059286374805765e+02,1.06503490184614384e+03,1.05411550289936463e+03,9.50423767827167467e+02,7.49117225705869259e+02,5.27837205791356041e+02,3.28302362476692394e+02,2.15372458546304415e+02,1.41039312664164356e+02,5.78150747844821922e+01,7.08239384466660216e+00,3.26208877635874361e-01,3.53847946138609662e-02,4.76656213823409974e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_81,3.60538138109630040e+02,4.89484894057019915e+02,6.52462662607913217e+02,7.83698348513671021e+02,8.90722254591892579e+02,9.91539801424475854e+02,1.06182114995377719e+03,1.05082758533179253e+03,9.47088251407661915e+02,7.44548062848374116e+02,5.24464420489048962e+02,3.25644175055425762e+02,2.13809143963229587e+02,1.40098405039011027e+02,5.74303741858494945e+01,7.04181734212376220e+00,3.23819884644775624e-01,3.50521850083042805e-02,4.72868348271077588e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_82,3.61325345517207438e+02,4.90238826320023804e+02,6.53259860438484225e+02,7.84569865763872599e+02,8.91594791500217070e+02,9.92286793841905137e+02,1.06254591612294507e+03,1.05170810118702798e+03,9.48125484835024849e+02,7.45912764253827504e+02,5.25476865049299363e+02,3.26387261526056307e+02,2.14210830727595408e+02,1.40337878670686877e+02,5.75449722954186313e+01,7.05376118358729620e+00,3.24503177117082875e-01,3.51527317747463430e-02,4.74912346522912351e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_83,3.61869055158289314e+02,4.90941687129471063e+02,6.54029934820568087e+02,7.85380475237911014e+02,8.92286136238338258e+02,9.93476923616506383e+02,1.06402446801336714e+03,1.05308159833415448e+03,9.49501005723624758e+02,7.48030875606919949e+02,5.27050319899554665e+02,3.27708345285074984e+02,2.15011739759946664e+02,1.40837949882687042e+02,5.77341526952560855e+01,7.07364020919910530e+00,3.25694777526092105e-01,3.52961868585574615e-02,4.76742532928729409e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_84,3.61814771586723680e+02,4.90885378247771939e+02,6.53953674592208699e+02,7.85299907004446027e+02,8.92212159558283815e+02,9.93384074253154381e+02,1.06386521664245947e+03,1.05296628970821757e+03,9.49393801328965083e+02,7.47894244310116619e+02,5.26990643850320794e+02,3.27627955434080491e+02,2.14965576958107761e+02,1.40801360091861341e+02,5.77189103554483296e+01,7.07286408063936811e+00,3.25721894063886186e-01,3.53124244729523182e-02,4.77515267502486192e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_85,3.61602874034811350e+02,4.90577792748712909e+02,6.53680450808260503e+02,7.85015688071436216e+02,8.91953497073053654e+02,9.92874948315012716e+02,1.06335162689648632e+03,1.05249781614507765e+03,9.48756376268713439e+02,7.47032126069667470e+02,5.26351881628255910e+02,3.27073177089539911e+02,2.14631277763575468e+02,1.40603306069435007e+02,5.76438101173721051e+01,7.06541675829707927e+00,3.25191662718823382e-01,3.52144267273981695e-02,4.75641164935491304e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_86,3.62332222079555265e+02,4.91546787056906680e+02,6.54635206082400941e+02,7.86133239127080060e+02,8.92986952635395596e+02,9.94531067697997855e+02,1.06565878363024717e+03,1.05488009983867687e+03,9.50994663952625729e+02,7.50155917099137355e+02,5.28708280510585951e+02,3.28967156333896128e+02,2.15739641120671138e+02,1.41252102623538264e+02,5.79145924306862341e+01,7.09028271368764873e+00,3.26524941566156079e-01,3.54574859513592799e-02,4.79341985187846462e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_87,3.61650499481458667e+02,4.90623689241375189e+02,6.53721465684716122e+02,7.85080711632072621e+02,8.91992782969755240e+02,9.92967606931519867e+02,1.06355134719641478e+03,1.05267002882257498e+03,9.48917918678834212e+02,7.47265527741093706e+02,5.26499003800775768e+02,3.27207522759850008e+02,2.14731481102588873e+02,1.40663163801134573e+02,5.76643065403066544e+01,7.06837934957920311e+00,3.25547578982370689e-01,3.52535875651601091e-02,4.76885359534152346e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_88,3.61326013923451058e+02,4.90292064850966256e+02,6.53309513585298305e+02,7.84658162101475682e+02,8.91695143847196618e+02,9.92318324400797792e+02,1.06260324971913633e+03,1.05176331563992153e+03,9.48180025637656627e+02,7.46099638918479627e+02,5.25609335313021688e+02,3.26504695793147675e+02,2.14291676446965624e+02,1.40390568716159521e+02,5.75726649524300527e+01,7.05512152416602767e+00,3.24793176860065480e-01,3.51599845695627355e-02,4.75471378948475951e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_89,3.61953785034339433e+02,4.91055753071194943e+02,6.54146896823938278e+02,7.85555475002896969e+02,8.92420638119882142e+02,9.93797258600058854e+02,1.06451297685369855e+03,1.05343010357525941e+03,9.49866896201408963e+02,7.48516567633469094e+02,5.27423513461162543e+02,3.27979791145700176e+02,2.15183301016072420e+02,1.40948072731399947e+02,5.77701877796160161e+01,7.07566766875915221e+00,3.25888669600720493e-01,3.53621840685401298e-02,4.76770553706959595e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_90,3.61409657714692798e+02,4.90347568193335235e+02,6.53406326764056189e+02,7.84747710023538957e+02,8.91776368534639460e+02,9.92442568615799928e+02,1.06289910773869451e+03,1.05209880934102921e+03,9.48386741498556717e+02,7.46386671345738137e+02,5.25815789399282266e+02,3.26683285239036309e+02,2.14405878029859508e+02,1.40463961790077349e+02,5.75983664280673082e+01,7.05978028673958224e+00,3.24819680983894021e-01,3.51458556551237991e-02,4.76088058011614901e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_91,3.61506686679214056e+02,4.90478582579761508e+02,6.53546633366918513e+02,7.84886960247191269e+02,8.91893506658009983e+02,9.92628651431582739e+02,1.06299098978982033e+03,1.05227051465789646e+03,9.48586321776470754e+02,7.46641687295823658e+02,5.26020996077269047e+02,3.26829322273288653e+02,2.14482931138456195e+02,1.40519126168581948e+02,5.76164090267992393e+01,7.06336375807497330e+00,3.25216886573472641e-01,3.51924721277780198e-02,4.76312712786602487e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_92,3.61925396217336072e+02,4.91054774864024978e+02,6.54162322013646076e+02,7.85537916565502883e+02,8.92407546452042880e+02,9.93698902200146222e+02,1.06431919523851684e+03,1.05325283470948830e+03,9.49651787593167114e+02,7.48283377369220375e+02,5.27249986222612847e+02,3.27859585365742021e+02,2.15093615452873024e+02,1.40891719224533801e+02,5.77522148808485767e+01,7.07433216862805203e+00,3.25730258618141644e-01,3.53311356163384244e-02,4.78659680751331289e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_93,3.61820937476159145e+02,4.90892156790390118e+02,6.53960465178880099e+02,7.85307214346586534e+02,8.92220403886758618e+02,9.93391116916487590e+02,1.06385340989128099e+03,1.05296365608771112e+03,9.49389297639465440e+02,7.47897110310622452e+02,5.26995144768598607e+02,3.27629643760690101e+02,2.14965019796251198e+02,1.40801763965221653e+02,5.77195073504566736e+01,7.07257865549962261e+00,3.25733218575452010e-01,3.53134921333329785e-02,4.77531205784289484e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_94,3.60492467007353071e+02,4.89432964563154428e+02,6.52409845726099888e+02,7.83607410434150552e+02,8.90642790327414787e+02,9.91533643584721403e+02,1.06171418052982131e+03,1.05069339435522579e+03,9.46958009767001727e+02,7.44403744423734452e+02,5.24377008016305012e+02,3.25568903580014478e+02,2.13774929745828132e+02,1.40077944364963713e+02,5.74202294036853758e+01,7.04165756136741461e+00,3.23987890926358546e-01,3.50695977479619572e-02,4.72166071844947778e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_95,3.61828478409919455e+02,4.90944547219747278e+02,6.54045085689724260e+02,7.85392303179212149e+02,8.92282454482653065e+02,9.93549628363317879e+02,1.06405934526851411e+03,1.05308367696625032e+03,9.49563805304266793e+02,7.48101184381711164e+02,5.27102060393656416e+02,3.27745632342812087e+02,2.15026110930640584e+02,1.40852034605189687e+02,5.77404407704249536e+01,7.07384877486012265e+00,3.25713895996958269e-01,3.53118501104777785e-02,4.77517951048935744e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_96,3.61600687227391404e+02,4.90569241023056293e+02,6.53670843448520827e+02,7.85010905232460004e+02,8.91961860686725004e+02,9.92804604634638395e+02,1.06327890444927880e+03,1.05243894501071918e+03,9.48702351933499926e+02,7.46962146406131410e+02,5.26286323514940705e+02,3.27019968722865315e+02,2.14597527602111029e+02,1.40590795558023018e+02,5.76391091592537208e+01,7.06553756936371613e+00,3.25112261190910801e-01,3.51986523119795849e-02,4.75699466435260034e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_97,3.61669683103473005e+02,4.90653514296187495e+02,6.53747650575079433e+02,7.85100672885981453e+02,8.92015775336496063e+02,9.93034753399479200e+02,1.06357875792141635e+03,1.05273418820485108e+03,9.48996947796091149e+02,7.47360752753770271e+02,5.26572136024619340e+02,3.27285550878426136e+02,2.14774979788488167e+02,1.40685477308344986e+02,5.76737137215604392e+01,7.06929513759639327e+00,3.25541436522021721e-01,3.52536466124244094e-02,4.76177380394067484e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_98,3.61552803993563884e+02,4.90506161558981660e+02,6.53613676795352262e+02,7.84965968972435803e+02,8.91932754773945931e+02,9.92735739704905654e+02,1.06316226897415231e+03,1.05236093345420750e+03,9.48598215259371159e+02,7.46783415485382989e+02,5.26163871632040014e+02,3.26931496697388923e+02,2.14533400171770495e+02,1.40551893658136066e+02,5.76287856336828241e+01,7.06492016530963873e+00,3.25018694727406798e-01,3.51816134304250849e-02,4.76158166602951103e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_99,3.61033244295317502e+02,4.89925481565411815e+02,6.52917667782937997e+02,7.84218908548196282e+02,8.91267812496782994e+02,9.92014278684090641e+02,1.06233327844595738e+03,1.05146349854122218e+03,9.47744846627710672e+02,7.45411854724328236e+02,5.25105119350231348e+02,3.26108498730640179e+02,2.14066266332182494e+02,1.40243955411303915e+02,5.75035595052286297e+01,7.04865988063008420e+00,3.24200073662906540e-01,3.51103112522387906e-02,4.75595687695442963e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px MEU_Proton_0,3.60687579534917120e+02,4.89806963692439467e+02,6.52787512349298254e+02,7.83521776941363782e+02,8.90197619221157424e+02,9.90915498343322611e+02,1.06177859670831936e+03,1.05128965754926071e+03,9.50104077876589940e+02,7.39664568856585447e+02,5.18481667983038847e+02,3.31997218528683447e+02,2.19727428487872032e+02,1.43937581340627560e+02,5.91006708091531152e+01,7.28013163771592886e+00,3.34695560112767521e-01,3.63123374140909838e-02,4.98463105115567670e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px MEU_Proton_1,3.63628873141598035e+02,4.93465204620507905e+02,6.57638116848124810e+02,7.89867452521457949e+02,8.96878232318267692e+02,9.98415521105801304e+02,1.07009408440004654e+03,1.05982606612913537e+03,9.55325735029427278e+02,7.53212098779319831e+02,5.31872220425414866e+02,3.29240164867983538e+02,2.16549165426953863e+02,1.42089000324385552e+02,5.82836757768979723e+01,7.12693513336600670e+00,3.24870363428512388e-01,3.52425580712214179e-02,4.93551975781390297e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Mass_Model_Proton_0,3.62644376734201899e+02,4.92468978379241719e+02,6.56033710592928969e+02,7.87640424525526669e+02,8.94836534070230982e+02,9.96558948785382995e+02,1.06686785702009024e+03,1.05615199434416581e+03,9.53831824397130163e+02,7.49140929234301893e+02,5.27656015050393535e+02,3.30259245879826892e+02,2.17643029013106798e+02,1.42678032689629475e+02,5.85383308446717265e+01,7.17340601779026166e+00,3.28188393559287694e-01,3.55917190963072616e-02,4.94219558595948311e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Mass_Model_Proton_1,3.61932687929662222e+02,4.90658403680239815e+02,6.53993616896872823e+02,7.85142614996638031e+02,8.91839784036812489e+02,9.93362160880996612e+02,1.06396969500616342e+03,1.05277255516840751e+03,9.51750619805353494e+02,7.43671375266137602e+02,5.21952342972228848e+02,3.31249489150543809e+02,2.18891741382783863e+02,1.43415030634218169e+02,5.88519784001148309e+01,7.23158307990591709e+00,3.31864159120334512e-01,3.60340847972562967e-02,4.98329355547068309e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Muon_Energy_0,3.58710798877160641e+02,4.95604722922513474e+02,6.47267081340647565e+02,8.26835031277785674e+02,8.67360100041743863e+02,9.76931853398826320e+02,1.06440825469037782e+03,1.04445559078351448e+03,9.49363204512307220e+02,7.65030782556269173e+02,5.30868636747134815e+02,3.24162824193156837e+02,2.07714560315829488e+02,1.33103711366514972e+02,5.54515224123371766e+01,6.65312752246047623e+00,3.17347081480143678e-01,2.73092199215626101e-02,3.52023006116505702e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Muon_Energy_1,3.66338926623796965e+02,4.99456767338630584e+02,6.67373658501409523e+02,7.96616003969611825e+02,9.15580657674218969e+02,1.01278253668406649e+03,1.07878275322717877e+03,1.06552443329447397e+03,9.53523668547694228e+02,7.47968927033107889e+02,5.24612393833745614e+02,3.28100356745753004e+02,2.10734613627781187e+02,1.35078858397603398e+02,5.24062778069462851e+01,5.74802177187387198e+00,2.60524161722047232e-01,2.89611177144790434e-02,4.24806132910541309e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Muon_Energy_Resolution_0,3.61517903522890151e+02,4.90616584317541992e+02,6.53566466683516865e+02,7.85787983917878137e+02,8.91295833167483352e+02,9.92706199861932191e+02,1.06346490574447466e+03,1.05242185661091594e+03,9.48716393781079091e+02,7.47406936684932134e+02,5.26432543523189565e+02,3.26990875445243262e+02,2.14565722270976465e+02,1.40779731365087827e+02,5.77125853779475548e+01,7.06878960588201277e+00,3.21912487022978144e-01,3.42093328346776970e-02,4.99961217914697033e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Muon_Energy_Resolution_1,3.61672735389419586e+02,4.90421460921197934e+02,6.53791007745392676e+02,7.84108648962043503e+02,8.92408977782295779e+02,9.93206152301346833e+02,1.06357079055185159e+03,1.05258926326267215e+03,9.48797376437677940e+02,7.46963650914690220e+02,5.26421421556515838e+02,3.27250111550102531e+02,2.14767181536967854e+02,1.40483311331893304e+02,5.75941699439592867e+01,7.06681427671689377e+00,3.29279741087096789e-01,3.49689196718062159e-02,4.56641759036929135e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Muon_Theta_0,3.70906295582711948e+02,4.92844956491526204e+02,6.56849245716332575e+02,7.85664829788802649e+02,8.93878531257904797e+02,9.92485281238135940e+02,1.06295983906771767e+03,1.05358248392463133e+03,9.49648439336023330e+02,7.48133745226468818e+02,5.26819715642672236e+02,3.26981035223049560e+02,2.13435659335516675e+02,1.40650658712776590e+02,5.75116557628654661e+01,7.02470964834719958e+00,3.21462493773717772e-01,3.48378194814577477e-02,4.28672083889760670e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Muon_Theta_1,3.59610338962082778e+02,4.88524164049214619e+02,6.52740507559091157e+02,7.88283937185820491e+02,8.91551979052436764e+02,9.93471025332604199e+02,1.06338158838470690e+03,1.05521011528268241e+03,9.50660874262286256e+02,7.46866678479824941e+02,5.25771858807825197e+02,3.27581722776275171e+02,2.13990970242581369e+02,1.39752704909428019e+02,5.74616229361245345e+01,7.08570332263153713e+00,3.28683360458620955e-01,3.47437972063655426e-02,4.67421330837397130e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_0,3.61594279127691664e+02,4.90573869565534551e+02,6.53697304571024347e+02,7.85039058478238303e+02,8.91971216649654934e+02,9.92870061600223153e+02,1.06328958381135067e+03,1.05253078243132813e+03,9.48738601650977898e+02,7.46942095549258283e+02,5.26261173583814866e+02,3.26936886357709795e+02,2.14518051393561308e+02,1.40528041013826765e+02,5.75998884823262500e+01,7.05847342234272368e+00,3.24971074460510434e-01,3.52202370698966732e-02,4.76621529173485228e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_1,3.61629190212304536e+02,4.90600023848360308e+02,6.53719935152664107e+02,7.85054341646770467e+02,8.91991139301922090e+02,9.92855867652440907e+02,1.06337471034114265e+03,1.05257601177767833e+03,9.48777081569760298e+02,7.47068598399908865e+02,5.26371186242168847e+02,3.27071028445449429e+02,2.14624854750034842e+02,1.40601667134207389e+02,5.76343742499177836e+01,7.06247770591228274e+00,3.25220358746520444e-01,3.52227529749559801e-02,4.74641945587636616e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_2,3.61783054455219258e+02,4.90733083407103152e+02,6.53843170242032215e+02,7.85151894481526824e+02,8.92083423019588395e+02,9.92947351497099362e+02,1.06338570166688987e+03,1.05267822896881876e+03,9.49075831918545873e+02,7.47465517676905620e+02,5.26699582663890965e+02,3.27476916311215064e+02,2.14928593789831950e+02,1.40818342686731143e+02,5.77430813165528320e+01,7.08384748131984221e+00,3.26273000610422637e-01,3.53282405470633706e-02,4.76090280654465226e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_3,3.61805160056118837e+02,4.90760516746843280e+02,6.53881568166180500e+02,7.85175296049804160e+02,8.92096778668836237e+02,9.93037056387609255e+02,1.06348931747165739e+03,1.05269869790159260e+03,9.49049587432195835e+02,7.47488299087281462e+02,5.26732398687984187e+02,3.27522240809460413e+02,2.14953849748263224e+02,1.40838870216296726e+02,5.77562072014371495e+01,7.08558657677476056e+00,3.26552344195998434e-01,3.53568242290570323e-02,4.76063895462038988e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_4,3.61987342378293192e+02,4.90892792407361355e+02,6.54029828472120926e+02,7.85317273363536970e+02,8.92249400741993554e+02,9.93138172900075460e+02,1.06361896601221974e+03,1.05284822920468082e+03,9.49183965820455342e+02,7.47721622133142318e+02,5.26932755582417599e+02,3.27788121653551116e+02,2.15175124066237572e+02,1.40987449582470560e+02,5.78254007316278873e+01,7.10038338479748177e+00,3.27328490099876024e-01,3.54397572643865288e-02,4.77223698391781269e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_5,3.61912486565199004e+02,4.90840435926963153e+02,6.53975080886770797e+02,7.85264870345753025e+02,8.92189584309369934e+02,9.93105435735045717e+02,1.06357709054055363e+03,1.05283900952711019e+03,9.49150060750737111e+02,7.47580013326255539e+02,5.26823740714986798e+02,3.27652061329989010e+02,2.15067571261153603e+02,1.40911238917678958e+02,5.77894539690233486e+01,7.09335681416775543e+00,3.26966900270301619e-01,3.53891140364746698e-02,4.77091531045480653e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_6,3.61783540818828044e+02,4.90733566569797404e+02,6.53843683368928623e+02,7.85152436563593369e+02,8.92083782614087568e+02,9.92946708915769477e+02,1.06339325489331350e+03,1.05267531545080487e+03,9.49068205855539532e+02,7.47467280907475470e+02,5.26701981495503560e+02,3.27479940444472788e+02,2.14929946225525924e+02,1.40819123954606340e+02,5.77425270950121075e+01,7.08398971261116905e+00,3.26281779086022738e-01,3.53292984855717099e-02,4.76089165210777376e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_7,3.61696710872300059e+02,4.90650303687426515e+02,6.53760848705578383e+02,7.85064912433949075e+02,8.91978722509685326e+02,9.92936949144072628e+02,1.06337674137223507e+03,1.05264174308197653e+03,9.49014692474142635e+02,7.47424718023478363e+02,5.26671543968317337e+02,3.27419908204461308e+02,2.14877708280529987e+02,1.40780109594919850e+02,5.77293977993301226e+01,7.08158641911025022e+00,3.26289634238595083e-01,3.53308121322659929e-02,4.76509511945197219e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_8,3.61995568488536094e+02,4.90904841957968472e+02,6.54041955629134577e+02,7.85321640823852817e+02,8.92252353575434199e+02,9.93183663359254865e+02,1.06362459853166092e+03,1.05283691653415258e+03,9.49153735129313304e+02,7.47657674310822017e+02,5.26886916976884663e+02,3.27730478474110384e+02,2.15125349549025543e+02,1.40946540571092697e+02,5.78100414322895304e+01,7.09722868237570026e+00,3.27171790567693910e-01,3.54259729964093370e-02,4.77398082957448087e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_9,3.61706376950212245e+02,4.90657548952174693e+02,6.53764598300630837e+02,7.85080534564218283e+02,8.92001415462490854e+02,9.92926729816258785e+02,1.06336025082374522e+03,1.05265135553687765e+03,9.48990771529039876e+02,7.47359606614696759e+02,5.26621186470829343e+02,3.27365601809206169e+02,2.14842690097158425e+02,1.40752334319710144e+02,5.77140791969977442e+01,7.07896448497063346e+00,3.26216775544652005e-01,3.53270339637320671e-02,4.76772328862682705e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_10,3.61931947585896296e+02,4.90859101311624329e+02,6.53992645838207636e+02,7.85275912422073930e+02,8.92197090287290166e+02,9.93166210060445678e+02,1.06361747227729211e+03,1.05284817664955040e+03,9.49130792252331503e+02,7.47592096708653798e+02,5.26846104146219659e+02,3.27678568105604256e+02,2.15089163442669701e+02,1.40920155928845560e+02,5.77937750434763942e+01,7.09456608831130708e+00,3.26985656735359620e-01,3.53949413661333867e-02,4.76929767367278989e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_11,3.61841467990186459e+02,4.90796477599818729e+02,6.53925940623863426e+02,7.85212362613125720e+02,8.92129839675115022e+02,9.93058356296454804e+02,1.06352845235907216e+03,1.05275298110650942e+03,9.49061872493723968e+02,7.47504478444322217e+02,5.26750854857479908e+02,3.27556660254622784e+02,2.14984818150223703e+02,1.40855786012787917e+02,5.77636202700460757e+01,7.08711214782328192e+00,3.26613289306158183e-01,3.53598228582178292e-02,4.75950909489447887e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_12,3.61416959443117491e+02,4.90434743591407425e+02,6.53574700993160604e+02,7.84981020912049985e+02,8.91932754289331342e+02,9.92756708461100175e+02,1.06326817477259146e+03,1.05233449701619247e+03,9.48335351896180441e+02,7.46526432256209773e+02,5.25935375634238767e+02,3.26510040120391352e+02,2.14173987969234702e+02,1.40297199803645697e+02,5.74762717816795856e+01,7.03587394774948915e+00,3.23386591715643934e-01,3.50523545746115883e-02,4.74289567415416523e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_13,3.61903208702634629e+02,4.90835154420795732e+02,6.53961905106112454e+02,7.85260910389485502e+02,8.92188649113926090e+02,9.93087830586791938e+02,1.06346861686258217e+03,1.05273358873874508e+03,9.49073814843866217e+02,7.47518915932414870e+02,5.26771762950688071e+02,3.27584319337217266e+02,2.15011305500733812e+02,1.40869858817199457e+02,5.77690059581593474e+01,7.08840843282219080e+00,3.26583240671447173e-01,3.53520766510726850e-02,4.75776896101272762e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_14,3.61804822001878108e+02,4.90759695458962881e+02,6.53876728354722445e+02,7.85185679190201995e+02,8.92115464288297176e+02,9.92961617142157934e+02,1.06339623733017675e+03,1.05267024531261086e+03,9.49051131353189021e+02,7.47465469571758831e+02,5.26705247221330978e+02,3.27477325334616467e+02,2.14929230107933165e+02,1.40820472572044366e+02,5.77455662411329342e+01,7.08420965653793466e+00,3.26290160746032343e-01,3.53281002363204505e-02,4.75895684200322577e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_15,3.61615973381640742e+02,4.90592859196459983e+02,6.53714869779110245e+02,7.85052835896425222e+02,8.91986311249888331e+02,9.92894722302966215e+02,1.06328167266928381e+03,1.05250404626093314e+03,9.48786437772645627e+02,7.46997657626929367e+02,5.26294361416495917e+02,3.26973969922968990e+02,2.14548765649084828e+02,1.40553141237560254e+02,5.76119713027235889e+01,7.06010344861687056e+00,3.25100505599184630e-01,3.52275794411842647e-02,4.76398130224785221e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_16,3.61449611552249337e+02,4.90461758286950669e+02,6.53595035709333047e+02,7.84991842825462413e+02,8.91951118120727642e+02,9.92743321633560868e+02,1.06326158354866857e+03,1.05242247197153142e+03,9.48451428704280715e+02,7.46633223949490684e+02,5.26036899294101886e+02,3.26655215880035257e+02,2.14276228799372973e+02,1.40372483863882479e+02,5.75171537377134712e+01,7.04175336490258630e+00,3.23963266548139506e-01,3.51141425615531313e-02,4.76004789631897813e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_17,3.61434438788861314e+02,4.90450806931914371e+02,6.53587699342756991e+02,7.84986133327770290e+02,8.91934566583774995e+02,9.92758079633154239e+02,1.06327127468009598e+03,1.05236789185411408e+03,9.48385764704378630e+02,7.46554192101249328e+02,5.25958148621727901e+02,3.26541417928795227e+02,2.14203256368013342e+02,1.40316928049901037e+02,5.74872408568400175e+01,7.03733759432722916e+00,3.23628223563504624e-01,3.50762179575356062e-02,4.74750447083688906e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_18,3.61710377726669321e+02,4.90663361973680367e+02,6.53773840587319683e+02,7.85078615943337354e+02,8.91995205858588861e+02,9.92942026079136440e+02,1.06337187868072988e+03,1.05263986236230221e+03,9.49010582815841076e+02,7.47428908909259917e+02,5.26673595457729562e+02,3.27425684913884481e+02,2.14884829225748234e+02,1.40784973033522135e+02,5.77293211118478737e+01,7.08173206187102178e+00,3.26285502285998175e-01,3.53284183536600044e-02,4.76384403362624907e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_19,3.61897152914425533e+02,4.90832441426398475e+02,6.53956419396860724e+02,7.85244646626592726e+02,8.92174444517742245e+02,9.93068887802435484e+02,1.06348761156722844e+03,1.05274565817267739e+03,9.49051170649255710e+02,7.47489259830577680e+02,5.26748871199925361e+02,3.27560973523725409e+02,2.14992233641274652e+02,1.40858137981567182e+02,5.77639675191863660e+01,7.08778722548831741e+00,3.26563877333008734e-01,3.53524857684026500e-02,4.75773810050175890e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_20,3.62052993568767647e+02,4.90970416914019154e+02,6.54097505808956726e+02,7.85374792004721485e+02,8.92304417504688672e+02,9.93204894894219592e+02,1.06366978026351694e+03,1.05288500372203907e+03,9.49254911300883350e+02,7.47786961332038231e+02,5.26996273066503704e+02,3.27886894018713974e+02,2.15241681610157428e+02,1.41026635174874571e+02,5.78445341289648596e+01,7.10594792534859199e+00,3.27553569895192354e-01,3.54593612621713281e-02,4.77459918245265371e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_21,3.61619418655883294e+02,4.90596467546055521e+02,6.53718648420153272e+02,7.85057377924179605e+02,8.91992220669455378e+02,9.92897398456696124e+02,1.06327402037867182e+03,1.05250186897152889e+03,9.48774786123947138e+02,7.46990991389943019e+02,5.26300401148311835e+02,3.26978591525472552e+02,2.14549923330627706e+02,1.40553219572987274e+02,5.76123219876289738e+01,7.06031667547893615e+00,3.25116392554632649e-01,3.52298368220019947e-02,4.76479327684203435e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_22,3.61716068240195341e+02,4.90656078888559080e+02,6.53773185531744957e+02,7.85124034097319395e+02,8.92052896539205562e+02,9.92868852578796464e+02,1.06337060922779642e+03,1.05266207319977775e+03,9.48888273155838192e+02,7.47226293576987700e+02,5.26521256051662931e+02,3.27261606419656857e+02,2.14768227725893922e+02,1.40689096810686806e+02,5.76809895092846148e+01,7.07264579659245474e+00,3.25683067691066364e-01,3.52719820956588909e-02,4.76672277775978988e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_23,3.61514662982297182e+02,4.90522553205317479e+02,6.53649630322408370e+02,7.85032614214845808e+02,8.91995813247863907e+02,9.92769146162031120e+02,1.06328486352080381e+03,1.05244338197470233e+03,9.48456167356635092e+02,7.46725696260904442e+02,5.26133123692225126e+02,3.26777256364006007e+02,2.14378411121727254e+02,1.40432291816319633e+02,5.75450267199733361e+01,7.04710984222783843e+00,3.24309257456007749e-01,3.51302239087763410e-02,4.75262062970399808e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_24,3.61830771867460214e+02,4.90787121069979435e+02,6.53917276555209014e+02,7.85204827722372215e+02,8.92122050238717407e+02,9.93058893653601672e+02,1.06351367116046913e+03,1.05275230739775338e+03,9.49072606206082469e+02,7.47493115880125515e+02,5.26733155693512799e+02,3.27531812589671063e+02,2.14966519469752882e+02,1.40845528953103781e+02,5.77596623868686478e+01,7.08563527198528220e+00,3.26552138573780959e-01,3.53567440918852727e-02,4.75593150647671964e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_25,3.61206530275604393e+02,4.90260279253269346e+02,6.53406097618041599e+02,7.84872372741905338e+02,8.91849899037617888e+02,9.92536763289966984e+02,1.06302148247150080e+03,1.05224256834416633e+03,9.48151627865068122e+02,7.46201901800948804e+02,5.25604819431550482e+02,3.26076901434861611e+02,2.13858203759263489e+02,1.40072399678453422e+02,5.73720083534841265e+01,7.01679899573906951e+00,3.22555246410024810e-01,3.50065224392374086e-02,4.74813754896256934e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_26,3.61702555830031372e+02,4.90667113173615803e+02,6.53787025462155270e+02,7.85126622755141057e+02,8.92061121172127059e+02,9.92896848024683436e+02,1.06339125778545599e+03,1.05262726610823324e+03,9.48873990618124253e+02,7.47185345030429971e+02,5.26462657222115013e+02,3.27195020313610087e+02,2.14718378912034581e+02,1.40653974944839945e+02,5.76642782944351140e+01,7.06872196939417385e+00,3.25525015737651968e-01,3.52539460183683914e-02,4.76213206706287400e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_27,3.61840021625462612e+02,4.90794681448835604e+02,6.53922839780398249e+02,7.85206076627480115e+02,8.92126584062371990e+02,9.93062630084008902e+02,1.06350426948499307e+03,1.05274091019522052e+03,9.49064538309559566e+02,7.47504850839090750e+02,5.26751285302009023e+02,3.27561172939531787e+02,2.14990201407315567e+02,1.40858927986754225e+02,5.77639406657868761e+01,7.08729918213177790e+00,3.26588979516972189e-01,3.53564749024006253e-02,4.75750622088030005e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_28,3.61649844284087635e+02,4.90622018119555889e+02,6.53742684233523846e+02,7.85080119551192865e+02,8.92021035847847656e+02,9.92854317107069505e+02,1.06335671834324717e+03,1.05256771955180443e+03,9.48770128393971163e+02,7.47051941145970545e+02,5.26356688234050807e+02,3.27052123473114932e+02,2.14614542437049323e+02,1.40592346430282959e+02,5.76282649769350144e+01,7.06171561808700687e+00,3.25225354024552549e-01,3.52269398332428832e-02,4.74756177490404108e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_29,3.61268749931709351e+02,4.90318765252703770e+02,6.53461592231546206e+02,7.84926534781822625e+02,8.91907320903073469e+02,9.92585453132113003e+02,1.06304117831797271e+03,1.05225121930902492e+03,9.48253318153126543e+02,7.46244788931142921e+02,5.25625180004364665e+02,3.26120721376948268e+02,2.13892467964582352e+02,1.40104035142752139e+02,5.73857716885104594e+01,7.01963832997275361e+00,3.22782645259719225e-01,3.50190208660539903e-02,4.74535329519932322e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_30,3.61719278455925917e+02,4.90660206542022536e+02,6.53778257954154810e+02,7.85131550605438974e+02,8.92061234125598276e+02,9.92874948157627614e+02,1.06338668545657242e+03,1.05264319946351907e+03,9.48879409589440456e+02,7.47202191997278078e+02,5.26486636555741143e+02,3.27220252463808151e+02,2.14736595606783197e+02,1.40666029803580415e+02,5.76700871389471885e+01,7.06976064348146505e+00,3.25591494933370584e-01,3.52589090631176064e-02,4.76014109406324663e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_31,3.61799839681817161e+02,4.90754572381534501e+02,6.53871561257529493e+02,7.85177848501177436e+02,8.92103236741375213e+02,9.92970494133121520e+02,1.06344600959016566e+03,1.05267912763665777e+03,9.49032987302089509e+02,7.47473579829927417e+02,5.26714455857575217e+02,3.27483214484697612e+02,2.14934699175715110e+02,1.40827925419226432e+02,5.77482783043149226e+01,7.08455653802911556e+00,3.26323747708485823e-01,3.53284167540695582e-02,4.75737461044951470e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_32,3.61830889679693712e+02,4.90787903672412426e+02,6.53918104595906129e+02,7.85207538001199396e+02,8.92127462711086423e+02,9.93053751312218310e+02,1.06347021131579163e+03,1.05271641598572046e+03,9.49075409088347101e+02,7.47494677103427193e+02,5.26731246746926331e+02,3.27528547784327145e+02,2.14961364928123885e+02,1.40842975028398087e+02,5.77563742727211391e+01,7.08555701854564024e+00,3.26571526786018640e-01,3.53624026240701786e-02,4.75727482910275317e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_33,3.61694146882006748e+02,4.90634347289170989e+02,6.53755261472817438e+02,7.85081111862042462e+02,8.91995979175884031e+02,9.92899149432655918e+02,1.06337020737733747e+03,1.05265676343881432e+03,9.48949839819964723e+02,7.47303382930726343e+02,5.26575907087830728e+02,3.27315691208842225e+02,2.14805183646872933e+02,1.40722370055602426e+02,5.76960894630503631e+01,7.07461449331765913e+00,3.25945615801891964e-01,3.52986456767554191e-02,4.76476901356853548e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_34,3.61377552798792124e+02,4.90420612340889306e+02,6.53562278442911520e+02,7.84989994640600230e+02,8.91955797855116657e+02,9.92738694089332853e+02,1.06319001955210615e+03,1.05222902837304514e+03,9.48280898739452823e+02,7.46441103834168757e+02,5.25830693451286265e+02,3.26375631352620474e+02,2.14078084845138932e+02,1.40236995675163286e+02,5.74465843709712445e+01,7.02981827518099411e+00,3.23182754138750139e-01,3.50444404756692779e-02,4.74144130510428374e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_35,3.61756245547575020e+02,4.90707650323773919e+02,6.53818109908131873e+02,7.85124539539277521e+02,8.92047865724696408e+02,9.92959845736579041e+02,1.06338723299486264e+03,1.05267246178139658e+03,9.49049677838207344e+02,7.47449408779107785e+02,5.26689358416026948e+02,3.27460726843439545e+02,2.14916503756577214e+02,1.40803867199600518e+02,5.77371571944330029e+01,7.08341402300804734e+00,3.26284091932356357e-01,3.53242608009717365e-02,4.76232959794217325e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_36,3.61469341312583765e+02,4.90480516373151659e+02,6.53612000420552931e+02,7.85002484100594984e+02,8.91958748788600246e+02,9.92765807145822919e+02,1.06329622284560287e+03,1.05241599557096470e+03,9.48461670021354848e+02,7.46652884044193797e+02,5.26041328698255938e+02,3.26667140654669367e+02,2.14291387211892726e+02,1.40380355777766283e+02,5.75214207632996590e+01,7.04228570667806686e+00,3.23988212253965957e-01,3.51108246601904636e-02,4.75729850542641695e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_37,3.61610423197873899e+02,4.90609494600735843e+02,6.53732524912094505e+02,7.85087080173963500e+02,8.92037635404647631e+02,9.92842351929004394e+02,1.06327156646150343e+03,1.05251449024172007e+03,9.48686330545247188e+02,7.46892451538201385e+02,5.26228004569322138e+02,3.26896826850217167e+02,2.14484773662668658e+02,1.40502358625840372e+02,5.75839824566743346e+01,7.05580271809744097e+00,3.24957318640503645e-01,3.52213869768658247e-02,4.76485921571497949e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_38,3.61653135172762177e+02,4.90628068356343078e+02,6.53748450518899062e+02,7.85083769998984735e+02,8.92020179906822023e+02,9.92894027640638228e+02,1.06329615284661463e+03,1.05253350849748472e+03,9.48793218756768965e+02,7.47020268858440545e+02,5.26319151907744526e+02,3.27005908398237636e+02,2.14576203806257041e+02,1.40569381954534578e+02,5.76196625449193434e+01,7.06047386922156583e+00,3.25178857201795679e-01,3.52236271636100842e-02,4.75260846089420059e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_39,3.61602380342477318e+02,4.90601223072742187e+02,6.53724101483346772e+02,7.85078587788258005e+02,8.92028834345455266e+02,9.92833080923436796e+02,1.06325419544168176e+03,1.05251366822863338e+03,9.48702265276306321e+02,7.46899466748388363e+02,5.26227761676318437e+02,3.26897648658921185e+02,2.14484795947612355e+02,1.40504044751518677e+02,5.75841254585003597e+01,7.05578126787598237e+00,3.24953574681011381e-01,3.52224696051291128e-02,4.76723789874608332e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_40,3.61648476136637271e+02,4.90623734781922963e+02,6.53744667098536070e+02,7.85080822154315229e+02,8.92016894909960570e+02,9.92894621556905804e+02,1.06330743671490677e+03,1.05252313380068426e+03,9.48793092142848536e+02,7.47023313882561069e+02,5.26316349235784969e+02,3.27003297886819496e+02,2.14571804683536328e+02,1.40566346420582278e+02,5.76186031260362554e+01,7.06068010980362182e+00,3.25193494133850181e-01,3.52254772955065479e-02,4.75279272133533829e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_41,3.61619439310487508e+02,4.90597194687241085e+02,6.53719802872933315e+02,7.85059884286044166e+02,8.91994971530442172e+02,9.92890853198966624e+02,1.06328572445510304e+03,1.05251856755100903e+03,9.48746992527265547e+02,7.46970403236784364e+02,5.26294925044217621e+02,3.26962981969433542e+02,2.14538331623797006e+02,1.40545474381125558e+02,5.76091461457899356e+01,7.05985630673326447e+00,3.25113914602138565e-01,3.52288672983701173e-02,4.76377695835826422e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_42,3.61901943253056572e+02,4.90833823287181019e+02,6.53960411588691159e+02,7.85258645503160892e+02,8.92185420519829222e+02,9.93090580110262181e+02,1.06347022296896330e+03,1.05272797296892008e+03,9.49080248275838244e+02,7.47523329016735147e+02,5.26771695428867588e+02,3.27584971060230259e+02,2.15011806447002556e+02,1.40870177679907982e+02,5.77691429684421678e+01,7.08842671574321237e+00,3.26584107488071373e-01,3.53522042499137407e-02,4.75784487455033298e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_43,3.61432356157228185e+02,4.90448632576408443e+02,6.53585694508874553e+02,7.84985626650721883e+02,8.91935800030128689e+02,9.92745183768375568e+02,1.06324996589908596e+03,1.05236946034130710e+03,9.48407447522469511e+02,7.46561414997791985e+02,5.25959773212421624e+02,3.26545165639729930e+02,2.14205433220534445e+02,1.40319883065649520e+02,5.74894309132173973e+01,7.03744765434375896e+00,3.23618306172739956e-01,3.50750995839280641e-02,4.74698203476217346e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_44,3.61689892088446129e+02,4.90628165371128262e+02,6.53743533465111796e+02,7.85088486738904635e+02,8.92013946450194226e+02,9.92864624099007301e+02,1.06337205625261527e+03,1.05266747196895835e+03,9.48906387187965834e+02,7.47272312129244710e+02,5.26568400669385596e+02,3.27304010961869437e+02,2.14796513736367558e+02,1.40711211636691587e+02,5.76916412885680785e+01,7.07411600376348382e+00,3.25832338719768355e-01,3.52970362376289828e-02,4.77138179457762841e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_45,3.61584648674728157e+02,4.90580859419748549e+02,6.53698479107281969e+02,7.85070765066876334e+02,8.92025605535130353e+02,9.92839701029164985e+02,1.06327134907713798e+03,1.05246836973771155e+03,9.48634305637773082e+02,7.46884165540500931e+02,5.26228791352593248e+02,3.26887784781779033e+02,2.14471770453406805e+02,1.40494607127627432e+02,5.75791480955750217e+01,7.05423368153098895e+00,3.24775164073000111e-01,3.52062176542652996e-02,4.76768823576209123e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_46,3.61693284964438135e+02,4.90657976506381317e+02,6.53777756737784784e+02,7.85116053385271130e+02,8.92048092542212885e+02,9.92897011460127828e+02,1.06339803275104327e+03,1.05261218707066882e+03,9.48854389442112506e+02,7.47180626800853474e+02,5.26460842035266637e+02,3.27191553015696172e+02,2.14715792937331940e+02,1.40651440512217192e+02,5.76635658569679563e+01,7.06854956656229039e+00,3.25499109373011464e-01,3.52484389887533361e-02,4.75727694340100007e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_47,3.61705654691925020e+02,4.90644791710496008e+02,6.53760675394383952e+02,7.85108095848158655e+02,8.92036580142859066e+02,9.92868597505613479e+02,1.06338036871311806e+03,1.05266221145587747e+03,9.48892708863511871e+02,7.47256648157655036e+02,5.26556613468742398e+02,3.27296025806046316e+02,2.14791234066391098e+02,1.40708481830886996e+02,5.76899902596709069e+01,7.07406675325420764e+00,3.25767735499205568e-01,3.52835500148369063e-02,4.77229574684440161e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_48,3.61719145106826545e+02,4.90671719763655290e+02,6.53781994457603105e+02,7.85085457465217928e+02,8.92001268006266514e+02,9.92953771988228482e+02,1.06339876843699903e+03,1.05265083064515238e+03,9.49017135881492663e+02,7.47433424007112194e+02,5.26675351048719676e+02,3.27431722700936689e+02,2.14891488946439551e+02,1.40789047644219920e+02,5.77299250766956149e+01,7.08170777554106490e+00,3.26281287514922302e-01,3.53277514912871682e-02,4.76366135459021893e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_49,3.61529912375590470e+02,4.90513876710139812e+02,6.53637966519585802e+02,7.85029344441988769e+02,8.91981406674862114e+02,9.92789814577151901e+02,1.06327043013611956e+03,1.05243104800842434e+03,9.48505392694859097e+02,7.46749872745325206e+02,5.26134029092353217e+02,3.26780129423392452e+02,2.14383010491318146e+02,1.40434079741538284e+02,5.75475904973850447e+01,7.04769071620688514e+00,3.24431764151884128e-01,3.51501523197041976e-02,4.75625455422252347e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_50,3.61574757949429454e+02,4.90573195591266028e+02,6.53692132954652152e+02,7.85064705029419542e+02,8.92021566512304389e+02,9.92795573128347769e+02,1.06324765721387394e+03,1.05245754225944916e+03,9.48588467933841571e+02,7.46845034686462327e+02,5.26202819783748510e+02,3.26866954124360859e+02,2.14445854218510533e+02,1.40470179204899495e+02,5.75707094629371312e+01,7.05294219496674835e+00,3.24738176808684831e-01,3.51934176140262303e-02,4.76086183448802634e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_51,3.61712823610086843e+02,4.90653160216240963e+02,6.53770749476511355e+02,7.85122497932002148e+02,8.92051503001836295e+02,9.92877817776354163e+02,1.06336787584261515e+03,1.05262986340093744e+03,9.48867211743770895e+02,7.47208192278227671e+02,5.26500890880468205e+02,3.27234913958182688e+02,2.14752129034737692e+02,1.40678536436013957e+02,5.76746489653608521e+01,7.07048216215293657e+00,3.25662296263544537e-01,3.52672817238274539e-02,4.76325949267242775e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_52,3.62064029178290355e+02,4.90979371340090267e+02,6.54104838844701476e+02,7.85378601706128734e+02,8.92309365936687414e+02,9.93193235012946957e+02,1.06371789085256614e+03,1.05292102232990419e+03,9.49254754192154110e+02,7.47814369813313533e+02,5.27015048627849978e+02,3.27903060952327621e+02,2.15259710376198257e+02,1.41049186552470303e+02,5.78553932780679219e+01,7.10850469397989926e+00,3.27965333053305053e-01,3.55035314828308635e-02,4.77381958601916494e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_53,3.61802684596111533e+02,4.90757688239266713e+02,6.53874452843058975e+02,7.85180055277602833e+02,8.92105463900986820e+02,9.92980233185056250e+02,1.06343078156441493e+03,1.05268974749410904e+03,9.49055433827030242e+02,7.47467481095833250e+02,5.26707168174326739e+02,3.27480619743043860e+02,2.14931295072496056e+02,1.40822581572853011e+02,5.77473222914839823e+01,7.08417993185422734e+00,3.26268482868602383e-01,3.53245866944840378e-02,4.75764635604358256e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_54,3.61472116805852068e+02,4.90483486317612631e+02,6.53614926745410116e+02,7.85005832450790081e+02,8.91963007296829687e+02,9.92767260794404706e+02,1.06328493060705705e+03,1.05241014906844180e+03,9.48461207355909664e+02,7.46655851359823146e+02,5.26044963598423351e+02,3.26670733088874044e+02,2.14294127741516007e+02,1.40381667520550764e+02,5.75205442223308339e+01,7.04218950203759153e+00,3.24001289162077544e-01,3.51118146291090616e-02,4.75739661838234847e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_55,3.62197930485548341e+02,4.91076055669328241e+02,6.54166448565277619e+02,7.85413594837462711e+02,8.92360093124808600e+02,9.93219231514221406e+02,1.06378144109200707e+03,1.05304661546730836e+03,9.49398621749137305e+02,7.47986861165166147e+02,5.27170270632557163e+02,3.28114673860107530e+02,2.15402068530410475e+02,1.41148900237939500e+02,5.79070354643501943e+01,7.12003412599445529e+00,3.28365424020205521e-01,3.55136020008860673e-02,4.75736874305860390e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_56,3.61706673716008027e+02,4.90661387580142161e+02,6.53772607839316947e+02,7.85080420725299064e+02,8.91997634501265566e+02,9.92932721204564018e+02,1.06337019806172520e+03,1.05264822089550648e+03,9.49011776312936604e+02,7.47381165062966375e+02,5.26630615592096660e+02,3.27375633415911182e+02,2.14849562975698916e+02,1.40758302346841617e+02,5.77178209178761037e+01,7.07975849842990890e+00,3.26210367998826634e-01,3.53259444436704942e-02,4.76690808524873021e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_57,3.61916843406715998e+02,4.90850414040627641e+02,6.53976335262336306e+02,7.85273498976678070e+02,8.92205195750021517e+02,9.93084304066016216e+02,1.06348242908055045e+03,1.05275134030241338e+03,9.49074784544758586e+02,7.47510676648685148e+02,5.26763646034270892e+02,3.27572583830590304e+02,2.15002156259360277e+02,1.40865664592484478e+02,5.77659331158701974e+01,7.08784362071633378e+00,3.26559468547038712e-01,3.53513127414256806e-02,4.75674646582985913e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_58,3.61988566248952679e+02,4.90894227588312617e+02,6.54031409757898928e+02,7.85319164214204193e+02,8.92251562669634609e+02,9.93140705862110849e+02,1.06361958074200106e+03,1.05284451026895817e+03,9.49182803908227811e+02,7.47712604536494382e+02,5.26921216566397788e+02,3.27776516178265240e+02,2.15167028053784918e+02,1.40983358404339214e+02,5.78234358152899262e+01,7.10002705270348855e+00,3.27308981542152544e-01,3.54386566440867065e-02,4.77133496636799898e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_59,3.61653662633878355e+02,4.90626392860066687e+02,6.53746799351315644e+02,7.85082550702295180e+02,8.92021826437824757e+02,9.92871884009083146e+02,1.06336256672348100e+03,1.05256232048462948e+03,9.48773522623106260e+02,7.47044278385264079e+02,5.26347293514442299e+02,3.27041408929799047e+02,2.14606040618208596e+02,1.40588914833385815e+02,5.76261636139442288e+01,7.06156663528745376e+00,3.25200463879712076e-01,3.52179111724790217e-02,4.74564177109480789e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_60,3.61975785391760212e+02,4.90885687118778719e+02,6.54022774991625170e+02,7.85301199041708401e+02,8.92227788692605941e+02,9.93174117491508014e+02,1.06363358023952787e+03,1.05284517482185765e+03,9.49131318365399125e+02,7.47644841807295620e+02,5.26886065744271491e+02,3.27728059226269806e+02,2.15121907131008186e+02,1.40945644698684333e+02,5.78087803571060874e+01,7.09709303881010456e+00,3.27168673516958330e-01,3.54276218204480492e-02,4.77325842869337318e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_61,3.61512307024202414e+02,4.90521004465991723e+02,6.53648167950785933e+02,7.85030761078710952e+02,8.91993092496187160e+02,9.92778299829946604e+02,1.06327827270823195e+03,1.05244488336063819e+03,9.48469383854097600e+02,7.46714175424026166e+02,5.26122293743702130e+02,3.26766870534593409e+02,2.14370191757543552e+02,1.40428173819782614e+02,5.75431468505558783e+01,7.04633794480738818e+00,3.24292334115364400e-01,3.51315871086309087e-02,4.75360134577343905e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_62,3.61965970303358574e+02,4.90876518499636518e+02,6.54013959116103138e+02,7.85291803361662687e+02,8.92214213548866724e+02,9.93173534155040443e+02,1.06363780673012388e+03,1.05284727261881289e+03,9.49120120458638098e+02,7.47633282758323162e+02,5.26876126505673255e+02,3.27714574976914037e+02,2.15113654541476137e+02,1.40938731777019257e+02,5.78046353753823965e+01,7.09669466166827423e+00,3.27157382931264451e-01,3.54243926063997905e-02,4.77050502319632114e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_63,3.61532026686661254e+02,4.90515435482696262e+02,6.53639527832572981e+02,7.85031130115795236e+02,8.91984302471347178e+02,9.92787908555116132e+02,1.06326363636453175e+03,1.05242806262976524e+03,9.48504578478800340e+02,7.46750545816778299e+02,5.26133650287310729e+02,3.26778714695774170e+02,2.14382288948630844e+02,1.40433423586063412e+02,5.75474233632219878e+01,7.04744597578628174e+00,3.24402432247937855e-01,3.51448254901023313e-02,4.75247343589669993e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_64,3.61583178562764033e+02,4.90578818644858700e+02,6.53689170160531944e+02,7.85073129837872898e+02,8.92034020238297217e+02,9.92801334108649485e+02,1.06327389718032009e+03,1.05243889033958931e+03,9.48519931031853957e+02,7.46820434130337048e+02,5.26200089779511359e+02,3.26856316994705026e+02,2.14438068684926435e+02,1.40463124333566014e+02,5.75644603502609868e+01,7.05218475547273460e+00,3.24754527165583340e-01,3.51865672283478495e-02,4.76575679071856387e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_65,3.61514436483182635e+02,4.90523102477231419e+02,6.53650197059935294e+02,7.85032652215062853e+02,8.91995294886643478e+02,9.92781511543381725e+02,1.06327601058064283e+03,1.05244029183182602e+03,9.48469050316236235e+02,7.46718390304840796e+02,5.26126582321408250e+02,3.26771199649521463e+02,2.14373936884858693e+02,1.40430338491770613e+02,5.75442202222979731e+01,7.04644245172304018e+00,3.24296566807921349e-01,3.51319498610209655e-02,4.75356672267573076e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_66,3.61652903162353198e+02,4.90625637993517500e+02,6.53746000936382416e+02,7.85081506776482115e+02,8.92020380845458362e+02,9.92872277905838246e+02,1.06336534583859111e+03,1.05256304896306506e+03,9.48772898607124603e+02,7.47044996155186595e+02,5.26348164039110316e+02,3.27042155094181851e+02,2.14606560243831098e+02,1.40589275193498906e+02,5.76263725176233024e+01,7.06161444130558280e+00,3.25206157622273173e-01,3.52190095539824874e-02,4.74650856167591322e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_67,3.61691249420504221e+02,4.90631331259711828e+02,6.53751950490475338e+02,7.85076647571194144e+02,8.91990489105676716e+02,9.92903495716082034e+02,1.06336455515981697e+03,1.05264750537326358e+03,9.48956493039887278e+02,7.47313257181351560e+02,5.26583398738883488e+02,3.27321473588275296e+02,2.14809433151638473e+02,1.40728139656361776e+02,5.76995937693438492e+01,7.07522343523363872e+00,3.26004608221601655e-01,3.53114262087119574e-02,4.76402299348048074e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_68,3.61700109284575262e+02,4.90651706551016105e+02,6.53759078823715299e+02,7.85075804204274391e+02,8.91996228947149916e+02,9.92919687727054793e+02,1.06336285286507655e+03,1.05265237444255786e+03,9.48992232169887529e+02,7.47360761569227293e+02,5.26618050558328378e+02,3.27363935733984761e+02,2.14840847062580934e+02,1.40753059971577557e+02,5.77141473987129174e+01,7.07879861856782000e+00,3.26235941073097058e-01,3.53296263914348596e-02,4.76877782952891439e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_69,3.61276874914050950e+02,4.90328849302817673e+02,6.53473193531517154e+02,7.84945126928663399e+02,8.91928502761530126e+02,9.92550082092558341e+02,1.06304458364080847e+03,1.05223031691347956e+03,9.48221327982941943e+02,7.46250239365898437e+02,5.25619273335153139e+02,3.26111005681382665e+02,2.13883988918527109e+02,1.40094503080939603e+02,5.73836677852008279e+01,7.01853606324526957e+00,3.22640955548500141e-01,3.50051838407028151e-02,4.74643868995577867e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_70,3.61771975753712013e+02,4.90722226001726540e+02,6.53831952655888358e+02,7.85138172486840631e+02,8.92066332135641119e+02,9.92957022442892821e+02,1.06338522985068380e+03,1.05267547338421900e+03,9.49049766350667710e+02,7.47459082141908766e+02,5.26708554690298001e+02,3.27482840824886921e+02,2.14930525311292712e+02,1.40817645946100583e+02,5.77424792522376364e+01,7.08405622031393722e+00,3.26317730775063375e-01,3.53335270400267146e-02,4.76206803266115107e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_71,3.61609487208195162e+02,4.90590027494615470e+02,6.53713866366812567e+02,7.85057449099761925e+02,8.91992099204529609e+02,9.92880673223111785e+02,1.06329973847386577e+03,1.05252871917235166e+03,9.48707776313568615e+02,7.46934106657029588e+02,5.26271076899698187e+02,3.26945077542535273e+02,2.14521206223581714e+02,1.40529828591446119e+02,5.76000202564598212e+01,7.05850848859811464e+00,3.24948938838301615e-01,3.52233682904104506e-02,4.77040844268962743e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_72,3.61607459501346852e+02,4.90606348338260489e+02,6.53729390295635312e+02,7.85084423300669414e+02,8.92035462637317210e+02,9.92835416520599210e+02,1.06326247609251664e+03,1.05250341259499191e+03,9.48688958993051187e+02,7.46901130196441386e+02,5.26228908892319282e+02,3.26898432423810505e+02,2.14485792731977341e+02,1.40504167076378707e+02,5.75845329416954641e+01,7.05580193820271884e+00,3.24945673641951871e-01,3.52203823452855586e-02,4.76476940111920065e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_73,3.61640051035083275e+02,4.90611482049987615e+02,6.53731842924270836e+02,7.85069022288964220e+02,8.92009610900970188e+02,9.92852566805779702e+02,1.06335871145788633e+03,1.05257345883749895e+03,9.48776916270257516e+02,7.47052188881581742e+02,5.26360773858463517e+02,3.27063260824455028e+02,2.14617840168636462e+02,1.40592439001363857e+02,5.76298243567010005e+01,7.06214247782591453e+00,3.25198265052022040e-01,3.52206158400841032e-02,4.74391408884859006e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_74,3.61702631074733745e+02,4.90667193347550494e+02,6.53787118821128956e+02,7.85126745403520886e+02,8.92061251801538219e+02,9.92896986795389694e+02,1.06339218289468977e+03,1.05262588380551892e+03,9.48866860119784633e+02,7.47183311422001339e+02,5.26464045102561045e+02,3.27196358772647727e+02,2.14719296943741455e+02,1.40654607333180195e+02,5.76645892758415926e+01,7.06877088043423019e+00,3.25527485376366998e-01,3.52541610431788208e-02,4.76207069516772392e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_75,3.61537907854305843e+02,4.90524698397056852e+02,6.53646362614359873e+02,7.85029208456023071e+02,8.91991022398683185e+02,9.92784563806858159e+02,1.06329094045404963e+03,1.05243928688908295e+03,9.48454423309501522e+02,7.46727086024139339e+02,5.26134583089746570e+02,3.26779292825853759e+02,2.14379110307031539e+02,1.40432492157140700e+02,5.75452348734411032e+01,7.04728682201431322e+00,3.24307721511839397e-01,3.51300795098443003e-02,4.75257524195144433e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_76,3.61281296107298147e+02,4.90332686893086304e+02,6.53476113138075675e+02,7.84944084516064777e+02,8.91925730098754570e+02,9.92583088735716842e+02,1.06303261001021451e+03,1.05221624400144424e+03,9.48243459932422070e+02,7.46255365798438447e+02,5.25617308043385833e+02,3.26113578952944238e+02,2.13888139213236656e+02,1.40099632837307865e+02,5.73854058309808366e+01,7.01869166812212608e+00,3.22666373173093657e-01,3.50136628207634165e-02,4.74770924782015602e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_77,3.61565492057571987e+02,4.90565274001384751e+02,6.53684764135719661e+02,7.85058568256716626e+02,8.92013292007622113e+02,9.92781576664668364e+02,1.06327787202018840e+03,1.05247223266037645e+03,9.48551092862480687e+02,7.46816293149692569e+02,5.26191485072608884e+02,3.26852419267794573e+02,2.14435890952777697e+02,1.40461499133803926e+02,5.75652191828432649e+01,7.05223928654156662e+00,3.24744792351781331e-01,3.51904707301246358e-02,4.76358786307969073e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_78,3.61720910900897934e+02,4.90664424686310667e+02,6.53779265369949144e+02,7.85121071336961336e+02,8.92056016375728063e+02,9.92885027090333438e+02,1.06338379253619678e+03,1.05263004396437873e+03,9.48882667570300327e+02,7.47192354185843669e+02,5.26468028801411037e+02,3.27204491584798575e+02,2.14724516868537791e+02,1.40657989961171921e+02,5.76660384616587649e+01,7.06910354807257946e+00,3.25518600733995633e-01,3.52527989021684598e-02,4.76137345703807856e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_79,3.61643285614587455e+02,4.90611177925851678e+02,6.53732400526640163e+02,7.85070212503894709e+02,8.92000518959304031e+02,9.92875914702286195e+02,1.06342678793650452e+03,1.05261470900153472e+03,9.48799731562308921e+02,7.47098984049374280e+02,5.26391983580193710e+02,3.27102649167427899e+02,2.14652852488409792e+02,1.40614823635012471e+02,5.76423659514800590e+01,7.06398530824943371e+00,3.25224067856790755e-01,3.52224310672787921e-02,4.74682826334519355e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_80,3.61395830740627275e+02,4.90440304444140963e+02,6.53589717035681588e+02,7.85010434837621688e+02,8.91976468177116089e+02,9.92702685540179004e+02,1.06319791215800001e+03,1.05227960684637833e+03,9.48343504959618372e+02,7.46503335861463597e+02,5.25882583043937302e+02,3.26439213794106024e+02,2.14123505398834538e+02,1.40266101579505602e+02,5.74621490828433181e+01,7.03297701592686053e+00,3.23351078634638078e-01,3.50556523071335474e-02,4.74306147960431180e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_81,3.62006418900232234e+02,4.90925125067254044e+02,6.54053338359087434e+02,7.85332542411210625e+02,8.92258355988201856e+02,9.93171410725040573e+02,1.06364170116013838e+03,1.05290865569853554e+03,9.49263400016592641e+02,7.47749474042035104e+02,5.26959912664578724e+02,3.27843938626789736e+02,2.15213590327718350e+02,1.41009409237007617e+02,5.78349463956974361e+01,7.10481296380087013e+00,3.27505871387576308e-01,3.54446361137752894e-02,4.77174778439026608e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_82,3.61805152311696361e+02,4.90760500036134488e+02,6.53881531432933457e+02,7.85175276707760759e+02,8.92096987820987920e+02,9.93037824318317575e+02,1.06348419083587351e+03,1.05269578230724574e+03,9.49049880511917536e+02,7.47488914019037793e+02,5.26732975943504130e+02,3.27522821424206995e+02,2.14954249493632034e+02,1.40839135703710099e+02,5.77563283333834931e+01,7.08560467117135584e+00,3.26553282583767646e-01,3.53569181614006231e-02,4.76063620951725636e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_83,3.61576259133146436e+02,4.90574694924189714e+02,6.53693461225316810e+02,7.85065280145225074e+02,8.92022006243191072e+02,9.92803779683823905e+02,1.06323935502198583e+03,1.05245489854068160e+03,9.48603913755902909e+02,7.46851222851640728e+02,5.26206422410248592e+02,3.26871991937174982e+02,2.14451425208751772e+02,1.40475666048337757e+02,5.75714432618023224e+01,7.05293718622872134e+00,3.24733439003382085e-01,3.51922252696802301e-02,4.75997428649496679e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_84,3.61594516250396055e+02,4.90589342519366937e+02,6.53703992513737830e+02,7.85068391991860267e+02,8.92018795124612780e+02,9.92834413208816500e+02,1.06327570940810210e+03,1.05250262003310877e+03,9.48689266858488850e+02,7.46889828465409096e+02,5.26217048300454280e+02,3.26888761730742601e+02,2.14477281320783931e+02,1.40496991005199277e+02,5.75823766661328165e+01,7.05553835606100943e+00,3.24965482769072056e-01,3.52236590305429684e-02,4.76719419877697295e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_85,3.61693382902445137e+02,4.90658022086431060e+02,6.53777909318804632e+02,7.85116829583360982e+02,8.92049613471100542e+02,9.92893252248308272e+02,1.06339132257346819e+03,1.05261015616883105e+03,9.48855222859503897e+02,7.47177352251960542e+02,5.26457025404311253e+02,3.27187358050186049e+02,2.14712803082538016e+02,1.40649439151230638e+02,5.76625655310365985e+01,7.06835563926250465e+00,3.25480772919940098e-01,3.52452408072621085e-02,4.75504455054214393e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_86,3.61221524268960991e+02,4.90282931415694748e+02,6.53432161840157846e+02,7.84911220788317564e+02,8.91896337008732871e+02,9.92513958279329813e+02,1.06296316131282515e+03,1.05215327786489524e+03,9.48058559028348668e+02,7.46078060261085284e+02,5.25483370438191855e+02,3.25926894988875176e+02,2.13755238642129427e+02,1.39998004419233808e+02,5.73382747709929177e+01,7.01070981119138636e+00,3.22226606605581167e-01,3.49701027801819775e-02,4.74617579999124604e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_87,3.61658924094614235e+02,4.90627535794634241e+02,6.53749418012116848e+02,7.85090930552985924e+02,8.92026494264300140e+02,9.92876555180053515e+02,1.06340657685545898e+03,1.05259835729018550e+03,9.48788529276217901e+02,7.47074525576968199e+02,5.26371597942554104e+02,3.27078210240686190e+02,2.14632079732063204e+02,1.40604755106923932e+02,5.76375749674870619e+01,7.06338269113773443e+00,3.25204387537596173e-01,3.52196503919910767e-02,4.74516154772499591e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_88,3.61799839681817161e+02,4.90754572381534501e+02,6.53871561257529493e+02,7.85177848501177436e+02,8.92103236741375213e+02,9.92970494133121520e+02,1.06344600959016566e+03,1.05267912763665777e+03,9.49032987302089509e+02,7.47473579829927417e+02,5.26714455857575217e+02,3.27483214484697612e+02,2.14934699175715110e+02,1.40827925419226432e+02,5.77482783043149226e+01,7.08455653802911556e+00,3.26323747708485823e-01,3.53284167540695582e-02,4.75737461044951470e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_89,3.61485720712959051e+02,4.90495598497495109e+02,6.53626229606943753e+02,7.85015749394138425e+02,8.91977819937835648e+02,9.92782125730244843e+02,1.06328129117770504e+03,1.05242337542407427e+03,9.48448019205969672e+02,7.46659652967491070e+02,5.26065985966707331e+02,3.26694404258954648e+02,2.14315212564630116e+02,1.40396993273196927e+02,5.75287898041084915e+01,7.04427773682924219e+00,3.24167462013094598e-01,3.51258692080620785e-02,4.75762683505554559e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_90,3.61711027579459085e+02,4.90664049842224699e+02,6.53774542072759687e+02,7.85079407398198100e+02,8.91996007075192097e+02,9.92940949824807490e+02,1.06337557923096028e+03,1.05264167875530120e+03,9.49010424388662614e+02,7.47428906251691842e+02,5.26673452422000992e+02,3.27425593046327378e+02,2.14884811597888245e+02,1.40785008923568057e+02,5.77293332696459132e+01,7.08155944147288530e+00,3.26274563844630938e-01,3.53286310111798688e-02,4.76386628927378750e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_91,3.61677294382115122e+02,4.90631294633003336e+02,6.53739980565334918e+02,7.85058793854269425e+02,8.91970890443615417e+02,9.92894245769077429e+02,1.06335720362112875e+03,1.05265706401709895e+03,9.48983794882296252e+02,7.47336238194886732e+02,5.26595410002328776e+02,3.27340453033294295e+02,2.14826149393985020e+02,1.40739294854354114e+02,5.77050561609549177e+01,7.07587475553610012e+00,3.26120320608553393e-01,3.53223227758333175e-02,4.76628997034401081e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_92,3.61530199805876975e+02,4.90514177497160063e+02,6.53638145018752084e+02,7.85028808455878334e+02,8.91980085349275328e+02,9.92794391776359475e+02,1.06328003627776002e+03,1.05242133233746517e+03,9.48479942430234019e+02,7.46742323363100354e+02,5.26134684511983437e+02,3.26779699217587051e+02,2.14382879428175926e+02,1.40433191857964886e+02,5.75462747347856620e+01,7.04773065390941511e+00,3.24435487613002616e-01,3.51505707878111834e-02,4.75609850317224719e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_93,3.61594368252400216e+02,4.90589185651589105e+02,6.53703924754860850e+02,7.85068414541804600e+02,8.92018773077731680e+02,9.92833547916601105e+02,1.06327875765142585e+03,1.05250693520183904e+03,9.48689275590488251e+02,7.46888169870256320e+02,5.26216317115781408e+02,3.26888140850064644e+02,2.14476035462302349e+02,1.40495084510072047e+02,5.75816102778176244e+01,7.05514779470249209e+00,3.24954459048108435e-01,3.52160515198121360e-02,4.76796998022666844e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_94,3.62049920788210216e+02,4.90967087967599866e+02,6.54094309637922379e+02,7.85371694077411917e+02,8.92300922823611700e+02,9.93199099669492512e+02,1.06368261486420897e+03,1.05287987575458237e+03,9.49237522834999595e+02,7.47786039358344624e+02,5.27000236123532432e+02,3.27890116355901341e+02,2.15242311280426435e+02,1.41028356317867008e+02,5.78456022061708879e+01,7.10608037742775966e+00,3.27615189778148630e-01,3.54641640842775219e-02,4.77343060320583289e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_95,3.61571063114264575e+02,4.90566533819320341e+02,6.53676993770727336e+02,7.85060898491776584e+02,8.92020072977150221e+02,9.92786972198164449e+02,1.06327993719631468e+03,1.05244805020784611e+03,9.48539286938046075e+02,7.46823303377376760e+02,5.26195641379018753e+02,3.26854809066537484e+02,2.14436317130076617e+02,1.40462463306649312e+02,5.75649933805608143e+01,7.05217229451804339e+00,3.24764414971294268e-01,3.51936597495923764e-02,4.76546742571925131e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_96,3.61715338020173078e+02,4.90656099137215790e+02,6.53773684923310839e+02,7.85125084228497144e+02,8.92053432914774703e+02,9.92884536079668919e+02,1.06337828385806210e+03,1.05262295773051233e+03,9.48860315529548416e+02,7.47210227745378802e+02,5.26500990209707766e+02,3.27234670217765199e+02,2.14749445592633890e+02,1.40674067513789026e+02,5.76739497669816004e+01,7.07059073505459779e+00,3.25664399364363644e-01,3.52666084301972230e-02,4.76172146953739248e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_97,3.61661643739088959e+02,4.90634854493872353e+02,6.53755200676399454e+02,7.85091756534579076e+02,8.92032979031679929e+02,9.92877238391545802e+02,1.06334435309610149e+03,1.05256139522431818e+03,9.48766891332304453e+02,7.47037875132111026e+02,5.26346902668906523e+02,3.27038901675093939e+02,2.14605427706589722e+02,1.40586710531253857e+02,5.76249734948550838e+01,7.06158069453296200e+00,3.25217529269675065e-01,3.52233902125224999e-02,4.74958343578539121e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_98,3.61691640384817958e+02,4.90630094500255041e+02,6.53745403675327566e+02,7.85090212292528804e+02,8.92015516972520118e+02,9.92866889509989733e+02,1.06337345376848839e+03,1.05266735190427880e+03,9.48905876312394298e+02,7.47273602809203794e+02,5.26569764763276453e+02,3.27305005208959528e+02,2.14797151420219649e+02,1.40711636630336017e+02,5.76918330285294161e+01,7.07414094139546812e+00,3.25833174212037835e-01,3.52970583927427126e-02,4.77127336287532042e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_99,3.61886766830881186e+02,4.90816871551341080e+02,6.53941820163033412e+02,7.85232151564869923e+02,8.92149622780496998e+02,9.93105324476742339e+02,1.06350510481197261e+03,1.05276287220366339e+03,9.49090689435855325e+02,7.47538285770698735e+02,5.26798027259091214e+02,3.27613784213674080e+02,2.15040466960238859e+02,1.40891727948491393e+02,5.77758900082248061e+01,7.09023252410483273e+00,3.26669389694152490e-01,3.53574471377924721e-02,4.76289769562410724e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_0,3.61513679891776349e+02,4.90788673026374454e+02,6.53927579160783353e+02,7.85163185721236118e+02,8.92076994599471163e+02,9.93179293654471962e+02,1.06364405031620208e+03,1.05280520211102089e+03,9.49000848267414540e+02,7.47579678344815193e+02,5.26757761567514422e+02,3.27199691821381236e+02,2.14645338321283077e+02,1.40610494441399823e+02,5.76346192089714506e+01,7.05238679510839361e+00,3.24577468538538028e-01,3.51391795189969006e-02,4.70680330925686043e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_1,3.61496594149964096e+02,4.90568654055975685e+02,6.53765083992175391e+02,7.85062580502601008e+02,8.91980963051535127e+02,9.92964608439121776e+02,1.06345855408330272e+03,1.05270930508728520e+03,9.48915452340188153e+02,7.47223844011943356e+02,5.26443712094874968e+02,3.27123235249742152e+02,2.14647547135179451e+02,1.40620887805904857e+02,5.76414048662924188e+01,7.06173910509987213e+00,3.25156701751225352e-01,3.51756927185019538e-02,4.72873291168987228e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_2,3.61285735338145287e+02,4.90128267172552398e+02,6.53314612512684562e+02,7.84701686110954824e+02,8.91634696833888484e+02,9.92234725744846173e+02,1.06270265604442147e+03,1.05200081956238364e+03,9.48349649801701162e+02,7.46467687897108249e+02,5.25979265479933701e+02,3.27106035750400167e+02,2.14815046290016966e+02,1.40735588336726693e+02,5.76888928089719926e+01,7.08615420542756436e+00,3.26847396194682061e-01,3.54224663139508858e-02,4.76093764056118030e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_3,3.61143978982931799e+02,4.89891641692014559e+02,6.53128035898090275e+02,7.84505665013634598e+02,8.91478360540313588e+02,9.91961216241833995e+02,1.06246294887089084e+03,1.05182533773231421e+03,9.48192563004164072e+02,7.46356944675263549e+02,5.25957223482821746e+02,3.27111920058944406e+02,2.14852534678558897e+02,1.40792848741788532e+02,5.77202849162522895e+01,7.09064402793067750e+00,3.27059187263946616e-01,3.54537597946159855e-02,4.76443519125438909e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_4,3.60822851621781808e+02,4.89520520760701345e+02,6.52757093950016611e+02,7.83900768088855102e+02,8.90856317728996828e+02,9.91326385362163819e+02,1.06183767781452684e+03,1.05110712995158269e+03,9.47431965824666690e+02,7.45735098972600440e+02,5.25709449448806595e+02,3.27298577334225286e+02,2.15082429130036815e+02,1.40964673371112553e+02,5.78221880407414304e+01,7.11502409937771851e+00,3.28773306349166128e-01,3.56799690360699376e-02,4.85345945143166903e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_5,3.61107575171110227e+02,4.89868876173658066e+02,6.52997623261025296e+02,7.84242008184683982e+02,8.91248321944670920e+02,9.91804884269513650e+02,1.06201833085223529e+03,1.05130516162862773e+03,9.47919876504361923e+02,7.46105481464575064e+02,5.25829024155711295e+02,3.27221644948339133e+02,2.14994622192602861e+02,1.40906671244980430e+02,5.77891463736195945e+01,7.10102579632626263e+00,3.28320889806414828e-01,3.56426026167802126e-02,4.83350056164330490e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_6,3.61294133467963377e+02,4.90137374538045208e+02,6.53324515131100725e+02,7.84708184897876890e+02,8.91634005663001403e+02,9.92243700550188237e+02,1.06271659452075755e+03,1.05201229941041879e+03,9.48345839789682600e+02,7.46478092637210352e+02,5.25992403083334807e+02,3.27109822476815680e+02,2.14817098207431144e+02,1.40738135607036099e+02,5.76905766057189311e+01,7.08627290785129738e+00,3.26864696918424957e-01,3.54255229136279035e-02,4.76080858381198145e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_7,3.61414353724424132e+02,4.90252756926759048e+02,6.53444268861876594e+02,7.84793204295033206e+02,8.91719855626469098e+02,9.92383257061257723e+02,1.06286742448432528e+03,1.05220997985963368e+03,9.48510323691141821e+02,7.46610449105848943e+02,5.26075348442133986e+02,3.27105835551371570e+02,2.14756030940336103e+02,1.40700299069156699e+02,5.76800921617424791e+01,7.08237696900325364e+00,3.26455436339588567e-01,3.53306432751193111e-02,4.74609667723876420e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_8,3.60838679004697156e+02,4.89600180150618939e+02,6.52800578849746898e+02,7.84025924301771852e+02,8.90983983347010962e+02,9.91488327606093094e+02,1.06191459617048213e+03,1.05120458210298511e+03,9.47656263724119526e+02,7.45926914066186441e+02,5.25788176966180117e+02,3.27271852011321982e+02,2.15061209112456027e+02,1.40949647754169405e+02,5.78092482030696146e+01,7.10855371663680202e+00,3.28308114873051449e-01,3.56216493952598856e-02,4.82143402383565251e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_9,3.61488129952133306e+02,4.90295390352634456e+02,6.53505464783665388e+02,7.84865510346628867e+02,8.91774480616086294e+02,9.92458559923773009e+02,1.06291715242628516e+03,1.05227502602733989e+03,9.48561509390851711e+02,7.46716093031386549e+02,5.26150431002463392e+02,3.27117040891610770e+02,2.14748616269294530e+02,1.40687404430271300e+02,5.76786132740622435e+01,7.07942015771776845e+00,3.26350896946263125e-01,3.53165765511638877e-02,4.75438968296625335e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_10,3.61019349386045121e+02,4.89775749630504265e+02,6.52942067393080720e+02,7.84196853818999898e+02,8.91192489334500351e+02,9.91757002786586895e+02,1.06203639382189453e+03,1.05128991209537708e+03,9.47837618180634195e+02,7.46057645796036013e+02,5.25817955552584294e+02,3.27221848342401302e+02,2.15001599034476243e+02,1.40906850866330416e+02,5.77912794536019589e+01,7.10349638220483381e+00,3.28199787956626521e-01,3.56171639162008724e-02,4.82767876123256761e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_11,3.61103482707488126e+02,4.89874118286058888e+02,6.53078686743391472e+02,7.84393442921294991e+02,8.91360832550164560e+02,9.91908312104034394e+02,1.06230484017807885e+03,1.05168433315272227e+03,9.48101841978070638e+02,7.46291084880411745e+02,5.25945753201744992e+02,3.27126197661682568e+02,2.14861701085181238e+02,1.40799876105613862e+02,5.77326806901456777e+01,7.09312117920817364e+00,3.27500697353209025e-01,3.55548141160195660e-02,4.78226574252118859e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_12,3.62102585464192885e+02,4.91541251045809418e+02,6.54517294730292747e+02,7.85904986852776801e+02,8.92900631465840434e+02,9.94100546608835998e+02,1.06470359360262023e+03,1.05367579619276307e+03,9.49883392509735472e+02,7.48824331266257900e+02,5.27498034074884458e+02,3.27272258777851505e+02,2.14496960881812612e+02,1.40507245595691501e+02,5.75577935367595330e+01,7.02920167111339733e+00,3.22706364101456311e-01,3.49270429818767103e-02,4.73648144558243105e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_13,3.61035861327070279e+02,4.89793386059415923e+02,6.52999537033915885e+02,7.84304563127265283e+02,8.91254324722782371e+02,9.91918554722988915e+02,1.06214950487383794e+03,1.05152715978706601e+03,9.48050070889532776e+02,7.46179942744670939e+02,5.25883291012027939e+02,3.27119478247816801e+02,2.14880170872470444e+02,1.40830580972737351e+02,5.77465163818140894e+01,7.09509623886312291e+00,3.27501643818205568e-01,3.55493772197085431e-02,4.79655624983153957e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_14,3.61212818356348919e+02,4.90044205702374882e+02,6.53225684377030689e+02,7.84633927216050211e+02,8.91610311181887596e+02,9.92173192175525514e+02,1.06263669231502649e+03,1.05195607902704228e+03,9.48330228476485104e+02,7.46455603733903672e+02,5.25975434467124501e+02,3.27114072278425908e+02,2.14824747622568850e+02,1.40741497430190833e+02,5.76954407214960696e+01,7.08672720523897315e+00,3.26813483425793638e-01,3.54176334345846153e-02,4.76476611863554250e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_15,3.61543241456526346e+02,4.90747592099780320e+02,6.53924245026317976e+02,7.85221265765430189e+02,8.92154788463881346e+02,9.93075003823845805e+02,1.06351403192224029e+03,1.05273241998813137e+03,9.48986134002763265e+02,7.47539342769240761e+02,5.26718076139555365e+02,3.27223817452048479e+02,2.14671968240332944e+02,1.40637245946115229e+02,5.76543890930076799e+01,7.06080496073384101e+00,3.25279756055716851e-01,3.51874896486882513e-02,4.72678676236881843e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_16,3.61942886848683997e+02,4.91382824596930220e+02,6.54463474395699905e+02,7.85710574255795677e+02,8.92620974856400380e+02,9.93827036749344757e+02,1.06439845036266956e+03,1.05339726736530633e+03,9.49480967892955391e+02,7.48504912611050941e+02,5.27394993626973587e+02,3.27335578662624755e+02,2.14572104223573859e+02,1.40541832317061733e+02,5.75903137290914202e+01,7.03949608466341825e+00,3.23537308020586001e-01,3.50051477302594435e-02,4.75200474065445681e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_17,3.62078255577048367e+02,4.91501010739634694e+02,6.54501569587144445e+02,7.85931384370441037e+02,8.92917894181800420e+02,9.93995017287509768e+02,1.06466935013998909e+03,1.05363206536422581e+03,9.49742787672315899e+02,7.48737377890135690e+02,5.27479313463420226e+02,3.27271306348523126e+02,2.14510176708475825e+02,1.40514544575680361e+02,5.75649406626850677e+01,7.03082776094408768e+00,3.22935689374786061e-01,3.49492374286804602e-02,4.73484827008804031e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_18,3.61422105036785752e+02,4.90293094418517683e+02,6.53479921369465728e+02,7.84824355870949717e+02,8.91739080718619334e+02,9.92377009942342397e+02,1.06285530961566042e+03,1.05216847011729578e+03,9.48514836731958098e+02,7.46620617900445836e+02,5.26068190309001693e+02,3.27108260068220090e+02,2.14762596154074430e+02,1.40702345681703804e+02,5.76807037252164179e+01,7.08344093665770558e+00,3.26458954856355510e-01,3.53308675405104855e-02,4.75198707680058591e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_19,3.61097252485503930e+02,4.89859710523917045e+02,6.53031172759274909e+02,7.84324948635094756e+02,8.91264006811329523e+02,9.91905814143555290e+02,1.06221310711197111e+03,1.05160053440144429e+03,9.48078560908578197e+02,7.46205158502806285e+02,5.25888785509377612e+02,3.27096693388707422e+02,2.14851836736332103e+02,1.40807473942480584e+02,5.77383624065391174e+01,7.09392781139441997e+00,3.27490097491034360e-01,3.55529193189866519e-02,4.79452557579751037e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_20,3.60622631405913978e+02,4.89292259971264400e+02,6.52531666316245037e+02,7.83603899502286708e+02,8.90558525400886538e+02,9.91102579720838207e+02,1.06171141184915086e+03,1.05094757139545209e+03,9.47209060130130297e+02,7.45549452800511062e+02,5.25657221043806544e+02,3.27381221620035888e+02,2.15149510905893777e+02,1.41024409009149821e+02,5.78526567659396349e+01,7.12030511966961477e+00,3.29321804144818930e-01,3.57488873882127189e-02,4.88140960077182787e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_21,3.61520453051205777e+02,4.90725785218922795e+02,6.53901965575205168e+02,7.85194459825986769e+02,8.92119827546653255e+02,9.93088736011535048e+02,1.06351504453242569e+03,1.05273654047793457e+03,9.48985825264532878e+02,7.47557625709268223e+02,5.26731860373203631e+02,3.27233322269513337e+02,2.14680398239379826e+02,1.40642543953780688e+02,5.76551381645096086e+01,7.06039218397549284e+00,3.25252812851000661e-01,3.51853631149490892e-02,4.72521982393452750e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_22,3.61648821777221372e+02,4.90541713162647852e+02,6.53672718977170234e+02,7.85078140500777181e+02,8.92006558375111581e+02,9.92683292613832009e+02,1.06321118879011647e+03,1.05254451335419094e+03,9.48672828972818138e+02,7.46958196252369703e+02,5.26329459544347628e+02,3.27145155442612804e+02,2.14734895232339085e+02,1.40678253433856071e+02,5.76679654814017155e+01,7.07124811904773942e+00,3.26095689734416605e-01,3.53134781331834874e-02,4.75403057138694060e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_23,3.61689327482104773e+02,4.91146348937807659e+02,6.54232628639311201e+02,7.85460610294444109e+02,8.92324098722651911e+02,9.93554419188717588e+02,1.06427272050485590e+03,1.05318751317921237e+03,9.49257836508698119e+02,7.48202284982756964e+02,5.27175617892016248e+02,3.27266282785201497e+02,2.14579972047521437e+02,1.40553729566002716e+02,5.75977938089367214e+01,7.04138884729413750e+00,3.23809435703342863e-01,3.50894992513509155e-02,4.74766685230485277e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_24,3.61110673409971241e+02,4.89855884967514896e+02,6.53070215403472730e+02,7.84423780909693733e+02,8.91376181659417284e+02,9.91925874241584097e+02,1.06246122697638748e+03,1.05176500475403964e+03,9.48100756032613504e+02,7.46308687483221320e+02,5.25960760351095473e+02,3.27114986362730747e+02,2.14854302466030646e+02,1.40793038089149633e+02,5.77257067085631164e+01,7.09266519748963820e+00,3.27356640314485359e-01,3.55206121310854897e-02,4.79008273189840666e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_25,3.62797781398170002e+02,4.92329206990343209e+02,6.55244363042960117e+02,7.86830096650535552e+02,8.93921384229574869e+02,9.94751603915809937e+02,1.06522636232943819e+03,1.05442568146481040e+03,9.50436858052747652e+02,7.49656288759211293e+02,5.28063015532053441e+02,3.27427308200341088e+02,2.14477989904706703e+02,1.40435221260229554e+02,5.75052642457082968e+01,7.01847454591843789e+00,3.22322985799311623e-01,3.48975379129144794e-02,4.73580573616181645e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_26,3.61587836717693051e+02,4.90577930597027603e+02,6.53729426696483074e+02,7.85064302628866699e+02,8.91976368838213830e+02,9.92819059526205479e+02,1.06327679754089786e+03,1.05261543170830123e+03,9.48774095659142745e+02,7.47038769550586835e+02,5.26400472437916278e+02,3.27151383156005295e+02,2.14692521785541913e+02,1.40646830101000290e+02,5.76572004341812132e+01,7.06685000709959343e+00,3.25686682944938244e-01,3.52718237147245303e-02,4.75882577069590158e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_27,3.61100442390089540e+02,4.89864059643077780e+02,6.53057422847013527e+02,7.84367980630422949e+02,8.91332935633506509e+02,9.91894727781556412e+02,1.06225804943228604e+03,1.05168501633602841e+03,9.48097883653957410e+02,7.46237679620242034e+02,5.25916255864540062e+02,3.27100443292067439e+02,2.14849691615001518e+02,1.40798971790502179e+02,5.77303938386139848e+01,7.09325314158061460e+00,3.27588390554300835e-01,3.55664487163776522e-02,4.78876594988946608e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_28,3.61499512114511219e+02,4.90654026020461629e+02,6.53853145070115374e+02,7.85125744734828572e+02,8.92075192525853140e+02,9.92989684554894211e+02,1.06345883089503195e+03,1.05271699240485373e+03,9.48921871266720586e+02,7.47259044012901313e+02,5.26483545650905285e+02,3.27130762702090180e+02,2.14644924403054574e+02,1.40624581580598687e+02,5.76434523662677449e+01,7.06185690067947469e+00,3.25277525025527425e-01,3.51935003576787780e-02,4.73130547143124549e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_29,3.62749547856128402e+02,4.92253120407534254e+02,6.55176063111431972e+02,7.86723972620318818e+02,8.93807486392966780e+02,9.94664025214779258e+02,1.06512816775635815e+03,1.05431512525065091e+03,9.50357652922868851e+02,7.49458478816962725e+02,5.27936329176243817e+02,3.27357544013013239e+02,2.14474657169602665e+02,1.40462112559510501e+02,5.75189127328298397e+01,7.02135608654481480e+00,3.22545454417335453e-01,3.49233974425404783e-02,4.75095377447472440e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_30,3.61573868353209605e+02,4.90563700034585736e+02,6.53703095587359826e+02,7.85035347147127709e+02,8.91936303984791152e+02,9.92745196591921058e+02,1.06326783520740355e+03,1.05258874402937863e+03,9.48754448086610068e+02,7.47033309558413976e+02,5.26376148948598598e+02,3.27149608195116116e+02,2.14699722651022910e+02,1.40658221401522695e+02,5.76613491097807440e+01,7.06755500255388025e+00,3.25643811491665103e-01,3.52680871963798187e-02,4.75774605945178831e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_31,3.61165031032733737e+02,4.89991478593548948e+02,6.53193515517731043e+02,7.84607319460689951e+02,8.91594895977480633e+02,9.92105242342462361e+02,1.06261933782087885e+03,1.05191924946364156e+03,9.48294816944210424e+02,7.46420139789978293e+02,5.25948123380493826e+02,3.27090697764066022e+02,2.14820273181423545e+02,1.40748414887140228e+02,5.76972493120750300e+01,7.08724754678220670e+00,3.27092197623279735e-01,3.54468873807639376e-02,4.76140140204245766e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_32,3.61075616153768806e+02,4.89867529664030656e+02,6.53052747833504895e+02,7.84417494652454252e+02,8.91393532889360017e+02,9.91952407334702116e+02,1.06246529076937236e+03,1.05181784441089076e+03,9.48124227375085638e+02,7.46322370348954450e+02,5.25961298092266702e+02,3.27126167242825716e+02,2.14854195567279675e+02,1.40789890646878433e+02,5.77238176369804492e+01,7.09151835416122811e+00,3.27243915436321475e-01,3.54908158369797097e-02,4.77525895394280073e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_33,3.61624605150547950e+02,4.90385617856940996e+02,6.53510100752798394e+02,7.84948422503683673e+02,8.91883554376393022e+02,9.92621444402139787e+02,1.06312147413468301e+03,1.05245699622416237e+03,9.48664489693922746e+02,7.46888729211138980e+02,5.26255788139819515e+02,3.27126205169401828e+02,2.14754211397681416e+02,1.40695927233731311e+02,5.76739648660504614e+01,7.07428405343059108e+00,3.26063047184954546e-01,3.52838764252792481e-02,4.74827624187249085e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_34,3.62456371035672646e+02,4.91918374664878286e+02,6.54819752444105575e+02,7.86310988714114046e+02,8.93372937992880225e+02,9.94290194109604499e+02,1.06495268611651568e+03,1.05396330063470873e+03,9.50079675580494950e+02,7.49040508942529186e+02,5.27644288233746465e+02,3.27299318778000952e+02,2.14487953875715363e+02,1.40493173281061473e+02,5.75413627615529393e+01,7.02658952792370695e+00,3.22848711775468034e-01,3.49461619781992611e-02,4.73756060589038477e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_35,3.61390238901702787e+02,4.90235835354731535e+02,6.53389176998329049e+02,7.84750326210419530e+02,8.91691268961913011e+02,9.92321584010401921e+02,1.06281747868610682e+03,1.05211918304599862e+03,9.48442331354763041e+02,7.46542017569180985e+02,5.26037701078686837e+02,3.27110086110880957e+02,2.14793554097977733e+02,1.40721572033645316e+02,5.76865408320071964e+01,7.08538989467891689e+00,3.26564957137119805e-01,3.53588970457955690e-02,4.76180824898792075e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_36,3.61872727129933935e+02,4.91317863955362668e+02,6.54403374424185586e+02,7.85638645170153040e+02,8.92555304269660269e+02,9.93752654761407825e+02,1.06431397528909747e+03,1.05332942083764851e+03,9.49466265038762572e+02,7.48466622717232667e+02,5.27356306857553705e+02,3.27325149371524333e+02,2.14583697618877466e+02,1.40552752199254087e+02,5.75977823385238707e+01,7.04051287603539855e+00,3.23456901281842735e-01,3.50101686539672358e-02,4.74542958872576325e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_37,3.61520391528512562e+02,4.90908334473196248e+02,6.54037343497713891e+02,7.85252800153761996e+02,8.92156663105187704e+02,9.93276583164931253e+02,1.06385306699231705e+03,1.05295873704039218e+03,9.49096001532214245e+02,7.47727573412298966e+02,5.26879012804290483e+02,3.27229001408129363e+02,2.14625163240046533e+02,1.40590354440227031e+02,5.76294609103769133e+01,7.04785989824669379e+00,3.24142549923757295e-01,3.51146717201080427e-02,4.72087167904935035e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_38,3.61498850025539070e+02,4.90724162556168835e+02,6.53949025406695114e+02,7.85224918091408085e+02,8.92175083549033161e+02,9.93047097975138058e+02,1.06342569088761729e+03,1.05265997049244265e+03,9.48958871355323595e+02,7.47397638509633566e+02,5.26594795537870823e+02,3.27161244993743765e+02,2.14640355464836148e+02,1.40620798157271707e+02,5.76473822993617304e+01,7.06089268244383117e+00,3.25135030967056926e-01,3.51720534781297250e-02,4.71781076857236484e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_39,3.61515265419566447e+02,4.90877130827448809e+02,6.54003972849851266e+02,7.85233914581127578e+02,8.92133727800460747e+02,9.93276115470405557e+02,1.06385365813027533e+03,1.05295287271620782e+03,9.49109238693636030e+02,7.47730873246442570e+02,5.26874995000312310e+02,3.27242274416772261e+02,2.14633059377314567e+02,1.40591773645700272e+02,5.76320567031531397e+01,7.04927828813296031e+00,3.24151457267106591e-01,3.51201551822935623e-02,4.72491912532142528e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_40,3.61548501222603306e+02,4.90777955887456926e+02,6.54002090006025696e+02,7.85274326092017873e+02,8.92221667556542570e+02,9.93138091225534367e+02,1.06341652767989444e+03,1.05264016597285308e+03,9.48962534326047034e+02,7.47425006581189450e+02,5.26618461868638292e+02,3.27173301576514916e+02,2.14646738958924232e+02,1.40619630565769683e+02,5.76474992875042389e+01,7.06107331912461600e+00,3.25196272202458225e-01,3.51821002052565418e-02,4.72016424530277527e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_41,3.61533765016701523e+02,4.90740824264781907e+02,6.53898654789392253e+02,7.85174996161126614e+02,8.92089682443179754e+02,9.93127433318187514e+02,1.06356180230066593e+03,1.05270344334100923e+03,9.48973375344532883e+02,7.47577070031551898e+02,5.26751394386712263e+02,3.27233936767701834e+02,2.14672392873056509e+02,1.40635562145897865e+02,5.76497768150651666e+01,7.05885521945325678e+00,3.25093257626024756e-01,3.51668763243451130e-02,4.71698584631695481e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_42,3.61037725843814712e+02,4.89793364706222405e+02,6.53002829461005376e+02,7.84318832119881677e+02,8.91258995019165923e+02,9.91940847557514417e+02,1.06215354375052175e+03,1.05151994994276652e+03,9.48030297960656981e+02,7.46174239676149000e+02,5.25885400580137002e+02,3.27117918985291624e+02,2.14881790063448932e+02,1.40834159205030204e+02,5.77470513235365104e+01,7.09527098860972760e+00,3.27498084898114883e-01,3.55468887032200156e-02,4.79585649024496380e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_43,3.62085756707970461e+02,4.91505488651528253e+02,6.54503650607309851e+02,7.85932822025674682e+02,8.92927978220625846e+02,9.93998594858122942e+02,1.06465656203702724e+03,1.05363965606625516e+03,9.49718198862882673e+02,7.48707106220534683e+02,5.27467209183124510e+02,3.27266611115083379e+02,2.14505102994574685e+02,1.40507765462104288e+02,5.75633292794011453e+01,7.03104826385816484e+00,3.22919789821509762e-01,3.49534597420209855e-02,4.73661935305215963e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_44,3.61662193208695044e+02,4.90484150242191674e+02,6.53636736110993070e+02,7.85070036699302932e+02,8.91999927540869862e+02,9.92618512671936628e+02,1.06323769706574831e+03,1.05250982904933221e+03,9.48642909633987756e+02,7.46951412797965077e+02,5.26306428977653809e+02,3.27161960678967489e+02,2.14759877480312639e+02,1.40695174851923952e+02,5.76749227930754387e+01,7.07339973155700896e+00,3.26146976183788739e-01,3.53006081492380358e-02,4.74639586389043883e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_45,3.61580031291890236e+02,4.90990808801520416e+02,6.54081955328184222e+02,7.85328438412523383e+02,8.92243315770278400e+02,9.93314825169560550e+02,1.06400167259902992e+03,1.05301811051093568e+03,9.49180911834105473e+02,7.47843823648388707e+02,5.26920999976092276e+02,3.27227270180151947e+02,2.14614251837422984e+02,1.40583572953519308e+02,5.76208516334758301e+01,7.04637999022281214e+00,3.23983711891404069e-01,3.51100752073609246e-02,4.73300336334238521e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_46,3.61587071360014704e+02,4.90600233498049249e+02,6.53756537808134453e+02,7.85089393424070636e+02,8.92002715270400131e+02,9.92845846379924296e+02,1.06326434082617516e+03,1.05261026919713368e+03,9.48815546710676244e+02,7.47067802677001282e+02,5.26418376572556667e+02,3.27167902289371341e+02,2.14700243715631046e+02,1.40652275028090997e+02,5.76607494247454255e+01,7.06696307465137696e+00,3.25670511552717201e-01,3.52678401966934132e-02,4.76006004844700334e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_47,3.61652349478035262e+02,4.90509803314227497e+02,6.53643006880683174e+02,7.85064420854662785e+02,8.92001132334844442e+02,9.92663330016271175e+02,1.06322983399400869e+03,1.05252897455303400e+03,9.48681648726640447e+02,7.46963398395069817e+02,5.26308764406593014e+02,3.27154473362441877e+02,2.14747387050060325e+02,1.40687434558023142e+02,5.76726956905194896e+01,7.07245741429103347e+00,3.26110754753337950e-01,3.52948887126370084e-02,4.74345939124253598e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_48,3.61458114942319639e+02,4.90333307315538093e+02,6.53502299060192740e+02,7.84847962897069692e+02,8.91767595732217046e+02,9.92393245206598863e+02,1.06284841202542725e+03,1.05215371559570985e+03,9.48519459118856389e+02,7.46603991357233895e+02,5.26044516131739442e+02,3.27093842879196302e+02,2.14764956478331612e+02,1.40705912138744139e+02,5.76813241168327693e+01,7.08332869705546120e+00,3.26376676522952769e-01,3.53229001542211471e-02,4.74531318447044166e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_49,3.61694485500568760e+02,4.91208249914483986e+02,6.54256464091968155e+02,7.85448925666751393e+02,8.92336872930505024e+02,9.93499828524575719e+02,1.06418148864774298e+03,1.05314782483753925e+03,9.49292305865949857e+02,7.48150069929442225e+02,5.27131479469787109e+02,3.27254380712140062e+02,2.14569984688124293e+02,1.40550441209449616e+02,5.76011180077920315e+01,7.04185536714031901e+00,3.23798977776095454e-01,3.51079833098047536e-02,4.74425683956805101e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_50,3.61603981598107396e+02,4.91039810450050197e+02,6.54148522906628159e+02,7.85355958761260695e+02,8.92233088231119382e+02,9.93376371155236711e+02,1.06411469942485292e+03,1.05302806762478053e+03,9.49217104984298771e+02,7.47919674991147758e+02,5.26949802059553349e+02,3.27212585499175873e+02,2.14590697610564888e+02,1.40559565712016592e+02,5.76083368611462703e+01,7.04570312920302211e+00,3.24091855580118715e-01,3.51214207159194630e-02,4.74600575662573188e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_51,3.61663121248049208e+02,4.90593731974962907e+02,6.53731156712760026e+02,7.85089064854657863e+02,8.91982155826808594e+02,9.92726003331891434e+02,1.06327806320252034e+03,1.05255236593558379e+03,9.48679431558240822e+02,7.47004494446224157e+02,5.26374612382809346e+02,3.27159781152005394e+02,2.14723522856486511e+02,1.40676580030385566e+02,5.76662369420946632e+01,7.06941412199055730e+00,3.25970291982295934e-01,3.53100399314832947e-02,4.76080896759281929e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_52,3.60549073842828307e+02,4.89228475524945452e+02,6.52514638189260836e+02,7.83530038601205547e+02,8.90446553048210149e+02,9.90980241166745145e+02,1.06178655966529777e+03,1.05100934919420683e+03,9.47135814791644634e+02,7.45498965765774869e+02,5.25657110907265860e+02,3.27407572071975551e+02,2.15190418447757537e+02,1.41055859907263709e+02,5.78762295603497421e+01,7.12733070990458017e+00,3.29690899188333220e-01,3.58223928334952119e-02,4.89268850275070659e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_53,3.61201508586873274e+02,4.90027171647065586e+02,6.53219420501877721e+02,7.84645602711149081e+02,8.91636406445654075e+02,9.92110735168740462e+02,1.06261314535362794e+03,1.05194101172829255e+03,9.48306647894980415e+02,7.46434381549009345e+02,5.25960651753939032e+02,3.27103622390920407e+02,2.14826126200501108e+02,1.40745390531947692e+02,5.76965722091759119e+01,7.08754576922638790e+00,3.27014594885707111e-01,3.54433972845710973e-02,4.76368736792102520e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_54,3.61873044950138194e+02,4.91318410387591655e+02,6.54404917308201220e+02,7.85643398051012696e+02,8.92559283824418685e+02,9.93726079384394438e+02,1.06430091339795422e+03,1.05335700986500342e+03,9.49483994036366198e+02,7.48465491681120511e+02,5.27353715296728069e+02,3.27324137009106778e+02,2.14579169686550500e+02,1.40546224291024998e+02,5.75963133425686138e+01,7.04076176122164288e+00,3.23480209087944726e-01,3.50137772126839289e-02,4.74723058061671341e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_55,3.60471891659460084e+02,4.88863529380292107e+02,6.52073460293120434e+02,7.83060654198381144e+02,8.90007734363769600e+02,9.90177999594827952e+02,1.06102109227088295e+03,1.05031266351720228e+03,9.46425211959853414e+02,7.44797659829280292e+02,5.25394498849961565e+02,3.27588927617588524e+02,2.15420559191761498e+02,1.41260269641377363e+02,5.79735918867651492e+01,7.15608815065754289e+00,3.31389002905868646e-01,3.59781090852233087e-02,4.92161910614235566e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_56,3.61461600747766909e+02,4.90300153728074861e+02,6.53484021138599587e+02,7.84841046174439953e+02,8.91758685932164781e+02,9.92408918157919061e+02,1.06291853638747830e+03,1.05227669755064221e+03,9.48542441475416581e+02,7.46671126076859537e+02,5.26117555981517967e+02,3.27104930580575740e+02,2.14752637653942145e+02,1.40692588932626734e+02,5.76775812595639508e+01,7.08010364685105564e+00,3.26497267225761889e-01,3.53313798485802508e-02,4.75165348800680749e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_57,3.61070303104445259e+02,4.89830481258086763e+02,6.53018851536884426e+02,7.84318606051980169e+02,8.91265495992905244e+02,9.91906527106526937e+02,1.06215993961007803e+03,1.05155778185043164e+03,9.48080556604443132e+02,7.46197170302041513e+02,5.25890149762781903e+02,3.27109695251936216e+02,2.14867529192977656e+02,1.40820503321912639e+02,5.77421127492860791e+01,7.09505081762284018e+00,3.27558664305759917e-01,3.55487911508962987e-02,4.79214668339191137e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_58,3.60829638834495086e+02,4.89548186695525544e+02,6.52780153482011883e+02,7.83919769456926815e+02,8.90878057311207385e+02,9.91308543148390754e+02,1.06184214106276886e+03,1.05111829522529570e+03,9.47451092346224414e+02,7.45746591629644399e+02,5.25709326808409060e+02,3.27297969166063524e+02,2.15070171021650083e+02,1.40955461736104752e+02,5.78200762774245760e+01,7.11378878075405119e+00,3.28716743960028701e-01,3.56623822876484947e-02,4.84844370523990729e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_59,3.61467198465108766e+02,4.90621046015151592e+02,6.53811786124151354e+02,7.85083236592159324e+02,8.92027175372930856e+02,9.92982312653205668e+02,1.06345735195789462e+03,1.05272157758317303e+03,9.48934166362455926e+02,7.47269076298917184e+02,5.26492635026397693e+02,3.27127955807549654e+02,2.14640054995075332e+02,1.40619357675516994e+02,5.76423720732204359e+01,7.06128075105867392e+00,3.25241831508685963e-01,3.51884392696020509e-02,4.72777158007743527e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_60,3.60887760861578784e+02,4.89603554264721481e+02,6.52821415528359580e+02,7.84069173522617234e+02,8.91039889053565958e+02,9.91549690198291955e+02,1.06193527178977502e+03,1.05120688142550716e+03,9.47680797926192213e+02,7.45968531057700943e+02,5.25806102650553044e+02,3.27284076461495829e+02,2.15068819199895245e+02,1.40951714390171645e+02,5.78103659340750013e+01,7.10866117431186950e+00,3.28351534964898217e-01,3.56283630315562816e-02,4.82344381421010489e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_61,3.61720075774403085e+02,4.91175392569347082e+02,6.54240556538842952e+02,7.85467096476850656e+02,8.92343312319839583e+02,9.93563288033317008e+02,1.06430009799643176e+03,1.05326728418588277e+03,9.49296118171080479e+02,7.48224274479904125e+02,5.27196623177326387e+02,3.27277374217411364e+02,2.14589965088091901e+02,1.40560454115863706e+02,5.75983382913693021e+01,7.04104766258801273e+00,3.23668894516996875e-01,3.50814709990489096e-02,4.75145039235602435e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_62,3.60934017134509133e+02,4.89648682803415795e+02,6.52847696483996856e+02,7.84097893985608607e+02,8.91073202592704774e+02,9.91623953743865059e+02,1.06198125490348434e+03,1.05125111819292533e+03,9.47709235911861697e+02,7.45974051465898356e+02,5.25807819983273816e+02,3.27276538915973617e+02,2.15057588432067547e+02,1.40945431254373460e+02,5.78072950413566957e+01,7.10744698017169796e+00,3.28313507790859604e-01,3.56319629965843598e-02,4.82436680688368928e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_63,3.61737726087509998e+02,4.91222930453707875e+02,6.54268748992575183e+02,7.85458085684600746e+02,8.92350913658994386e+02,9.93498842491039227e+02,1.06418716300341725e+03,1.05318203019879161e+03,9.49299875212758593e+02,7.48138826540974605e+02,5.27124794515097960e+02,3.27253985010880626e+02,2.14574440127691076e+02,1.40550543012915881e+02,5.76015553087119230e+01,7.04248708402578405e+00,3.23809128927138812e-01,3.51096547992625421e-02,4.74898084386897890e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_64,3.61643089444573434e+02,4.91086768709965099e+02,6.54158631766636290e+02,7.85390922795282336e+02,8.92283280646696653e+02,9.93460836466618616e+02,1.06411777080818911e+03,1.05309689912566319e+03,9.49260403268750906e+02,7.47978022891639171e+02,5.27011127170538430e+02,3.27243095988250843e+02,2.14601950849064792e+02,1.40570630431251971e+02,5.76094799712478434e+01,7.04291605886346161e+00,3.23748504386855429e-01,3.50758142304669479e-02,4.73245936381592406e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_65,3.61707097682461040e+02,4.91164134050963014e+02,6.54238232385020865e+02,7.85459571147953852e+02,8.92329139743749920e+02,9.93558752656166462e+02,1.06427799402779851e+03,1.05324755521250563e+03,9.49303773833263904e+02,7.48222176001577054e+02,5.27191190533466624e+02,3.27275188816106663e+02,2.14586960520156623e+02,1.40557800143060859e+02,5.75977663240050788e+01,7.04182079860315557e+00,3.23646853411585500e-01,3.50769848880244928e-02,4.74917236280811717e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_66,3.61443180237561819e+02,4.90618756521103421e+02,6.53814625452108771e+02,7.85083595462849530e+02,8.92026332904206924e+02,9.92985732410942319e+02,1.06346224856315757e+03,1.05271495223093439e+03,9.48939579512685555e+02,7.47274771431968929e+02,5.26491205221313294e+02,3.27128530739815119e+02,2.14641512967161901e+02,1.40620420724659709e+02,5.76428009557282337e+01,7.06132847543715059e+00,3.25243227266951929e-01,3.51886096278968066e-02,4.72737127804239484e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_67,3.61619186676802940e+02,4.90400403623386126e+02,6.53520143484889331e+02,7.84948193634822587e+02,8.91881266953881664e+02,9.92616625923312426e+02,1.06311719099931724e+03,1.05248450671550927e+03,9.48647487322208690e+02,7.46875453002464496e+02,5.26264992371442872e+02,3.27142325204065912e+02,2.14761586363324852e+02,1.40700219767171404e+02,5.76758531342238356e+01,7.07440051416693017e+00,3.26133047359843997e-01,3.52890680454659433e-02,4.74684845725265470e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_68,3.61455571647924216e+02,4.90284286605426132e+02,6.53492499396419930e+02,7.84856417104014440e+02,8.91757293007493558e+02,9.92471940483058006e+02,1.06294182515233433e+03,1.05227930479368069e+03,9.48595080912405024e+02,7.46747862842385643e+02,5.26162395258262791e+02,3.27114235354749439e+02,2.14749368848866226e+02,1.40688067575637120e+02,5.76786396804455634e+01,7.07842106377856339e+00,3.26302484899994416e-01,3.53234240975786457e-02,4.75628063768536533e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_69,3.62775372837939642e+02,4.92341298808038403e+02,6.55243769055063808e+02,7.86788740895217188e+02,8.93868755218879301e+02,9.94729690671683898e+02,1.06521961217247872e+03,1.05437432289393519e+03,9.50388727110638683e+02,7.49549082763242609e+02,5.27995535933620658e+02,3.27393839357537729e+02,2.14478553155280991e+02,1.40462620650880837e+02,5.75169096450693118e+01,7.02013976589579691e+00,3.22570012752731339e-01,3.49232308985126944e-02,4.73371201680468628e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_70,3.61309018457172670e+02,4.90153068728235269e+02,6.53324723329070252e+02,7.84704458976626938e+02,8.91634386424385866e+02,9.92253781884857290e+02,1.06272223696359129e+03,1.05201918427866281e+03,9.48386280588719160e+02,7.46501379145298870e+02,5.25992764091692038e+02,3.27101542036669571e+02,2.14811909120376527e+02,1.40733160799660823e+02,5.76873169717138339e+01,7.08634243771431560e+00,3.26862749685275122e-01,3.54159580049385053e-02,4.76473604803881109e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_71,3.61502391513294015e+02,4.90794788480466877e+02,6.53944169342597888e+02,7.85178112824696541e+02,8.92072954136773888e+02,9.93170505854788189e+02,1.06371211793736279e+03,1.05284971891256100e+03,9.48979140672196536e+02,7.47610622340302712e+02,5.26789165894563098e+02,3.27206855803865665e+02,2.14645549921282935e+02,1.40606418562620917e+02,5.76371361459561484e+01,7.05214146833908462e+00,3.24456283742646789e-01,3.51257702907514374e-02,4.70678475926703931e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_72,3.61533141223652933e+02,4.90896009110257467e+02,6.54024290226290987e+02,7.85258145134799292e+02,8.92155238127853750e+02,9.93260088155468225e+02,1.06385129841398498e+03,1.05295237881333833e+03,9.49087816695031165e+02,7.47726934748567146e+02,5.26883889778123603e+02,3.27241357507910266e+02,2.14633880021657347e+02,1.40594804329042347e+02,5.76320337863030190e+01,7.04883784765697552e+00,3.24155824675982862e-01,3.51149507607413300e-02,4.72350201396097655e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_73,3.61519009334355985e+02,4.90622861457612657e+02,6.53820335420752485e+02,7.85101657555936072e+02,8.92032844274494551e+02,9.92989018063154504e+02,1.06345762385340367e+03,1.05271914756527349e+03,9.48921831332921670e+02,7.47231659541934960e+02,5.26462986318787671e+02,3.27126903757185403e+02,2.14646816461337522e+02,1.40623512545536755e+02,5.76421824370454132e+01,7.06180035178810517e+00,3.25251659117429981e-01,3.51899369918470331e-02,4.73377326781933803e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_74,3.61600258333820761e+02,4.90590933636928128e+02,6.53742265224480775e+02,7.85077798139767765e+02,8.91991329228725249e+02,9.92819870703227707e+02,1.06327733995486756e+03,1.05262626459212993e+03,9.48781401142747313e+02,7.47038769128978174e+02,5.26401507263405165e+02,3.27153489125557201e+02,2.14693308222006408e+02,1.40648435823301185e+02,5.76580312079418746e+01,7.06647319081326053e+00,3.25675260211480855e-01,3.52735756796861769e-02,4.75997945037175216e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_75,3.61704258701566800e+02,4.91161300487407971e+02,6.54246444314954033e+02,7.85472628442256223e+02,8.92336362949377758e+02,9.93550379974746193e+02,1.06427575905708090e+03,1.05320164863375931e+03,9.49257614307739118e+02,7.48188702932166962e+02,5.27166276456981336e+02,3.27263011463563657e+02,2.14581630948801177e+02,1.40552667647152504e+02,5.75968659741845883e+01,7.04144727483296773e+00,3.23810180732508779e-01,3.50879491627090687e-02,4.74776069390444450e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_76,3.62767750050673328e+02,4.92299224241238164e+02,6.55208646709564846e+02,7.86743605348771666e+02,8.93821076838049407e+02,9.94721451625570694e+02,1.06520582924781570e+03,1.05432911894001813e+03,9.50378939124571730e+02,7.49554063317473720e+02,5.27996208612646683e+02,3.27396484833160230e+02,2.14488820289085481e+02,1.40469698051856170e+02,5.75190221201532736e+01,7.02129472243018604e+00,3.22524346969264408e-01,3.49146948660253795e-02,4.73196601200352642e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_77,3.61632368104828345e+02,4.91073488051328638e+02,6.54147454461745724e+02,7.85387287232724134e+02,8.92275273850374447e+02,9.93444721557575576e+02,1.06411066504801761e+03,1.05309106331214002e+03,9.49228204379470299e+02,7.47945259417458260e+02,5.26996061600792132e+02,3.27231060619159621e+02,2.14594966270484178e+02,1.40565062742278201e+02,5.76069698672742234e+01,7.04259894630751226e+00,3.23888523851940946e-01,3.50869945036366704e-02,4.73110558222425079e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_78,3.61577370605686326e+02,4.90588525695916360e+02,6.53733209686065834e+02,7.85065240273161521e+02,8.91962711968432586e+02,9.92799070705724034e+02,1.06325558655475834e+03,1.05259157070136894e+03,9.48787347680408516e+02,7.47032880667008499e+02,5.26376198626654627e+02,3.27146284529487559e+02,2.14696156590657182e+02,1.40655313455184626e+02,5.76587115551340261e+01,7.06680639861770388e+00,3.25639639911876000e-01,3.52697465448336550e-02,4.75666121274892668e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_79,3.61513715316829234e+02,4.90546306375399695e+02,6.53705509937477473e+02,7.85036598341767331e+02,8.91961433853551739e+02,9.92958188668709795e+02,1.06344129329338648e+03,1.05264960691355645e+03,9.48903834070798325e+02,7.47190182752003579e+02,5.26447804960300914e+02,3.27138734825315282e+02,2.14659733149652368e+02,1.40625937104159959e+02,5.76460031648857552e+01,7.06299631532517580e+00,3.25189733637041734e-01,3.52181231698935684e-02,4.74198201288523330e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_80,3.62311200541162748e+02,4.91721680500831610e+02,6.54675041262158061e+02,7.86130916048575045e+02,8.93173254946331667e+02,9.94150787384755517e+02,1.06482090145065035e+03,1.05382823245546433e+03,9.49988013321086783e+02,7.48930799827281248e+02,5.27557327168178062e+02,3.27257524629495663e+02,2.14468093580318993e+02,1.40485804010934743e+02,5.75474945627748511e+01,7.02842097552830580e+00,3.22794236004215251e-01,3.49385575888338726e-02,4.73176290951406436e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_81,3.60664789490219960e+02,4.89371669719024567e+02,6.52615538879430005e+02,7.83688417947829294e+02,8.90646528225550924e+02,9.91182542064107452e+02,1.06169321927825354e+03,1.05098383177156643e+03,9.47337314133344762e+02,7.45618560914432237e+02,5.25660197833102984e+02,3.27348057947311815e+02,2.15127647163803232e+02,1.41003874205878930e+02,5.78402561524809826e+01,7.11838733343881458e+00,3.29291549567946595e-01,3.57507477830895717e-02,4.88165746737469989e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_82,3.61135089838252327e+02,4.89882353189229207e+02,6.53118470248262042e+02,7.84494406816184892e+02,8.91464740196615708e+02,9.91960379165944346e+02,1.06246873504098016e+03,1.05183319360089763e+03,9.48199121785852299e+02,7.46355732958946305e+02,5.25955606826217149e+02,3.27111059832959540e+02,2.14852377444674602e+02,1.40792536145647745e+02,5.77202773834206582e+01,7.09059127244708876e+00,3.27056553259150007e-01,3.54535929770330507e-02,4.76467630055218104e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_83,3.61574672417309557e+02,4.91006265816184339e+02,6.54112128451338890e+02,7.85326084746101628e+02,8.92222900775993480e+02,9.93371256806869042e+02,1.06409172361038691e+03,1.05301414344346949e+03,9.49207177603855598e+02,7.47901131634738135e+02,5.26939817227656590e+02,3.27221828824392219e+02,2.14602699297180095e+02,1.40567781283308392e+02,5.76118091135944397e+01,7.04651242968679803e+00,3.24096827454675218e-01,3.51210124422956585e-02,4.74468998269011750e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_84,3.61559023517898311e+02,4.90945569887148565e+02,6.54064121600175667e+02,7.85296713359514342e+02,8.92204034975767286e+02,9.93315544197005238e+02,1.06389503843116972e+03,1.05294372116084082e+03,9.49088236939602098e+02,7.47742777362296010e+02,5.26878733936104823e+02,3.27217202095060202e+02,2.14614112213308857e+02,1.40585192987354162e+02,5.76256156236220534e+01,7.04774876269386308e+00,3.24135276144135787e-01,3.51163770407653189e-02,4.72418494891733553e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_85,3.61573594203206937e+02,4.90589990604911065e+02,6.53736926562568442e+02,7.85058385054530731e+02,8.91976815252063034e+02,9.92842070607188703e+02,1.06327236989682501e+03,1.05262023697163750e+03,9.48821635246304368e+02,7.47066248278364355e+02,5.26415008367231962e+02,3.27159916277916125e+02,2.14696492528688395e+02,1.40650481326009327e+02,5.76604622703909087e+01,7.06692622757721711e+00,3.25667963378407754e-01,3.52671088847757788e-02,4.75916634404453722e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_86,3.62809500600602689e+02,4.92417261662837234e+02,6.55397259788562678e+02,7.86950652543946489e+02,8.94037053202800621e+02,9.94866394387376317e+02,1.06537886381187286e+03,1.05461860035327300e+03,9.50605107630929524e+02,7.49905514088560722e+02,5.28227332656987755e+02,3.27496067713703610e+02,2.14485454233395785e+02,1.40421809045605926e+02,5.75020817398824278e+01,7.01447596342144131e+00,3.22204968071115261e-01,3.48894455357905350e-02,4.73630080505456526e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_87,3.61501210617991376e+02,4.90538675935207664e+02,6.53730439006858546e+02,7.85048656143463063e+02,8.91965986252882317e+02,9.92975884338465789e+02,1.06341276440305319e+03,1.05265028062870283e+03,9.48950746943291279e+02,7.47218966786499891e+02,5.26432054547288317e+02,3.27121627276676406e+02,2.14647313782274892e+02,1.40623211034294201e+02,5.76438102093083486e+01,7.06173363946660881e+00,3.25166498935704429e-01,3.52039747249122681e-02,4.74144871064224958e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_88,3.61173155264931722e+02,4.89999391598141642e+02,6.53201464573512567e+02,7.84615920287034101e+02,8.91605395703231920e+02,9.92108566617392626e+02,1.06261298183336999e+03,1.05191919540215440e+03,9.48297297085025320e+02,7.46420718187284592e+02,5.25949384483065614e+02,3.27091497284001321e+02,2.14821388668442665e+02,1.40748998809217483e+02,5.76976755422228749e+01,7.08723671474620343e+00,3.27089371562664322e-01,3.54462991575349509e-02,4.76096292085936932e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_89,3.61787567459758463e+02,4.91255355451741082e+02,6.54303521822762718e+02,7.85528777950180711e+02,8.92436797228111800e+02,9.93661503526260162e+02,1.06434628152875325e+03,1.05329693698700316e+03,9.49383439337818686e+02,7.48350822788271785e+02,5.27267663128769414e+02,3.27277430060718643e+02,2.14569732335313233e+02,1.40549033239677073e+02,5.75936613608464043e+01,7.03939453958431027e+00,3.23377714584852816e-01,3.50205656392323164e-02,4.75185744682258670e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_90,3.61424839094228105e+02,4.90297203391899757e+02,6.53481670898424454e+02,7.84817548990028399e+02,8.91736127711033760e+02,9.92383251347554051e+02,1.06285565249584056e+03,1.05217660129790420e+03,9.48519567485437506e+02,7.46618052935153742e+02,5.26067367314912417e+02,3.27108877657215885e+02,2.14762351134631871e+02,1.40702599162715359e+02,5.76805475212642236e+01,7.08314180527391635e+00,3.26466520420634121e-01,3.53322485995423430e-02,4.75210309767719764e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_91,3.61587593774509742e+02,4.90391335350474606e+02,6.53518831819941056e+02,7.84931449562133480e+02,8.91862224019053201e+02,9.92546078529596457e+02,1.06304119297643410e+03,1.05239688748012713e+03,9.48632250501781527e+02,7.46861433451747644e+02,5.26250978329890017e+02,3.27141308266849137e+02,2.14767720390529263e+02,1.40708050669942679e+02,5.76842604260174738e+01,7.07623787775755186e+00,3.26143455424483142e-01,3.52994644978002203e-02,4.75164547197377135e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_92,3.61704358825114468e+02,4.91219308175321885e+02,6.54267954484352572e+02,7.85461254171111591e+02,8.92350065454898527e+02,9.93525262844901590e+02,1.06418319417378393e+03,1.05312951681637810e+03,9.49282966307395327e+02,7.48158226432110382e+02,5.27131954501184282e+02,3.27243987371113349e+02,2.14565362982248814e+02,1.40548119223466045e+02,5.75996091531682310e+01,7.04183563650450317e+00,3.23811828256626522e-01,3.51122487796739838e-02,4.74576214640491916e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_93,3.61568080685295968e+02,4.90956094624275750e+02,6.54067424345496192e+02,7.85299195808522427e+02,8.92215746489923845e+02,9.93319714271249495e+02,1.06389341785075976e+03,1.05294470910055179e+03,9.49090310701626322e+02,7.47750869232426339e+02,5.26880795480461074e+02,3.27218650025036425e+02,2.14613334761202026e+02,1.40584334073983996e+02,5.76256719096328567e+01,7.04776718086026221e+00,3.24080229942390718e-01,3.51103768968452079e-02,4.72251795953317587e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_94,3.60570183227867460e+02,4.89238694339431561e+02,6.52486812474541125e+02,7.83548476856036814e+02,8.90499959728131444e+02,9.91051923513311522e+02,1.06170759874093392e+03,1.05096797134594135e+03,9.47205559137230694e+02,7.45538195141383881e+02,5.25643374989692688e+02,3.27368795234250967e+02,2.15149018390516375e+02,1.41027458272948962e+02,5.78569095785828083e+01,7.12011413866547294e+00,3.29246228941097729e-01,3.57404365080796413e-02,4.88257244871478924e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_95,3.61635575685202468e+02,4.91077469296671836e+02,6.54151631721501644e+02,7.85391455505618751e+02,8.92278601606634197e+02,9.93459595477252378e+02,1.06411640863221464e+03,1.05308667957688203e+03,9.49247355563907604e+02,7.47969991483397166e+02,5.27005743857890366e+02,3.27241174099561306e+02,2.14600556587502751e+02,1.40568660989809388e+02,5.76094672806978707e+01,7.04289916753502077e+00,3.23816137432276219e-01,3.50813782563009005e-02,4.73185602191697561e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_96,3.61655018071190341e+02,4.90591221427777839e+02,6.53719535886763879e+02,7.85064188447124934e+02,8.91968805781707147e+02,9.92737623897587014e+02,1.06326129086979631e+03,1.05257947728980230e+03,9.48730237731566262e+02,7.47028023247495184e+02,5.26381197806257774e+02,3.27157265731042969e+02,2.14716123570710863e+02,1.40673819172074104e+02,5.76666466937623738e+01,7.06831735777871284e+00,3.25743474805211597e-01,3.52815725946555372e-02,4.75962937876448812e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_97,3.61466626492259650e+02,4.90647182505371006e+02,6.53838409129164916e+02,7.85091153184148084e+02,8.92044978794062445e+02,9.93005689495600222e+02,1.06350126354448798e+03,1.05270968755229410e+03,9.48927113819089413e+02,7.47279803059243477e+02,5.26493904775277315e+02,3.27127959305032789e+02,2.14640579434611396e+02,1.40618132578464099e+02,5.76414242914586055e+01,7.06140804811295641e+00,3.25269524677047839e-01,3.51900076933321510e-02,4.72676984397081296e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_98,3.61672790863761691e+02,4.90495402586213402e+02,6.53648159245298871e+02,7.85081939056069359e+02,8.92012989626118042e+02,9.92631802892131532e+02,1.06324049013887247e+03,1.05250684970125576e+03,9.48646095597826729e+02,7.46955958960708699e+02,5.26309982350317000e+02,3.27162996655451479e+02,2.14759123268088871e+02,1.40694241331908358e+02,5.76744524494085979e+01,7.07351779500936928e+00,3.26154328652664971e-01,3.53014321207099496e-02,4.74632676434373710e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_99,3.60911931762917789e+02,4.89719336291916534e+02,6.52919940924076059e+02,7.84196982344410571e+02,8.91157405575892312e+02,9.91908769598119420e+02,1.06210681910652056e+03,1.05145146708304583e+03,9.48057125458978703e+02,7.46191633515973081e+02,5.25867856418264068e+02,3.27184351642027991e+02,2.14940645060006915e+02,1.40858636843943884e+02,5.77639326027278841e+01,7.09798598263099034e+00,3.27900416227557667e-01,3.55861608003920152e-02,4.81110384279084466e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_0,3.61816026753559527e+02,4.90737149482279733e+02,6.53809669166927051e+02,7.85252062906307287e+02,8.92188969901440714e+02,9.92936120711397848e+02,1.06351686864588942e+03,1.05276534090934115e+03,9.48882505491499387e+02,7.47564825164294348e+02,5.26769580721864372e+02,3.27379221520951546e+02,2.14809874953725028e+02,1.40685011428774914e+02,5.76541372136615351e+01,7.05464059887949535e+00,3.24739072995039457e-01,3.52911388599771655e-02,4.77958098681586195e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_1,3.61681061471545888e+02,4.90634584460447115e+02,6.53751259283558284e+02,7.85113773467893452e+02,8.92036218160992803e+02,9.92883131737487474e+02,1.06343858343000420e+03,1.05266016338202985e+03,9.48812636631523787e+02,7.47250415851392177e+02,5.26510748196285931e+02,3.27204864235177865e+02,2.14715849658156486e+02,1.40654894781653951e+02,5.76577671059090449e+01,7.06392934067231515e+00,3.25374988317343738e-01,3.52413624702086759e-02,4.75998961867310760e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_2,3.61476996485793109e+02,4.90388005764473917e+02,6.53582489612332779e+02,7.84936026582879776e+02,8.91864391584203645e+02,9.92637207322749191e+02,1.06321200943986469e+03,1.05235583895547416e+03,9.48614695146906001e+02,7.46459764839542800e+02,5.25901306405333003e+02,3.26841762170923914e+02,2.14552882303617167e+02,1.40597154916734610e+02,5.76714809072623069e+01,7.08493604177317504e+00,3.25995382706374737e-01,3.53270533942526624e-02,4.78761576950469548e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_3,3.61471594975349774e+02,4.90383359808722616e+02,6.53600317617605924e+02,7.84923455096361181e+02,8.91843441306786758e+02,9.92648307396897394e+02,1.06314880182706224e+03,1.05228337834568197e+03,9.48606764342595056e+02,7.46260220760669085e+02,5.25739398816275525e+02,3.26770156437150888e+02,2.14537500929177924e+02,1.40605027895155729e+02,5.76832089540882791e+01,7.08949665610731294e+00,3.26121734995765633e-01,3.53056339722313678e-02,4.78398149220293344e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_4,3.61138374469609573e+02,4.90110698370456305e+02,6.53323566599749483e+02,7.84640082618557130e+02,8.91528640124178764e+02,9.92490424488272197e+02,1.06306803587359013e+03,1.05210732244366795e+03,9.48389716557345764e+02,7.45598480505838438e+02,5.25231278958244843e+02,3.26478073098387313e+02,2.14422923832295055e+02,1.40594396291330355e+02,5.77259981122928920e+01,7.11029000009450574e+00,3.26996383880702957e-01,3.53467803567604696e-02,4.75667430709728663e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_5,3.61351302537251001e+02,4.90254327888949661e+02,6.53470181880401810e+02,7.84798360969536247e+02,8.91697727686734538e+02,9.92576214013233312e+02,1.06312807213816586e+03,1.05224522533020877e+03,9.48458733841508661e+02,7.45845274740463537e+02,5.25423883340768839e+02,3.26606399347901174e+02,2.14485875418611244e+02,1.40596234718496191e+02,5.77005937978101784e+01,7.10066470693575269e+00,3.26832521130971831e-01,3.53751517055450188e-02,4.76758625216109743e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_6,3.61477504249796596e+02,4.90388530674311312e+02,6.53583340787929615e+02,7.84936780379566471e+02,8.91862081017016521e+02,9.92638803190224394e+02,1.06321216786307582e+03,1.05235812939389052e+03,9.48620070916944769e+02,7.46464903804202891e+02,5.25904122701289339e+02,3.26842991510859974e+02,2.14549923527142283e+02,1.40593253606225375e+02,5.76704639621938853e+01,7.08468186824952006e+00,3.26003090980776122e-01,3.53281189587515004e-02,4.78756906705545947e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_7,3.61517918184098619e+02,4.90451078417906103e+02,6.53625389771506889e+02,7.84992302176517342e+02,8.91889309522958456e+02,9.92682526179596834e+02,1.06329008182040002e+03,1.05245079154129826e+03,9.48691715356967393e+02,7.46642868534738682e+02,5.26013483835534316e+02,3.26901071933577498e+02,2.14579737822723303e+02,1.40597917005295784e+02,5.76668815215088983e+01,7.07940537375227308e+00,3.25849592473593630e-01,3.53320287613681158e-02,4.79418453584143974e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_8,3.61237124588184656e+02,4.90181542692835251e+02,6.53391755427887347e+02,7.84712026087650315e+02,8.91627604665175909e+02,9.92495271227882427e+02,1.06307644238827879e+03,1.05218681288619177e+03,9.48380122120807869e+02,7.45690422947022853e+02,5.25336151835977262e+02,3.26527661979483923e+02,2.14434500535297730e+02,1.40594105347821738e+02,5.77148719196069919e+01,7.10266455426574961e+00,3.26919561601455355e-01,3.53861836979331087e-02,4.76630851657590393e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_9,3.61523394555378047e+02,4.90467726418025791e+02,6.53643440302586782e+02,7.85016284887736106e+02,8.91920854816562382e+02,9.92726132121079786e+02,1.06332703007788950e+03,1.05248396054170144e+03,9.48739941673423004e+02,7.46705731048152074e+02,5.26050330114432995e+02,3.26914933919660541e+02,2.14572848256831605e+02,1.40588062104735826e+02,5.76600216953247369e+01,7.07558516261972237e+00,3.25751201464904216e-01,3.53230002638965854e-02,4.79945752128830162e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_10,3.61331731598364513e+02,4.90236196344892392e+02,6.53467761112338621e+02,7.84811851100463855e+02,8.91702969751793830e+02,9.92551609241507094e+02,1.06308937115584945e+03,1.05222764333634473e+03,9.48415255726601913e+02,7.45780908465710581e+02,5.25398532600019280e+02,3.26583507057116492e+02,2.14465015245369983e+02,1.40592130141081782e+02,5.77030950894164221e+01,7.10147557643486405e+00,3.26723157310002177e-01,3.53633491251026597e-02,4.77418094149666301e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_11,3.61432290218854178e+02,4.90349796648559789e+02,6.53579804897426584e+02,7.84883065038921927e+02,8.91778564536386625e+02,9.92603276580327133e+02,1.06313593027988236e+03,1.05228955501829637e+03,9.48574014716196757e+02,7.46131294586514514e+02,5.25642833630894188e+02,3.26736237342586151e+02,2.14535963402327866e+02,1.40608633707352254e+02,5.76854983054844084e+01,7.09192109852888741e+00,3.26236392322689139e-01,3.53071985084220247e-02,4.77334618096512085e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_12,3.61775700299333550e+02,4.90858142375168256e+02,6.53985404135371027e+02,7.85285326748416423e+02,8.92128715745008662e+02,9.93191720297873189e+02,1.06378054408120511e+03,1.05289917057107141e+03,9.49108894468704648e+02,7.48642907300945808e+02,5.27597035446008704e+02,3.27886565796618413e+02,2.15050597351095689e+02,1.40732321515695730e+02,5.76019594571726117e+01,7.03201418160089808e+00,3.22690324371116832e-01,3.43068648523625272e-02,4.80412557697018367e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_13,3.61391422216168849e+02,4.90315655123314230e+02,6.53550798012343876e+02,7.84879221035654950e+02,8.91796218068003668e+02,9.92570351574485926e+02,1.06309740706807747e+03,1.05226187272144853e+03,9.48538189147667595e+02,7.46058368290942212e+02,5.25597518242365368e+02,3.26710949939023465e+02,2.14522429733589689e+02,1.40602684510565695e+02,5.76972459346990831e+01,7.09511518772987237e+00,3.26334381276487229e-01,3.53230047818982873e-02,4.76758425380645334e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_14,3.61476335826244849e+02,4.90395370613144735e+02,6.53584223757703398e+02,7.84939160078349005e+02,8.91860375007368589e+02,9.92642117556329481e+02,1.06319487047051689e+03,1.05233317021832249e+03,9.48624999296173087e+02,7.46419562618236228e+02,5.25858111594489515e+02,3.26813034383036097e+02,2.14545621515174474e+02,1.40595615332575989e+02,5.76712798654782830e+01,7.08439489684354307e+00,3.25878492924145002e-01,3.53144206586492523e-02,4.78631985300757411e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_15,3.61751147850396364e+02,4.90722651214784719e+02,6.53792216023780725e+02,7.85190693990807631e+02,8.92160019076057097e+02,9.92922971145906672e+02,1.06348150090301124e+03,1.05270789847155925e+03,9.48869285776550896e+02,7.47455383275065969e+02,5.26673339784568498e+02,3.27311750947127052e+02,2.14768223733789057e+02,1.40673023168292900e+02,5.76568376890852079e+01,7.05785410499057164e+00,3.25467908465019384e-01,3.52773824228537966e-02,4.77134602032922885e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_16,3.61725292190473397e+02,4.90820828005019791e+02,6.53945398011246652e+02,7.85256177389029290e+02,8.92144250440617839e+02,9.93160917219056842e+02,1.06370049634849352e+03,1.05288783876175057e+03,9.49029899816655075e+02,7.48362705193080501e+02,5.27413439949543658e+02,3.27760659198005101e+02,2.14985249600378921e+02,1.40731694378985907e+02,5.76133432160058092e+01,7.03623333945064378e+00,3.23760744936378908e-01,3.48761851161838790e-02,4.78841681473051589e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_17,3.61746684681340355e+02,4.90838261593216714e+02,6.53954434544713308e+02,7.85302462609841200e+02,8.92119112143323150e+02,9.93170234544503501e+02,1.06372041844352816e+03,1.05286510189263208e+03,9.49078214041886895e+02,7.48577807984394212e+02,5.27541195860643370e+02,3.27850261109676978e+02,2.15028842612303976e+02,1.40728714856118842e+02,5.76041742008210491e+01,7.03329576681750446e+00,3.22903993463379224e-01,3.42929417005847156e-02,4.80065421032271379e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_18,3.61503200933725452e+02,4.90434725054913486e+02,6.53607321741248825e+02,7.84976645092688727e+02,8.91881563026676304e+02,9.92685124874037228e+02,1.06328942077559918e+03,1.05244899901157237e+03,9.48698846509998702e+02,7.46628932113927476e+02,5.26007110620909316e+02,3.26897188159371467e+02,2.14577821397219680e+02,1.40596636552394955e+02,5.76659006659426865e+01,7.07950079870281712e+00,3.25806490825841899e-01,3.53336190294121014e-02,4.79003987053002681e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_19,3.61424605933749262e+02,4.90335711817649837e+02,6.53566948402660501e+02,7.84898228357916196e+02,8.91805922075932585e+02,9.92592370994606426e+02,1.06310480920712052e+03,1.05226868928767658e+03,9.48552778849258743e+02,7.46077560969576325e+02,5.25615393884049354e+02,3.26726876639170200e+02,2.14526410665248704e+02,1.40599592414282853e+02,5.76940359040826891e+01,7.09456647510189420e+00,3.26392868847112272e-01,3.53372008516313063e-02,4.77405868787254481e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_20,3.61068991364795465e+02,4.90026862092288241e+02,6.53254483630121854e+02,7.84567013384838447e+02,8.91432292342652431e+02,9.92428181722078193e+02,1.06301247160457979e+03,1.05203052183814430e+03,9.48327121834644458e+02,7.45372326853651430e+02,5.25061457769651497e+02,3.26380055666687213e+02,2.14364344734123989e+02,1.40571472182515691e+02,5.77360556020668412e+01,7.11414532063364469e+00,3.27068016547659213e-01,3.53487436416209458e-02,4.75372413933945141e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_21,3.61758926205431578e+02,4.90730701556072404e+02,6.53800363558959930e+02,7.85199191719961732e+02,8.92168732924354686e+02,9.92925593977072481e+02,1.06349735518195848e+03,1.05271715183859374e+03,9.48874975390705345e+02,7.47463436716482079e+02,5.26679662721034106e+02,3.27315210231854678e+02,2.14764406177606077e+02,1.40675876349321641e+02,5.76562499960108497e+01,7.05742837683874313e+00,3.25487158261264842e-01,3.52793980726278794e-02,4.77138115461180935e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_22,3.61592333440341918e+02,4.90562372290206781e+02,6.53692639152785091e+02,7.85022337205576832e+02,8.91958120340428309e+02,9.92836667653376253e+02,1.06337780216675856e+03,1.05251917078496194e+03,9.48789460672869382e+02,7.46981828961443171e+02,5.26274240620101978e+02,3.27038521272864273e+02,2.14628311945422723e+02,1.40614197398044269e+02,5.76528928485950729e+01,7.06881438898348335e+00,3.25471492807543172e-01,3.52868670883669799e-02,4.77582261664931309e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_23,3.61738742550622987e+02,4.90794224260352109e+02,6.53906573671059732e+02,7.85270696929245332e+02,8.92184715178694773e+02,9.93072954338618388e+02,1.06357300241386724e+03,1.05286968244916693e+03,9.49019667862561050e+02,7.48114996339753020e+02,5.27209925893076161e+02,3.27648473181386407e+02,2.14933441387271017e+02,1.40715443160082998e+02,5.76338089592418257e+01,7.04299046903847881e+00,3.24374703087948302e-01,3.48817743148924428e-02,4.78512923830728271e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_24,3.61453120698719090e+02,4.90353208421941360e+02,6.53561596258351756e+02,7.84877528896837248e+02,8.91787559578804007e+02,9.92626296904981018e+02,1.06313558488389299e+03,1.05228701239838188e+03,9.48599604518444380e+02,7.46198893549018067e+02,5.25687247330992250e+02,3.26754815117178111e+02,2.14543630981997751e+02,1.40610881567198874e+02,5.76856525997321015e+01,7.09170782574244729e+00,3.26198491123950829e-01,3.53200529932012619e-02,4.78341280832642827e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_25,3.61847225154561784e+02,4.90860759907927331e+02,6.54040654801559754e+02,7.85306384480772635e+02,8.92063999900180988e+02,9.93359253862204014e+02,1.06392804320948949e+03,1.05312751265210022e+03,9.49162762801483154e+02,7.49304391676579712e+02,5.28202058397704263e+02,3.28302930785380795e+02,2.15243075273485402e+02,1.40810328961954099e+02,5.75937741964535590e+01,7.02491784820004561e+00,3.21264414430281586e-01,3.37911827403037032e-02,4.80878649840193149e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_26,3.61617716980535818e+02,4.90594286295770587e+02,6.53720054652637486e+02,7.85053408712753594e+02,8.91981952350431243e+02,9.92875767996345303e+02,1.06341828793631908e+03,1.05254700565563280e+03,9.48796102182447157e+02,7.47055978996230579e+02,5.26353991171522694e+02,3.27088704500903930e+02,2.14655793027518030e+02,1.40623666190187777e+02,5.76520036152649737e+01,7.06658840346935690e+00,3.25341921839275239e-01,3.52660727978198058e-02,4.76386071891478184e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_27,3.61439140435944410e+02,4.90354158291448414e+02,6.53586606194877277e+02,7.84900644760084560e+02,8.91793021023465712e+02,9.92604848394084570e+02,1.06311598456839761e+03,1.05228325437792819e+03,9.48567963236251558e+02,7.46108000411642706e+02,5.25633827701230871e+02,3.26734310478008410e+02,2.14533026619032285e+02,1.40604090275021235e+02,5.76873015456498450e+01,7.09252914894457831e+00,3.26243244164963420e-01,3.53168322390058284e-02,4.77349732390356090e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_28,3.61685961396300740e+02,4.90640534718695108e+02,6.53740558564027538e+02,7.85123367217039686e+02,8.92046284582459066e+02,9.92870230420173584e+02,1.06346381701841892e+03,1.05267441583730306e+03,9.48815866717165932e+02,7.47302789063928117e+02,5.26538498882990780e+02,3.27225129933012170e+02,2.14734103918083775e+02,1.40662084428345196e+02,5.76547459061053615e+01,7.06235961792213196e+00,3.25214518985301959e-01,3.52373559429922517e-02,4.76146196893018851e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_29,3.61827066377942685e+02,4.90903725777604677e+02,6.54033892432323682e+02,7.85329085115164958e+02,8.92102223717130300e+02,9.93313130637310564e+02,1.06383710082106268e+03,1.05306771454528439e+03,9.49198443249875254e+02,7.49197572466542624e+02,5.28087757429283670e+02,3.28239445256963165e+02,2.15215322580879558e+02,1.40799559780458424e+02,5.75951395598581399e+01,7.02666666384282124e+00,3.21317413197308388e-01,3.38013531660901895e-02,4.81572262948568725e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_30,3.61601148032958463e+02,4.90575227506627016e+02,6.53703407950221731e+02,7.85045993875061640e+02,8.91971309363717751e+02,9.92853509567341575e+02,1.06338677831128439e+03,1.05252527663524188e+03,9.48798028494200480e+02,7.47042178185729881e+02,5.26331856671540550e+02,3.27074479716639757e+02,2.14649012632863077e+02,1.40623850665345515e+02,5.76537859634547161e+01,7.06724709513928229e+00,3.25330889153132852e-01,3.52614904299037857e-02,4.76361228216555087e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_31,3.61485332670690809e+02,4.90402571651023436e+02,6.53601466524478724e+02,7.84952898073073584e+02,8.91878865796121772e+02,9.92649553307311066e+02,1.06319339579339544e+03,1.05229730659624647e+03,9.48608706277017063e+02,7.46365038719483437e+02,5.25820472510640911e+02,3.26807766669861110e+02,2.14548100568133577e+02,1.40600240718523992e+02,5.76764802098792941e+01,7.08602085084190847e+00,3.26151106217991704e-01,3.53156452710203725e-02,4.78631718679104878e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_32,3.61468403009551196e+02,4.90370457779249307e+02,6.53578374844916198e+02,7.84890321882244848e+02,8.91805472844443898e+02,9.92639505829399241e+02,1.06315060691915278e+03,1.05229277776108233e+03,9.48580363828790155e+02,7.46237061130682832e+02,5.25729295579447012e+02,3.26774405592550124e+02,2.14545887509887621e+02,1.40611035735069549e+02,5.76865141272013418e+01,7.09117157344038418e+00,3.26172609703367700e-01,3.53229705506056119e-02,4.78746025102499105e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_33,3.61592615766690244e+02,4.90530914159408439e+02,6.53678458866890878e+02,7.85009326037445362e+02,8.91947038069313408e+02,9.92778589424910592e+02,1.06340107333112405e+03,1.05253636981031150e+03,9.48782199157129980e+02,7.46874334596372137e+02,5.26187909248582969e+02,3.26984388255115846e+02,2.14598531236642998e+02,1.40606654828495977e+02,5.76602395880275154e+01,7.07304708527631654e+00,3.25650692923841134e-01,3.53024928471707480e-02,4.78415516539292852e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_34,3.61722812850502635e+02,4.90786574848121575e+02,6.53961204099696943e+02,7.85249051128957603e+02,8.92028003666744894e+02,9.93256507886198392e+02,1.06378376701858519e+03,1.05289841760927561e+03,9.49156653867771865e+02,7.48887415794683648e+02,5.27807638971031224e+02,3.28021168387129933e+02,2.15117724336777997e+02,1.40755024524268123e+02,5.75971812389514568e+01,7.03134776247490390e+00,3.22093917686977038e-01,3.43415085830122910e-02,4.81141643566620775e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_35,3.61488043013906804e+02,4.90414215697946247e+02,6.53572756428946491e+02,7.84950325404851469e+02,8.91872582011487339e+02,9.92679821525575790e+02,1.06323241874540122e+03,1.05241019101169582e+03,9.48668673662788365e+02,7.46552690437311526e+02,5.25973664323576145e+02,3.26870772320858464e+02,2.14564060583288580e+02,1.40597778785323527e+02,5.76687333797024806e+01,7.08247998255054600e+00,3.26038082683644648e-01,3.53525459006202442e-02,4.79117957940118893e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_36,3.61691761590721228e+02,4.90780861534976907e+02,6.53911426398926437e+02,7.85245613953561588e+02,8.92149547358974019e+02,9.93090325786193375e+02,1.06367492814841421e+03,1.05288574805515327e+03,9.49023403262209968e+02,7.48295774118796544e+02,5.27357750972247572e+02,3.27741224545081138e+02,2.14971469936482720e+02,1.40726102308376397e+02,5.76188799987253901e+01,7.03914480242096285e+00,3.23833496160755463e-01,3.48944424027848241e-02,4.79623813677791579e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_37,3.61718528843422689e+02,4.90650987433222667e+02,6.53751845580836402e+02,7.85171683940858884e+02,8.92112691089647569e+02,9.92959734090997813e+02,1.06357641866404856e+03,1.05276119185228208e+03,9.48900159904623820e+02,7.47736426967318266e+02,5.26886909166673718e+02,3.27451172836139619e+02,2.14840396367131746e+02,1.40685359026786841e+02,5.76551257504608685e+01,7.05196259505661960e+00,3.24350726226106612e-01,3.52704569827585676e-02,4.77942897589511261e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_38,3.61716185936878730e+02,4.90675263757598145e+02,6.53750663798765913e+02,7.85156733032827674e+02,8.92085273208471676e+02,9.92899004256284229e+02,1.06346182579956803e+03,1.05267019455292734e+03,9.48812012014130687e+02,7.47370985115428766e+02,5.26610098768107491e+02,3.27274248177818777e+02,2.14755762834235298e+02,1.40671224100897007e+02,5.76551666632785498e+01,7.06075487682754943e+00,3.25358167012085475e-01,3.52554938643607485e-02,4.76571611919289224e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_39,3.61751620717151695e+02,4.90657117876087455e+02,6.53765528021369050e+02,7.85189414767004564e+02,8.92132017772827567e+02,9.92955179292716934e+02,1.06356314188375109e+03,1.05276343617110047e+03,9.48903320716842586e+02,7.47714044212339900e+02,5.26875716912966141e+02,3.27440870332336999e+02,2.14832550634187811e+02,1.40680702958908626e+02,5.76544506318620407e+01,7.05198046969828596e+00,3.24370758663964809e-01,3.52710926227887828e-02,4.77770472109295425e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_40,3.61718690842625392e+02,4.90690977904279521e+02,6.53766500049970432e+02,7.85163627634224440e+02,8.92103212479100193e+02,9.92902602893125845e+02,1.06347427632530957e+03,1.05266993435463405e+03,9.48823038071889982e+02,7.47392796022332391e+02,5.26620998804725104e+02,3.27278963298009955e+02,2.14758486167141797e+02,1.40671526421089681e+02,5.76550695317649939e+01,7.05974929382046490e+00,3.25292675860158087e-01,3.52501849308818893e-02,4.76349410477101744e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_41,3.61759860261600750e+02,4.90711938460799956e+02,6.53797472268648221e+02,7.85211258915558005e+02,8.92179464987214828e+02,9.92912787919354173e+02,1.06348349316592657e+03,1.05272424699071621e+03,9.48880610239032990e+02,7.47482709038721282e+02,5.26693657701217830e+02,3.27322562493486316e+02,2.14770477863379824e+02,1.40675256048471965e+02,5.76514425499690475e+01,7.05633697560949713e+00,3.25414977050528242e-01,3.52772929469527124e-02,4.77072574012962942e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_42,3.61391359176407036e+02,4.90315611116920422e+02,6.53550813918921676e+02,7.84879467173981311e+02,8.91796460471028809e+02,9.92567863291427329e+02,1.06310231805434273e+03,1.05226480172053630e+03,9.48536015954833374e+02,7.46055710341943040e+02,5.25597504719666745e+02,3.26708608350587156e+02,2.14521733602274878e+02,1.40603038805456038e+02,5.76974128258732364e+01,7.09521137937517921e+00,3.26326868302765527e-01,3.53222963920600125e-02,4.76763006372780702e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_43,3.61741254657068851e+02,4.90832397250029715e+02,6.53948168266091443e+02,7.85294543823257982e+02,8.92109837272455025e+02,9.93173959527064426e+02,1.06371686399039504e+03,1.05285542397760105e+03,9.49071179643498454e+02,7.48564772055014487e+02,5.27539077070368307e+02,3.27845830381860651e+02,2.15024162442376735e+02,1.40730071855173577e+02,5.76044064790555126e+01,7.03294823126033020e+00,3.22880817718582791e-01,3.42902581799802500e-02,4.80010608839396245e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_44,3.61596750455377389e+02,4.90531537460475533e+02,6.53664578708276508e+02,7.85000286408026454e+02,8.91940841011040334e+02,9.92832910488482185e+02,1.06336182423396326e+03,1.05251825354002449e+03,9.48806127076685357e+02,7.46911269953791930e+02,5.26219359525895470e+02,3.27009562083007779e+02,2.14611469139687841e+02,1.40609639374811820e+02,5.76575175474058241e+01,7.06912462127538177e+00,3.25572381500882524e-01,3.52978790183660976e-02,4.78219003556139971e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_45,3.61727439670484728e+02,4.90650482805245076e+02,6.53756241742047564e+02,7.85173736195196966e+02,8.92110316228505440e+02,9.92971511206298260e+02,1.06356824832951293e+03,1.05275500978279410e+03,9.48935981598319700e+02,7.47836296764839858e+02,5.26969562389124803e+02,3.27501619609626403e+02,2.14863394974163100e+02,1.40696258703141893e+02,5.76504301844629552e+01,7.05039610610453149e+00,3.24500818201551078e-01,3.52880864663001892e-02,4.78531139050946026e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_46,3.61619318859987516e+02,4.90595986750010809e+02,6.53721795749720172e+02,7.85055423468448566e+02,8.91984822605135719e+02,9.92877860290997546e+02,1.06341313978706444e+03,1.05254485764432957e+03,9.48794790526579732e+02,7.47076438942791015e+02,5.26367839022467138e+02,3.27095990363381361e+02,2.14659394381664242e+02,1.40627794048076652e+02,5.76526004311101019e+01,7.06674641792015024e+00,3.25387570338431575e-01,3.52715372427043483e-02,4.76508124764768969e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_47,3.61570104038720558e+02,4.90538359917735534e+02,6.53675872653388410e+02,7.85008780247227264e+02,8.91941415903161783e+02,9.92837661447963114e+02,1.06336637097659604e+03,1.05252054190518197e+03,9.48792166730002918e+02,7.46926413502268360e+02,5.26233665648402848e+02,3.27013714311056390e+02,2.14611186386562167e+02,1.40610302672387093e+02,5.76583098583736842e+01,7.06856316169010945e+00,3.25581733221024405e-01,3.53011673140512794e-02,4.78346569574762941e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_48,3.61515037349893817e+02,4.90445277149629419e+02,6.53617587336336555e+02,7.84987828872795376e+02,8.91900723001889901e+02,9.92696395083974380e+02,1.06326448909225974e+03,1.05241866141165633e+03,9.48664163438669334e+02,7.46604168491047972e+02,5.25998382279611974e+02,3.26884884649844196e+02,2.14570704770862307e+02,1.40595305488419200e+02,5.76661052064364554e+01,7.08048407693039472e+00,3.25821420351178226e-01,3.53340334324770619e-02,4.79112024854510144e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_49,3.61754829096600645e+02,4.90768478650050270e+02,6.53876908003211952e+02,7.85263459300235695e+02,8.92168378268156516e+02,9.93047560543549935e+02,1.06357293465689668e+03,1.05283003736404453e+03,9.49016963442023439e+02,7.48064356675684849e+02,5.27168542411882186e+02,3.27624086588545367e+02,2.14922174752060585e+02,1.40722114023341334e+02,5.76382012474983441e+01,7.04484837163959554e+00,3.24448729692259241e-01,3.48945835470803462e-02,4.78397679811613796e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_50,3.61760004133418988e+02,4.90688413399867500e+02,6.53794071939551145e+02,7.85199869294534551e+02,8.92134816127424301e+02,9.92987652877194478e+02,1.06355335069499847e+03,1.05276005613868847e+03,9.48953372390119853e+02,7.47881635651378247e+02,5.27010499493215889e+02,3.27518784983238220e+02,2.14867851790060598e+02,1.40695693364407617e+02,5.76453345352349444e+01,7.04970595244292042e+00,3.24582278243698452e-01,3.52913217073139857e-02,4.78535969886713809e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_51,3.61590631142429686e+02,4.90569875181468888e+02,6.53713790598749029e+02,7.85037812208351397e+02,8.91965874290400961e+02,9.92836242319853795e+02,1.06337054912098097e+03,1.05251738007670679e+03,9.48814637040760772e+02,7.47014233466980841e+02,5.26303636882810679e+02,3.27059275005389964e+02,2.14643917120047888e+02,1.40624548567923711e+02,5.76543970730364421e+01,7.06778945487676857e+00,3.25312548472561580e-01,3.52643006249123495e-02,4.77255834294567412e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_52,3.61069374896392276e+02,4.90018677483233603e+02,6.53237356902137890e+02,7.84538758691329008e+02,8.91426108896284177e+02,9.92459365495992074e+02,1.06302446826879077e+03,1.05200409724557403e+03,9.48234631514024954e+02,7.45255182482663145e+02,5.24974268493397062e+02,3.26338606313733976e+02,2.14352266430696687e+02,1.40577571268683499e+02,5.77393792755855131e+01,7.11450021294870005e+00,3.27047138251806035e-01,3.53497955696628480e-02,4.74222004973908536e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_53,3.61481795681411882e+02,4.90395603599926403e+02,6.53586908383958530e+02,7.84947669387419751e+02,8.91871991558048194e+02,9.92639062941372572e+02,1.06320109820920038e+03,1.05230785126139608e+03,9.48606971753526636e+02,7.46381447918562799e+02,5.25836071187118364e+02,3.26810022938636450e+02,2.14548191432988347e+02,1.40598071316550914e+02,5.76747783013013162e+01,7.08602743925047562e+00,3.25872122054900182e-01,3.53118361733479880e-02,4.78317842119198137e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_54,3.61696963433595442e+02,4.90786988263329647e+02,6.53916266213217000e+02,7.85246375641599343e+02,8.92155862391410778e+02,9.93091322345585581e+02,1.06367650499961042e+03,1.05287742469419140e+03,9.49018535677351792e+02,7.48305567369057940e+02,5.27363716618210901e+02,3.27743759162289564e+02,2.14974655161663947e+02,1.40727869274514291e+02,5.76176155999194251e+01,7.03931015911180680e+00,3.23843548964898753e-01,3.48955583062393812e-02,4.79622009535433241e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_55,3.60852866937012948e+02,4.89957816129209561e+02,6.53150036261939476e+02,7.84370763985465260e+02,8.91319618417818674e+02,9.92306942411982163e+02,1.06283330003072820e+03,1.05165757717160318e+03,9.48009851837485030e+02,7.44405189254547054e+02,5.24323484222432285e+02,3.25982132553172562e+02,2.14250919831133615e+02,1.40582032826121548e+02,5.77785772814200413e+01,7.13460778710084664e+00,3.28180121763669452e-01,3.53936617686343505e-02,4.71791805280564764e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_56,3.61519467750839283e+02,4.90462076598875967e+02,6.53634926587602422e+02,7.85005724663272076e+02,8.91912668269146707e+02,9.92719349079869176e+02,1.06331177954722261e+03,1.05248776024903918e+03,9.48731123603339938e+02,7.46685428436127836e+02,5.26037734249109803e+02,3.26913605921557291e+02,2.14580164434335501e+02,1.40594277064238895e+02,5.76600316513967570e+01,7.07617386012631577e+00,3.25770700585746809e-01,3.53242547642110619e-02,4.79896129148797181e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_57,3.61394541257503761e+02,4.90322070167354752e+02,6.53557110768119628e+02,7.84872381596003834e+02,8.91777876697025818e+02,9.92574926224663727e+02,1.06309995966994870e+03,1.05226718138094407e+03,9.48535219000660049e+02,7.46080282748749255e+02,5.25623005974173566e+02,3.26729869260204907e+02,2.14535050829161293e+02,1.40604773646634328e+02,5.76969639683157567e+01,7.09502266031566631e+00,3.26434679798266014e-01,3.53384210316661368e-02,4.77368369496899113e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_58,3.61150430644643507e+02,4.90105004492867977e+02,6.53322523883042891e+02,7.84652468578207049e+02,8.91543878512261017e+02,9.92499374329386001e+02,1.06307453049344304e+03,1.05211823589072651e+03,9.48387100643787107e+02,7.45615016638300631e+02,5.25245884828314843e+02,3.26482776971837325e+02,2.14428605003798481e+02,1.40592719108082150e+02,5.77203193623786319e+01,7.11056674836027280e+00,3.27016797073497234e-01,3.53557052344847939e-02,4.76246794279848191e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_59,3.61678448987394745e+02,4.90633151468647952e+02,6.53725266808988408e+02,7.85118189065501952e+02,8.92036333869536293e+02,9.92873350671612911e+02,1.06347232498267658e+03,1.05267693801886139e+03,9.48816919903765324e+02,7.47309483832437195e+02,5.26545076103998326e+02,3.27226868143983950e+02,2.14735708748248783e+02,1.40661296568526467e+02,5.76526450186227351e+01,7.06242730291811593e+00,3.25249883709691712e-01,3.52417891080615275e-02,4.76287295027740410e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_60,3.61268726053007242e+02,4.90215538255971637e+02,6.53426391508239249e+02,7.84748384412425139e+02,8.91660338539007853e+02,9.92510196822924740e+02,1.06307187359619638e+03,1.05218192615094563e+03,9.48373062607964471e+02,7.45717184863730154e+02,5.25364132547059285e+02,3.26545430902955388e+02,2.14445379872587552e+02,1.40597715837743550e+02,5.77137096566993861e+01,7.10266475834168176e+00,3.26949550464606220e-01,3.53917393087412602e-02,4.76774431897106308e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_61,3.61742541924437830e+02,4.90799470855490199e+02,6.53911642786906668e+02,7.85275304884317848e+02,8.92187536500676060e+02,9.93073968560151798e+02,1.06357607130586280e+03,1.05285661110796946e+03,9.49033578558836439e+02,7.48140849356428021e+02,5.27223120344496124e+02,3.27664679972601107e+02,2.14940946518986436e+02,1.40717141034774301e+02,5.76323153522362830e+01,7.04332958156763134e+00,3.24325687901568460e-01,3.48732670524127472e-02,4.78525143922250637e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_62,3.61287679778290624e+02,4.90204693598904726e+02,6.53438551743504604e+02,7.84775138522265934e+02,8.91685077760228296e+02,9.92522124093498746e+02,1.06309364547958558e+03,1.05220758495909422e+03,9.48374855773342574e+02,7.45730720250651871e+02,5.25378028240113395e+02,3.26555954580171374e+02,2.14449992418610464e+02,1.40598567952510194e+02,5.77119364529587529e+01,7.10291830046670114e+00,3.26861473213774512e-01,3.53807516240085621e-02,4.77072742060190812e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_63,3.61743977041654716e+02,4.90756789682329895e+02,6.53865088089651294e+02,7.85250703481726532e+02,8.92154820842897266e+02,9.93043679756452434e+02,1.06356568795827320e+03,1.05281210910173536e+03,9.49029713089920961e+02,7.48064449261837012e+02,5.27165289147317480e+02,3.27624405699598753e+02,2.14919665758809771e+02,1.40722147726510258e+02,5.76389513361269721e+01,7.04530858036103602e+00,3.24617254889245865e-01,3.49081869804435327e-02,4.78343833903916923e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_64,3.61721764583774757e+02,4.90718729180117180e+02,6.53832284688921050e+02,7.85234304355309746e+02,8.92156036849251791e+02,9.93022330576105901e+02,1.06353417108309350e+03,1.05276356691348519e+03,9.48964768837351698e+02,7.47936886574811069e+02,5.27062020677775536e+02,3.27551409722641552e+02,2.14876837355092164e+02,1.40701626211137437e+02,5.76453717100709895e+01,7.04860530639995275e+00,3.24651280290515099e-01,3.52813284495655036e-02,4.77856930723411389e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_65,3.61743329227468394e+02,4.90800254274287340e+02,6.53912285637547029e+02,7.85275338408869629e+02,8.92187434503463123e+02,9.93083018849686709e+02,1.06357453990387171e+03,1.05285286927678862e+03,9.49027686995255408e+02,7.48132119573466184e+02,5.27218063770549747e+02,3.27658479279977200e+02,2.14939101443396879e+02,1.40716328713308229e+02,5.76329013883096621e+01,7.04340352256587732e+00,3.24323207287203208e-01,3.48716743296416734e-02,4.78535099760324812e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_66,3.61680688104505407e+02,4.90635404245071015e+02,6.53727428538782192e+02,7.85120233441815571e+02,8.92038467289341384e+02,9.92873828405986728e+02,1.06347433308911195e+03,1.05267731695042221e+03,9.48817663305170640e+02,7.47310449588614119e+02,5.26545504871444336e+02,3.27227032892044861e+02,2.14735147855052020e+02,1.40660303958556398e+02,5.76519636092914354e+01,7.06244261353597835e+00,3.25252082027002953e-01,3.52422667799437359e-02,4.76327405680135752e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_67,3.61584238587031564e+02,4.90521064039242845e+02,6.53670220326587469e+02,7.85007218764699246e+02,8.91939846134374875e+02,9.92773517427492379e+02,1.06338162651973266e+03,1.05251762178606145e+03,9.48768057822580772e+02,7.46866899726092015e+02,5.26189854022419468e+02,3.26979736799222906e+02,2.14599136014132853e+02,1.40605633261578618e+02,5.76602382248372223e+01,7.07342578372114783e+00,3.25650594438129048e-01,3.52998319284405990e-02,4.78410557433511015e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_68,3.61530186562984682e+02,4.90475047576197198e+02,6.53650924791145144e+02,7.85024485207323892e+02,8.91929008958621466e+02,9.92723800101721508e+02,1.06334555920177286e+03,1.05248115220390673e+03,9.48725827250322936e+02,7.46733415387708760e+02,5.26076222353300182e+02,3.26924438430358521e+02,2.14573765298173583e+02,1.40588953482635930e+02,5.76615254952370009e+01,7.07559209763859798e+00,3.25745475327132217e-01,3.53066216836144947e-02,4.78864394127665079e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_69,3.61850866113591110e+02,4.90897732208717514e+02,6.54044708594529197e+02,7.85343576995161811e+02,8.92110406269416899e+02,9.93347171465513497e+02,1.06388652088868184e+03,1.05306750563471087e+03,9.49163284560230977e+02,7.49246713740687596e+02,5.28134225783401575e+02,3.28253946907865213e+02,2.15223288827151151e+02,1.40805894437643929e+02,5.75939569821158628e+01,7.02540851140027289e+00,3.21323895241970359e-01,3.38051292894210043e-02,4.81118581920341164e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_70,3.61476748346091028e+02,4.90386081418860272e+02,6.53564033189598831e+02,7.84919352937047165e+02,8.91854680031472753e+02,9.92644399771386929e+02,1.06322075767438582e+03,1.05236410110816109e+03,9.48631183216970953e+02,7.46501433615148699e+02,5.25935622635024060e+02,3.26858978401807974e+02,2.14561175552581801e+02,1.40596108908413612e+02,5.76696279047410485e+01,7.08451864946087095e+00,3.25980167855923819e-01,3.53320442579642818e-02,4.78918697118646281e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_71,3.61804528130601284e+02,4.90711477218638208e+02,6.53798936964125232e+02,7.85238232603195343e+02,8.92169008406219632e+02,9.92951448380934039e+02,1.06354485529250087e+03,1.05278248877568899e+03,9.48880411804495225e+02,7.47586032036934967e+02,5.26792551478182418e+02,3.27390719913391081e+02,2.14811986873324059e+02,1.40683988562617827e+02,5.76556699522054217e+01,7.05428576658522921e+00,3.24826287082637777e-01,3.53033798791746595e-02,4.78483287729040193e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_72,3.61751603401007173e+02,4.90657136159918082e+02,6.53765529449857468e+02,7.85189358163672182e+02,8.92131633899907683e+02,9.92954616319532875e+02,1.06356699279737836e+03,1.05276781578881128e+03,9.48905192375117622e+02,7.47716708416539518e+02,5.26871648642146397e+02,3.27438892582775168e+02,2.14833204984916023e+02,1.40681557905480332e+02,5.76544024258828784e+01,7.05138982751407717e+00,3.24315704121943549e-01,3.52669329965090150e-02,4.77915937064958291e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_73,3.61674431101957396e+02,4.90627964155450343e+02,6.53745330694781615e+02,7.85109305955389573e+02,8.92031643671790107e+02,9.92872419173048229e+02,1.06345035165344302e+03,1.05266889200669766e+03,9.48806009936595501e+02,7.47270905205899112e+02,5.26520709608885795e+02,3.27207523067589477e+02,2.14722166478016021e+02,1.40656648440359049e+02,5.76567531582824699e+01,7.06315123230599884e+00,3.25208226278510482e-01,3.52419716127733984e-02,4.76197141089936601e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_74,3.61616775988339725e+02,4.90593328283902792e+02,6.53719096106268807e+02,7.85052240298726588e+02,8.91980308048528173e+02,9.92875431970289242e+02,1.06342347526440676e+03,1.05254984223845213e+03,9.48789267491004466e+02,7.47060885449026273e+02,5.26361110573414180e+02,3.27092792779823810e+02,2.14658068867196903e+02,1.40624376411350539e+02,5.76518151028185812e+01,7.06659375005636736e+00,3.25354637604406527e-01,3.52674183510060316e-02,4.76386889577435409e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_75,3.61760345831139603e+02,4.90794932395137664e+02,6.53902255483289764e+02,7.85268304958449335e+02,8.92182833446249447e+02,9.93074262887536520e+02,1.06357315648763438e+03,1.05285469132099502e+03,9.49014417436394638e+02,7.48110036522443806e+02,5.27199867689731036e+02,3.27644728696519621e+02,2.14930190422881367e+02,1.40716660760887407e+02,5.76347969491299139e+01,7.04305965995426142e+00,3.24421594437222127e-01,3.48858164799067880e-02,4.78497809992434447e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_76,3.61838906918195960e+02,4.90887058834892571e+02,6.54040452580195733e+02,7.85339394617645667e+02,8.92095245891271588e+02,9.93329805579357071e+02,1.06386414169849331e+03,1.05308149717150081e+03,9.49179773669224232e+02,7.49226395843802493e+02,5.28114950807635182e+02,3.28249476479129328e+02,2.15222790898831221e+02,1.40804333944874713e+02,5.75942059454555135e+01,7.02570603901423851e+00,3.21336284490974677e-01,3.38060483143751977e-02,4.81168128909583055e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_77,3.61754689864527393e+02,4.90724703477990886e+02,6.53831558862436282e+02,7.85236119151282992e+02,8.92159625175424253e+02,9.93012579737310261e+02,1.06352764395369809e+03,1.05275993117292160e+03,9.48961215298766319e+02,7.47924091998286031e+02,5.27056809163411799e+02,3.27546354580844877e+02,2.14870808981332971e+02,1.40699266310271156e+02,5.76447029278092415e+01,7.04863099990127129e+00,3.24637124620105744e-01,3.52824970603694693e-02,4.78252986675958142e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_78,3.61613353843394975e+02,4.90588491395186395e+02,6.53716629216587194e+02,7.85058883441130888e+02,8.91983320999970260e+02,9.92865993008590635e+02,1.06341178238832299e+03,1.05254051494094324e+03,9.48806061384069721e+02,7.47057387703343352e+02,5.26342236098680132e+02,3.27081738385156939e+02,2.14651623596925617e+02,1.40621064662052845e+02,5.76532116280662024e+01,7.06734524280749365e+00,3.25366771076865291e-01,3.52672306963552409e-02,4.76453164332297802e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_79,3.61668825390203892e+02,4.90620472355154902e+02,6.53753584179881955e+02,7.85097620666517059e+02,8.92026098136569203e+02,9.92894198355930712e+02,1.06342842214992743e+03,1.05261907497636412e+03,9.48831108903856148e+02,7.47191161343646854e+02,5.26456034037671998e+02,3.27169629155642440e+02,2.14702894201409435e+02,1.40644350835404936e+02,5.76522000665260279e+01,7.06360440867684680e+00,3.25240661072958626e-01,3.52253624640098267e-02,4.75898648552333225e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_80,3.61743597043553223e+02,4.90829235115543383e+02,6.53982140617241384e+02,7.85277399095040096e+02,8.92100557058131130e+02,9.93261466129212181e+02,1.06377328027495651e+03,1.05288497552434205e+03,9.49137834379913443e+02,7.48760374329837418e+02,5.27706368131512249e+02,3.27950830031277519e+02,2.15069741678544744e+02,1.40738110818903976e+02,5.75985819453981520e+01,7.03060905128650404e+00,3.22218721811694475e-01,3.43225944478821876e-02,4.80473507316971343e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_81,3.61064096751630984e+02,4.90019586083245599e+02,6.53249316443326506e+02,7.84570279994763382e+02,8.91442784419467557e+02,9.92463051152761295e+02,1.06303742543768544e+03,1.05202749514215498e+03,9.48339519577711940e+02,7.45467015905788571e+02,5.25133536669265936e+02,3.26431206361671627e+02,2.14396866555131083e+02,1.40587636192985173e+02,5.77340751437772042e+01,7.11200863209154299e+00,3.26974117280721843e-01,3.53519576090319115e-02,4.75520847849293399e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_82,3.61471482115033098e+02,4.90383243212499224e+02,6.53600200421484601e+02,7.84923336678412170e+02,8.91843306035609203e+02,9.92648128387119414e+02,1.06314886558989565e+03,1.05228342435584977e+03,9.48606827540428299e+02,7.46260158073510411e+02,5.25739300868561031e+02,3.26770095443817581e+02,2.14537463997794532e+02,1.40604999595280873e+02,5.76831910800936711e+01,7.08949351295786112e+00,3.26121479350316101e-01,3.53055898323055700e-02,4.78395178612080110e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_83,3.61756464585051674e+02,4.90683199327501200e+02,6.53789890726175145e+02,7.85205448022980477e+02,8.92141383395925800e+02,9.92985532182696602e+02,1.06355816683854482e+03,1.05275984473330936e+03,9.48935671731389562e+02,7.47861092678258160e+02,5.26994474896378279e+02,3.27510844784187270e+02,2.14864137563879467e+02,1.40692711063924634e+02,5.76456157824397764e+01,7.04976976695257651e+00,3.24568709554894919e-01,3.52909062002510696e-02,4.78742730533198834e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_84,3.61703956930474362e+02,4.90636770445949082e+02,6.53738638122727934e+02,7.85160256509313058e+02,8.92098413679414193e+02,9.92958752975135326e+02,1.06356252839086346e+03,1.05275660234743668e+03,9.48906707819029634e+02,7.47755906942384172e+02,5.26905191451338510e+02,3.27456099439001946e+02,2.14844379428830337e+02,1.40688571233420248e+02,5.76527279693443759e+01,7.05226546606377980e+00,3.24392358654743140e-01,3.52760918529138046e-02,4.78152246376636111e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_85,3.61621004063358384e+02,4.90598166525307022e+02,6.53725187491133170e+02,7.85054326211828084e+02,8.91975761288288936e+02,9.92879667986146728e+02,1.06340911191706846e+03,1.05254548516998921e+03,9.48794880333643050e+02,7.47074832231839082e+02,5.26367680572828476e+02,3.27096324906919335e+02,2.14659619704380930e+02,1.40627103783023188e+02,5.76520291726351886e+01,7.06680036464274597e+00,3.25392917268119919e-01,3.52723376837031158e-02,4.76539208735650248e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_86,3.61939926110071212e+02,4.90962902691845386e+02,6.54131178815507837e+02,7.85368270137960508e+02,8.92144982224946943e+02,9.93423576505800838e+02,1.06394158616815548e+03,1.05319837941426067e+03,9.49236052978447674e+02,7.49445289326937427e+02,5.28304285971707600e+02,3.28347872990361680e+02,2.15261296639912899e+02,1.40811429677059635e+02,5.75904184443509024e+01,7.02009735847236804e+00,3.20949787093517902e-01,3.38209428184970198e-02,4.81826759531431108e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_87,3.61674714287010545e+02,4.90627648608746142e+02,6.53761950404736467e+02,7.85106787106893080e+02,8.92029405137155891e+02,9.92889749256150026e+02,1.06343503110310166e+03,1.05263530700649153e+03,9.48807691179532299e+02,7.47210012001832297e+02,5.26478942142554274e+02,3.27183810551258659e+02,2.14708797821918836e+02,1.40652209439143235e+02,5.76554957137520177e+01,7.06367863339969659e+00,3.25298407573368364e-01,3.52326166701664792e-02,4.75904618071470911e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_88,3.61484828393915052e+02,4.90402060718477060e+02,6.53600952062004808e+02,7.84952312999253877e+02,8.91878083001845653e+02,9.92649455845205125e+02,1.06319437459983124e+03,1.05229748803515918e+03,9.48609329614575586e+02,7.46364913213458067e+02,5.25819918824370234e+02,3.26807106512993528e+02,2.14547623711161179e+02,1.40599898346925897e+02,5.76763381627047877e+01,7.08616446360447760e+00,3.26162794502343534e-01,3.53157384310057512e-02,4.78630842065834103e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_89,3.61681129142283339e+02,4.90774403248440024e+02,6.53909917225220852e+02,7.85259226834088963e+02,8.92142390234406548e+02,9.93068599760045004e+02,1.06364826896444174e+03,1.05289905105819867e+03,9.49010200121962043e+02,7.48221022482644230e+02,5.27305590316099938e+02,3.27715020252266640e+02,2.14962941900107722e+02,1.40725404486425759e+02,5.76227258371556061e+01,7.04095473614506862e+00,3.24028479538041314e-01,3.48797223332174972e-02,4.79355518417726775e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_90,3.61509307479550614e+02,4.90441086605621024e+02,6.53613652818648916e+02,7.84983272344196507e+02,8.91889285407867419e+02,9.92691579876197466e+02,1.06328209155420041e+03,1.05244791487122097e+03,9.48697969844434056e+02,7.46626401406684863e+02,5.26006183631339468e+02,3.26895754912513212e+02,2.14575447863468952e+02,1.40595970144166586e+02,5.76659818082168130e+01,7.07956216816078232e+00,3.25819278422378789e-01,3.53363739869202650e-02,4.79247019430857537e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_91,3.61565749205402369e+02,4.90499869553991743e+02,6.53651048378226278e+02,7.85003449431073705e+02,8.91931781351096333e+02,9.92745562705623229e+02,1.06335306313984893e+03,1.05251227928048593e+03,9.48742421797593806e+02,7.46838049555412340e+02,5.26171920597914209e+02,3.26971779903198410e+02,2.14593995252778001e+02,1.40606886644722948e+02,5.76661243640538217e+01,7.07367166364507582e+00,3.25688952272500110e-01,3.52998884092687523e-02,4.78549870183047482e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_92,3.61753461393857719e+02,4.90766998333641880e+02,6.53875637128608446e+02,7.85262493546698238e+02,8.92167333718088571e+02,9.93041707046795636e+02,1.06357657549956593e+03,1.05284194120860002e+03,9.49016106295605709e+02,7.48068583140312626e+02,5.27169611790859221e+02,3.27625450623186566e+02,2.14918547267127508e+02,1.40717166584946938e+02,5.76379565631153667e+01,7.04469114378723038e+00,3.24413971948684599e-01,3.48770560016923858e-02,4.78225267829382981e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_93,3.61701702020556127e+02,4.90634492556697296e+02,6.53736278627531306e+02,7.85157561196697884e+02,8.92095111612184837e+02,9.92958582781378709e+02,1.06356383938022282e+03,1.05275615271504716e+03,9.48905323255440408e+02,7.47757245343751379e+02,5.26907646936068431e+02,3.27456924089673407e+02,2.14843528347706894e+02,1.40688730966679628e+02,5.76516388007213578e+01,7.05186106153247660e+00,3.24401838580816781e-01,3.52765826232678686e-02,4.78154530791838860e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_94,3.61086301721503673e+02,4.90043525512037775e+02,6.53272044110411002e+02,7.84579557141012515e+02,8.91439441318690228e+02,9.92440132038958382e+02,1.06301810013175668e+03,1.05201875680887315e+03,9.48307494037151969e+02,7.45365829528131258e+02,5.25057565588460307e+02,3.26383357036697873e+02,2.14371638398633394e+02,1.40577354521268262e+02,5.77370356750491212e+01,7.11401315333919282e+00,3.27069445292530570e-01,3.53541058854117060e-02,4.75276743584680025e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_95,3.61720807265949020e+02,4.90717657288228509e+02,6.53831256753310981e+02,7.85233669903144005e+02,8.92155759495176540e+02,9.93018107620451019e+02,1.06352844758228116e+03,1.05276287951755808e+03,9.48967372344015075e+02,7.47932193607418299e+02,5.27061172846851719e+02,3.27548139308643215e+02,2.14873563136796832e+02,1.40700799902519748e+02,5.76451837390479653e+01,7.04863328916911325e+00,3.24647048164489138e-01,3.52835290912392185e-02,4.78256856858351020e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_96,3.61600432741995121e+02,4.90577284602679526e+02,6.53713988578636645e+02,7.85046817869993333e+02,8.91975835348422038e+02,9.92833760523299929e+02,1.06337917139247224e+03,1.05252158912542677e+03,9.48801840730853655e+02,7.47031749203737263e+02,5.26318747883778656e+02,3.27071903441168217e+02,2.14647009642079212e+02,1.40621910510206220e+02,5.76542258117368647e+01,7.06837824549062965e+00,3.25341748240049689e-01,3.52603706478986298e-02,4.76366741652087169e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_97,3.61692751574187355e+02,4.90649718454620597e+02,6.53724760923117856e+02,7.85122928818513401e+02,8.92044574497991221e+02,9.92883471540081018e+02,1.06348317324144227e+03,1.05268974887618924e+03,9.48821832390521422e+02,7.47313509734078707e+02,5.26544313845460351e+02,3.27226477186602040e+02,2.14732973065501938e+02,1.40658913331582141e+02,5.76499295574241089e+01,7.06250633795362415e+00,3.25256746544971498e-01,3.52428097590035058e-02,4.76320758460146380e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_98,3.61599517889245419e+02,4.90534524606575701e+02,6.53667609858129822e+02,7.85003643755739745e+02,8.91944446499070295e+02,9.92833177855656572e+02,1.06336478468201017e+03,1.05251966556506204e+03,9.48805742263893649e+02,7.46912361766383469e+02,5.26219103223150910e+02,3.27010514521372727e+02,2.14612068786614628e+02,1.40610006712642956e+02,5.76576805820907623e+01,7.06914916529469739e+00,3.25573927818693487e-01,3.52980754644798833e-02,4.78223452235615031e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_99,3.61371992629161980e+02,4.90300596883690673e+02,6.53513711511129259e+02,7.84860243832879064e+02,8.91769332299303642e+02,9.92548057277960197e+02,1.06310466039757671e+03,1.05222048410732168e+03,9.48501693066585176e+02,7.45980978975263156e+02,5.25510718694691150e+02,3.26663002788133781e+02,2.14507623692982321e+02,1.40599846392592639e+02,5.77016625488400692e+01,7.09711375598798000e+00,3.26560150477069322e-01,3.53639354000135561e-02,4.77292665851725920e-03


==> anc/tables/h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_staterrors_1d.csv <==
1.06583625668555992e+01,9.61291694378579997e+00,7.68539741407436683e+00,8.29990889896084738e+00,8.24998381718151208e+00,5.95941330482440623e+00,5.93302555822301336e+00,4.87490008982591760e+00,4.21997733550082454e+00,3.27666586271314397e+00,2.28897380350084978e+00,2.44355714828655346e+00,1.70595932272788242e+00,1.13886364332919454e+00,6.46206155700834839e-01,1.54812163049832113e-01,2.32648457559367604e-02,4.76087111018041239e-03,2.68593494089898639e-03


==> anc/tables/h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_syserrors_1d.csv <==
2.54939305159311864e+01,3.21346076706671013e+01,4.67968556527887358e+01,6.20036964387482286e+01,8.26299119524198176e+01,7.20583356275141256e+01,6.36422663997188849e+01,6.22205055505066298e+01,5.53908044466942897e+01,5.83530079685508412e+01,4.15467729573697397e+01,2.52617527654746894e+01,1.63530022553135552e+01,1.03078904701460683e+01,4.97112023263794267e+00,9.15014295984905024e-01,5.94287281143255908e-02,7.16507591730409111e-03,1.17940988727296948e-03


==> anc/tables/h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px_binwidth_vertdump.csv <==
 vert 45
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_0,3.82166826638404984e+02,5.17876546968547586e+02,6.84590226018330782e+02,8.19501260533495270e+02,9.29298279974034017e+02,1.03402838068956521e+03,1.10871580548158363e+03,1.09635275644247986e+03,9.89302040131238527e+02,7.79259590208498366e+02,5.49780988108414135e+02,3.44213020259824589e+02,2.26609411019743618e+02,1.48760427978681776e+02,6.15461207171979510e+01,7.76549637685468142e+00,3.68983593351308536e-01,3.53039965397576663e-02,4.53515041431034813e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_1,3.80184229801192828e+02,5.15223130804557172e+02,6.81188974122341961e+02,8.15541729177739171e+02,9.24619109003887161e+02,1.02897785961504565e+03,1.10332454607195359e+03,1.09111221770556722e+03,9.84864289772320035e+02,7.75326976624047347e+02,5.47069547819175227e+02,3.42823068895624090e+02,2.25736394963442052e+02,1.48369461717670276e+02,6.13506583396736218e+01,7.69588220497140796e+00,3.57510993028378521e-01,3.43733406749194628e-02,4.40313465221995812e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_2,3.80894897606121219e+02,5.15705062607371588e+02,6.81892395184137968e+02,8.16274104852814730e+02,9.25906166856533559e+02,1.03041674206192101e+03,1.10478486623278604e+03,1.09271354447944714e+03,9.86193458910187474e+02,7.76712170509262137e+02,5.47889686473542270e+02,3.43055473690758788e+02,2.25763841303203975e+02,1.48180927257447820e+02,6.12990418694010799e+01,7.72446002048317304e+00,3.59381440973171873e-01,3.42827078033428739e-02,4.27642604660471385e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_3,3.78582053150756963e+02,5.12429652494537550e+02,6.77167267205116673e+02,8.10821722625628809e+02,9.19022472533655105e+02,1.02279028622463295e+03,1.09658374140790693e+03,1.08456870373118841e+03,9.79290022580832670e+02,7.70175117815449653e+02,5.43212078819878116e+02,3.40621387300500146e+02,2.24485592085837567e+02,1.47879312761556264e+02,6.14571665068342341e+01,7.74333068360065901e+00,3.49960632544336792e-01,3.35757712259953170e-02,4.34198093097970181e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_4,3.77455608188042390e+02,5.11601716637358720e+02,6.76026732952651059e+02,8.08778245642315596e+02,9.17135225031170080e+02,1.02075161174701316e+03,1.09444200773079547e+03,1.08228526577211028e+03,9.76453317714739569e+02,7.70032330839981228e+02,5.43310094899399473e+02,3.40096309737642002e+02,2.23703787821070023e+02,1.46469201086503574e+02,6.04795411910685843e+01,7.67128914894116409e+00,3.69266076115729092e-01,3.47092849696722244e-02,4.39161970163558842e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_5,3.77482243470695494e+02,5.10768137873271712e+02,6.75344176442028470e+02,8.08711744000540307e+02,9.17027626024815845e+02,1.02060004602279525e+03,1.09445744608457767e+03,1.08262747898064640e+03,9.77398777148556405e+02,7.69281357935200617e+02,5.42810732292670878e+02,3.40341979177749351e+02,2.24094688106454043e+02,1.47411477150452384e+02,6.08847331886980072e+01,7.57957406153301516e+00,3.48624307531657518e-01,3.41897936012491646e-02,4.29845598092693567e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_6,3.80110283020511019e+02,5.14171289301042179e+02,6.79787284250689027e+02,8.14396924223249016e+02,9.23220132088583796e+02,1.02732736382278108e+03,1.10155331977244305e+03,1.08975365386362751e+03,9.84290211133571688e+02,7.72600560043206656e+02,5.44900987789015971e+02,3.42071837876900702e+02,2.25883232087258477e+02,1.49449830334927071e+02,6.22847988717275456e+01,7.74109396508745018e+00,3.32866785760801587e-01,3.28077025565333205e-02,4.20608505186370607e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_7,3.74344709257103261e+02,5.06504186366313888e+02,6.69094480779188075e+02,8.01447665526046876e+02,9.08096460897911015e+02,1.01074211506791926e+03,1.08392949505931279e+03,1.07239332082522219e+03,9.69087481477410165e+02,7.60963711804621994e+02,5.36560487570431974e+02,3.36868474565393626e+02,2.22095007710402655e+02,1.46735805005317644e+02,6.11330301582336304e+01,7.63035632683651777e+00,3.27793024521235876e-01,3.13738083086287159e-02,4.00028700776863550e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_8,3.78477364373755847e+02,5.12689599831320493e+02,6.77518012289913827e+02,8.11144142373313457e+02,9.19755775023970614e+02,1.02372245976489637e+03,1.09741662768772244e+03,1.08567386332153319e+03,9.80434338120008306e+02,7.71149488720515137e+02,5.43721655937502874e+02,3.40702392758832787e+02,2.24357971697886484e+02,1.47662702232437141e+02,6.14546799661140852e+01,7.75652295293718907e+00,3.47928022772182266e-01,3.32414586277714127e-02,4.24362056372302749e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_9,3.76905777404846731e+02,5.10403980597893451e+02,6.74045149308706414e+02,8.06973589004067890e+02,9.14682518639574141e+02,1.01802365716699114e+03,1.09142953911555583e+03,1.07959711682982174e+03,9.75199268749046155e+02,7.66563319325366365e+02,5.40641083554957049e+02,3.39244428694355690e+02,2.23548368593317093e+02,1.47248946377155050e+02,6.12568484415513836e+01,7.75036395556487712e+00,3.45899468840509983e-01,3.22697785268186016e-02,4.11360742038461864e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_10,3.85854648286827228e+02,5.22436570694126885e+02,6.91413458773420302e+02,8.27802802155450195e+02,9.38959372563165971e+02,1.04506313014464058e+03,1.11999992743292728e+03,1.10780697394638423e+03,9.99739944320498807e+02,7.86672817415259033e+02,5.54755176693407861e+02,3.47394868295959782e+02,2.28872917383300006e+02,1.50496993996490659e+02,6.25010473519443579e+01,7.90729225494309151e+00,3.58575847113628554e-01,3.42942754517241363e-02,4.28721961855900013e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_11,3.83251102988390130e+02,5.18815104907344335e+02,6.85524687073310815e+02,8.20784123082126825e+02,9.30764484466080830e+02,1.03575556065500746e+03,1.11040568198357050e+03,1.09833467609495096e+03,9.92009824480672705e+02,7.79451516440570686e+02,5.49586859826670207e+02,3.44613719056563298e+02,2.27115866498542800e+02,1.49575102168383353e+02,6.22868058928229331e+01,7.91413149582279818e+00,3.52396254755495686e-01,3.23763518992522675e-02,3.98259607099668480e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_12,3.76856149133055169e+02,5.09727286126028275e+02,6.73873256611273405e+02,8.07131194680226599e+02,9.15007283460288363e+02,1.01836442393345033e+03,1.09193086065202351e+03,1.08018689180626484e+03,9.75537039598240426e+02,7.66487819698396606e+02,5.40707418779630530e+02,3.39385994453712215e+02,2.23863301291127186e+02,1.47818942710714367e+02,6.14630995894646261e+01,7.65620562584504061e+00,3.34551545672973238e-01,3.28328682181772274e-02,4.19012463246612801e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_13,3.83412208891459898e+02,5.18525683759493177e+02,6.86970957734236322e+02,8.22964971473049786e+02,9.33326382981229017e+02,1.03891826543207958e+03,1.11369769174173484e+03,1.10181883350188423e+03,9.94393951386375534e+02,7.82818965403075481e+02,5.52070948583452150e+02,3.45604680709820002e+02,2.27455259484336068e+02,1.49573150199281343e+02,6.18628066558327063e+01,7.69693916751617913e+00,3.47359494186491591e-01,3.47185406501264796e-02,4.32486052142899875e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_14,3.86373272967976106e+02,5.23052570066898625e+02,6.92234832089373072e+02,8.28870667822372070e+02,9.40160696555084883e+02,1.04654104254186927e+03,1.12155637398270301e+03,1.10952160949178506e+03,1.00159923623427812e+03,7.87982265675999429e+02,5.55439473155350584e+02,3.47681618162240113e+02,2.28900036729450619e+02,1.50439780350494345e+02,6.25264336754398897e+01,7.93175047358146923e+00,3.55397274357472204e-01,3.34151609708537856e-02,4.05541294109716156e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_15,3.83834987194980215e+02,5.19768436313492089e+02,6.87019900584952893e+02,8.22294044458562553e+02,9.32458252974295988e+02,1.03770762205623737e+03,1.11231225392277520e+03,1.10007763041380281e+03,9.93251152277458004e+02,7.81126987718746250e+02,5.50634737572195263e+02,3.44925058228082662e+02,2.27310632096339504e+02,1.49530179789881771e+02,6.23453755541448942e+01,7.97465934779719809e+00,3.60325074173567961e-01,3.30843257335976179e-02,4.03741552173587925e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_16,3.84336297375649281e+02,5.20304548770142219e+02,6.88268311730694222e+02,8.24208535496721652e+02,9.34820929687023408e+02,1.04037991661314504e+03,1.11512713136832667e+03,1.10303676536703324e+03,9.95952342198527731e+02,7.82627974449749559e+02,5.51878596131200538e+02,3.46002443085791754e+02,2.28195278068979292e+02,1.50438906071295321e+02,6.26191381859522593e+01,7.89073236623197527e+00,3.47300355949521689e-01,3.30423209135518037e-02,4.08182239358785646e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_17,3.75594136803403671e+02,5.08205050162785483e+02,6.71153329390563158e+02,8.03557184681214153e+02,9.10649029815305880e+02,1.01354611774403918e+03,1.08680958602082706e+03,1.07518269953867889e+03,9.71540455756447614e+02,7.62976630312388693e+02,5.37995572855882642e+02,3.37794560058168429e+02,2.22729911975553080e+02,1.47007098805927995e+02,6.13061448519778622e+01,7.72924211449166165e+00,3.34707830562964881e-01,3.11803484802651194e-02,3.87535490979317278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_18,3.91765084393568713e+02,5.30678690642246693e+02,7.01773409473951801e+02,8.40445640444486003e+02,9.53241403906377514e+02,1.06059258229995703e+03,1.13692133596652366e+03,1.12435043468852268e+03,1.01504572985867151e+03,7.97842009314662164e+02,5.62427240082714889e+02,3.52065743229617965e+02,2.32002772946524686e+02,1.52669455262364750e+02,6.35783192522563922e+01,8.10913139964873686e+00,3.67651937500333925e-01,3.40505730435090720e-02,4.21073207940260257e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_19,3.91103915138463378e+02,5.30366371923102179e+02,7.01284844846129090e+02,8.40241226616121594e+02,9.52931894115698810e+02,1.06015308924982833e+03,1.13688453096419039e+03,1.12457112998326170e+03,1.01580440458324426e+03,7.97927759280626105e+02,5.62459066827784000e+02,3.52093425990172648e+02,2.31870378418181730e+02,1.52665359524998678e+02,6.33933713940921777e+01,7.98638737014487976e+00,3.58486654305800456e-01,3.32480819015605125e-02,4.09377219882594949e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_20,3.75819986173807592e+02,5.08721226555650560e+02,6.72726190614711300e+02,8.04799615833148323e+02,9.12540693959412010e+02,1.01588007296752573e+03,1.08889618188650820e+03,1.07692125823132778e+03,9.71582731422248344e+02,7.66173031549751045e+02,5.40515611023594943e+02,3.38487973811912411e+02,2.22753926314855022e+02,1.45979580535840995e+02,6.03729172403753580e+01,7.65418467937533631e+00,3.61362616300116402e-01,3.44918911843598019e-02,4.30087457054755765e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_21,3.81178049070292559e+02,5.15398970776968213e+02,6.81053416308466581e+02,8.15398252404977484e+02,9.24337939580562306e+02,1.02879626965407897e+03,1.10276312389286818e+03,1.09081276096979468e+03,9.85350635612963174e+02,7.74178007855086889e+02,5.45757254502037995e+02,3.42320522687168420e+02,2.25626951752656225e+02,1.48689219112809553e+02,6.21159583652609371e+01,7.93214500101188147e+00,3.48269192610863920e-01,3.21760822994854867e-02,3.93778545956337180e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_22,3.90944274393152682e+02,5.29287279289108596e+02,7.00544635616137725e+02,8.39837141072310260e+02,9.52494258642217119e+02,1.05972858593059254e+03,1.13635990839243664e+03,1.12429999162258105e+03,1.01561387477968060e+03,7.96792472951430568e+02,5.61763848873346205e+02,3.52082096596556653e+02,2.32200877337396946e+02,1.53458348218514175e+02,6.38215374384257004e+01,7.92664992664253987e+00,3.41274261656282440e-01,3.34204466416171825e-02,4.20194504449766370e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_23,3.78641078593805503e+02,5.12255191313789624e+02,6.76320907395779727e+02,8.09347242350939155e+02,9.17603413352590678e+02,1.02106858380556355e+03,1.09475187417292705e+03,1.08275026451257440e+03,9.78036497492538388e+02,7.68599451011767087e+02,5.41989535075496519e+02,3.40076633715542243e+02,2.24173401589551048e+02,1.47619619485136241e+02,6.15890244323652141e+01,7.88529046259201927e+00,3.52318894344772759e-01,3.19125660428623698e-02,3.86860477340853891e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_24,3.83217407582481371e+02,5.19022776807790024e+02,6.85481330704684297e+02,8.21055101554987687e+02,9.30797823579341525e+02,1.03565789398662059e+03,1.11037383194758945e+03,1.09839370211593382e+03,9.92726425121977286e+02,7.78367698506593911e+02,5.48675745334802514e+02,3.44394263233598622e+02,2.27382810311635154e+02,1.50442235459165829e+02,6.29938017991163477e+01,7.96718815370558087e+00,3.41097248161181588e-01,3.18869369231821395e-02,4.04045766905880045e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_25,3.90647473644132901e+02,5.29086471907095870e+02,7.00284134445098857e+02,8.38929245549495363e+02,9.51757442027813227e+02,1.05909255317197221e+03,1.13519610603300021e+03,1.12301463266259361e+03,1.01386201835244879e+03,7.96774603874992863e+02,5.61719113948608083e+02,3.51677353708472651e+02,2.31723586300455025e+02,1.52648584503313515e+02,6.34620427795472324e+01,7.98245896021163670e+00,3.55139556518542232e-01,3.41998797371350499e-02,4.26086312488087489e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_26,3.74347543519586338e+02,5.06331391307214460e+02,6.68797226639883320e+02,8.00210772410917230e+02,9.07169371849325330e+02,1.00959785264786660e+03,1.08247837103311349e+03,1.07059902153275698e+03,9.66461807917170404e+02,7.60756423686912854e+02,5.36650475305075020e+02,3.36556824981372870e+02,2.21775868718706164e+02,1.45877115615916097e+02,6.06538950301490587e+01,7.69179450149166666e+00,3.52990962036263844e-01,3.37564155152309114e-02,4.28924064223132773e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_27,3.77078925331698883e+02,5.09943647574070155e+02,6.74025980782892248e+02,8.07302203438321612e+02,9.15250893403712780e+02,1.01866603931371935e+03,1.09209194176266010e+03,1.08042886268278858e+03,9.76045906199778187e+02,7.66386212829553187e+02,5.40301945273202705e+02,3.39048189857891657e+02,2.23684862407864046e+02,1.47848252482300609e+02,6.17817975998453832e+01,7.74734420312740646e+00,3.30680618688241557e-01,3.19498606678160352e-02,4.04880213832263958e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_28,3.82163875651931278e+02,5.17295954542372556e+02,6.83182862222121344e+02,8.18180630814938922e+02,9.27281270168353672e+02,1.03183532560786489e+03,1.10633354840833363e+03,1.09439483982378147e+03,9.89050773303298911e+02,7.75996655804713669e+02,5.47105373059058707e+02,3.43445671607138252e+02,2.26540141223516002e+02,1.49603121667746677e+02,6.25302929473407190e+01,7.93535999073993370e+00,3.42202788351642917e-01,3.14470708212160749e-02,3.94352274368092726e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_29,3.87677224966390952e+02,5.24966797569511868e+02,6.93755756086261499e+02,8.31039222287356210e+02,9.42511573411729842e+02,1.04873581757798911e+03,1.12444215421046761e+03,1.11234285086223622e+03,1.00511562180555404e+03,7.88431701276363697e+02,5.55856233142681845e+02,3.48664486218194611e+02,2.29969132820808369e+02,1.51849328709822800e+02,6.33694338038858689e+01,8.01221326541842416e+00,3.45330795173098337e-01,3.16531711829515297e-02,3.87377634376108839e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_30,3.76387695008567789e+02,5.09485606099057975e+02,6.72408206518990823e+02,8.04555229104565456e+02,9.11973557052407841e+02,1.01490320108232140e+03,1.08808976122907870e+03,1.07606958115307020e+03,9.71997435808642535e+02,7.63977268315035644e+02,5.38762266862788351e+02,3.38111184409120369e+02,2.22906018966749997e+02,1.46828922535553602e+02,6.13157496860919338e+01,7.85122355709242914e+00,3.50820949204748989e-01,3.18203368997127117e-02,3.97729151317618729e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_31,3.73367834130120059e+02,5.04790254066420687e+02,6.66414935134858638e+02,7.97942309938905510e+02,9.04421273074766987e+02,1.00653244500929304e+03,1.07936017088827930e+03,1.06781598428041480e+03,9.65141787025153121e+02,7.57487595410272888e+02,5.34134915391164327e+02,3.35626551394693479e+02,2.21444287554041864e+02,1.46380725556590278e+02,6.11622923905083837e+01,7.69079531992436838e+00,3.27923458430733783e-01,3.08387443229326159e-02,3.82456896259872250e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_32,3.83329231657256742e+02,5.18921561961592033e+02,6.85674025218712586e+02,8.20658223159297222e+02,9.30684897398219391e+02,1.03584226097150986e+03,1.11005970947670335e+03,1.09798523251136999e+03,9.91677146467405805e+02,7.79128672082770777e+02,5.49205475150985649e+02,3.44402189295019980e+02,2.27094333441465295e+02,1.49575584178923009e+02,6.25234508916553793e+01,8.03092509964307766e+00,3.55197008020329330e-01,3.21582335783201501e-02,3.90334173445733984e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_33,3.72688085438749567e+02,5.04243152943121117e+02,6.66566567639932373e+02,7.97902266588300108e+02,9.04404164573729759e+02,1.00678356932822931e+03,1.07931833485315815e+03,1.06749056836609088e+03,9.63448795539629714e+02,7.58611856661851107e+02,5.35317039345005242e+02,3.35779418190389379e+02,2.21241755359411854e+02,1.45635180829186879e+02,6.03578521030634221e+01,7.55166544464513834e+00,3.43528552220804695e-01,3.36554071257186699e-02,4.39448114815932378e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_34,3.80064069905088616e+02,5.13600738410524968e+02,6.78993250920942501e+02,8.13281103976005966e+02,9.22079403157259321e+02,1.02627453270278170e+03,1.10020167779317831e+03,1.08858020727615053e+03,9.83563831800278649e+02,7.72159851105318239e+02,5.44265160764011853e+02,3.41442728808802599e+02,2.25116692425062922e+02,1.48649559446508903e+02,6.21347238355107692e+01,7.84636223874646799e+00,3.35157654799520588e-01,3.18194046217172635e-02,3.93040127404305391e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_35,3.74356130994148714e+02,5.06369075978209764e+02,6.68763203870159145e+02,8.00113110841248727e+02,9.06901866135703926e+02,1.00934682930066526e+03,1.08205910806419388e+03,1.07008788475327356e+03,9.66171426566214564e+02,7.60334149340014051e+02,5.36337436072075434e+02,3.36588088293169051e+02,2.21848227844853398e+02,1.45946841903954379e+02,6.07277641820370917e+01,7.73111713386614152e+00,3.53161553123550798e-01,3.28236239004275343e-02,4.04592337993319590e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_36,3.74155566381089102e+02,5.06243883641766558e+02,6.68258018768275633e+02,7.99462442642737869e+02,9.06227289787858695e+02,1.00865572586936264e+03,1.08140734528521557e+03,1.06943618372225046e+03,9.65569097693452477e+02,7.60191635383665130e+02,5.36287735949889225e+02,3.36387384912839252e+02,2.21534191607126417e+02,1.45539399609143686e+02,6.04606976082157530e+01,7.71526870492738936e+00,3.55502827466142868e-01,3.27308654889784320e-02,4.11237397059478413e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_37,3.67984072741779585e+02,4.97848045987568241e+02,6.57576028686038171e+02,7.87117242446896398e+02,8.91937602040548654e+02,9.92806192238349581e+02,1.06482292139210745e+03,1.05326157368023428e+03,9.51230131194164301e+02,7.49090068283307801e+02,5.28577316929006088e+02,3.31751740701476422e+02,2.18372079336552218e+02,1.43628135897894850e+02,5.93820027768060044e+01,7.40407404980303685e+00,3.38968689985862381e-01,3.26119620100175922e-02,4.03932418074359496e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_38,3.72956705397734936e+02,5.04003579503116782e+02,6.66465179921297022e+02,7.98327643801919635e+02,9.04739880117444272e+02,1.00707542192742949e+03,1.07982973874798358e+03,1.06837395592165149e+03,9.65042803274749190e+02,7.58545168126643716e+02,5.35092228667239056e+02,3.35982826937343987e+02,2.21479438344092699e+02,1.46226906747793407e+02,6.07389243417902946e+01,7.52377379265533275e+00,3.26718464063925074e-01,3.25370532394809731e-02,4.15156446383793502e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_39,3.73830126290753526e+02,5.05346748105863867e+02,6.67632419141846299e+02,7.99028929947771758e+02,9.05759232780845196e+02,1.00814834271549410e+03,1.08082873378221211e+03,1.06917916235516168e+03,9.65605450598395919e+02,7.59480940178096034e+02,5.35738585148823176e+02,3.36269493886325620e+02,2.21514259775820875e+02,1.45855750119525851e+02,6.06841304754324753e+01,7.67133056830027549e+00,3.42322177240201864e-01,3.24941857989844429e-02,4.06141901231163276e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_40,3.75658537436340680e+02,5.08051355794586982e+02,6.71422271658811951e+02,8.03355374336902514e+02,9.10744257362098892e+02,1.01381139280598916e+03,1.08660892710070129e+03,1.07461990638962038e+03,9.70077813375752612e+02,7.63463647330646268e+02,5.38598990535340477e+02,3.37985846096461444e+02,2.22798278293041648e+02,1.46548110043725927e+02,6.09324651715445853e+01,7.75436224236447558e+00,3.50791513981935366e-01,3.25637391269527343e-02,3.95188814587757193e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_41,3.78455583735210610e+02,5.11832980431750400e+02,6.76966173997825763e+02,8.11493136404898223e+02,9.20014476336945336e+02,1.02396703792108474e+03,1.09794533789283923e+03,1.08654605269928379e+03,9.81867322122787641e+02,7.70403368901840281e+02,5.43214730566136382e+02,3.40948104578019752e+02,2.24878121947198679e+02,1.48824133055878519e+02,6.19790463405440661e+01,7.65272682771334267e+00,3.23059194004321037e-01,3.25414795581541738e-02,4.21486754382041900e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_42,3.74753067835643947e+02,5.06104070293425593e+02,6.68826978929088341e+02,8.00684308635062166e+02,9.07591511376883091e+02,1.01008421136482036e+03,1.08299017089071890e+03,1.07127609898911737e+03,9.67507874252630927e+02,7.60343613374821189e+02,5.36372215152949138e+02,3.36857795895661752e+02,2.22223018257876305e+02,1.46704457211527455e+02,6.11507653881997584e+01,7.68685318710637944e+00,3.36389743715941381e-01,3.25494507192591598e-02,4.07597551652514722e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_43,3.72512537966564878e+02,5.03780007591366314e+02,6.64929983945673143e+02,7.95641477585996313e+02,9.01868771531638799e+02,1.00368173208465430e+03,1.07612184579798395e+03,1.06427065619104451e+03,9.61278040487323892e+02,7.55751382428607371e+02,5.33232260647848989e+02,3.35073170231145070e+02,2.21039280984511748e+02,1.45681403612481034e+02,6.06248754361754791e+01,7.68122468086896859e+00,3.45233003860850762e-01,3.20512872528665935e-02,3.93826198379172883e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_44,3.72376619673366918e+02,5.03805063624922241e+02,6.65156620690586465e+02,7.95918789848074994e+02,9.01908466227852841e+02,1.00385095077745518e+03,1.07625459032509684e+03,1.06443493889939305e+03,9.61272887620599704e+02,7.55961461923719185e+02,5.33299911975983719e+02,3.34844903338156257e+02,2.20797066528392747e+02,1.45498619068933664e+02,6.06234732728367973e+01,7.68969547686639743e+00,3.44838225818087596e-01,3.25227057776812448e-02,4.15548693516955715e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_45,3.82373761544279262e+02,5.17391445028743647e+02,6.83851994875472769e+02,8.19032284508344560e+02,9.28703133805865946e+02,1.03354129949346338e+03,1.10784115586074313e+03,1.09603273466426231e+03,9.90527438715491030e+02,7.76976371466110777e+02,5.47740005075038880e+02,3.43895489923366711e+02,2.26987832096065574e+02,1.50044051791558587e+02,6.27474390417654959e+01,7.92692925986172625e+00,3.37508736186527769e-01,3.17306281028632148e-02,3.85967077815585957e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_46,3.79276957806316375e+02,5.12699138387784956e+02,6.78513975516497680e+02,8.12760725707986694e+02,9.21612130289877541e+02,1.02576212971960035e+03,1.09971575405547856e+03,1.08789060266204956e+03,9.82196367873617532e+02,7.72243997573564798e+02,5.44808533237319466e+02,3.41687883542531267e+02,2.25250069137814847e+02,1.48602100529892965e+02,6.16995057609503306e+01,7.66475462724100431e+00,3.37742393424794007e-01,3.38053721844226787e-02,4.30443669619849298e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_47,3.87878956624734428e+02,5.24898088811788284e+02,6.94361424207143614e+02,8.32168064666004057e+02,9.43489732631780953e+02,1.04996685809059750e+03,1.12548372208652631e+03,1.11361324001923890e+03,1.00633472836403450e+03,7.88967226189921348e+02,5.56060144180431166e+02,3.48844543768194569e+02,2.30232266336663088e+02,1.52320568797953854e+02,6.36622738865459183e+01,7.99544585486576853e+00,3.37125150455154898e-01,3.21432561171529421e-02,3.98894894934646426e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_48,3.74386412839443096e+02,5.06227279521517971e+02,6.68828054135081629e+02,8.00882227149190612e+02,9.07805047965942890e+02,1.01053003252006852e+03,1.08319808182910447e+03,1.07171212982572456e+03,9.68459697109040917e+02,7.60015229819612955e+02,5.35806466602698151e+02,3.36635028337457300e+02,2.22229165371992679e+02,1.46973681852256760e+02,6.14838190453740694e+01,7.74755935399646933e+00,3.26368233644738825e-01,3.07908589463277461e-02,3.79530419739610879e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_49,3.75140549131784326e+02,5.07052367003007703e+02,6.69809851235816723e+02,8.01826568246422880e+02,9.09045288764547763e+02,1.01169497943022031e+03,1.08454766313167170e+03,1.07288152208930615e+03,9.69250712381393896e+02,7.61283401721480345e+02,5.36820092101876185e+02,3.37089212065605693e+02,2.22441188995263843e+02,1.46920430865431030e+02,6.14271317002289265e+01,7.76338301448100321e+00,3.37842912595010536e-01,3.22047603593415693e-02,3.99896053901274261e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_50,3.75857213226789952e+02,5.08093633021020594e+02,6.70731128493392930e+02,8.02993189581674528e+02,9.09971591018846311e+02,1.01272569557449435e+03,1.08569600477684617e+03,1.07400148462834181e+03,9.70682185994946963e+02,7.61309569513704446e+02,5.36766696866668781e+02,3.37403593693892503e+02,2.22868561509691489e+02,1.47475704073242809e+02,6.18561205666862080e+01,7.85235792464439974e+00,3.30511010673486094e-01,3.05019573409644543e-02,3.80403710784957792e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_51,3.72537961641114464e+02,5.03529113170324820e+02,6.64728424714799871e+02,7.96170099278589760e+02,9.02156221882958562e+02,1.00412184541509953e+03,1.07671581880554777e+03,1.06541054773790006e+03,9.63459861478462358e+02,7.54850956886544964e+02,5.32247283001074038e+02,3.34949175673155878e+02,2.21319761981772359e+02,1.46723144095960151e+02,6.14726211703196839e+01,7.70539950035439780e+00,3.14723842823893374e-01,2.96794136624820432e-02,3.69532374495463349e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_52,3.75422893824349501e+02,5.07613742066972179e+02,6.69880130618522685e+02,8.02029079769791224e+02,9.08995857296167856e+02,1.01165359760502690e+03,1.08459090991113203e+03,1.07295826965979927e+03,9.70110220466809437e+02,7.60638482639215226e+02,5.36276961224064053e+02,3.37205469749966142e+02,2.22672320115767491e+02,1.47333922738504867e+02,6.18072306779878602e+01,7.84921332878386302e+00,3.29768707927256988e-01,3.01905512503456638e-02,3.68502778322252504e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_53,3.71498492377865091e+02,5.02077343232353542e+02,6.62937915534199419e+02,7.93507518884332512e+02,8.99374114701718781e+02,1.00109949689885548e+03,1.07325562275415905e+03,1.06179428061851240e+03,9.59421654630672037e+02,7.53577597818930599e+02,5.31418854358812155e+02,3.33885835175276611e+02,2.20216039469958446e+02,1.45385137357537445e+02,6.07316379595595350e+01,7.67317333543122082e+00,3.30673206980488077e-01,3.11656557925888249e-02,3.89131332599355851e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_54,3.73161330227180315e+02,5.04505924323248280e+02,6.65745970804939248e+02,7.96575505898948109e+02,9.02815606967777398e+02,1.00483761765091435e+03,1.07721989324965762e+03,1.06551390264843508e+03,9.62799361725595190e+02,7.56268560714702176e+02,5.33299598379217400e+02,3.35104114601419894e+02,2.21043775450671291e+02,1.45772726895522140e+02,6.09842696725939959e+01,7.80257459380772911e+00,3.38156241627470877e-01,3.03543722920688840e-02,3.67771261443482125e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_55,3.70816039925242421e+02,5.01453904912399423e+02,6.62119439749622870e+02,7.91984519250060430e+02,8.97741643887978967e+02,9.99288210997199940e+02,1.07138581859872306e+03,1.05962407864184615e+03,9.56683110159779289e+02,7.53515359078557481e+02,5.31640019576124701e+02,3.33585926626828893e+02,2.19663450479161355e+02,1.44241010032705361e+02,5.98442323210319671e+01,7.61731832086016603e+00,3.52682222471324192e-01,3.29275013234082772e-02,4.03436175975556161e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_56,3.75209034701831058e+02,5.07316878462534419e+02,6.69238915575593069e+02,8.00892262400083382e+02,9.07567608634753583e+02,1.00989566652533449e+03,1.08268450783812114e+03,1.07064448169102161e+03,9.67282909931714357e+02,7.59621579424464016e+02,5.35622205497738491e+02,3.36465709467092722e+02,2.22140037189549759e+02,1.46677427459351776e+02,6.15239964567979740e+01,7.89535121314263844e+00,3.46576886482417357e-01,3.17669136946219788e-02,4.04894307941969841e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_57,3.71750865932572935e+02,5.02548782057892993e+02,6.63259662462465371e+02,7.93517650125824389e+02,8.99358267822035714e+02,1.00089714915416062e+03,1.07301001612588402e+03,1.06114526196958013e+03,9.58419898504849243e+02,7.53598233205624979e+02,5.31592397000590836e+02,3.33945146807292247e+02,2.20283078237768279e+02,1.45184807777572587e+02,6.06039489285016799e+01,7.72831220620938630e+00,3.47171496259681855e-01,3.22751803122571929e-02,4.02903090736674973e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_58,3.91490708580354976e+02,5.30172982177233735e+02,7.01749494104635687e+02,8.41068865491173142e+02,9.53918488399195667e+02,1.06153730259612689e+03,1.13794046145622497e+03,1.12593289624854742e+03,1.01731823441326515e+03,7.98101668544403879e+02,5.62483187845420389e+02,3.52511205437752551e+02,2.32390849803421730e+02,1.53447205083236469e+02,6.39514303344193848e+01,8.01616683402450292e+00,3.40381169941100292e-01,3.19928652766624660e-02,3.86803850543394109e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_59,3.71488302835465561e+02,5.02156520894702396e+02,6.63682869059151471e+02,7.94598353602943007e+02,9.00679589290115246e+02,1.00264508597244924e+03,1.07494423921733232e+03,1.06345674164876982e+03,9.60623037550779941e+02,7.55007955780451766e+02,5.32654258898862281e+02,3.34623759765747593e+02,2.20639598396552799e+02,1.45619111728834042e+02,6.05261548232042088e+01,7.55625098741024637e+00,3.29632375959212576e-01,3.20243145716091332e-02,4.01364318971715248e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_60,3.91630148230777195e+02,5.30937896153344354e+02,7.01727866204367956e+02,8.40966543246609376e+02,9.53748572123952613e+02,1.06108619682239760e+03,1.13765221265912578e+03,1.12553952431149037e+03,1.01724394102767826e+03,7.97531505041902733e+02,5.62025884771167966e+02,3.52261354196669913e+02,2.32306137094898759e+02,1.53441634089210993e+02,6.40743275214879446e+01,8.09981547161438975e+00,3.49138374036319810e-01,3.24458936172288062e-02,4.08402740560256765e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_61,3.78385753540920405e+02,5.11203906416713608e+02,6.75523031420126813e+02,8.09223866034367916e+02,9.17375049279375389e+02,1.02101214764799465e+03,1.09463796502384457e+03,1.08311969422927132e+03,9.79068335195860527e+02,7.67537792465921598e+02,5.41115038464313784e+02,3.40042108856146001e+02,2.24537390535894616e+02,1.48694875763387557e+02,6.22849700473904591e+01,7.82143081814682084e+00,3.22569373537523296e-01,3.06489857097812027e-02,3.75087967205464494e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_62,3.76650724660755259e+02,5.08871116261200768e+02,6.72027987058535473e+02,8.04542889977289292e+02,9.12004961984778788e+02,1.01515234975194153e+03,1.08813037498883727e+03,1.07647402251668154e+03,9.72780957259252773e+02,7.63503339610140870e+02,5.38318052999832389e+02,3.38221356949103495e+02,2.23206062919462198e+02,1.47466428538405580e+02,6.17730895662942601e+01,7.86400198575243348e+00,3.34556213981355377e-01,3.11126922397582037e-02,3.80348185927639098e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_63,3.74404157579715331e+02,5.05999771777442618e+02,6.67509789061512379e+02,7.99148716711612224e+02,9.05653655405006589e+02,1.00776078765784769e+03,1.08048069961463625e+03,1.06874197980477743e+03,9.66245627482116106e+02,7.57305495735334716e+02,5.33960438574890645e+02,3.35902749704555447e+02,2.22013545151208319e+02,1.47132678527427146e+02,6.18810730975093080e+01,7.86985297035486919e+00,3.29060511576938386e-01,3.04852706620850136e-02,3.83927682903089772e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_64,3.72890031923284937e+02,5.03833842693145073e+02,6.64736703093571123e+02,7.96048988384131576e+02,9.01768135603715677e+02,1.00359609239812301e+03,1.07606529123105929e+03,1.06451867802169272e+03,9.62612011985993604e+02,7.54031036696483170e+02,5.31695051772896591e+02,3.34700693026689805e+02,2.21318257886798534e+02,1.46817545494053832e+02,6.16944300975402129e+01,7.79830455313247661e+00,3.21606594852378858e-01,3.00587133102189000e-02,3.81736419342612642e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_65,3.76196413416636233e+02,5.08488668695671095e+02,6.70924447518476654e+02,8.03234951976870434e+02,9.10188600001092595e+02,1.01286278357264985e+03,1.08600882551734571e+03,1.07431888631032439e+03,9.71311156129348319e+02,7.61294234286584015e+02,5.36710129169859215e+02,3.37611596982213030e+02,2.23103576900033659e+02,1.47726444395064590e+02,6.19948611643051493e+01,7.88318080138223820e+00,3.30033178890305978e-01,2.99760481793825487e-02,3.61251103935839816e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_66,3.71823562333530106e+02,5.02854875018896337e+02,6.64168996758049957e+02,7.94888129108769931e+02,9.01050481878921232e+02,1.00303780447885197e+03,1.07519195102106187e+03,1.06358123007576683e+03,9.60688933149259810e+02,7.55240192257334456e+02,5.32737757828286817e+02,3.34560669150095691e+02,2.20605846237309521e+02,1.45444212853219682e+02,6.06315110295203823e+01,7.65998697055846556e+00,3.36359329605679602e-01,3.18874072592282773e-02,4.02103433045045491e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_67,3.76207803688291165e+02,5.08442408922460118e+02,6.71403311507040712e+02,8.03900668137527873e+02,9.11074512701300932e+02,1.01409740434690207e+03,1.08692941026891049e+03,1.07534593034971567e+03,9.72052004860654733e+02,7.62034303948277056e+02,5.37190283333952266e+02,3.37727120581532972e+02,2.23124872180680796e+02,1.47765151928189937e+02,6.20824439089034428e+01,7.87979446825952667e+00,3.25970115120106874e-01,3.02904901724446833e-02,3.78630333247923292e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_68,3.76512727324825448e+02,5.09271460801373053e+02,6.72394354338321250e+02,8.04186576488360743e+02,9.11624703295145196e+02,1.01473622555326040e+03,1.08757288975832239e+03,1.07551925798784919e+03,9.71093449470443375e+02,7.63873718406986086e+02,5.38643113306109399e+02,3.37909968070749926e+02,2.22789502449737824e+02,1.46526646588435540e+02,6.12264274315314339e+01,7.91444789679341554e+00,3.55772303326253536e-01,3.17883591108304442e-02,3.88364187181376198e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_69,3.72484586196787916e+02,5.03170405990092036e+02,6.64266877166694712e+02,7.95234827813203196e+02,9.01144696249243793e+02,1.00302850954123210e+03,1.07528524989878497e+03,1.06373543879287604e+03,9.61349406079936102e+02,7.54169906555976354e+02,5.31921235925849942e+02,3.34607892097831268e+02,2.21047053029096304e+02,1.46320947933402721e+02,6.12801590283467590e+01,7.73417169741781496e+00,3.25499539002827631e-01,3.08030941932434278e-02,3.87899154211272064e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_70,3.72077581394823142e+02,5.02639293920782109e+02,6.64128454183205235e+02,7.94682513707124144e+02,9.00597921293246031e+02,1.00267589487527812e+03,1.07467208582736316e+03,1.06289352170068855e+03,9.59711324244117804e+02,7.55246751959717585e+02,5.32702671619423541e+02,3.34400421640040747e+02,2.20373628215494080e+02,1.45049123294654606e+02,6.04292794806221565e+01,7.69618604246869609e+00,3.43543655066432307e-01,3.21819079316642206e-02,3.97492300430180110e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_71,3.71090393757525590e+02,5.02217506084197453e+02,6.63041038766769475e+02,7.92932655082041038e+02,8.98820456933821106e+02,1.00046105153728172e+03,1.07255647895706079e+03,1.06064081111549331e+03,9.57383086763658866e+02,7.54273693346171171e+02,5.32222592724873380e+02,3.33943453763300738e+02,2.19965012041886013e+02,1.44402880046455522e+02,5.99266880594204565e+01,7.64698356953604019e+00,3.57628242362428683e-01,3.29922764478434161e-02,4.09390847092266485e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_72,3.71691535594951006e+02,5.01929422975663044e+02,6.62367297109945071e+02,7.93243748690416055e+02,8.98860354688892016e+02,1.00028292009774441e+03,1.07273563690333799e+03,1.06125620629597756e+03,9.59704814603860996e+02,7.51808822448917340e+02,5.30279489658542730e+02,3.34009162602412061e+02,2.20843376208229870e+02,1.46509390586762038e+02,6.14098711649203466e+01,7.70379268059074285e+00,3.16476224682323559e-01,2.97068142162969957e-02,3.63080258133660410e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_73,3.72115079683531349e+02,5.02956360760909263e+02,6.63325011030068026e+02,7.94181450571985806e+02,8.99865008737230482e+02,1.00151140460474267e+03,1.07386104036099186e+03,1.06243044019440390e+03,9.60943633452510312e+02,7.53075170452772682e+02,5.30901612235628477e+02,3.34068379710760553e+02,2.20605772716933899e+02,1.46088382483627043e+02,6.13476379233584410e+01,7.79168636448642893e+00,3.22521762437724624e-01,2.91551286008363136e-02,3.53838297098666137e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_74,3.76570548675359873e+02,5.08966181599381855e+02,6.71737425865884234e+02,8.04063838998232768e+02,9.11352506335690805e+02,1.01422649921062998e+03,1.08701483106023920e+03,1.07527006061272277e+03,9.71854710987761791e+02,7.62009440748501220e+02,5.37035532332672574e+02,3.37506972408034699e+02,2.23068574822115409e+02,1.47704865877083336e+02,6.22260796864187071e+01,7.97075577033809779e+00,3.34022265111735661e-01,3.06208386157634481e-02,3.84142504693714719e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_75,3.68758820427805233e+02,4.98032505914093520e+02,6.56685599220160952e+02,7.86092762448134181e+02,8.90369034695066489e+02,9.90861456817115140e+02,1.06269247897146420e+03,1.05113773917607841e+03,9.50323357666832067e+02,7.45488566104413053e+02,5.25838723374414485e+02,3.30993966799611371e+02,2.18590988850119999e+02,1.44710745279484854e+02,6.06150353500920005e+01,7.66090839370206034e+00,3.26341667269571034e-01,3.03229368631347702e-02,3.81513124221528627e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_76,3.73958408844569078e+02,5.05389278280877818e+02,6.67239393695777721e+02,7.97985764835657847e+02,9.04611681425117922e+02,1.00699121079855070e+03,1.07921973835153358e+03,1.06737394106938564e+03,9.63867767295802992e+02,7.58364056143642870e+02,5.34805021675066882e+02,3.35702075887943238e+02,2.21278091341791168e+02,1.45497061430812835e+02,6.07425159970914024e+01,7.83577774540496907e+00,3.51517010566153254e-01,3.14282580096960570e-02,3.72698030243934133e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_77,3.70276691628194101e+02,5.00840958240974771e+02,6.60582494490463091e+02,7.90220187406672949e+02,8.95553051660416941e+02,9.96782493482731979e+02,1.06860168141188046e+03,1.05696229116489644e+03,9.54996284066839621e+02,7.50369786598979317e+02,5.29213784846536441e+02,3.32529668513546767e+02,2.19311747959441362e+02,1.44618826281853302e+02,6.05161918987370697e+01,7.74470112473568584e+00,3.40197603636131995e-01,3.09516598694389682e-02,3.91299577335025173e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_78,3.72959899489151837e+02,5.03451486627557358e+02,6.64670136415373918e+02,7.95772590421379846e+02,9.01866491657444840e+02,1.00374287096110845e+03,1.07615915059826875e+03,1.06464417265474276e+03,9.62363449760454955e+02,7.54675482538512711e+02,5.32162652638076224e+02,3.34785504772279921e+02,2.21177688944966036e+02,1.46487542205314753e+02,6.14252395884419258e+01,7.76299032523181687e+00,3.23507255017480788e-01,3.04127491714857312e-02,3.72400842167850549e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_79,3.82238162267116536e+02,5.17313489422875136e+02,6.82852751454469399e+02,8.17510017009924809e+02,9.26701941939336962e+02,1.03119927001375868e+03,1.10551118272105668e+03,1.09351724177488268e+03,9.88406456120962162e+02,7.75151651115345203e+02,5.46280661737730725e+02,3.42949761487261242e+02,2.26330752189788257e+02,1.49498750794718944e+02,6.27341842501481608e+01,8.05411341946584614e+00,3.42881554423928259e-01,3.01764810806781324e-02,3.66104608492381738e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_80,3.73480221751487477e+02,5.04279731869176089e+02,6.66300190681253639e+02,7.97786239526515715e+02,9.04254718138429325e+02,1.00654017707659045e+03,1.07900593011815658e+03,1.06757544661180418e+03,9.64729862657234435e+02,7.57209715093181671e+02,5.34010989418551389e+02,3.35658604307110920e+02,2.21539243820407762e+02,1.46507500068932075e+02,6.12589690672430933e+01,7.71365280401681996e+00,3.26836670245664596e-01,3.14375393331534220e-02,3.90740233293871125e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_81,3.71605200011012812e+02,5.02479863081526730e+02,6.63107623335397420e+02,7.93069742203527881e+02,8.98804158228552524e+02,1.00027973039810286e+03,1.07236449412269349e+03,1.06029182540784973e+03,9.57342170932769477e+02,7.53120780834375068e+02,5.31346517745586198e+02,3.33763684637177562e+02,2.20218655392334000e+02,1.45031589844050302e+02,6.04999683249634757e+01,7.74433090619507780e+00,3.52203331804624487e-01,3.22795976741619001e-02,4.01433045269475493e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_82,3.71939952118602719e+02,5.02890180375654097e+02,6.64520627608562449e+02,7.95217136541829177e+02,9.01572578820465537e+02,1.00359014523302335e+03,1.07578940589787248e+03,1.06406350771818506e+03,9.60643881891745536e+02,7.56050494682038448e+02,5.33435699955876544e+02,3.34867153168503194e+02,2.20781333598168970e+02,1.45365010162245653e+02,6.04222711596079733e+01,7.61428224225594619e+00,3.42108461486283100e-01,3.29671793011255335e-02,4.12304998904805715e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_83,3.73895981199468736e+02,5.05314575935477251e+02,6.66813585198313149e+02,7.98449804212257732e+02,9.04728781432133474e+02,1.00688191646546238e+03,1.07946672494894779e+03,1.06793013469853736e+03,9.65827781370890875e+02,7.56428544378703123e+02,5.33242603045322539e+02,3.35661595481958727e+02,2.21933748239837286e+02,1.47211206159388610e+02,6.19523241555951785e+01,7.85257293542675239e+00,3.18929678903818958e-01,2.92291992310547769e-02,3.59545149577913470e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_84,3.74159319672435117e+02,5.05559904333900477e+02,6.67568106659052887e+02,7.99279580263365006e+02,9.05992615766465860e+02,1.00855194287057031e+03,1.08106516023687527e+03,1.06967609740960643e+03,9.67038702935654328e+02,7.58557558753447211e+02,5.34742168655711794e+02,3.36213965687762254e+02,2.21904368504178507e+02,1.46726131039596510e+02,6.14502350943439239e+01,7.78582225401338412e+00,3.22408063646723586e-01,2.93310545446386767e-02,3.49397546727271214e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_85,3.71503633468233431e+02,5.01907023729584580e+02,6.62380384764363725e+02,7.92616342201288035e+02,8.98266331574559899e+02,9.99874017963131564e+02,1.07176834202658301e+03,1.06027347990106546e+03,9.58091470411880778e+02,7.52260730467419307e+02,5.30542124473171953e+02,3.33574671545521880e+02,2.20153130047585648e+02,1.45413639784927426e+02,6.09008999019548583e+01,7.76128785918679220e+00,3.32783888109962400e-01,3.09486190040609808e-02,3.89209397874115334e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_86,3.75859548406511465e+02,5.07863650158867358e+02,6.69729412475873801e+02,8.02142094902554277e+02,9.08813694832531951e+02,1.01121216690247309e+03,1.08430898448349853e+03,1.07270398572908516e+03,9.70338405595697054e+02,7.59234976307249099e+02,5.35167815243452196e+02,3.36891401049429533e+02,2.22923476928344797e+02,1.48161414022373265e+02,6.25379195689185110e+01,7.92890419166813842e+00,3.21203325406965223e-01,2.98323172266053080e-02,3.77786819256849694e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_87,3.94659611069611628e+02,5.34486646008880484e+02,7.08165020373412176e+02,8.48648748649814593e+02,9.63045127179020710e+02,1.07181855895525950e+03,1.14866719763531387e+03,1.13665718378710244e+03,1.02634189488957077e+03,8.06401421039179809e+02,5.68355117463361012e+02,3.55558512591091926e+02,2.34043185724738720e+02,1.54026501007886793e+02,6.39659775931948431e+01,8.04205719697324461e+00,3.52714075083097378e-01,3.39701323763622332e-02,4.18913398086976762e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_88,3.71961869049930044e+02,5.02768439768211408e+02,6.63374516649157385e+02,7.93459054982971793e+02,8.99184119823185142e+02,1.00080115931581793e+03,1.07288869576674051e+03,1.06099673595254035e+03,9.58283637509032474e+02,7.53349949676293477e+02,5.31319787449027899e+02,3.33777464875814303e+02,2.20237103315935684e+02,1.45149084736919519e+02,6.07119040378204815e+01,7.79480046493043499e+00,3.47001535883010526e-01,3.15142441318843475e-02,3.87460846323222415e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_89,3.70310218585127473e+02,5.01202228842327429e+02,6.61493629355796998e+02,7.91081033458147886e+02,8.96681730029406936e+02,9.98049821008459162e+02,1.06992496911606236e+03,1.05803372442360023e+03,9.55127211275786181e+02,7.52178536904807402e+02,5.30562430855767616e+02,3.32889836762838456e+02,2.19397627160802386e+02,1.44233301993861858e+02,6.00548769208471569e+01,7.67381171865373801e+00,3.53232083114651541e-01,3.26103166555001267e-02,4.08177034785240853e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_90,3.68392651277038453e+02,4.98034443814905387e+02,6.56489894663926293e+02,7.85636288474331536e+02,8.90231098930639746e+02,9.90680774797739900e+02,1.06232826015110959e+03,1.05089276345810777e+03,9.50113501884876769e+02,7.45276597972704167e+02,5.25583490126830839e+02,3.30721202722112423e+02,2.18424150106920052e+02,1.44551459072930584e+02,6.06353826810911727e+01,7.69799231377118520e+00,3.26268357880224569e-01,2.99883854662925040e-02,3.77870235829375848e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_91,3.68142014610654371e+02,4.97378710000306000e+02,6.56451004762762523e+02,7.85503253998165746e+02,8.89952833888851501e+02,9.90568708284578179e+02,1.06211328163520398e+03,1.05047647844186258e+03,9.49046263773813280e+02,7.45863742433665720e+02,5.26202070478847986e+02,3.30888931030850301e+02,2.18360121916139718e+02,1.44169250224924639e+02,6.01773729464431355e+01,7.60099347084308263e+00,3.32365543956981646e-01,3.11775746252944165e-02,3.86307814511339638e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_92,3.67607561498248572e+02,4.96702421298964623e+02,6.55270696055552207e+02,7.83989963684000827e+02,8.88281475588612011e+02,9.88513441465346432e+02,1.06003854082252337e+03,1.04835559458629086e+03,9.47021284176206791e+02,7.44297377088743360e+02,5.25218865416749850e+02,3.30289257246453928e+02,2.17966927283571977e+02,1.43889832783884572e+02,6.00471329403595959e+01,7.59411103642678853e+00,3.37697506917057244e-01,3.21061200029068849e-02,4.10161368448460316e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_93,3.69969149285132914e+02,5.00449004583839042e+02,6.60356947783485793e+02,7.89770296879864873e+02,8.94957718324251232e+02,9.96014691551130227e+02,1.06797042622023150e+03,1.05600208798326116e+03,9.53457087063090057e+02,7.50745288689166728e+02,5.29737835864289309e+02,3.32629608254698496e+02,2.19229601536165916e+02,1.44108197019490632e+02,5.98939751230625461e+01,7.64671623849141469e+00,3.55464952885013730e-01,3.27981153242895077e-02,4.06374937871636747e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_94,3.74618574724185919e+02,5.06062945479392170e+02,6.67814228776474010e+02,7.99141410246074315e+02,9.05934353456135682e+02,1.00836943058967586e+03,1.08074505915514351e+03,1.06904300832237254e+03,9.66115877336518906e+02,7.58364210243404955e+02,5.34710669776090867e+02,3.36142210581012705e+02,2.21890271775532796e+02,1.46513538040716867e+02,6.14558875639994397e+01,7.89064741817245086e+00,3.37456462613277941e-01,3.04020993563037176e-02,3.66654052297289441e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_95,3.70697866114848750e+02,5.01140892697711820e+02,6.61421242500606240e+02,7.91018526722108845e+02,8.96422028367151825e+02,9.97802278192011954e+02,1.06965237139484475e+03,1.05778357012133279e+03,9.54983433120324207e+02,7.51696757501451089e+02,5.30342607985451991e+02,3.32934025201675524e+02,2.19451695472727209e+02,1.44355777777471388e+02,6.01978453593993876e+01,7.71233474664530405e+00,3.53010436115867854e-01,3.29603179675754324e-02,4.22669753660765649e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_96,3.69396625244637676e+02,4.98963726285787232e+02,6.58717999082576284e+02,7.88162019796283971e+02,8.93105211302999578e+02,9.94221304532619797e+02,1.06579670139655877e+03,1.05425367098069751e+03,9.52395320178807538e+02,7.48219154214741820e+02,5.27858916286497788e+02,3.32021757919965466e+02,2.19176951201635774e+02,1.44724247036868945e+02,6.04312649388068266e+01,7.66170855818761254e+00,3.31906664079756664e-01,3.11102270321336749e-02,3.83151196681454434e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_97,3.67766558750689853e+02,4.97071815414224432e+02,6.55827561927058241e+02,7.84728982956164259e+02,8.89451521269360228e+02,9.89942867744050318e+02,1.06149572877755986e+03,1.05003239411656227e+03,9.48739473550564185e+02,7.45632049370485106e+02,5.25964614534873022e+02,3.30565401269349309e+02,2.18015442717773112e+02,1.43869104434099086e+02,6.00275943981388380e+01,7.58335772102865313e+00,3.33315490369972933e-01,3.14034543106979508e-02,3.92842808566279920e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_98,3.87525252778771744e+02,5.24617403255560930e+02,6.92806929071120408e+02,8.29409812741729638e+02,9.40305670037432151e+02,1.04633799896982691e+03,1.12150207431968579e+03,1.10926556589313327e+03,1.00226728472300033e+03,7.86525010279317485e+02,5.54194846232724103e+02,3.47447783066077136e+02,2.29152883969471731e+02,1.51122297621349475e+02,6.34322616498600667e+01,8.19885163389385241e+00,3.56826519506328488e-01,3.16613816165885534e-02,3.87504853428369874e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_99,3.70665730566012485e+02,5.01196011449064258e+02,6.60688884864329111e+02,7.90808972708329861e+02,8.96087589035346582e+02,9.97293151359229114e+02,1.06931931413731445e+03,1.05793997303232300e+03,9.56878824817421673e+02,7.49624100148785033e+02,5.28478645314241362e+02,3.32626981494170025e+02,2.19794752713319355e+02,1.45648274781193123e+02,6.13212755696285328e+01,7.81224351794686722e+00,3.20203275207601223e-01,2.89439125577977477e-02,3.62728274942265318e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_100,3.73368160261913488e+02,5.04533500575689231e+02,6.65166241516448054e+02,7.96246436920470728e+02,9.02210294436747745e+02,1.00392359524596395e+03,1.07637636039435142e+03,1.06471960469167084e+03,9.62949219950429210e+02,7.54265321601242022e+02,5.31660416537130459e+02,3.34637473495133861e+02,2.21253817275885723e+02,1.46708130149971851e+02,6.18436999915055239e+01,7.90186570263808896e+00,3.25236087496698689e-01,2.90285554925499081e-02,3.55138810714377903e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_101,3.66053648256620761e+02,4.94813567099429065e+02,6.53200378160646324e+02,7.81532147467485515e+02,8.85534126042086314e+02,9.85542610847337073e+02,1.05706188584592655e+03,1.04528723336334633e+03,9.43659952771495341e+02,7.42861460626654093e+02,5.24463050024998552e+02,3.29514885979877704e+02,2.17237935639646111e+02,1.43100344700023555e+02,5.93517494659492897e+01,7.43912509112731346e+00,3.42711704028500097e-01,3.35930958225843790e-02,4.37155451948956827e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_102,3.68243527582620004e+02,4.98123145142027965e+02,6.56594372082316227e+02,7.85585324589271181e+02,8.90001415522133925e+02,9.90516919251597074e+02,1.06209221793564984e+03,1.05049311518678746e+03,9.49604813541289332e+02,7.45188268719163943e+02,5.25503481945065118e+02,3.30628158395982268e+02,2.18369907478685889e+02,1.44402194676396761e+02,6.05942739614154462e+01,7.72575682225062810e+00,3.29319675577845861e-01,2.97214514053641028e-02,3.73059283695711518e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_103,3.90441047454571788e+02,5.28636126504273648e+02,6.98846738407490989e+02,8.36949056877853877e+02,9.49162405597804423e+02,1.05634123585137922e+03,1.13202794641340301e+03,1.11995581020477425e+03,1.01205229036958440e+03,7.93733251606113868e+02,5.59239104082764925e+02,3.50739894728060221e+02,2.31380668294182698e+02,1.52690283677844377e+02,6.39332008705315147e+01,8.19205764781164092e+00,3.48457858734137982e-01,3.07927207619278290e-02,3.58291269795710243e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_104,3.74196309682586559e+02,5.05889741277146243e+02,6.67176786787522019e+02,7.98259122703902108e+02,9.04530366506988230e+02,1.00670812249120922e+03,1.07899034390858992e+03,1.06712690582003597e+03,9.64429322510496149e+02,7.56369348527567240e+02,5.33319572743728259e+02,3.35578529318458607e+02,2.21863655060579163e+02,1.46804668006669345e+02,6.17472709700524547e+01,7.94429155064090331e+00,3.35040226857272250e-01,2.96975979186788648e-02,3.68075009230063631e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_105,3.69162220104894686e+02,4.98541450352287995e+02,6.56894735099187642e+02,7.86416063601394399e+02,8.90684274463099200e+02,9.91298173544106589e+02,1.06305068288422353e+03,1.05165514511038236e+03,9.51511969037469726e+02,7.44843612846865653e+02,5.25302802282895641e+02,3.31253615330629486e+02,2.19110343662546654e+02,1.45393377112860207e+02,6.11149633588141796e+01,7.75110218596907963e+00,3.15189340034759902e-01,2.82716336019292851e-02,3.44633375969856208e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_106,3.66425169495236275e+02,4.94837591711927871e+02,6.53363228387622257e+02,7.81904075666737299e+02,8.85977711682332369e+02,9.86290538922769088e+02,1.05742334412882997e+03,1.04618538330701017e+03,9.45300980689437665e+02,7.42562768712140269e+02,5.23852716339753670e+02,3.29564224930645253e+02,2.17537910426036149e+02,1.43769633814268673e+02,6.00000011313485331e+01,7.53669134986350819e+00,3.24456850174429656e-01,3.12163217788985238e-02,3.86641680125582006e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_107,3.63405774641588323e+02,4.90643947098273543e+02,6.47544558836862848e+02,7.75273812725519520e+02,8.77986473064913071e+02,9.77335434498156360e+02,1.04813292177425478e+03,1.03688656186263916e+03,9.37168781135075278e+02,7.35626400957304213e+02,5.19023654334061803e+02,3.26801400505742549e+02,2.15868026184739108e+02,1.43021872931264653e+02,5.97469344766217461e+01,7.42517656179905572e+00,3.11691806387368486e-01,3.03470705671359912e-02,3.88519886033700072e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_108,3.69602091952650767e+02,4.98827441234629475e+02,6.57968253768662748e+02,7.87499141463534329e+02,8.92138206725690452e+02,9.93021682151309392e+02,1.06467663998354988e+03,1.05329258826320051e+03,9.52528423219313140e+02,7.46380816229911943e+02,5.26319814688977431e+02,3.31573160159124939e+02,2.19191968743201699e+02,1.45287183077810084e+02,6.11020019930170264e+01,7.76869705217781181e+00,3.15376302443466205e-01,2.85869609073057460e-02,3.43408122269680790e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_109,3.67442015680838722e+02,4.96600967022436976e+02,6.55376949334838400e+02,7.83904655032741175e+02,8.88371765839566933e+02,9.88810847634443348e+02,1.06006157748746978e+03,1.04844281286820615e+03,9.46895111427286224e+02,7.44721128789751560e+02,5.25340898139825185e+02,3.30134820208744259e+02,2.17833684271378132e+02,1.43671665241121445e+02,6.00117177824728074e+01,7.62158977919707858e+00,3.38683604529164739e-01,3.20621313072184874e-02,4.01306090559739193e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_110,3.71713978508752120e+02,5.02213757035040260e+02,6.63284482973807030e+02,7.93490333819186390e+02,8.99830047466528981e+02,1.00161922906433495e+03,1.07358796718061035e+03,1.06194793563379744e+03,9.58854399336043343e+02,7.54324119001252484e+02,5.32128052208754411e+02,3.34048092442680172e+02,2.20222300326494263e+02,1.45061783867812778e+02,6.04994364981890485e+01,7.69403879381118827e+00,3.44440935778015656e-01,3.29056678055712620e-02,4.15519140221641287e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_111,3.77747402251672895e+02,5.10551153658022542e+02,6.76156653606147643e+02,8.09393231166415376e+02,9.18217959030015663e+02,1.02216308777455254e+03,1.09570436569133972e+03,1.08386174659871426e+03,9.77660925426238691e+02,7.70666845692841548e+02,5.44007406975908225e+02,3.40888604774584905e+02,2.24434622314199260e+02,1.47357814597442342e+02,6.06919089601513875e+01,7.53453278252407799e+00,3.49107110172041935e-01,3.49721032874022938e-02,4.34297859028387034e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_112,3.99711374033465461e+02,5.41475885419669567e+02,7.16879061606667051e+02,8.59788567745813452e+02,9.75172379907792333e+02,1.08487461916449615e+03,1.16299442174903947e+03,1.15070598284758330e+03,1.03964730417047781e+03,8.14985029176665762e+02,5.74202098811281530e+02,3.59372478567239455e+02,2.36987016581662971e+02,1.56730166057757828e+02,6.55118258102205715e+01,8.20492465314269914e+00,3.49695100445369556e-01,3.40226081012421425e-02,4.36391860670667583e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_113,3.65100240398272433e+02,4.92867880457325043e+02,6.50654383830932034e+02,7.78948105353771894e+02,8.82481921510043890e+02,9.82141673094775456e+02,1.05337947294768333e+03,1.04198677678494664e+03,9.41469652565662159e+02,7.39706823509622382e+02,5.22035722934528962e+02,3.28491296379928940e+02,2.16843200570708859e+02,1.43417448427784706e+02,5.97048142605337020e+01,7.42037728475802627e+00,3.23602254949316270e-01,3.21758823808203087e-02,4.11811873631507796e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_114,3.70155096443185755e+02,5.00076232641728893e+02,6.59150744521316142e+02,7.88557830261320078e+02,8.93357931130116071e+02,9.94177520021366149e+02,1.06601601985393449e+03,1.05431248931939285e+03,9.53059851837278075e+02,7.47668878019432782e+02,5.27239694681090668e+02,3.31798867367243247e+02,2.19187678298207288e+02,1.44925452569258709e+02,6.08680091575735460e+01,7.81906319651340276e+00,3.34603019952626035e-01,2.97774074373666903e-02,3.64682213448712074e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_115,3.66101919210183951e+02,4.95271963777987082e+02,6.53292559453187209e+02,7.81379131973509857e+02,8.85401855371954071e+02,9.85417806935240833e+02,1.05659330826845189e+03,1.04488977319802370e+03,9.43781700848083574e+02,7.42234854885014556e+02,5.23720199822225027e+02,3.29291061326939371e+02,2.17352703434263788e+02,1.43345183683316577e+02,5.97771616765931171e+01,7.58307697599973896e+00,3.40411823758220988e-01,3.19898350417272895e-02,4.02822139037217666e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_116,3.67155531513120536e+02,4.96027461372513471e+02,6.54440554245656585e+02,7.82732804103410786e+02,8.86909534976748546e+02,9.87327503679433221e+02,1.05827997762257382e+03,1.04669530122201195e+03,9.45518548091397292e+02,7.43253812342466858e+02,5.24231090450142005e+02,3.29544946327530567e+02,2.17465490115582867e+02,1.43459774336293151e+02,6.00715049457541070e+01,7.69298503525451238e+00,3.36899084952111405e-01,3.12526935500410802e-02,3.94308137097609725e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_117,3.64833344672338853e+02,4.92727774210375742e+02,6.49631190997699946e+02,7.77136161460236053e+02,8.80475801498874262e+02,9.79868963737342824e+02,1.05076707345644013e+03,1.03928640839749801e+03,9.39319260561654460e+02,7.37633826128643250e+02,5.20467879682980424e+02,3.27666229660312297e+02,2.16356003753157296e+02,1.43014159396097085e+02,5.98414387789586755e+01,7.58748940181326059e+00,3.30126242130947600e-01,3.08432425892414333e-02,3.83449426186720753e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_118,3.66650799854400987e+02,4.95049378894918050e+02,6.52311056644913037e+02,7.80437896970193833e+02,8.84264622305820353e+02,9.84067922277350249e+02,1.05507910976516132e+03,1.04362280975836711e+03,9.43703069417236293e+02,7.39910135935356607e+02,5.21757815151014597e+02,3.28644959824682758e+02,2.17219754381901765e+02,1.43886615612965784e+02,6.05706715907589341e+01,7.74664612597678381e+00,3.24728408243239508e-01,2.94637638130125293e-02,3.62986613099396810e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_119,4.05480975118863512e+02,5.50146482737871111e+02,7.28945628297370490e+02,8.73601208548466730e+02,9.91384226849144852e+02,1.10304189300089661e+03,1.18218459407012028e+03,1.16930426588610135e+03,1.05524244831694136e+03,8.29464224902387173e+02,5.84463912513858077e+02,3.64908779307297834e+02,2.40168811159907932e+02,1.57753826224701584e+02,6.54813696611759468e+01,8.32503678305306494e+00,3.79649810935953846e-01,3.55311634999988801e-02,4.45543936583226493e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_120,3.64104605130260211e+02,4.91528959728700272e+02,6.48339768085446963e+02,7.75577275916253143e+02,8.78765481002215097e+02,9.78092476835689695e+02,1.04895182198563907e+03,1.03753642693256597e+03,9.37485138818165865e+02,7.37117628214043975e+02,5.20183334185004924e+02,3.27210200462309842e+02,2.15679632872968824e+02,1.42180364788983013e+02,5.92538087655387571e+01,7.50751325261169633e+00,3.31956959175195632e-01,3.09773991935956318e-02,3.82733623202821064e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_121,3.69382087945759395e+02,4.99199630099578428e+02,6.60116516640186092e+02,7.90219329149127020e+02,8.95869926093145068e+02,9.97383416910153414e+02,1.06913809123483179e+03,1.05787229233032258e+03,9.55271538157261830e+02,7.51228265262352579e+02,5.30023537265252912e+02,3.32913346368265934e+02,2.19553312956396866e+02,1.44886811917201584e+02,6.02054604110027540e+01,7.48049801349085275e+00,3.23628073478558154e-01,3.21689746759153544e-02,4.06229424423504900e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_122,3.63966501723293618e+02,4.91496284817935873e+02,6.47871882811417095e+02,7.75254482472190602e+02,8.78184864073862968e+02,9.77489988480222337e+02,1.04814103311239342e+03,1.03693126689726228e+03,9.37821093105738669e+02,7.35375007807482689e+02,5.18652111079322367e+02,3.26881995441779395e+02,2.16004779060947072e+02,1.43060027222577276e+02,6.00307370776587632e+01,7.60475555141222159e+00,3.14983467824299479e-01,2.85305088366411344e-02,3.41540107043769841e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_123,3.98920512184010192e+02,5.40630977675365898e+02,7.15483071169938512e+02,8.57532287918227439e+02,9.72776853979142402e+02,1.08228445085329508e+03,1.16010931304608494e+03,1.14783022157866708e+03,1.03694264998939502e+03,8.13073376617257964e+02,5.72737851662827097e+02,3.58512705649166833e+02,2.36444268951894941e+02,1.56128298286942055e+02,6.52726777150168544e+01,8.27473384194938077e+00,3.55415844889495458e-01,3.32322380374893006e-02,4.08750487089177671e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_124,3.63918594757628398e+02,4.91373550334076072e+02,6.48373482133022435e+02,7.75834094273262167e+02,8.78936466659707776e+02,9.78452405735874891e+02,1.04907270693545797e+03,1.03772442253665304e+03,9.37664989277393715e+02,7.36825053547387142e+02,5.19843358078982192e+02,3.27140056462130076e+02,2.15920673070940268e+02,1.42664315439894892e+02,5.95659793946056908e+01,7.49494395620314613e+00,3.22739765047468097e-01,3.05191525716166853e-02,3.78410472104934300e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_125,3.66798653043722140e+02,4.95232704724654525e+02,6.53211021481059333e+02,7.81324087752067157e+02,8.85203693216413512e+02,9.85349245994970829e+02,1.05618917249983429e+03,1.04464386083355794e+03,9.43844679045266048e+02,7.41304969147820998e+02,5.22786404955942544e+02,3.28840557088235926e+02,2.17199631716680614e+02,1.43574519001211740e+02,6.03164091922419559e+01,7.72646702769230664e+00,3.31984205607558425e-01,3.09111996069983304e-02,3.93163842669401291e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_126,4.04838450422547339e+02,5.49049302343654176e+02,7.28240608891316356e+02,8.73785089207157171e+02,9.91563310374381558e+02,1.10321765209119735e+03,1.18269008872550489e+03,1.17029853785246632e+03,1.05657198116802738e+03,8.29616617830976224e+02,5.84527809684662657e+02,3.65002114752716068e+02,2.40290249218209965e+02,1.58483448897234268e+02,6.57269485174646491e+01,8.11486992034068244e+00,3.56057585833243484e-01,3.59805860696020344e-02,4.64850667440607282e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_127,3.63547098157227708e+02,4.91411507712516595e+02,6.47612166901485011e+02,7.74716132369350589e+02,8.77753198943288908e+02,9.76938175090902519e+02,1.04752389525966510e+03,1.03605433147091389e+03,9.36441273981621748e+02,7.35306423141102982e+02,5.18813215508462804e+02,3.26694347048351176e+02,2.15812114275654125e+02,1.42714550677009527e+02,5.97428593595640436e+01,7.56779914515377961e+00,3.25916269810070547e-01,3.01347501022194639e-02,3.79636900643744515e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_128,3.64065060705887163e+02,4.91792200237665611e+02,6.48384108158958270e+02,7.75625154863113721e+02,8.78747019453614826e+02,9.78147758626269706e+02,1.04869548110377559e+03,1.03743411613124181e+03,9.37674170361710708e+02,7.36327899974105549e+02,5.19367293864384806e+02,3.26873286981777312e+02,2.15787231783557360e+02,1.42629866222099196e+02,5.98020789677922693e+01,7.60424973205905541e+00,3.24015496721435869e-01,2.99016107934119250e-02,3.76845333219173089e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_129,3.67204639401731811e+02,4.95385776171114628e+02,6.53877502164902126e+02,7.82591800902275395e+02,8.86717040428606651e+02,9.87133281447073614e+02,1.05814798277852719e+03,1.04682731788161641e+03,9.46244365072110668e+02,7.42467133060077003e+02,5.23563245013558230e+02,3.29559246096377535e+02,2.17721445964842928e+02,1.44163433387914949e+02,6.05491707242573938e+01,7.66940380730530080e+00,3.17839483350267515e-01,2.99494867155176564e-02,3.68511060255814413e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_130,3.63181127080895180e+02,4.90394585037391380e+02,6.46288843885795586e+02,7.73017665441101258e+02,8.75780867539573023e+02,9.74803191159128687e+02,1.04538352249041145e+03,1.03402500055064661e+03,9.34758115930950680e+02,7.33965278200622947e+02,5.17772855107033024e+02,3.26054205775074365e+02,2.15244123053976580e+02,1.42199349128172997e+02,5.95208281908292491e+01,7.58403222078292671e+00,3.25057972151071406e-01,2.94071947664234466e-02,3.56612400616602640e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_131,3.65741502859515890e+02,4.93660104749618426e+02,6.50885364156522201e+02,7.78601481889449701e+02,8.82034962010714480e+02,9.81828690671393588e+02,1.05253013185807163e+03,1.04113920917174210e+03,9.41250459467871224e+02,7.38612092025100424e+02,5.20817158863916234e+02,3.27903494527133830e+02,2.16609267761391408e+02,1.43248978631013244e+02,6.02321526678337449e+01,7.72868957560852188e+00,3.23903801593446117e-01,2.92083539054652300e-02,3.53562316765668660e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_132,3.63339995393124923e+02,4.90423681132810543e+02,6.46610794765791525e+02,7.73501597823085035e+02,8.76264045270348106e+02,9.75384446838391455e+02,1.04588888447619229e+03,1.03450315543436523e+03,9.34966738236562037e+02,7.34346465705731589e+02,5.18195882296383729e+02,3.26412621926768395e+02,2.15541357527927005e+02,1.42437635516878828e+02,5.94954893004769971e+01,7.54121496656273038e+00,3.27639109246764315e-01,3.03975839668371092e-02,3.69969198616236505e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_133,3.64501251883399505e+02,4.92554548647917613e+02,6.49126114835769499e+02,7.76381798613578781e+02,8.79490291406276810e+02,9.78934798691653555e+02,1.04953836583578209e+03,1.03787438854828611e+03,9.37870726228333865e+02,7.37013149483917687e+02,5.19941722502047696e+02,3.27159979935930380e+02,2.15942293522271854e+02,1.42552309539656193e+02,5.97237256108075911e+01,7.65128163146364404e+00,3.37158856163735032e-01,3.08253753455062507e-02,3.87584378308209994e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_134,4.02934487513895192e+02,5.47288014245103682e+02,7.24455193285666724e+02,8.67778269762666014e+02,9.84476715658635499e+02,1.09547430810625156e+03,1.17403172436360455e+03,1.16115246402155572e+03,1.04797565159071064e+03,8.24378151942408408e+02,5.80759042179927746e+02,3.62426176814105929e+02,2.38289825200207048e+02,1.56155879559508577e+02,6.48536321495392087e+01,8.34428332242725190e+00,3.88253080898748493e-01,3.48765059985153975e-02,4.38455344559181021e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_135,3.62579907011480202e+02,4.89692116270542840e+02,6.45129074322231531e+02,7.71673864007945554e+02,8.74153175006675724e+02,9.72952911139068760e+02,1.04339598768724363e+03,1.03211799254605353e+03,9.33236748587695274e+02,7.32178405924516710e+02,5.16453537156861785e+02,3.25355842899461834e+02,2.14936210649094818e+02,1.42202593826209721e+02,5.96907099782052484e+01,7.60836659005163263e+00,3.21093008269560498e-01,2.90447113146854417e-02,3.60393984054890523e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_136,3.64144710477333547e+02,4.92309410524450186e+02,6.49654021822885966e+02,7.76801646146797566e+02,8.80311332621929182e+02,9.80038950506942228e+02,1.05082162423034492e+03,1.03920882133080909e+03,9.38153076123836172e+02,7.39455490819426359e+02,5.21853696552642191e+02,3.27639669590049778e+02,2.15744645149589132e+02,1.41670384797532734e+02,5.87542142525549735e+01,7.45253803550060567e+00,3.45944423837948489e-01,3.24980121286147505e-02,4.08308767076529400e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_137,3.63904948455166846e+02,4.91583330791314836e+02,6.48608957230175292e+02,7.75927638630291199e+02,8.79319725206859857e+02,9.78910048478244562e+02,1.04955694325106060e+03,1.03822186307146194e+03,9.37974070236091507e+02,7.37683410410759620e+02,5.20562908150084695e+02,3.27421000949823508e+02,2.15899241395099125e+02,1.42343281722103256e+02,5.92571366944270395e+01,7.47750918324299363e+00,3.30333353282519948e-01,3.10499123249173593e-02,3.83550443696641400e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_138,3.64684450763997063e+02,4.92365196239932061e+02,6.49649075446759753e+02,7.76971824928809610e+02,8.80313314537064684e+02,9.80005646443997307e+02,1.05057895610993478e+03,1.03909765517266919e+03,9.38618894860153659e+02,7.38314389247819236e+02,5.20792705940645988e+02,3.27397246839228671e+02,2.15935647713685626e+02,1.42356787524928336e+02,5.95227189078526067e+01,7.59240354136096851e+00,3.34937872603051190e-01,3.12464741361731524e-02,3.88157627147202137e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_139,3.62186598273168158e+02,4.88868028232163908e+02,6.44504679086929855e+02,7.71009075316309691e+02,8.73556261856402557e+02,9.72375419085347175e+02,1.04264223783850957e+03,1.03141577294096805e+03,9.32421324793180929e+02,7.32015028419705231e+02,5.16374705413708739e+02,3.25238030319411166e+02,2.14797968847467843e+02,1.42050811545658348e+02,5.94820169682144808e+01,7.53233039244715741e+00,3.18726934243018345e-01,2.91178838034625298e-02,3.47849080377405414e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_140,3.69245197774868700e+02,4.98400263686219773e+02,6.58662893377465707e+02,7.88633885212136533e+02,8.93891071676888487e+02,9.95154720027864755e+02,1.06675303840549873e+03,1.05553556813950604e+03,9.53535061580446040e+02,7.48994906669069223e+02,5.28303783939601999e+02,3.32110085087226480e+02,2.19208169743715587e+02,1.45006815315684207e+02,6.05326266669962152e+01,7.54546469552779620e+00,3.17671840364254165e-01,3.14943308911761755e-02,4.01566157866667817e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_141,3.63788173320549902e+02,4.91722401910065400e+02,6.48810691148731621e+02,7.75860279900790601e+02,8.79158156324225956e+02,9.78572764619074405e+02,1.04922736058805003e+03,1.03761872704241568e+03,9.36844973410344551e+02,7.37721096630483999e+02,5.20580326015135597e+02,3.27058065275736396e+02,2.15643671908821858e+02,1.41937497834888688e+02,5.91057666051034047e+01,7.50189662539511737e+00,3.42513320743310423e-01,3.26128862929963084e-02,4.18180229487194553e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_142,4.04533241715649183e+02,5.48890947413413528e+02,7.26887521407678605e+02,8.71733386039276411e+02,9.89153574570391129e+02,1.10042460757545928e+03,1.17964778469655857e+03,1.16702681382880996e+03,1.05413108564917229e+03,8.26716684658737336e+02,5.82460177212819758e+02,3.64243174633236436e+02,2.40061383110623694e+02,1.58432433805400706e+02,6.59585590598982066e+01,8.28087728746750606e+00,3.59426400735707419e-01,3.40860625240751794e-02,4.30864198627671328e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_143,3.63580431954295022e+02,4.90793049999389950e+02,6.46869082610841929e+02,7.73743257575878488e+02,8.76716031103849105e+02,9.75868349653839800e+02,1.04630184227158202e+03,1.03497693846022798e+03,9.35615676246558337e+02,7.34491056008135160e+02,5.18134967447833333e+02,3.26334868175906252e+02,2.15530470023651844e+02,1.42493741971782811e+02,5.97220648362185571e+01,7.61178808089448200e+00,3.25281395452961752e-01,2.97247604441665050e-02,3.61134826101059455e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_144,3.66709945474101062e+02,4.95172339723074231e+02,6.53702945378540903e+02,7.81610959686208162e+02,8.85943015175009691e+02,9.86494015776391507e+02,1.05717365792725013e+03,1.04573534591327984e+03,9.44485074107282799e+02,7.43448324235571931e+02,5.24414671857196254e+02,3.29528517321144705e+02,2.17167496224337867e+02,1.42815431850883527e+02,5.95866998884090862e+01,7.65055425605008477e+00,3.40343846851901444e-01,3.10304955352006077e-02,3.66135853162281822e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_145,3.63825349424621606e+02,4.91443865740776118e+02,6.47805450237709692e+02,7.74542833535308432e+02,8.77594763435136656e+02,9.76791123233073222e+02,1.04734140440290139e+03,1.03577299513818775e+03,9.35820028502537525e+02,7.35734437520593701e+02,5.19120681952991504e+02,3.26620642633634134e+02,2.15512379306329848e+02,1.42099737879512901e+02,5.94126389017552938e+01,7.61790991117906202e+00,3.37989768582463268e-01,3.07807874779932565e-02,3.82328647698320766e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_146,3.63634202247892119e+02,4.91562940304313315e+02,6.47726803610849061e+02,7.74475570555521131e+02,8.77583548176946806e+02,9.76991765558891188e+02,1.04720190452132965e+03,1.03581810613085986e+03,9.36235537076100513e+02,7.35666115818516914e+02,5.18820600216315938e+02,3.26455898962379592e+02,2.15412241574379749e+02,1.42060713327451651e+02,5.95515375894381549e+01,7.67013323001637470e+00,3.32405303181200429e-01,2.94187809870782024e-02,3.58072814112288512e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_147,3.62195893271023408e+02,4.89341232934919049e+02,6.45331982594916326e+02,7.71682455706934434e+02,8.74523971692696591e+02,9.73440757451651507e+02,1.04383855484514538e+03,1.03239918903377747e+03,9.32624852164280128e+02,7.33679564876627751e+02,5.17834502142564588e+02,3.25829566370040425e+02,2.14929438230838571e+02,1.41612181844787784e+02,5.89385756261622120e+01,7.46468026689357433e+00,3.32423568486477417e-01,3.07008327517160826e-02,3.72198027366653665e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_148,3.98549929233474359e+02,5.40284797513634317e+02,7.14163912602506457e+02,8.55430445213379926e+02,9.70180028227001799e+02,1.07939281671297340e+03,1.15685372537228227e+03,1.14415736181044576e+03,1.03365339045513224e+03,8.10875350272697119e+02,5.71189749278018098e+02,3.57565265879453591e+02,2.35719366927602948e+02,1.55350333195944017e+02,6.51094782682795454e+01,8.41779546951834234e+00,3.68041260317474916e-01,3.22077151487908733e-02,3.92278342050815694e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_149,3.62958826534149978e+02,4.90363555019965361e+02,6.45673909385167576e+02,7.72269796606837872e+02,8.74705828940425590e+02,9.73627286559690560e+02,1.04400290435446709e+03,1.03264997436123508e+03,9.33829119795463725e+02,7.32819775145252152e+02,5.16860992819263174e+02,3.25602267125774972e+02,2.14986961311910250e+02,1.42135742033398657e+02,5.97026538385780867e+01,7.65379181245229212e+00,3.24011271601031325e-01,2.86031344128957130e-02,3.53112397273252533e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_150,3.73246902346155025e+02,5.03552722799054948e+02,6.65828617643161351e+02,7.97221622288509820e+02,9.03928415747484451e+02,1.00625150829642848e+03,1.07839637244576829e+03,1.06721542332574541e+03,9.64320185658266610e+02,7.56714054004865488e+02,5.33493214002107493e+02,3.35340797030069552e+02,2.21489116662805117e+02,1.46643600494183318e+02,6.14638496974049318e+01,7.71401692513343828e+00,3.19279635705859766e-01,3.12706031782662291e-02,3.79353281485700746e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_151,3.67507065851377092e+02,4.95872776038430686e+02,6.53890326073199049e+02,7.81798830835780336e+02,8.86157697747883276e+02,9.86386961637507170e+02,1.05718900280771209e+03,1.04554019222952502e+03,9.44456592108509312e+02,7.42418491501018480e+02,5.23587331698289518e+02,3.29206495539238460e+02,2.17332852732440870e+02,1.43377663328987296e+02,6.02290742643005785e+01,7.78142156169075960e+00,3.40725443960928076e-01,3.10211413297116038e-02,3.78789947039532031e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_152,4.03289851941810014e+02,5.47294398313003967e+02,7.23946346627896787e+02,8.67944297754022159e+02,9.84520451324525311e+02,1.09509534503332884e+03,1.17411142354192111e+03,1.16137974877190277e+03,1.04933252994379336e+03,8.23122919934044262e+02,5.79818132810100906e+02,3.62569994985876633e+02,2.38790449638003366e+02,1.57368939835375272e+02,6.56081205351478332e+01,8.33979303721710075e+00,3.69954531754423888e-01,3.38069662233033835e-02,4.20542536409378338e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_153,3.65191139621144430e+02,4.93451353847020584e+02,6.51168014347395797e+02,7.78489703889046041e+02,8.82576267264962667e+02,9.82474785919295300e+02,1.05328865259675831e+03,1.04168195554649606e+03,9.40412384032829550e+02,7.40850220714672560e+02,5.22892676031976634e+02,3.28486839694606715e+02,2.16463567958636617e+02,1.42226815022576147e+02,5.90778070388045720e+01,7.51822079573797275e+00,3.45117124517937635e-01,3.21105170600648887e-02,3.95071343697250658e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_154,3.64387552587224775e+02,4.92246751999297032e+02,6.49788359564016673e+02,7.77015240269227320e+02,8.80460660705532177e+02,9.80246001296604277e+02,1.05066346892714955e+03,1.03913634868444592e+03,9.38187649687618432e+02,7.38546513616612287e+02,5.21169103950474778e+02,3.27642923533857527e+02,2.16188351304066458e+02,1.42408928871901850e+02,5.93412649802202239e+01,7.54045978496897096e+00,3.39739288300937248e-01,3.23947111745143124e-02,4.08471054850329755e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_155,3.63944627742592218e+02,4.91715878426732957e+02,6.48833133197953543e+02,7.75885819943624938e+02,8.79348339007112486e+02,9.78940966078642987e+02,1.04939400070658257e+03,1.03782250547909644e+03,9.37071969467901226e+02,7.37604439863688071e+02,5.20417748363008059e+02,3.27103948855794783e+02,2.15832014014653254e+02,1.42181159540076436e+02,5.92877701438336970e+01,7.53608481253501505e+00,3.36845661659194440e-01,3.16451683144769388e-02,3.96836554667574001e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_156,3.60305940923273681e+02,4.86562666820371248e+02,6.40874819773157469e+02,7.66523259095288722e+02,8.68112156390513633e+02,9.66324147164944293e+02,1.03634948248758178e+03,1.02508733973748326e+03,9.26761404985812533e+02,7.27711534834583404e+02,5.13367116364350863e+02,3.23388698362095909e+02,2.13515658106825072e+02,1.41147211662631264e+02,5.90840763708264305e+01,7.50484605690560613e+00,3.21100933549722134e-01,2.90428369098348488e-02,3.59408505598338970e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_157,3.60982615570643929e+02,4.87255448044683988e+02,6.41963216990893329e+02,7.67926846039505222e+02,8.69615970991250720e+02,9.67990508192738730e+02,1.03798980680357295e+03,1.02671015890692956e+03,9.28312027169694034e+02,7.28533099376724863e+02,5.13947073482607266e+02,3.23851594117521017e+02,2.13899639361293566e+02,1.41539058115737134e+02,5.93966954708087869e+01,7.56758110990610433e+00,3.20489154961969447e-01,2.93853526615579300e-02,3.70693832287901639e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_158,3.63081070986980990e+02,4.90457808768914163e+02,6.47029072159254724e+02,7.73651241888413097e+02,8.76550822174563564e+02,9.75758968965492613e+02,1.04627806482187611e+03,1.03459338117550374e+03,9.34096081385919888e+02,7.35864176806316891e+02,5.19481955784816819e+02,3.26540792453465997e+02,2.15204181492781117e+02,1.41483030331072825e+02,5.87462686481718066e+01,7.46388245545023832e+00,3.44868355762204981e-01,3.23792903621600153e-02,4.05957040721852038e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_159,3.62810110684322353e+02,4.90080734581160300e+02,6.46963680338340737e+02,7.73798056010544201e+02,8.76712079822726423e+02,9.76030211594975981e+02,1.04645299759229579e+03,1.03485772880841182e+03,9.34395979376760351e+02,7.35734054555415923e+02,5.19343427900707297e+02,3.26607365517688720e+02,2.15388011319643624e+02,1.41842206618693297e+02,5.89261909362545921e+01,7.43044787088922742e+00,3.34912761608160414e-01,3.18983235115961189e-02,3.97488776935042785e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_160,3.65796104929915316e+02,4.93837397667084304e+02,6.50898688026106242e+02,7.78149777741275898e+02,8.81626262309126673e+02,9.81369064472734863e+02,1.05182719313283860e+03,1.04021942707366520e+03,9.40086773569134039e+02,7.38248520475403893e+02,5.20666273070254420e+02,3.27883254545178204e+02,2.16662221410649181e+02,1.43106356026484661e+02,6.01760826439139365e+01,7.79435325647466737e+00,3.34637268139723942e-01,2.94896331189120481e-02,3.48940166044031707e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_161,3.61513519342901361e+02,4.88031045537361933e+02,6.44070770696366367e+02,7.70344172854959538e+02,8.72634980389549014e+02,9.71399367486503252e+02,1.04171878399722050e+03,1.03025811714343422e+03,9.30344622670720355e+02,7.32543144611574689e+02,5.17103343134698321e+02,3.25143099142238668e+02,2.14354507383948118e+02,1.41179124030659722e+02,5.86504314806551506e+01,7.38460092214612907e+00,3.35892858320901211e-01,3.25547634465900224e-02,4.12282277756264963e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_162,3.62829098503825151e+02,4.90120539014080407e+02,6.46147361557562704e+02,7.72406590335761848e+02,8.75472578831213468e+02,9.74606479595999872e+02,1.04477090944596239e+03,1.03342624433694505e+03,9.33720736763871514e+02,7.34185993981846309e+02,5.17983654388507944e+02,3.25904891201653129e+02,2.14982878471607336e+02,1.41649385344878311e+02,5.92376371606041516e+01,7.60037730168669334e+00,3.33878250880802974e-01,3.01716695789417053e-02,3.65122536383790308e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_163,3.66299333537951668e+02,4.94617562661144461e+02,6.53478464105687635e+02,7.81578755756624787e+02,8.85936663482028052e+02,9.86419211134698912e+02,1.05721820699903219e+03,1.04566524420490055e+03,9.43825215007236920e+02,7.43576391227283580e+02,5.24646664619560283e+02,3.29419036601724542e+02,2.17137088625917016e+02,1.42840250106736818e+02,5.94154682119179398e+01,7.52782702094096567e+00,3.41432550810603919e-01,3.29406078449395873e-02,4.10122966938980711e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_164,3.63286810154443174e+02,4.90488679688576838e+02,6.46758615268987910e+02,7.73147464043762511e+02,8.76080608552003469e+02,9.75195277498745327e+02,1.04548394600535380e+03,1.03389964006579294e+03,9.33797864133849316e+02,7.34901329074310070e+02,5.18596948786853886e+02,3.26159383283310945e+02,2.15119224635476996e+02,1.41595548385477855e+02,5.91063001976872897e+01,7.58476820497800741e+00,3.40925405342675625e-01,3.11147817337347893e-02,3.80980087502199314e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_165,3.61750880198199013e+02,4.88036485753113595e+02,6.43258787199086669e+02,7.69461508285885884e+02,8.71775079735048962e+02,9.70385875367427730e+02,1.04047938726859411e+03,1.02927454177141112e+03,9.30591686005949100e+02,7.30280475695969130e+02,5.15142720870052358e+02,3.24557659286982471e+02,2.14435349364076558e+02,1.41943116323202247e+02,5.96207360030081617e+01,7.58065713501493299e+00,3.18715721393653229e-01,2.95861736474573832e-02,3.64412409314305652e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_166,3.62377596566201760e+02,4.89004920986382103e+02,6.45480712637388706e+02,7.72004364190685010e+02,8.74678582820696420e+02,9.73846153451007126e+02,1.04402866047468069e+03,1.03273484743934478e+03,9.32724849129902168e+02,7.34197651986656524e+02,5.18150167323856294e+02,3.25853122730622204e+02,2.14801676392751347e+02,1.41486759836978877e+02,5.88748538749465737e+01,7.44543247675346631e+00,3.32567769225626975e-01,3.17876362507790791e-02,3.92516898254688298e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_167,3.60960659154146470e+02,4.87031982440059039e+02,6.42395443365082087e+02,7.68811318886738150e+02,8.70965438473726977e+02,9.69552435120083373e+02,1.03961887863568199e+03,1.02852228945001002e+03,9.29782672319581366e+02,7.29943897731768061e+02,5.14933321433599644e+02,3.24317610358023785e+02,2.14182115973017403e+02,1.41807498677732923e+02,5.93617253072151172e+01,7.44571830121268885e+00,3.13550195232785489e-01,3.02009309407530700e-02,3.79168991717123869e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_168,3.60015772176215876e+02,4.86282280194826967e+02,6.40687105286554925e+02,7.66159494470101549e+02,8.67798673805958970e+02,9.65876397898869300e+02,1.03581255286672899e+03,1.02440140744812811e+03,9.25691953427407952e+02,7.27806435493573872e+02,5.13614611472486786e+02,3.23366248295992648e+02,2.13394074953298485e+02,1.40828591658696951e+02,5.87943630117009519e+01,7.46713992570265805e+00,3.32350417673227871e-01,3.08098214848488115e-02,3.85741872292333322e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_169,3.61314337845236707e+02,4.88062328166018744e+02,6.42906986046389193e+02,7.68544841858727636e+02,8.70622306696073906e+02,9.69080969129521691e+02,1.03909941012376203e+03,1.02765642162884888e+03,9.28650116170446950e+02,7.30032685560353571e+02,5.15089002403878112e+02,3.24271521667916829e+02,2.13938776498062481e+02,1.41046430681928797e+02,5.89824103514107776e+01,7.57452025684952091e+00,3.35361298046081557e-01,2.99561363314530642e-02,3.70340922581475617e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_170,3.60901193657115869e+02,4.87279735544422010e+02,6.42519779542840865e+02,7.68424745081145261e+02,8.70622987429490763e+02,9.69227510026490449e+02,1.03921311728023147e+03,1.02793639638900072e+03,9.28813305231518939e+02,7.30291975077924462e+02,5.15321345545776467e+02,3.24323119824853563e+02,2.13950159600357750e+02,1.41157051627577800e+02,5.89403149300476201e+01,7.46857598337595796e+00,3.26313497020650822e-01,3.04452267094562530e-02,3.78350755460015245e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_171,3.63369557654868515e+02,4.90736149454210420e+02,6.47243710644154476e+02,7.73767229866506227e+02,8.76778656731130468e+02,9.76044629962974795e+02,1.04634271424863482e+03,1.03470142775692193e+03,9.34311310245531558e+02,7.35656236579403071e+02,5.19194992127425508e+02,3.26468743619309805e+02,2.15318089993713869e+02,1.41678793393159140e+02,5.90405257905725946e+01,7.55548853765519279e+00,3.43492271780564074e-01,3.17706149381530925e-02,3.91424436272605914e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_172,3.60515381675095909e+02,4.86433072143954405e+02,6.41031589400607459e+02,7.66787054772357919e+02,8.68492162490485043e+02,9.66649555248701745e+02,1.03655476826586460e+03,1.02529453318191554e+03,9.26753466846279025e+02,7.27446047444729402e+02,5.13237512229971458e+02,3.23407462910168078e+02,2.13762495617524849e+02,1.41554434467485038e+02,5.94332596966114011e+01,7.53853356266228847e+00,3.20000499854604270e-01,3.03080681287458825e-02,3.84860118997471705e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_173,3.61883695509306278e+02,4.88988104119850789e+02,6.44190868359509636e+02,7.70209203149341079e+02,8.72443517111804226e+02,9.71073614271375163e+02,1.04113542461024895e+03,1.02966609298042090e+03,9.30392648425393190e+02,7.31273338000701983e+02,5.15854485830270164e+02,3.24618806510186687e+02,2.14314966780963715e+02,1.41472833811538720e+02,5.93393251917733124e+01,7.61936441101032003e+00,3.34925694910946758e-01,3.07282260063706722e-02,3.92780538114250594e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_174,3.62069562046902149e+02,4.88319559380351961e+02,6.43428270762300372e+02,7.69556087809795486e+02,8.71614294061200781e+02,9.70216033435299664e+02,1.04007062877617136e+03,1.02887194495277140e+03,9.30420722664402888e+02,7.29359714176473290e+02,5.14427364043858574e+02,3.24483882479404542e+02,2.14714942006272906e+02,1.42395749164610862e+02,6.00366253243649908e+01,7.67562036809584125e+00,3.15451171819424059e-01,2.87034796508279372e-02,3.50315253117797773e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_175,3.60072389599174983e+02,4.86078674789612080e+02,6.40518039595843447e+02,7.65900902911228968e+02,8.67597816591123774e+02,9.65743174713606209e+02,1.03560265253766261e+03,1.02414594648239154e+03,9.25448463178309794e+02,7.27170185138543161e+02,5.13271370381543534e+02,3.23432233415187056e+02,2.13639161365993402e+02,1.41149834710340343e+02,5.89912493143335936e+01,7.48868762582350289e+00,3.25417058130170966e-01,2.97971799309867946e-02,3.66595563992174129e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_176,3.62498902846475119e+02,4.89535277276781471e+02,6.45352483808811712e+02,7.71285638787224116e+02,8.74026645849594274e+02,9.72946351977996756e+02,1.04306453258949819e+03,1.03147451432227331e+03,9.31478982572351356e+02,7.33501309162002144e+02,5.17670576136328009e+02,3.25550072260099853e+02,2.14651673294855470e+02,1.41134721061596167e+02,5.88374634821855551e+01,7.56823358349777120e+00,3.47100588918619835e-01,3.16493953765466587e-02,3.86321840672128021e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_177,3.64023336511679986e+02,4.91791424700991115e+02,6.48110861322059804e+02,7.74504281260192897e+02,8.77620398398377915e+02,9.76914626340594396e+02,1.04723447206996889e+03,1.03543563480461171e+03,9.34853746144924685e+02,7.36322506183721771e+02,5.19519059501786614e+02,3.26461030830689140e+02,2.15284026583137347e+02,1.41510141414265007e+02,5.91105896766626131e+01,7.65329116423694344e+00,3.52184205233049497e-01,3.14999584002456715e-02,3.91366536500624158e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_178,3.61034088322511309e+02,4.87100368383902151e+02,6.42276215568187467e+02,7.67987083321857085e+02,8.70142622147012503e+02,9.68605607667291906e+02,1.03851965186619555e+03,1.02712916035151011e+03,9.27921613414248668e+02,7.29651946290222781e+02,5.14892061336726897e+02,3.24090292813318342e+02,2.13942829521157108e+02,1.41213432117812516e+02,5.90456699170994739e+01,7.51026592903297363e+00,3.30789140663332093e-01,3.09914980067588601e-02,3.81828478905546064e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_179,3.60183147654273455e+02,4.86578242681550876e+02,6.41455672928507965e+02,7.66889562023068265e+02,8.68838764238784165e+02,9.67088438672148754e+02,1.03719020091570451e+03,1.02562625186871492e+03,9.26170232295494998e+02,7.29626649012576308e+02,5.15121826116362627e+02,3.23931247648402746e+02,2.13453088959430914e+02,1.40354806023454785e+02,5.82540453149699147e+01,7.38336993674717235e+00,3.42232212793828983e-01,3.19505150827364276e-02,4.00015174562125091e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_180,3.58628601112347781e+02,4.84578217866959619e+02,6.38130146248799406e+02,7.63081935595348000e+02,8.64323261956316287e+02,9.62066902365834835e+02,1.03170337061856844e+03,1.02037676275377999e+03,9.22277175327681448e+02,7.24584140387414436e+02,5.11355487997276896e+02,3.22189524706195471e+02,2.12740192869967615e+02,1.40550829557386237e+02,5.87766803849375776e+01,7.46449833941550089e+00,3.24961576299114818e-01,2.99501116371514511e-02,3.83775320243622637e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_181,3.61053936005003095e+02,4.87293698372802055e+02,6.42132039713572453e+02,7.67591923457371536e+02,8.69635717095170662e+02,9.68000321999870152e+02,1.03784539181983882e+03,1.02637956376516581e+03,9.27282757183371814e+02,7.29032450942373657e+02,5.14437485869289503e+02,3.23882438385661771e+02,2.13801359595922321e+02,1.41045463284948937e+02,5.90560147941570079e+01,7.58107758822653199e+00,3.36278426353801563e-01,3.08581754703607797e-02,3.85199467555648279e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_182,3.60187945502515674e+02,4.86749721241684654e+02,6.41198322983497860e+02,7.66510546613729502e+02,8.68407459385485026e+02,9.66766502210339581e+02,1.03643734159366363e+03,1.02503439165547161e+03,9.26266419058830365e+02,7.28111050493185871e+02,5.13743749864227539e+02,3.23476735635178500e+02,2.13520580388451293e+02,1.40866896593400298e+02,5.89863508453376539e+01,7.56142361155770004e+00,3.30918617624106848e-01,2.98574212418508886e-02,3.71989964653898471e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_183,3.61752861629615552e+02,4.87956791401856549e+02,6.43679276245166079e+02,7.69805087213577394e+02,8.72183818237980859e+02,9.70928031306579555e+02,1.04083686510538405e+03,1.02949923405234358e+03,9.30074767010261553e+02,7.30881792318367843e+02,5.15729790165814279e+02,3.24818867866342657e+02,2.14606095242341524e+02,1.41862239485238291e+02,5.93799188557525213e+01,7.52751714699402186e+00,3.23871981975924483e-01,3.04290494119952223e-02,3.73748481132871874e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_184,3.62230940287171109e+02,4.88934488846817203e+02,6.44622237544748486e+02,7.70349026287143488e+02,8.73019087765362883e+02,9.71944496997894817e+02,1.04194974448237190e+03,1.03055949265630147e+03,9.30778676222257900e+02,7.32825879620137698e+02,5.17129557207558264e+02,3.25193363424524250e+02,2.14334354347882424e+02,1.40924711701430681e+02,5.87963698474979566e+01,7.56735779472591918e+00,3.41448883247267465e-01,3.08805674125828232e-02,3.71045915797209996e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_185,3.60735006720780689e+02,4.86794398384826536e+02,6.41828418902794851e+02,7.67698946531165234e+02,8.69786564104228091e+02,9.68280273489814704e+02,1.03820899527360257e+03,1.02696488901417706e+03,9.27969148322082219e+02,7.29580452970961915e+02,5.14887347874781540e+02,3.24176431763642597e+02,2.13902086340561226e+02,1.41168023988819840e+02,5.88955194900732053e+01,7.44983207165173056e+00,3.26188246363596390e-01,3.07560367821364186e-02,3.83924050442507880e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_186,3.59691301477119509e+02,4.85123002690201588e+02,6.39301511904799895e+02,7.64565136511067863e+02,8.66298162980114853e+02,9.64274190951682726e+02,1.03397081741407465e+03,1.02288457698709749e+03,9.24750884813314428e+02,7.25885965559909323e+02,5.12151707142171404e+02,3.22890771592885187e+02,2.13371962410107642e+02,1.41193509227258403e+02,5.91579836317794374e+01,7.49572660164037696e+00,3.15525079464805847e-01,2.87972554983638961e-02,3.45473738331923382e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_187,3.61243893096853128e+02,4.87469547747525269e+02,6.42579004594731714e+02,7.68474009822366725e+02,8.70901699370852498e+02,9.69486197895994337e+02,1.03945745796390838e+03,1.02836749057380916e+03,9.29484030535015449e+02,7.30111319221657482e+02,5.15123879830657756e+02,3.24397508316681581e+02,2.14169478305366653e+02,1.41518243698460140e+02,5.92417933733672157e+01,7.51195783609155043e+00,3.21320712234429040e-01,2.99068316358871676e-02,3.64819903749812350e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_188,3.62206434583863370e+02,4.89460265962461335e+02,6.46172504822383985e+02,7.72505842039149911e+02,8.75624214926862237e+02,9.74895579521236868e+02,1.04526935858409138e+03,1.03368667400328422e+03,9.32840494421942253e+02,7.35881275570502453e+02,5.19589769812186432e+02,3.26335953520016574e+02,2.14900342764654283e+02,1.40962334539868465e+02,5.82478044095306373e+01,7.35965840814846395e+00,3.47700590230121509e-01,3.31389438707754280e-02,4.08258979771621618e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_189,3.61515342297939696e+02,4.87972573217827573e+02,6.44437583498713707e+02,7.71173720847738537e+02,8.73731172262473251e+02,9.72798762218990078e+02,1.04295430657581596e+03,1.03172557534909220e+03,9.31758352078071425e+02,7.32882761479166220e+02,5.17281395817640714e+02,3.25514805680945528e+02,2.14894454418937272e+02,1.41965370331726319e+02,5.90321645114925033e+01,7.34302602748645317e+00,3.20776594488960953e-01,3.19979324460252512e-02,4.10610787905937424e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_190,3.60114124025015258e+02,4.86214278025964575e+02,6.40707935234772549e+02,7.65937059046674790e+02,8.67811126256936404e+02,9.66064591210825711e+02,1.03578424536729949e+03,1.02440698704694728e+03,9.25583945634470183e+02,7.27778146616159120e+02,5.13660397391993911e+02,3.23512126795793108e+02,2.13514856307953039e+02,1.40791373073547703e+02,5.87938259772177574e+01,7.51253288112319595e+00,3.32316576515623630e-01,3.02700569213350118e-02,3.73359174758872755e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_191,3.57445158765286067e+02,4.82440687060958510e+02,6.35888316751403067e+02,7.60593101083420152e+02,8.61402676831500116e+02,9.59033708796314386e+02,1.02837988989488395e+03,1.01730614566858321e+03,9.19483894474138197e+02,7.22618688729736959e+02,5.09901681065300011e+02,3.21232469838682164e+02,2.11986075694915428e+02,1.40059800521525972e+02,5.85189526318074797e+01,7.38630475576808720e+00,3.19055995914561685e-01,2.99131209946894884e-02,3.72460326391320720e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_192,3.60792782610719257e+02,4.87262027281096323e+02,6.42326607212431327e+02,7.67795469449407960e+02,8.69783494595302955e+02,9.68262307332108207e+02,1.03803135855427718e+03,1.02648912348074646e+03,9.27032896721452289e+02,7.29704363959989905e+02,5.14912890956708225e+02,3.23902288545509236e+02,2.13674519607510547e+02,1.40720648902960875e+02,5.87835075354248104e+01,7.53205541279833213e+00,3.39281854353563395e-01,3.10841225203475208e-02,3.88604533902364019e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_193,4.00475730208929178e+02,5.42701383342935969e+02,7.17264613520826856e+02,8.59759904229499853e+02,9.75259117966005533e+02,1.08489959835039986e+03,1.16295425201254466e+03,1.15050282398867762e+03,1.04026365230903730e+03,8.13853877533123182e+02,5.73214809240583577e+02,3.59388845564215273e+02,2.37381721639272826e+02,1.57186951555130634e+02,6.60726536310477996e+01,8.44982432163559238e+00,3.49828108164388252e-01,3.08612308179042165e-02,3.69366574567307109e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_194,3.60545291016789690e+02,4.86804094001029853e+02,6.41936430167146000e+02,7.67540941963476826e+02,8.69504561035803249e+02,9.67925222669348614e+02,1.03766448187353149e+03,1.02620904499218295e+03,9.26939640967071796e+02,7.29138989386823710e+02,5.14513579056284016e+02,3.23810639866649069e+02,2.13752876669002831e+02,1.41042789838272540e+02,5.89630213656946154e+01,7.50911161514507253e+00,3.33701305382128832e-01,3.15951332417194405e-02,4.00673094704086848e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_195,3.56814487980197555e+02,4.81795849908149762e+02,6.34571132118041874e+02,7.58988766531374040e+02,8.59572342842669286e+02,9.56723244025593772e+02,1.02608936847158225e+03,1.01488035923069617e+03,9.17623614148631304e+02,7.20556846949615874e+02,5.08449428414128136e+02,3.20485043038911044e+02,2.11679567178869860e+02,1.40062400128021324e+02,5.86692516198950429e+01,7.41271108437082127e+00,3.17105941644393319e-01,2.94108491477731160e-02,3.69153155976775999e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_196,3.61467891000640293e+02,4.87423162430124080e+02,6.42661170457498883e+02,7.68343947726214424e+02,8.70755700088647018e+02,9.69473235081019311e+02,1.03919133673494093e+03,1.02810063708591542e+03,9.29108875266570294e+02,7.30323455090895436e+02,5.15172732654220454e+02,3.24340868873868658e+02,2.13976778691253287e+02,1.41113052948853749e+02,5.90639053701797678e+01,7.57514613530878300e+00,3.27185947767455909e-01,2.97252582914420416e-02,3.52839306943891979e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_197,3.60711301114453477e+02,4.87138437128999612e+02,6.41608287541068535e+02,7.66868621436273429e+02,8.68672885323703554e+02,9.67052332723792574e+02,1.03661166493438645e+03,1.02516843010569755e+03,9.26422642298623146e+02,7.28282315384793492e+02,5.13801010854982110e+02,3.23556983423244787e+02,2.13553620176252792e+02,1.40833233771126686e+02,5.90468015055681121e+01,7.63186670788523891e+00,3.36032415662412431e-01,2.98504670130970567e-02,3.66849794228212229e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_198,3.61582007682917492e+02,4.87745726269220654e+02,6.43103698347804652e+02,7.68999175262068206e+02,8.71331979829202737e+02,9.70111307667415872e+02,1.03975989714916273e+03,1.02845060314228999e+03,9.29266302935578437e+02,7.30165317986488162e+02,5.15121900651686929e+02,3.24362991076978119e+02,2.14244505358581648e+02,1.41585486477472415e+02,5.94179319126619419e+01,7.59572795091024666e+00,3.24916218803996293e-01,3.00540479477688117e-02,3.72896270382278927e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_199,3.59732215259510895e+02,4.85889532422972763e+02,6.40582488260911077e+02,7.65795251140572191e+02,8.67691643167042457e+02,9.65957504767191949e+02,1.03569821939249141e+03,1.02429885497533337e+03,9.25115691938851569e+02,7.28212672765744060e+02,5.14075116102190464e+02,3.23521469563723997e+02,2.13369402028155179e+02,1.40511131000701738e+02,5.85000988519011926e+01,7.43398981562608263e+00,3.35848031234484090e-01,3.13346156871080611e-02,3.91103777611130025e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_200,3.60142947692794564e+02,4.85479742038268284e+02,6.40216381837628319e+02,7.65848004770638909e+02,8.67757004091039789e+02,9.65936902519989189e+02,1.03576944984654915e+03,1.02462737871918512e+03,9.26014785086399115e+02,7.27514987975825193e+02,5.13418388395737338e+02,3.23449371406690943e+02,2.13535749566050526e+02,1.41144035617224688e+02,5.89741380547865433e+01,7.44267521066611604e+00,3.20579314037820362e-01,3.05369117034783276e-02,3.76387074245830913e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_201,3.57290977304562034e+02,4.82522547421081811e+02,6.36093607273138900e+02,7.60699040023147177e+02,8.61585094963105462e+02,9.59309812559635247e+02,1.02853988770561409e+03,1.01744803714058094e+03,9.19422627703729290e+02,7.22969076189380303e+02,5.10184878926641204e+02,3.21236781361939961e+02,2.11935851974299595e+02,1.39912531393885530e+02,5.84046362457244115e+01,7.37633558733441053e+00,3.22032793878917367e-01,3.04723731303499397e-02,3.88162464361813727e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_202,3.59441887081106756e+02,4.85063065031739313e+02,6.39259018230940910e+02,7.64224956684049062e+02,8.65895980044526709e+02,9.64095161124039123e+02,1.03333534787679514e+03,1.02218539662127546e+03,9.23955805252471578e+02,7.26172083562308899e+02,5.12177736357382855e+02,3.22547525930959694e+02,2.12839221538799052e+02,1.40432472567271617e+02,5.89130638279186130e+01,7.56945046461176752e+00,3.24117314844703908e-01,2.90319997519475383e-02,3.47783386046719234e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_203,3.57958296705334078e+02,4.83348695207040009e+02,6.37068775255969058e+02,7.61636438553810649e+02,8.62823011790130636e+02,9.60630231044373431e+02,1.02980813984909105e+03,1.01857016452783625e+03,9.20344986281925117e+02,7.23801797051447920e+02,5.10745899084094958e+02,3.21608097655821666e+02,2.12211217753144297e+02,1.39971319954318773e+02,5.85132233092918241e+01,7.45806752678159501e+00,3.25615224601178088e-01,2.97868064490486306e-02,3.70349864578611984e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_204,3.57287692391260634e+02,4.82416197044094986e+02,6.35620499656449510e+02,7.60052420118251916e+02,8.60817305484900430e+02,9.58294951750020459e+02,1.02761327780422084e+03,1.01634461670177211e+03,9.18237049138701764e+02,7.22194444277337539e+02,5.09694716952666738e+02,3.20940977881859169e+02,2.11810678058682441e+02,1.39826067653164301e+02,5.83773065082906228e+01,7.38496427978810477e+00,3.25049439160687514e-01,3.04372116874153664e-02,3.90840196947305277e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_205,3.60498297129550338e+02,4.86461114342173346e+02,6.40923600922276364e+02,7.66092469874589028e+02,8.67714122414344729e+02,9.65912261619006472e+02,1.03556339117402786e+03,1.02402585310455129e+03,9.25078586260545308e+02,7.27326026627041870e+02,5.13205217785766422e+02,3.23198405528776277e+02,2.13505175402461703e+02,1.40923327652904362e+02,5.90946182837996972e+01,7.59804278584477544e+00,3.34449166094059724e-01,3.04132344679261986e-02,3.74609811284079509e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_206,3.60114138786525473e+02,4.86372248696406473e+02,6.42148249823148035e+02,7.68257029977321736e+02,8.70478595264895830e+02,9.69013366131777730e+02,1.03921789720044194e+03,1.02784179270257982e+03,9.28033626889738116e+02,7.30829756597146798e+02,5.16113084936232440e+02,3.24653081960090731e+02,2.14073095957854434e+02,1.41146376866072643e+02,5.84715509471749826e+01,7.24789508667696580e+00,3.26814486473546828e-01,3.25059935711494580e-02,4.16281723931983400e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_207,3.59432898185829288e+02,4.85436989774499239e+02,6.39935083763235525e+02,7.64870479369287864e+02,8.66372711608252871e+02,9.64576053276722064e+02,1.03397581735009703e+03,1.02251794247121404e+03,9.23536022623584017e+02,7.26978226842872459e+02,5.12959094030613642e+02,3.22752113957547294e+02,2.12899663360152772e+02,1.40183814183471497e+02,5.86179765663412482e+01,7.52260774674675226e+00,3.36265260203938432e-01,3.08764276120509495e-02,3.86962334698086330e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_208,3.66795627396361283e+02,4.95002687145105085e+02,6.54538372767053374e+02,7.83408916952100185e+02,8.88315810413149734e+02,9.89028960494229068e+02,1.06015711744487976e+03,1.04905345419904029e+03,9.47179244459819756e+02,7.45280313716827891e+02,5.25874103300176216e+02,3.30291764489141485e+02,2.17763527479130573e+02,1.43641003027168040e+02,5.97083686156804347e+01,7.42613351129060284e+00,3.23811832757180729e-01,3.27217224444162139e-02,4.14029463979404683e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_209,3.56634412233944204e+02,4.81618231318703465e+02,6.34059103773705147e+02,7.58217058673487600e+02,8.58427398002039808e+02,9.55626793686535621e+02,1.02475771012485689e+03,1.01355391064994831e+03,9.16384477691547545e+02,7.19568170311166455e+02,5.07718077867694888e+02,3.20121603841742171e+02,2.11460889889426937e+02,1.39850244195622935e+02,5.86365905237790201e+01,7.47092313693910359e+00,3.20170266926573410e-01,2.91268983959115726e-02,3.72159463162667408e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_210,3.59095006401248384e+02,4.85118190552219801e+02,6.39499433436534900e+02,7.64392887042393454e+02,8.66180695456410035e+02,9.64458602120330625e+02,1.03386675536243479e+03,1.02261567375067000e+03,9.23747261365985196e+02,7.27210686250886056e+02,5.13229147871317650e+02,3.22908281006127822e+02,2.12820358696840003e+02,1.40020842868580161e+02,5.83552965972932469e+01,7.46107433867299896e+00,3.35516366700714885e-01,3.09022226538494572e-02,3.82663557754181352e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_211,4.11621053487330698e+02,5.58417836760309797e+02,7.40209374741566307e+02,8.87746465927000600e+02,1.00779445070222778e+03,1.12110737748668112e+03,1.20165441129269402e+03,1.18890024061178701e+03,1.07363386858825015e+03,8.42175339144168333e+02,5.93185079809656145e+02,3.70494556516782552e+02,2.44013763202879687e+02,1.60775088685577742e+02,6.68859872669349613e+01,8.44197350939476543e+00,3.70194899787621157e-01,3.47856275227424738e-02,4.25468514099512814e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_212,3.58540515634308576e+02,4.83618735460182847e+02,6.37636040770243426e+02,7.62498246432217343e+02,8.63897383860622995e+02,9.61813847991017155e+02,1.03119815864789621e+03,1.02011745251687523e+03,9.21811402914802557e+02,7.24706474120248458e+02,5.11318457451815675e+02,3.21971211684403499e+02,2.12534800600716892e+02,1.40332867889302690e+02,5.86722318892416581e+01,7.43517166257695639e+00,3.21454882598081249e-01,3.03579071595142247e-02,3.73554049929069199e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_213,3.58816612993002536e+02,4.84402230376156922e+02,6.39060157820254972e+02,7.64056024347454809e+02,8.65766888751753754e+02,9.63929144017233853e+02,1.03351338079764878e+03,1.02224898656022026e+03,9.23175134891469838e+02,7.26915036327966050e+02,5.13249703129607269e+02,3.23032941326396156e+02,2.13020644582499074e+02,1.40249636866110166e+02,5.82400344072652487e+01,7.34769573581791846e+00,3.31490098334841610e-01,3.15323976746801557e-02,3.87662439780293551e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_214,3.59019057339357914e+02,4.84108916398796794e+02,6.37981881736241803e+02,7.62736552413976824e+02,8.63987213213888026e+02,9.61994418638316574e+02,1.03109272668485505e+03,1.01999972041551325e+03,9.22086977958199782e+02,7.24028418911605854e+02,5.10823741481591867e+02,3.22081598937893204e+02,2.12761639491402605e+02,1.40660032253000622e+02,5.91038377637241297e+01,7.57874830575261527e+00,3.18618480933042958e-01,2.89741314185811213e-02,3.52377412732043623e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_215,3.57460568813585610e+02,4.82351789882568482e+02,6.35689356410604205e+02,7.60020921888166299e+02,8.60816891249608489e+02,9.58308900583912532e+02,1.02753238069392910e+03,1.01629447655571437e+03,9.18360801726677551e+02,7.21847819334157862e+02,5.09480616582893390e+02,3.21153139969224014e+02,2.12132047593013766e+02,1.40134170048641209e+02,5.85787733210813713e+01,7.43756517272646001e+00,3.22824564128104674e-01,3.00531528147229519e-02,3.71194428789997860e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_216,3.59649395217602489e+02,4.85661471647999633e+02,6.39824897917930798e+02,7.64643595703287019e+02,8.65992396355420851e+02,9.64147373013021820e+02,1.03353921910812664e+03,1.02204861799438129e+03,9.23267853721887832e+02,7.26460165358063705e+02,5.12557650474410025e+02,3.22534076941509340e+02,2.12777190652932916e+02,1.40175750809550607e+02,5.87536328923798692e+01,7.58856849746953799e+00,3.36448015538531542e-01,3.01796350679841251e-02,3.81644255813687674e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_217,3.58743289159747405e+02,4.84887735164083779e+02,6.38941435968625910e+02,7.63600022350296513e+02,8.64989237105039592e+02,9.62921398239994573e+02,1.03242760691650142e+03,1.02080211553481115e+03,9.21775914801749195e+02,7.26341117039910614e+02,5.12838269800317562e+02,3.22614661591203401e+02,2.12639127651287623e+02,1.39761199383291569e+02,5.81040492566355908e+01,7.42585486336257095e+00,3.46681075877505462e-01,3.19730635280299977e-02,4.03519327963297765e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_218,3.57293783049744889e+02,4.82077539090747678e+02,6.35766922407803463e+02,7.60354126317611076e+02,8.61216272993284633e+02,9.58692467664301375e+02,1.02811576230032074e+03,1.01684584951397437e+03,9.18485684754697559e+02,7.22625543788057826e+02,5.10149264553710339e+02,3.21173527785690965e+02,2.11948900053159690e+02,1.39951925539137449e+02,5.83286680221831588e+01,7.32282270109338462e+00,3.24976206145572044e-01,3.17058926592345691e-02,4.07279997414681898e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_219,3.59362641616848578e+02,4.85460534541857555e+02,6.40907355372432107e+02,7.66352492730919607e+02,8.68379148780294258e+02,9.66982172756165141e+02,1.03653526601211411e+03,1.02527900451263372e+03,9.25550363938911914e+02,7.29318065281492864e+02,5.14836342462821221e+02,3.23675964439219570e+02,2.13307575282667301e+02,1.40332264491976531e+02,5.82655989943276964e+01,7.33826516725213285e+00,3.31951043805190749e-01,3.21114668120538460e-02,4.09330725305280790e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_220,3.57746957085732049e+02,4.82099157230139383e+02,6.34361791134527380e+02,7.58693686564517293e+02,8.59166585786720134e+02,9.56171211098243361e+02,1.02536438348429328e+03,1.01418846972166114e+03,9.17554706263708113e+02,7.18453998915472880e+02,5.06901384990831161e+02,3.20310821739916548e+02,2.12252709833865481e+02,1.41130585605759393e+02,5.96352203115485935e+01,7.60719582475336686e+00,3.08888644264556533e-01,2.81906183324626067e-02,3.48828797846459197e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_221,3.59677902545919892e+02,4.84914925322351564e+02,6.39223642766068224e+02,7.64426870721485557e+02,8.66124597732191546e+02,9.64305737401933470e+02,1.03364767846110885e+03,1.02257339611629300e+03,9.24407703879217365e+02,7.25646390629398638e+02,5.11882080307046976e+02,3.22673269285290928e+02,2.13279353814822457e+02,1.41155892542975607e+02,5.93319269582582010e+01,7.56753728638433820e+00,3.15628304737135601e-01,2.92043321045275146e-02,3.53487406554087343e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_222,3.56901778349117706e+02,4.81372273609727131e+02,6.34367385493876213e+02,7.58579574783692010e+02,8.59299209748191856e+02,9.56564071401613319e+02,1.02568964381569162e+03,1.01460901916102785e+03,9.17098551962122770e+02,7.20224050784048018e+02,5.08304619969969565e+02,3.20498607472022968e+02,2.11786873675235739e+02,1.40144468434448527e+02,5.87076673316613196e+01,7.42259406800631538e+00,3.16711467841876648e-01,2.99736303062503352e-02,3.72695446629862535e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_223,3.59017220665187608e+02,4.84639756764029357e+02,6.38313448103176938e+02,7.62787411276513581e+02,8.64076455796729874e+02,9.61884451795534801e+02,1.03115838544956068e+03,1.01973983713580731e+03,9.21453519094283934e+02,7.24502381171811294e+02,5.11240817532501865e+02,3.22042259760240881e+02,2.12611830465153957e+02,1.40244827856584919e+02,5.88221153325453443e+01,7.58477121475508831e+00,3.33039571647512911e-01,2.99062571333846457e-02,3.68501176168767753e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_224,3.56878888653193201e+02,4.81486062388186326e+02,6.34093191355792101e+02,7.58164103595214897e+02,8.58391795756064312e+02,9.55413145902699966e+02,1.02459063478501139e+03,1.01317080270025963e+03,9.15676240531297708e+02,7.19457482671133789e+02,5.07714351613440328e+02,3.19967954984627283e+02,2.11346444500708031e+02,1.39778415024318832e+02,5.86725125580601485e+01,7.47997090363388040e+00,3.25809750767746209e-01,3.04147435740967954e-02,3.91444367988545185e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_225,3.61278959295140169e+02,4.87717093010898623e+02,6.44716634548069692e+02,7.71605881145601415e+02,8.74398490106129771e+02,9.73551613715258100e+02,1.04397323700849870e+03,1.03279222173364815e+03,9.32332109430376818e+02,7.34767145771700598e+02,5.18918807311342448e+02,3.26103625374379703e+02,2.14730885308892482e+02,1.41368868228680469e+02,5.83002260193432065e+01,7.16482712580359227e+00,3.26494411831127873e-01,3.35399581841767866e-02,4.30812238629769452e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_226,3.56990625987342753e+02,4.81545853061801211e+02,6.35116792434411764e+02,7.59529930740314285e+02,8.60251833414287830e+02,9.57815740685588480e+02,1.02686687755554931e+03,1.01578932908345337e+03,9.17804001105318662e+02,7.21620467485938320e+02,5.09265926839104679e+02,3.20833348146738786e+02,2.11856811802967229e+02,1.39993359958430659e+02,5.84975517646096321e+01,7.38118619876335202e+00,3.18550938517962290e-01,3.03768338949804602e-02,3.77316019448404628e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_227,3.57210667326544410e+02,4.81825123480409843e+02,6.35533768171733300e+02,7.60206581810415742e+02,8.61180405725778542e+02,9.58719611564444790e+02,1.02802911688954237e+03,1.01697910051567817e+03,9.18886457202877864e+02,7.22438451728421796e+02,5.09905542952680776e+02,3.21229532518171538e+02,2.12086677835315498e+02,1.40168723151606969e+02,5.84734944711764513e+01,7.33089413895270070e+00,3.17679587296935129e-01,3.08701602727627367e-02,3.87066009365045777e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_228,3.57249781128162340e+02,4.82046530340347317e+02,6.35967266291447686e+02,7.60539723815052639e+02,8.61668917881868538e+02,9.59343629486855320e+02,1.02859046777362369e+03,1.01753889680038992e+03,9.19089448187324820e+02,7.22974169969155355e+02,5.10282162910436284e+02,3.21286391082829084e+02,2.12116918578481034e+02,1.40108436718174090e+02,5.84134593509944011e+01,7.31759192859135510e+00,3.19032922181248069e-01,3.09706661778955637e-02,3.88107170709594282e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_229,4.13650122537761831e+02,5.61700359280923522e+02,7.44317097245881087e+02,8.92835731091922980e+02,1.01315131174208886e+03,1.12685854520931980e+03,1.20811190760669683e+03,1.19513658777226647e+03,1.07917910587269398e+03,8.46716659526498916e+02,5.96291086423143156e+02,3.72114612049075959e+02,2.45005662934123450e+02,1.61383662318253187e+02,6.71333559680622898e+01,8.47353226887027411e+00,3.78575965959672578e-01,3.58659036445147655e-02,4.53345498326460268e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_230,3.57959476524410775e+02,4.83077391223124891e+02,6.35995181997584837e+02,7.59997039836956219e+02,8.60853651843456873e+02,9.58330836159926889e+02,1.02738267628524773e+03,1.01608223035331685e+03,9.18354176707739384e+02,7.21529521162821311e+02,5.09030663337967553e+02,3.20818214297295640e+02,2.11918090409550928e+02,1.39935245152459544e+02,5.88189551986143613e+01,7.60062889453025470e+00,3.27380874065754057e-01,2.88250164846798156e-02,3.49514653910927044e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_231,3.57034891833869551e+02,4.81520432856612615e+02,6.34713807416193958e+02,7.59003244590721010e+02,8.59761660795969533e+02,9.57228731825114210e+02,1.02622146895839342e+03,1.01512362716835048e+03,9.17426191215729659e+02,7.20972755087289329e+02,5.08804174921105982e+02,3.20709430649419176e+02,2.11795854263016622e+02,1.39979628746699063e+02,5.85759181835644185e+01,7.41809915411788179e+00,3.17405256531185342e-01,2.95492760840121542e-02,3.63571233387782874e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_232,3.58563047028850804e+02,4.83620552965846457e+02,6.37267769533031583e+02,7.61635121285487799e+02,8.62759891823529870e+02,9.60387972088401170e+02,1.02963992825745436e+03,1.01822330055760267e+03,9.19831170128278927e+02,7.23301628546806000e+02,5.10394853190838603e+02,3.21424451619343984e+02,2.12321611535252970e+02,1.40168983308116992e+02,5.88093663488186991e+01,7.54780706057979867e+00,3.30785316742200075e-01,3.06347964896512802e-02,3.82513109035577652e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_233,3.57548777719602015e+02,4.82076353242034259e+02,6.35593604695202771e+02,7.60054216907216187e+02,8.61055913902680118e+02,9.58605895349674029e+02,1.02782887367027774e+03,1.01674010217201896e+03,9.18795567672258244e+02,7.22129572642281119e+02,5.09671704545518708e+02,3.21229627827331512e+02,2.12146036603938171e+02,1.40229088070767375e+02,5.85860712756224515e+01,7.39137076478789101e+00,3.18346917444619071e-01,3.00994383913795946e-02,3.68254973255397345e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_234,3.56113224001480262e+02,4.80229506358315462e+02,6.33314866160696511e+02,7.57452296961387674e+02,8.57748606290760335e+02,9.54869950097001038e+02,1.02400416861352755e+03,1.01274851382752058e+03,9.15005572195981244e+02,7.19719161284896472e+02,5.08135951078210553e+02,3.20185452043501300e+02,2.11330000119417122e+02,1.39583932361301635e+02,5.81418444627272137e+01,7.29727160969658684e+00,3.22732445746718999e-01,3.12276523521126427e-02,3.93494465945625448e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_235,3.56347137824119500e+02,4.80188839371660947e+02,6.32587825200170982e+02,7.56773427320625615e+02,8.57111494100933555e+02,9.54058158137339774e+02,1.02304481801937061e+03,1.01217788236157560e+03,9.15702856089503598e+02,7.17684937879585277e+02,5.06265327912788848e+02,3.19611110928523544e+02,2.11449618964774828e+02,1.40416990268239346e+02,5.91278835898963706e+01,7.46334191045731288e+00,3.04022158866632752e-01,2.86038456738091466e-02,3.47090618150249809e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_236,3.58343728727315693e+02,4.82949203101579769e+02,6.36606999461573992e+02,7.61225237409990200e+02,8.62348867362200849e+02,9.59921503754770811e+02,1.02917168690340282e+03,1.01795317660278727e+03,9.19901158727645566e+02,7.22833938263438199e+02,5.10104762568091360e+02,3.21478931453242410e+02,2.12361965092961498e+02,1.40395411271388497e+02,5.88651941705841111e+01,7.48942020160987632e+00,3.22831869903724922e-01,3.07063942046735122e-02,3.82843229762422008e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_237,3.55272765004061569e+02,4.79114790760948551e+02,6.30555278865063769e+02,7.54066882945636053e+02,8.53790731736745556e+02,9.50430236367487623e+02,1.01913732122140595e+03,1.00807951263616474e+03,9.11713915780633329e+02,7.15235493156101143e+02,5.04677193671304110e+02,3.18535394304542649e+02,2.10601985396465039e+02,1.39593866199915368e+02,5.87321483634490917e+01,7.47572977831478358e+00,3.12475259242864567e-01,2.86857416306070118e-02,3.62629663238118365e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_238,3.57642648647930912e+02,4.82380040123487106e+02,6.36172199737480582e+02,7.60696930848170382e+02,8.61875171459459580e+02,9.59530854785291126e+02,1.02881259088627098e+03,1.01758489901278460e+03,9.19180533479626774e+02,7.23220094881811519e+02,5.10560872392602903e+02,3.21510765345069217e+02,2.12109058810958345e+02,1.39911202691410125e+02,5.82813122465880795e+01,7.35713783932686205e+00,3.26065965799289592e-01,3.09047059748950095e-02,3.86571585311023874e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_239,3.56444503228773897e+02,4.80908721960691196e+02,6.33801323634696928e+02,7.57676916054526259e+02,8.58377488857720891e+02,9.55640080108525694e+02,1.02462232859143842e+03,1.01337112445942080e+03,9.15415874544589656e+02,7.20352992174377164e+02,5.08482715204077579e+02,3.20223915636759159e+02,2.11271187786552304e+02,1.39269782053274611e+02,5.80806716803672316e+01,7.38291623803570207e+00,3.27891347100543740e-01,3.04447519731586395e-02,3.82114991306566152e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_240,3.54196922268093317e+02,4.77531772153860800e+02,6.28205325732227266e+02,7.51237841765532494e+02,8.50454321810959300e+02,9.46681266634963890e+02,1.01526502313374453e+03,1.00427782941391706e+03,9.08634423671195350e+02,7.12172753064689232e+02,5.02394573181592932e+02,3.17287238737879647e+02,2.09897504038084548e+02,1.39282173775907097e+02,5.87401943388714898e+01,7.49588729112807073e+00,3.07780112797341132e-01,2.78094721480951525e-02,3.44687386251733710e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_241,3.55536413175863458e+02,4.79672811745770559e+02,6.32233428414908758e+02,7.56108735969121426e+02,8.56413749141044718e+02,9.53376880502907511e+02,1.02234036562874019e+03,1.01135807369487623e+03,9.14164974431420092e+02,7.18073250334218187e+02,5.06820332309970809e+02,3.19591981135069773e+02,2.11111701105133619e+02,1.39717720920184235e+02,5.84723850119846844e+01,7.34468195214884823e+00,3.11972390658966370e-01,2.97855794828586692e-02,3.74511216495636420e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_242,3.55020055694063331e+02,4.78606618774409583e+02,6.30472598644326581e+02,7.53960792983328133e+02,8.53949951020007461e+02,9.50660037197288261e+02,1.01947506446372438e+03,1.00847924270086389e+03,9.11748146267035736e+02,7.15977236221189969e+02,5.05226131759835596e+02,3.18655959835416411e+02,2.10544753360766464e+02,1.39342923932042879e+02,5.83705762079941337e+01,7.38313814469857288e+00,3.12192561248908873e-01,2.89464340386295163e-02,3.52572674765904868e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_243,3.57303530059824368e+02,4.82434719744582708e+02,6.36596976216107805e+02,7.61009221045721347e+02,8.62397402378908964e+02,9.60110766120945414e+02,1.02968981379989441e+03,1.01834817965819434e+03,9.19267757385781465e+02,7.24878722376363385e+02,5.11903442638094475e+02,3.21866144451291120e+02,2.12049736229175551e+02,1.39294443058913572e+02,5.75857870100628091e+01,7.22822093343296501e+00,3.34437420187602419e-01,3.19603101677600615e-02,3.91864937213512107e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_244,3.58125883896463108e+02,4.83380391868332993e+02,6.36317204051235876e+02,7.60380002873718354e+02,8.61277981578355934e+02,9.58503035426097085e+02,1.02782589657000790e+03,1.01614168334104079e+03,9.17929291549451932e+02,7.21941143486710644e+02,5.09607360788168705e+02,3.21058667452015641e+02,2.12073715675794489e+02,1.39936431120561082e+02,5.86329967089562842e+01,7.55475162236470510e+00,3.40914437217665844e-01,3.10451745072994299e-02,3.91272892996077492e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_245,3.57787872496324212e+02,4.82910379729702584e+02,6.36750770806228502e+02,7.61350128216827216e+02,8.62735984586926065e+02,9.60504896327597862e+02,1.02978048017884453e+03,1.01855612423754997e+03,9.20099435666735872e+02,7.24091793878162093e+02,5.11086500389410730e+02,3.21733290602535817e+02,2.12226082663515257e+02,1.39905243055374200e+02,5.82977107777039336e+01,7.37116294346324707e+00,3.27390462841986196e-01,3.10227734605051410e-02,3.86384800044259954e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_246,3.57736234596630140e+02,4.82465848675349662e+02,6.36319602242831934e+02,7.60931987465438169e+02,8.62129425189029462e+02,9.59855662385335222e+02,1.02900688680018311e+03,1.01797612771957256e+03,9.19902340769984562e+02,7.22881667003174130e+02,5.10149335420167972e+02,3.21508347975774541e+02,2.12394759167428191e+02,1.40448837813934603e+02,5.87792113276838606e+01,7.41522702551902846e+00,3.14532715480502656e-01,2.99199446796671945e-02,3.64250823257613069e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_247,3.53889214101440473e+02,4.77843064103993072e+02,6.29290732972792512e+02,7.52351533201289499e+02,8.52235950207696078e+02,9.48712133160588223e+02,1.01750625299486830e+03,1.00646682706765966e+03,9.09574256715290744e+02,7.15219646181845292e+02,5.04820810943990750e+02,3.18086773669686124e+02,2.09946381543076797e+02,1.38637904848467286e+02,5.78727477842192926e+01,7.29660839582908771e+00,3.17721677223254728e-01,2.96810367690081636e-02,3.74655520825523114e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_248,3.58296713808021821e+02,4.83680399058019532e+02,6.37715187842094110e+02,7.62064755120991094e+02,8.63485611609106286e+02,9.61299199167642882e+02,1.03061950917825288e+03,1.01916383367509866e+03,9.20084900627421007e+02,7.25027895572521857e+02,5.11818354518861270e+02,3.21928954613436645e+02,2.12316747960063964e+02,1.39641418787072496e+02,5.81572230215471535e+01,7.42621421633718981e+00,3.41096829215618791e-01,3.19579255462644138e-02,3.98513116695892525e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_249,3.56863605310498428e+02,4.81342413941666905e+02,6.35102617139944527e+02,7.59543197137497600e+02,8.60353799358408651e+02,9.57891456208602790e+02,1.02706306666135674e+03,1.01594690790806681e+03,9.17771869307837733e+02,7.22010324619366543e+02,5.09746734035933741e+02,3.21159224133837938e+02,2.11980322168669630e+02,1.39978967804133617e+02,5.82751209469255329e+01,7.29593179595970831e+00,3.19679263799961255e-01,3.10783859939071337e-02,3.85442597978972665e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_250,3.56212858507612111e+02,4.80410129665022339e+02,6.33044918358790596e+02,7.56942985652018933e+02,8.57477047763195628e+02,9.54587943673367022e+02,1.02346799435071978e+03,1.01241371999910143e+03,9.15018668493742439e+02,7.18695449640455308e+02,5.07237507073822485e+02,3.19829666043165673e+02,2.11366350613070807e+02,1.39901510425765707e+02,5.86365109002962939e+01,7.41897485115846145e+00,3.17650585667678287e-01,3.02596242592258514e-02,3.81009927671237042e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_251,3.56291604949947612e+02,4.80389887300710029e+02,6.33067176522217778e+02,7.56922862314643680e+02,8.57409178179566538e+02,9.54580746207411948e+02,1.02336545379256927e+03,1.01228575435929281e+03,9.14940033274101211e+02,7.18863899167256363e+02,5.07281939577354649e+02,3.19788358701882714e+02,2.11236782499313989e+02,1.39671916039582356e+02,5.85255451878985937e+01,7.43726199054411730e+00,3.19155875974853176e-01,2.99408008614324497e-02,3.71186609308084108e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_252,3.57080545540535525e+02,4.81041408424747658e+02,6.34219309124078450e+02,7.58604310648824367e+02,8.59357696918306146e+02,9.56797510494162907e+02,1.02564960549834154e+03,1.01484612770306626e+03,9.17509530914706147e+02,7.19770128280114250e+02,5.07795687080145569e+02,3.20292270519756471e+02,2.11840378907017794e+02,1.40505417162555290e+02,5.90968208167747946e+01,7.46533690980560216e+00,3.06152328279624519e-01,2.95225549452917332e-02,3.71025752488177282e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_253,3.57329428901011624e+02,4.81712092089163150e+02,6.34360672323470567e+02,7.58261003589718257e+02,8.58912174416973812e+02,9.56169052747685782e+02,1.02492207960548103e+03,1.01374644075473918e+03,9.16348506545114560e+02,7.19214758074101269e+02,5.07468758603285835e+02,3.20155568630345385e+02,2.11776877164712317e+02,1.40260308535578332e+02,5.91170534895200532e+01,7.59667395617673069e+00,3.18710473502075764e-01,2.92706185839382849e-02,3.67118529808403444e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_254,3.56172719979027022e+02,4.80182262911184353e+02,6.33243833178356908e+02,7.57323235970296196e+02,8.58014917026649641e+02,9.55250213013166103e+02,1.02421977074021243e+03,1.01330976064518438e+03,9.15786002642932090e+02,7.19756010879053974e+02,5.07931133779281765e+02,3.20082615791038791e+02,2.11315852437668127e+02,1.39684337737846960e+02,5.84009877536855484e+01,7.35027336964528821e+00,3.13540508724064249e-01,2.99150117294821431e-02,3.66190467750173148e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_255,3.56759665616756195e+02,4.81648774921130496e+02,6.34195661560240751e+02,7.57664397969380502e+02,8.58233910231151071e+02,9.55447337182185947e+02,1.02434971351654531e+03,1.01286957695609033e+03,9.14906278775231840e+02,7.20241674202608124e+02,5.08339732494816644e+02,3.20105301976969884e+02,2.11206164923100857e+02,1.39012278897073060e+02,5.80702269841425149e+01,7.50292553411712326e+00,3.40510071320712482e-01,3.02921585781128835e-02,3.69402857423996442e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_256,3.55338746538429859e+02,4.79035122000613001e+02,6.30489244014081237e+02,7.53467097636234257e+02,8.53450164087435041e+02,9.50157230902555284e+02,1.01861600080711480e+03,1.00755253306837142e+03,9.10947948815342329e+02,7.15443273231050512e+02,5.04725725666583514e+02,3.18311036583137650e+02,2.10244390397188852e+02,1.38951396807704725e+02,5.84556558134954471e+01,7.54744458639256077e+00,3.20397701507356525e-01,2.82998364106673735e-02,3.40751758100007410e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_257,3.57038308243423444e+02,4.81537190168175243e+02,6.35155058747359021e+02,7.59463250875205063e+02,8.60404890031178866e+02,9.58023874958175611e+02,1.02694083649212348e+03,1.01586177783421226e+03,9.17765358096072191e+02,7.21712091431605245e+02,5.09357630857182016e+02,3.20899324119541575e+02,2.11909728846787431e+02,1.39991494848423685e+02,5.85052076183460699e+01,7.39325704026258634e+00,3.18789943197902381e-01,3.04010196319727151e-02,3.78017612289129707e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_258,3.55904341622000857e+02,4.79836602784225818e+02,6.32626581372305509e+02,7.56519519798114061e+02,8.57066622810268314e+02,9.54206384498580746e+02,1.02302029900141827e+03,1.01202507187301251e+03,9.14668788707352178e+02,7.18601210139702289e+02,5.07160297957863918e+02,3.19788700245385542e+02,2.11303017464113140e+02,1.39809329575486856e+02,5.84955885082822817e+01,7.37276642458011366e+00,3.13824294558452677e-01,2.98492706735547439e-02,3.64664559580264291e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_259,3.57814340767186820e+02,4.82437774747902779e+02,6.36216967337747747e+02,7.60541542044656353e+02,8.61787236967982381e+02,9.59575974583779043e+02,1.02848131834043397e+03,1.01737379708709250e+03,9.18995557367096239e+02,7.22734278886260654e+02,5.10033930398733560e+02,3.21269571681524326e+02,2.12158059274675111e+02,1.40067393467641182e+02,5.86383122766702556e+01,7.46431426922312813e+00,3.22571148652839090e-01,3.03792559220779322e-02,3.74458549288870634e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_260,3.58380483332538120e+02,4.83928000796836557e+02,6.38983369117315306e+02,7.63830073453779391e+02,8.65460626564557288e+02,9.63738492512479752e+02,1.03328550929468406e+03,1.02169831256502084e+03,9.21815141969299020e+02,7.27843437294033265e+02,5.14101029888486323e+02,3.23066345867245332e+02,2.12763918655251388e+02,1.39507497491108637e+02,5.75314494683325464e+01,7.23465527891873705e+00,3.44270198239709668e-01,3.31744938136014841e-02,4.08488580139400488e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_261,3.53594793952872408e+02,4.76847648124492139e+02,6.28447733623288514e+02,7.51797946288821095e+02,8.51384570831366545e+02,9.47953605134427676e+02,1.01641766640105050e+03,1.00571920970164422e+03,9.09495511350016727e+02,7.13543397263975976e+02,5.03519788639193621e+02,3.17843543496763232e+02,2.10172730264674925e+02,1.39436526246178147e+02,5.84693405869918905e+01,7.31538374687418091e+00,2.99936460955646578e-01,2.89138030255141169e-02,3.61909353835575091e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_262,3.61368799728161946e+02,4.87693143024770620e+02,6.44356311342442154e+02,7.70169732579201423e+02,8.72900257060258809e+02,9.72088648451852805e+02,1.04178724084727151e+03,1.03019798342961917e+03,9.29326521242761260e+02,7.33478784389475095e+02,5.17944646242833414e+02,3.25373916570438723e+02,2.14394312245107187e+02,1.40643971911288389e+02,5.82546271348201472e+01,7.39509869003381226e+00,3.47419050656734729e-01,3.38872434465943284e-02,4.26346494900556924e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_263,4.12706198715295727e+02,5.59312438156457233e+02,7.41139560445736606e+02,8.89038719740771626e+02,1.00893698614150503e+03,1.12237105473635006e+03,1.20291088994156348e+03,1.19031012586322299e+03,1.07550283241393117e+03,8.42172985993260454e+02,5.92917985592886907e+02,3.70602534734123310e+02,2.44389529165848131e+02,1.61546423333673175e+02,6.76904135160338427e+01,8.58999169292118658e+00,3.59390505805185945e-01,3.35753806469138577e-02,4.10758049527626488e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_264,3.55708720560047880e+02,4.79824873977684717e+02,6.32449169137869035e+02,7.55985600585160455e+02,8.56536993591559622e+02,9.53708187376000183e+02,1.02236158220200491e+03,1.01134676655813962e+03,9.13766705390816128e+02,7.18720751550320983e+02,5.07250659872701647e+02,3.19526177848723478e+02,2.10904937944883045e+02,1.39177135475841965e+02,5.82040546589202776e+01,7.40082725734367131e+00,3.22265626061976451e-01,3.02774832291676510e-02,3.76472538392848190e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_265,3.55440871427010563e+02,4.79059090286701121e+02,6.31043116698767790e+02,7.54313047752418129e+02,8.54607131407125394e+02,9.51436978814870713e+02,1.01996489034449348e+03,1.00901457915004471e+03,9.12225770243998227e+02,7.16544969001579261e+02,5.05562527254348367e+02,3.18844857752271423e+02,2.10648899069337489e+02,1.39280482495595919e+02,5.84775400367850011e+01,7.47172120200815471e+00,3.17441279313618485e-01,2.89944248635060908e-02,3.43926383628805586e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_266,3.56469362059495154e+02,4.80738628491750546e+02,6.34108253563786093e+02,7.58422010135240726e+02,8.59370719240613539e+02,9.56746411372733064e+02,1.02602134419906338e+03,1.01497883258617730e+03,9.16915731783516435e+02,7.21647014201827233e+02,5.09499125847407242e+02,3.20741645054694573e+02,2.11463470715684622e+02,1.39454339949379971e+02,5.79355776245915521e+01,7.24435535673669850e+00,3.21923239773989678e-01,3.13015639858368264e-02,3.90272363485237410e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_267,3.54573127107172866e+02,4.78741458565351820e+02,6.30263500582249435e+02,7.53014691977484517e+02,8.52896830256184330e+02,9.49468519085694425e+02,1.01793250381871007e+03,1.00661941414624926e+03,9.09476888465549223e+02,7.15548348568527217e+02,5.04985383158212869e+02,3.18161667079487472e+02,2.10030976033479647e+02,1.38480868593489532e+02,5.79880417864796982e+01,7.45881495622309210e+00,3.33096461428433410e-01,3.01258212054624080e-02,3.73179163465509186e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_268,3.52081451684220838e+02,4.74699316932908914e+02,6.24755614255513819e+02,7.47014783604200829e+02,8.45784023126601369e+02,9.41629338640840160e+02,1.00979176036726176e+03,9.98927680710213849e+02,9.03459129791766713e+02,7.08994496087368930e+02,5.00354146055396598e+02,3.15957661663787746e+02,2.08871352162651760e+02,1.38380743971935914e+02,5.80965081355073636e+01,7.36215392262668100e+00,3.05738125597286137e-01,2.79453347214754962e-02,3.45141017939570600e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_269,3.53578847663748093e+02,4.76463963721683285e+02,6.28121844052433062e+02,7.51308449106268085e+02,8.50809038367699486e+02,9.47404918412093821e+02,1.01585081713219313e+03,1.00508474004016205e+03,9.08635572207304108e+02,7.13693048952642926e+02,5.03680522435679222e+02,3.17680790712673115e+02,2.09818919354551099e+02,1.38893262708198904e+02,5.80946393935550489e+01,7.29206790648691161e+00,3.06772972621716045e-01,2.95711480812137738e-02,3.67671005234203102e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_270,3.55188353648486725e+02,4.78724901053688541e+02,6.29864201458346429e+02,7.52823084787673452e+02,8.52260644416180980e+02,9.48748544253739169e+02,1.01718846831993039e+03,1.00605760956083043e+03,9.09956802406244606e+02,7.13689563786291956e+02,5.03455882378215392e+02,3.17907424573443791e+02,2.10336332821112791e+02,1.39415554477493515e+02,5.88975001017383448e+01,7.60245117622051492e+00,3.14161331522889553e-01,2.78184089394189621e-02,3.37028627145426586e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_271,3.55878049504618446e+02,4.79774358113070150e+02,6.32251214755354340e+02,7.55871342699836759e+02,8.56067851953010290e+02,9.53245596157842215e+02,1.02165941942922041e+03,1.01066286850630945e+03,9.13507596372106036e+02,7.17571669474996042e+02,5.06200306759872149e+02,3.19128883172972735e+02,2.10920488741686398e+02,1.39604598750576230e+02,5.87494478272331833e+01,7.49863342387731535e+00,3.13592122205846646e-01,2.91700142856459628e-02,3.62681967842298390e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_272,3.55293774436912486e+02,4.79325346018224877e+02,6.31449430723401974e+02,7.54621456795078871e+02,8.54999404774474783e+02,9.51846190980184019e+02,1.02044967809227830e+03,1.00927895718231889e+03,9.11917390826960514e+02,7.17192738832168629e+02,5.06152456743410369e+02,3.18955259034479639e+02,2.10657016840327714e+02,1.39057035316211312e+02,5.82092205869607326e+01,7.42413453536608348e+00,3.23769843236179633e-01,2.98187839204543982e-02,3.62833825551622108e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_273,3.56081896681421483e+02,4.80462264891091991e+02,6.33705275500532821e+02,7.57728476966897688e+02,8.58544759408877326e+02,9.55893957481872349e+02,1.02500109763283626e+03,1.01381712876018833e+03,9.15480604873584866e+02,7.21070371724813185e+02,5.09117644857924802e+02,3.20425341129031608e+02,2.11289042956853365e+02,1.39181021876647634e+02,5.78327970817140979e+01,7.26983108324957605e+00,3.26400680954957612e-01,3.16642980031378030e-02,4.01084800433931365e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_274,3.57207594705594715e+02,4.81778300728322620e+02,6.35320771229616184e+02,7.59604249887194101e+02,8.60760388113731096e+02,9.58403771153892535e+02,1.02729859679267020e+03,1.01626444238713475e+03,9.18313987836873366e+02,7.21673626475474975e+02,5.09331223205792412e+02,3.21029374768069260e+02,2.12068527326560002e+02,1.40180861919347052e+02,5.86768226270832471e+01,7.42771685740565246e+00,3.16761964727044432e-01,2.99512254708622569e-02,3.69601533649272776e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_275,3.55671054905843278e+02,4.80187778600788874e+02,6.32644180727597018e+02,7.55876520292290593e+02,8.56234589489790778e+02,9.53242163678139718e+02,1.02215943443814604e+03,1.01074049775689161e+03,9.12607157531848429e+02,7.19306678682337747e+02,5.07901036242449891e+02,3.19641393558470611e+02,2.10727223528814079e+02,1.38449704942530047e+02,5.75350067998949726e+01,7.36132704005384930e+00,3.42752363024757811e-01,3.17001805990807586e-02,3.96296001624164146e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_276,3.53456923426634830e+02,4.76316798173695645e+02,6.27049428473064495e+02,7.49823732467028776e+02,8.48985158295641781e+02,9.45137295988453388e+02,1.01337585291612822e+03,1.00247809171074096e+03,9.06694761368677177e+02,7.11001004883065434e+02,5.01696440334183023e+02,3.16871561233005139e+02,2.09726133866269095e+02,1.39245016982544371e+02,5.86701754429487679e+01,7.44145816935475235e+00,3.06350469639796286e-01,2.85849032444077389e-02,3.55548491841035106e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_277,3.56123441964943822e+02,4.80301106628481648e+02,6.32470897369646764e+02,7.55724147238492264e+02,8.55901936678435050e+02,9.52917774490743454e+02,1.02146157870178661e+03,1.01009176792498613e+03,9.12525281936161946e+02,7.17766316122942044e+02,5.06534712570080671e+02,3.19166734745636006e+02,2.10780335039298819e+02,1.39062791833259752e+02,5.83417808928866108e+01,7.53300271277901246e+00,3.32479022601251506e-01,3.02147092257032991e-02,3.81101500446808916e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_278,3.54605746413450788e+02,4.78492461467191163e+02,6.30651919114548718e+02,7.53713146026358231e+02,8.53471178683220273e+02,9.50265788908650620e+02,1.01875290794347598e+03,1.00744668513575186e+03,9.09930499925045638e+02,7.16500508507734025e+02,5.05767312683851912e+02,3.18541875072808068e+02,2.10151250083023967e+02,1.38463536831668591e+02,5.77920650983354989e+01,7.37524584606495992e+00,3.32027510472211740e-01,3.10504421636024174e-02,3.89604267888979481e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_279,3.51949356341879025e+02,4.74353882231593957e+02,6.24250171158913304e+02,7.46481622926343675e+02,8.45008832269160280e+02,9.40660183604205713e+02,1.00862750633543806e+03,9.97648047152544109e+02,9.02502133836337521e+02,7.07583428091519067e+02,4.99168611222855475e+02,3.15319272813252155e+02,2.08720840234856894e+02,1.38605022449645588e+02,5.84966043067720491e+01,7.44764003078528791e+00,3.05114635803135692e-01,2.80556719588700466e-02,3.50125346434100810e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_280,3.55131126748072745e+02,4.78898478355253701e+02,6.31266109656145659e+02,7.54565056009343493e+02,8.54682865302547839e+02,9.51721683410620017e+02,1.02021553816018991e+03,1.00911107885897900e+03,9.11679600135695296e+02,7.17190600145793042e+02,5.06201955146587920e+02,3.18989374055471615e+02,2.10575879757916539e+02,1.38945143315185135e+02,5.81014387383138740e+01,7.39682456077526407e+00,3.21218789853205899e-01,2.97848465262879440e-02,3.67123552592390438e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_281,3.52929280214508765e+02,4.75822908995979560e+02,6.25966360114222311e+02,7.48082364850650947e+02,8.47098564494893822e+02,9.43079103896228389e+02,1.01120282476128955e+03,1.00020017148125726e+03,9.04560758166428968e+02,7.10150024143270230e+02,5.01117028705087137e+02,3.16334106957997221e+02,2.09000139367195004e+02,1.38224478262529686e+02,5.81253787577697523e+01,7.47827180642339773e+00,3.17351591625504859e-01,2.82040638460211573e-02,3.41797975189809611e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_282,3.55108064842261342e+02,4.79124617316838055e+02,6.32016197659144268e+02,7.55492496130110339e+02,8.55950138806370092e+02,9.53012896509197503e+02,1.02189163854940568e+03,1.01071581665361805e+03,9.12593051254391639e+02,7.19227017734441461e+02,5.07841065666421457e+02,3.19572736538286563e+02,2.10668303026738499e+02,1.38606971502225463e+02,5.75087528246710065e+01,7.24422550526653630e+00,3.30988545926809818e-01,3.19181565148972737e-02,3.95743851836327393e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_283,3.52742109490846360e+02,4.76080256879077012e+02,6.26715001951267823e+02,7.49180373390042291e+02,8.48146786873654719e+02,9.44075636292298327e+02,1.01261439803191263e+03,1.00131480835929381e+03,9.04845582215132140e+02,7.11462725945920397e+02,5.02309817292451100e+02,3.16732981168965807e+02,2.09194250528638065e+02,1.38224290011598214e+02,5.77740217675781267e+01,7.32243869118625046e+00,3.22708783852890979e-01,3.01687276527849470e-02,3.90046192923873243e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_284,3.55407051150607060e+02,4.79264519151024047e+02,6.32372579807032935e+02,7.56277589355738201e+02,8.56759262120613926e+02,9.54004502896483814e+02,1.02284324125199066e+03,1.01184208149544941e+03,9.14004792537505637e+02,7.19236767058817463e+02,5.07717363992319292e+02,3.19765695006883504e+02,2.10987533678566962e+02,1.39270095467206517e+02,5.79745913541638984e+01,7.26216819733843533e+00,3.18028663317891702e-01,3.10195697656968812e-02,3.86595501142235473e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_285,3.53934191350282731e+02,4.76992767363029373e+02,6.28746751843864104e+02,7.51805518339294167e+02,8.51517056935698861e+02,9.48113229784946839e+02,1.01666071522991285e+03,1.00574627530897089e+03,9.08852642721400002e+02,7.14561575684859690e+02,5.04448928649064726e+02,3.18111082986322970e+02,2.10067280534746686e+02,1.38818925203500129e+02,5.79015529788613037e+01,7.28066923468717775e+00,3.14152215466871387e-01,3.00329638789872191e-02,3.69345643337940085e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_286,3.54073838756134023e+02,4.77434578187836792e+02,6.28608239072258584e+02,7.51357269727715220e+02,8.51002012009662735e+02,9.47340767346510347e+02,1.01566561463569440e+03,1.00458571208145895e+03,9.08003935256409591e+02,7.13265828132257184e+02,5.03275862488079156e+02,3.17373760341075467e+02,2.09787228088409563e+02,1.38824524151240070e+02,5.84173230940760533e+01,7.47349817501116220e+00,3.19427969006169155e-01,2.96858909029175493e-02,3.71279310088249272e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_287,3.54816987960563608e+02,4.78440892226680717e+02,6.29838322037439070e+02,7.52566913463242713e+02,8.52256912462569630e+02,9.48797936578529288e+02,1.01730476460975933e+03,1.00601882544123441e+03,9.09153515290632981e+02,7.14734555413935482e+02,5.04455220450300942e+02,3.18148685554327983e+02,2.10164590158731585e+02,1.38760528413568210e+02,5.81905980385078649e+01,7.49222246163309880e+00,3.26740973980363392e-01,2.92569889297703452e-02,3.55628175334364843e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_288,3.52926841505513380e+02,4.75574965170415908e+02,6.26683202609457680e+02,7.49467377435089247e+02,8.48822319607089526e+02,9.44979361429432970e+02,1.01337272631867415e+03,1.00248560676891771e+03,9.06233313880467676e+02,7.12062422387523839e+02,5.02507655906069488e+02,3.16834304390671377e+02,2.09244054061541362e+02,1.38447531993701887e+02,5.79657306171331044e+01,7.30206738534325339e+00,3.11979926435104360e-01,2.99942351862679812e-02,3.74454810019547897e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_289,3.51644290845849923e+02,4.74380536679269426e+02,6.24774241859859103e+02,7.47018913665327091e+02,8.46052586045406429e+02,9.42023378747447055e+02,1.01005313297684916e+03,9.99261102630507025e+02,9.03422936996071485e+02,7.09660699476184845e+02,5.00757536614095386e+02,3.15890562053349015e+02,2.08686279082578466e+02,1.38109785769782263e+02,5.78317788704921796e+01,7.29657743454653929e+00,3.07873821212907239e-01,2.87126658386440969e-02,3.56403622190392885e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_290,3.54854687464624021e+02,4.78561651485801235e+02,6.29944931815758764e+02,7.52701927159168349e+02,8.52468405016193060e+02,9.48986727648991518e+02,1.01738998443754770e+03,1.00604306283756387e+03,9.09239470572586811e+02,7.14610331309657795e+02,5.04390753413918787e+02,3.18205570597460280e+02,2.10305255574993993e+02,1.38949438982968985e+02,5.83024597807108336e+01,7.50285567890389871e+00,3.25603376252394161e-01,2.89843791995857830e-02,3.52813108026165181e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_291,3.54047449893962607e+02,4.77504040297559868e+02,6.29045159619616925e+02,7.51846959797521777e+02,8.51657397745880530e+02,9.48105903869213421e+02,1.01660182904827946e+03,1.00542067132601233e+03,9.08380400002215424e+02,7.14919337940799210e+02,5.04621549491024723e+02,3.17883944582973584e+02,2.09738577766094181e+02,1.38314634281760817e+02,5.77741686605176454e+01,7.35535223731875742e+00,3.28445010695747330e-01,3.06535092317218767e-02,3.79815005875438171e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_292,3.53521244122606220e+02,4.76294703867533599e+02,6.27405476040311896e+02,7.50113841381450925e+02,8.49341153432917508e+02,9.45650594366397513e+02,1.01380891023183585e+03,1.00279760362003776e+03,9.06577711048843867e+02,7.11839300994322230e+02,5.02348960716774798e+02,3.17061388420218748e+02,2.09619370959251512e+02,1.38831226181944885e+02,5.83604752812112864e+01,7.42922388023093738e+00,3.10583286730871377e-01,2.88835372458151086e-02,3.57676509192566541e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_293,3.56522297844410218e+02,4.80545927332738245e+02,6.34086626005667995e+02,7.58460363133772830e+02,8.59352405577542299e+02,9.56703072919025317e+02,1.02591411589447875e+03,1.01489290940794831e+03,9.16753710326726377e+02,7.21074155027667757e+02,5.09130029346753417e+02,3.20734242101313043e+02,2.11752468945659530e+02,1.39923504914983425e+02,5.82233167334371871e+01,7.25812995617294998e+00,3.16851989745545681e-01,3.15540335800022845e-02,4.00217769832147529e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_294,3.55020445143268716e+02,4.79105984167073018e+02,6.30282116743480174e+02,7.53022980208731497e+02,8.52652762171985387e+02,9.49127208585051449e+02,1.01771976698360595e+03,1.00625420171823873e+03,9.09415535684122688e+02,7.14969534226927749e+02,5.04574005122289122e+02,3.18143424678968358e+02,2.10148776724682449e+02,1.38673171618396879e+02,5.81829881256009642e+01,7.53180029712881272e+00,3.32048453578995262e-01,2.90036330575428776e-02,3.55662489497821262e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_295,3.51380700376346908e+02,4.73565670339755229e+02,6.23312653096515191e+02,7.45192798048317286e+02,8.43452711716053386e+02,9.39089643524793928e+02,1.00700076027336752e+03,9.96035864271103378e+02,9.00937210098395099e+02,7.06830532873214452e+02,4.98843354751692743e+02,3.15230407849414348e+02,2.08481267093632653e+02,1.38209990053710982e+02,5.81130313388292805e+01,7.38831881019541914e+00,3.03854988541769122e-01,2.74514640366733988e-02,3.34396331757703469e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_296,3.52331046583124532e+02,4.75030892648125928e+02,6.25470581118675909e+02,7.47875263081122625e+02,8.47051672063026899e+02,9.43077413441286581e+02,1.01116843306160422e+03,1.00045753130126195e+03,9.04791260707957349e+02,7.10097351589133609e+02,5.01057521452274727e+02,3.16301346592147922e+02,2.09037568973733698e+02,1.38500820164272625e+02,5.81601163689197165e+01,7.35476036338513683e+00,3.04945425096014022e-01,2.83496863101993131e-02,3.49225587009063289e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_297,3.53540941009020742e+02,4.76921804119793933e+02,6.28835910212536646e+02,7.52041315226402276e+02,8.51887261432816331e+02,9.48417937370839695e+02,1.01717577800832851e+03,1.00612419397126769e+03,9.08755324536184276e+02,7.15459409411758315e+02,5.05261918197796035e+02,3.18256674062368802e+02,2.09948637344122773e+02,1.38496001565707530e+02,5.74891140479053533e+01,7.16738881867588784e+00,3.21764598604975471e-01,3.16199291258911080e-02,4.06326815043884550e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_298,3.53065815415602344e+02,4.76142625250423805e+02,6.27576677328275764e+02,7.50220085601556434e+02,8.49502523463688817e+02,9.45813932295313066e+02,1.01427178736910457e+03,1.00304780512746447e+03,9.06002871139088938e+02,7.13273401963975516e+02,5.03731831769814505e+02,3.17503212643344341e+02,2.09536655021849896e+02,1.38205169621515694e+02,5.74887546223944454e+01,7.24159473095244177e+00,3.24565377784430065e-01,3.10225314619870692e-02,3.89565186557379230e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_299,3.53425007104267081e+02,4.76531567444547932e+02,6.27755656194105654e+02,7.50461470052835352e+02,8.50160699879074741e+02,9.46552159304505494e+02,1.01484345922631962e+03,1.00394611279158596e+03,9.07496215027189692e+02,7.13304980648314540e+02,5.03484244551062773e+02,3.17489648472619649e+02,2.09606725746042002e+02,1.38486949361420926e+02,5.79255531208170993e+01,7.34326926633361587e+00,3.17343693001672311e-01,2.97694083651387498e-02,3.67328578482098694e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_300,3.51418815480982119e+02,4.73906831654855580e+02,6.23907328406104284e+02,7.45893531494204467e+02,8.44613661371355192e+02,9.40318190111117133e+02,1.00828841225043641e+03,9.97378337257300132e+02,9.01661908523530997e+02,7.08338503106520875e+02,4.99921543116513931e+02,3.15441791604533250e+02,2.08406825287732829e+02,1.37923090932177217e+02,5.78657292971465296e+01,7.33841590833378277e+00,3.12817468497544937e-01,2.94568507368497753e-02,3.73204781468093084e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_301,3.52151459322123401e+02,4.75256011867862355e+02,6.26076631871739437e+02,7.48213503928000023e+02,8.47337415937448100e+02,9.43405804432944706e+02,1.01168661851553873e+03,1.00053762104487589e+03,9.03808327741377525e+02,7.11640366754224715e+02,5.02570518367489797e+02,3.16733239987498450e+02,2.08931842884126951e+02,1.37654242216557549e+02,5.72608044438948625e+01,7.25017680753326665e+00,3.28001931682477654e-01,3.08975834982346924e-02,3.89180484899414149e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_302,3.50365903378392886e+02,4.72712800531072958e+02,6.22621849144387284e+02,7.44504624014535352e+02,8.43093644222927082e+02,9.38664858132251538e+02,1.00678704801474646e+03,9.95964393270863297e+02,9.00354109922817770e+02,7.07668423474920928e+02,4.99701057432797199e+02,3.15376623719880627e+02,2.08259578995718300e+02,1.37725415703185774e+02,5.73859611906719280e+01,7.16755137084636829e+00,3.07174067624395419e-01,2.90357990958660279e-02,3.57684495930035706e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_303,3.52392147091682830e+02,4.74755469690257883e+02,6.25349329567800396e+02,7.47614417254919886e+02,8.46813597766469343e+02,9.42774704287789064e+02,1.01108893009754649e+03,1.00021182780354548e+03,9.03960390561988334e+02,7.10460106912865172e+02,5.01578822690551874e+02,3.16447441807574648e+02,2.09057422472058363e+02,1.38233533102781081e+02,5.77670579137738969e+01,7.27209124410546259e+00,3.10088182082869590e-01,2.92709931691790617e-02,3.61492569331492561e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_304,3.49644111111195798e+02,4.71551027083200893e+02,6.20757287132175179e+02,7.42009700495248808e+02,8.40211218995587956e+02,9.35462825203617967e+02,1.00311763410034746e+03,9.92297164198126438e+02,8.97123526035985265e+02,7.04979375578096779e+02,4.97501965298710843e+02,3.13883392080967724e+02,2.07305343129194540e+02,1.37093562334967203e+02,5.74423331730098994e+01,7.27630182399732917e+00,3.09846545014266173e-01,2.84715332849477809e-02,3.52922830817464523e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_305,3.50673027768424788e+02,4.72491247757307690e+02,6.21913869310897894e+02,7.43416740865721181e+02,8.41613954982897894e+02,9.36986980119804798e+02,1.00472320859750675e+03,9.93783186387823321e+02,8.98626901561089767e+02,7.05600610475587132e+02,4.97891080017484910e+02,3.14372399434952285e+02,2.07849265235737505e+02,1.37637576143713488e+02,5.78470000707103438e+01,7.37350460332704394e+00,3.10353009218512388e-01,2.85068056791760310e-02,3.48429997868530657e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_306,3.52621049701530467e+02,4.75368401679700298e+02,6.26289463515833290e+02,7.48804092197427735e+02,8.48096952434410696e+02,9.44294482758391837e+02,1.01231455271003790e+03,1.00147755176796602e+03,9.05364988102210532e+02,7.11143018796002934e+02,5.01816695642188279e+02,3.16573044473836887e+02,2.09208601897439905e+02,1.38500676293712274e+02,5.81278575394846939e+01,7.35980971135606765e+00,3.08626399991835887e-01,2.90947792617475935e-02,3.62265269235235608e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_307,3.52761420112546546e+02,4.75925708702773136e+02,6.26991239304530836e+02,7.49225009864224489e+02,8.48642088008942665e+02,9.44885353446948216e+02,1.01312556498409765e+03,1.00195714414660949e+03,9.05166082290118311e+02,7.12468311464873295e+02,5.03060345859413019e+02,3.17076628163462772e+02,2.09213138128292115e+02,1.37900960536316177e+02,5.75102824665958181e+01,7.31802785908429243e+00,3.25931661376247184e-01,3.01664355667415063e-02,3.73336449689009404e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_308,3.52178723931659363e+02,4.75794927923926139e+02,6.26927982649778642e+02,7.49284411043978935e+02,8.48850468070502188e+02,9.45077025092443819e+02,1.01346224854610466e+03,1.00231464878401152e+03,9.05345333771430091e+02,7.13312422385494983e+02,5.03743391834411739e+02,3.17233957295378900e+02,2.09108900347872094e+02,1.37615434731803816e+02,5.70915227415141828e+01,7.19530449945443262e+00,3.28395940653172902e-01,3.11037508061755320e-02,3.89981614015138221e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_309,3.49882423700204583e+02,4.71806653117292001e+02,6.20911017257624167e+02,7.42297578603023567e+02,8.40344795288475439e+02,9.35564681549203442e+02,1.00338097923890325e+03,9.92466539834280866e+02,8.97291645608650356e+02,7.05093114322619840e+02,4.97724844687916629e+02,3.14138506575828217e+02,2.07482499488889658e+02,1.37196843846872554e+02,5.74146643590901817e+01,7.27187188446607813e+00,3.12445498405458322e-01,2.89273131778876834e-02,3.64272268345519320e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_310,3.51952229275204786e+02,4.74216846937283947e+02,6.24040558269424309e+02,7.45719832803228883e+02,8.44302187863910831e+02,9.40093742012217376e+02,1.00780963247457828e+03,9.96862152913205591e+02,9.01401640348596970e+02,7.07541309461831474e+02,4.99243188360551130e+02,3.15247028413598457e+02,2.08474078523369514e+02,1.38050353047931736e+02,5.81707907378318936e+01,7.47703408849260320e+00,3.10625239424530186e-01,2.76852251520129690e-02,3.38430117774754947e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_311,3.52364470460526036e+02,4.74947460462362017e+02,6.25350672995957098e+02,7.47395493160062301e+02,8.46450806489649949e+02,9.42475934382916307e+02,1.01028651404354332e+03,9.99384932418859876e+02,9.03556685258148150e+02,7.09522861417783247e+02,5.00576427349195171e+02,3.15870733452440959e+02,2.08780358328264612e+02,1.38197582157443463e+02,5.82103703219654491e+01,7.45717424846408861e+00,3.10995363523986212e-01,2.84050944476634988e-02,3.50903376046153830e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_312,3.54350799399562732e+02,4.78182571807463148e+02,6.30770605848141827e+02,7.54389454328126021e+02,8.54694196239302642e+02,9.51459729288531207e+02,1.02045079131605428e+03,1.00939888213877305e+03,9.11748283610142948e+02,7.17654889591329152e+02,5.06846344619911008e+02,3.19257630675863766e+02,2.10670547915682306e+02,1.39076434089758834e+02,5.77153747607283094e+01,7.15843846635293346e+00,3.18465436707254468e-01,3.18191073139701200e-02,4.06960882314119643e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_313,3.50803775633993382e+02,4.72797847459603133e+02,6.22451307064042453e+02,7.44083778958739003e+02,8.42356240021400254e+02,9.37853474037079877e+02,1.00563600477453679e+03,9.94634570865738397e+02,8.99149889831116298e+02,7.06457948159104490e+02,4.98624629987230264e+02,3.14664178458478943e+02,2.07917356444593452e+02,1.37583560077775616e+02,5.77475170461404730e+01,7.34731515381312050e+00,3.14201603196875623e-01,2.93393475612010006e-02,3.72304495753335643e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_314,3.54800517695817234e+02,4.78083668977599530e+02,6.30686467942462741e+02,7.54306740973198771e+02,8.54566709926296426e+02,9.51593999330117072e+02,1.02021511685042708e+03,1.00940572463936769e+03,9.12055144247288126e+02,7.17221142512889173e+02,5.06285867874161056e+02,3.19121183603405711e+02,2.10652994962084648e+02,1.39178824651231395e+02,5.80229196437247552e+01,7.26451311931880284e+00,3.11572744121870582e-01,3.04495154538901407e-02,3.76567571293697162e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_315,3.52102954400071781e+02,4.74910616826404521e+02,6.25969212226017362e+02,7.48446758955101473e+02,8.47735532724010795e+02,9.43903758921825101e+02,1.01215007175536800e+03,1.00131850220930812e+03,9.04766749204615849e+02,7.11875339989332474e+02,5.02581822054679265e+02,3.16737217406010529e+02,2.08997222353055832e+02,1.38001661897318030e+02,5.74923021868757615e+01,7.20186737428711599e+00,3.15447447385697743e-01,3.06954027432897389e-02,3.88205879557137513e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_316,3.51094399797143012e+02,4.73742982292995578e+02,6.23995468290886265e+02,7.45805120405865750e+02,8.44542752834742600e+02,9.40194336902807208e+02,1.00848616481061151e+03,9.97304465699360435e+02,9.01009030227325411e+02,7.09510916480061269e+02,5.01162421937275553e+02,3.15909843938201561e+02,2.08324939194956698e+02,1.37244393338168777e+02,5.69909052856901752e+01,7.18247940479166935e+00,3.26244071061834506e-01,3.08672325739739288e-02,3.89533398934802187e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_317,3.57049708161679348e+02,4.81726663429864630e+02,6.35784757801847832e+02,7.59974124566001706e+02,8.61358072987951118e+02,9.58899536698500242e+02,1.02835875212333099e+03,1.01686270810868621e+03,9.17581228294133325e+02,7.24284904108606270e+02,5.11627089982898951e+02,3.21597487143959825e+02,2.11871099171069318e+02,1.39052486679811750e+02,5.73871457718000144e+01,7.20276407411028519e+00,3.42493466927507595e-01,3.33618239298876518e-02,4.09829193466386583e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_318,3.54372752035583574e+02,4.77784930997066795e+02,6.30241651147020093e+02,7.53291679052161271e+02,8.53188154579037814e+02,9.50057995631331664e+02,1.01856247600354004e+03,1.00730386546423176e+03,9.09380860292558737e+02,7.16914504076301228e+02,5.06276498656906881e+02,3.18719639671482355e+02,2.10133230316352297e+02,1.38271208569413034e+02,5.74032796679296524e+01,7.25026234178173201e+00,3.32762725075991639e-01,3.19900007620510032e-02,3.99086863968139104e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_319,3.51244655691224807e+02,4.73122990521662359e+02,6.23541057160025503e+02,7.45679944345149352e+02,8.44423946640135910e+02,9.40226942333311285e+02,1.00837845455313391e+03,9.97533179137906018e+02,9.01481638259049191e+02,7.08834000313031424e+02,5.00430244918664357e+02,3.15577643667326470e+02,2.08340130335772983e+02,1.37758279850523365e+02,5.74854670833775998e+01,7.19580841181560071e+00,3.08436692590808414e-01,2.97601123680879716e-02,3.73247147412561269e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_320,3.50794122999300725e+02,4.72571535210894695e+02,6.22213437359997442e+02,7.43998814348632322e+02,8.42448813150205069e+02,9.37940020883028296e+02,1.00578493442444415e+03,9.94990891939560811e+02,8.99936997281791037e+02,7.06009315539060367e+02,4.98312592997191132e+02,3.14904726120140367e+02,2.08335679041167481e+02,1.38201009274245536e+02,5.80485750299020324e+01,7.32691086514786072e+00,3.00846157128288383e-01,2.80808697972595271e-02,3.41450873484733502e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_321,3.58651376510127989e+02,4.84482089370828078e+02,6.39704726780645387e+02,7.64735434639619371e+02,8.67033744638806752e+02,9.65383952839090057e+02,1.03502106112981141e+03,1.02366368141355872e+03,9.23643941416803386e+02,7.29230309248439880e+02,5.15089431402240052e+02,3.23542718989594846e+02,2.12976392913113983e+02,1.39616892887428889e+02,5.75428625450996449e+01,7.20664235856148316e+00,3.42194967060490352e-01,3.35232744832884913e-02,4.21747164882286824e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_322,3.53041934269033504e+02,4.76250425868844729e+02,6.27492552640105600e+02,7.49688072476662114e+02,8.49339381788103765e+02,9.45764837130553815e+02,1.01389962207266615e+03,1.00275130655281896e+03,9.05672246237099785e+02,7.13342025469433906e+02,5.03584081650835230e+02,3.17214700133885344e+02,2.09243753843048154e+02,1.37734988315237587e+02,5.74423579526560388e+01,7.33928218342901673e+00,3.28918531905870393e-01,3.01432276393196960e-02,3.66137717781325756e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_323,3.51695988220280753e+02,4.73990138071891977e+02,6.24734350527940933e+02,7.46931152817431666e+02,8.45835693829019306e+02,9.41762644844623424e+02,1.00983161200742143e+03,9.98829234583133257e+02,9.02393689652966259e+02,7.09834554036456211e+02,5.01129273859860575e+02,3.15974763142781285e+02,2.08711078070101621e+02,1.37952634901474823e+02,5.76079667021525168e+01,7.24207276561201496e+00,3.13777741872031168e-01,3.02783305550344412e-02,3.83515263566453065e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_324,3.51324767858813402e+02,4.74091453738525729e+02,6.23281809882028710e+02,7.44530167894015904e+02,8.43007803226886267e+02,9.38408366787926525e+02,1.00635379873022794e+03,9.95121435981330364e+02,8.99633829441416651e+02,7.07216045778396051e+02,4.99195794367199767e+02,3.15025615115283301e+02,2.08017436329670034e+02,1.37241559983935446e+02,5.75091122945831827e+01,7.43277767162923286e+00,3.28332702435636226e-01,2.84610446575151339e-02,3.47456373235963253e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_325,3.53099769986277636e+02,4.76135034282522497e+02,6.27351552298659158e+02,7.49502475672249489e+02,8.49228133217820414e+02,9.45514940264345114e+02,1.01381845706558545e+03,1.00275258011638448e+03,9.05738029061196698e+02,7.13354372798685063e+02,5.03669246157266628e+02,3.17288716883913594e+02,2.09243420213643503e+02,1.37717582401505979e+02,5.73596175490085258e+01,7.31336371598828539e+00,3.28873294950803752e-01,3.03267154819085658e-02,3.64472977715316754e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_326,3.48163480266296801e+02,4.68968046005676342e+02,6.16858078678360130e+02,7.37685352865505934e+02,8.34911434851957893e+02,9.29437174932349990e+02,9.96873347859661180e+02,9.86120122516585639e+02,8.92333206904316057e+02,6.99459887599289800e+02,4.93701866686752112e+02,3.12291059734350995e+02,2.06703091112191629e+02,1.37324263673463008e+02,5.77984593925054710e+01,7.29063567704876370e+00,2.97862075723277553e-01,2.76584488148214520e-02,3.44176079608761757e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_327,3.53190042253785236e+02,4.75779888201895176e+02,6.27246190680410905e+02,7.49957933888575894e+02,8.49490600911114484e+02,9.45869141185888907e+02,1.01405320569364721e+03,1.00310961119074022e+03,9.06452747554458369e+02,7.12445567502758649e+02,5.02866434641680257e+02,3.17183010421805761e+02,2.09615888693551227e+02,1.38683318968143539e+02,5.80716019635442535e+01,7.32251024202306411e+00,3.10074232881048573e-01,2.97921656271352038e-02,3.69163246157961028e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_328,3.51369328038331616e+02,4.73619667911639056e+02,6.24094682891541765e+02,7.46019803294276016e+02,8.44864955719613818e+02,9.40730758440151476e+02,1.00857201658917540e+03,9.97696613607902236e+02,9.01673826553621211e+02,7.08765995442419012e+02,5.00330552447036098e+02,3.15705859354931647e+02,2.08574741452672868e+02,1.37916112668712287e+02,5.77131279763030207e+01,7.30145147938766037e+00,3.12397052778951134e-01,2.97521495800362294e-02,3.72213727515058670e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_329,3.52275308374208464e+02,4.75751102491487700e+02,6.26807496782979001e+02,7.49142618029349023e+02,8.48581837393321621e+02,9.44605464912145976e+02,1.01325970653381239e+03,1.00183150576098512e+03,9.04509742614186848e+02,7.13261317946732674e+02,5.03896613951535642e+02,3.17194154544090054e+02,2.09029737514746273e+02,1.37434273359293172e+02,5.68937450557490934e+01,7.15856792033181666e+00,3.37193267024975485e-01,3.24368339616975185e-02,4.18888570163971491e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_330,3.49569542421031144e+02,4.70942403437893631e+02,6.20215680227438497e+02,7.41767638612078940e+02,8.39691256393587651e+02,9.34855497522432643e+02,1.00256232635671506e+03,9.91723428830226453e+02,8.96740770693153536e+02,7.04198668838126082e+02,4.97132340648835623e+02,3.14008161909057321e+02,2.07578439901220520e+02,1.37576173048308902e+02,5.75957166730999646e+01,7.22295788757349655e+00,3.05120944312171682e-01,2.93552093671446343e-02,3.70214936368482494e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_331,3.54581847689782023e+02,4.78513228092189308e+02,6.31170169399629458e+02,7.54170691419251284e+02,8.54511716571720058e+02,9.51509610209854714e+02,1.02001069782882246e+03,1.00870532262521783e+03,9.10459826589416593e+02,7.18149980463744328e+02,5.07108307492613733e+02,3.18999073363223147e+02,2.10256187040126008e+02,1.38149711142408393e+02,5.73708926201061544e+01,7.28871063863941693e+00,3.39873302578083458e-01,3.26417323865501180e-02,4.09368107589743596e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_332,3.52354066903648118e+02,4.74818941774542395e+02,6.25102959965942318e+02,7.46720695566123709e+02,8.45867387809008846e+02,9.41882606395332232e+02,1.00964041960141208e+03,9.98620263304989180e+02,9.02523624692736689e+02,7.09664275794896071e+02,5.00888630564488267e+02,3.15995623803516310e+02,2.08651064097256182e+02,1.37649392083942274e+02,5.77495955364247990e+01,7.45480097837771005e+00,3.21050184030102437e-01,2.85193062200493480e-02,3.40418804132251902e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_333,3.51100980015701566e+02,4.73216217027730977e+02,6.22693026376305966e+02,7.43992797568624837e+02,8.42532267909142547e+02,9.37958054927561534e+02,1.00569404198072175e+03,9.94642137851021516e+02,8.99031748667319107e+02,7.06509395800688822e+02,4.98675705834838368e+02,3.14719719152761400e+02,2.08006328738657288e+02,1.37518406822685421e+02,5.77628841753021049e+01,7.40579636492791415e+00,3.17858532057721965e-01,2.88593603180888440e-02,3.57836411289209812e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_334,3.53317856886015022e+02,4.75721883615909746e+02,6.27281161835956027e+02,7.49939728104406981e+02,8.49415838812821107e+02,9.45790707987206588e+02,1.01394892971769980e+03,1.00295441475174187e+03,9.06110915416867783e+02,7.12499324066204508e+02,5.02954929530613185e+02,3.17161436122990608e+02,2.09546909435720750e+02,1.38572568512878775e+02,5.80073222848988621e+01,7.32793320643443735e+00,3.13966293913923389e-01,3.01679959944425972e-02,3.74441178979776149e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_335,3.51362138329282175e+02,4.74022733422736565e+02,6.24022229016920051e+02,7.45717450035508705e+02,8.44521340333553326e+02,9.40303428940266031e+02,1.00803755592211155e+03,9.96967748702586846e+02,9.00959063519724396e+02,7.08298793369791497e+02,4.99998521630273899e+02,3.15476126538657752e+02,2.08457008142565286e+02,1.37793466499851036e+02,5.77624896044708152e+01,7.36132800117536767e+00,3.17968135500056148e-01,2.94173399067781914e-02,3.72455896411757765e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_336,3.50941526603625846e+02,4.72580111219923651e+02,6.21994182664109417e+02,7.43454727101686331e+02,8.41862372760165840e+02,9.37090726562483610e+02,1.00485657899597379e+03,9.93819655432720992e+02,8.98562959842919440e+02,7.05382534381002756e+02,4.97828355275521915e+02,3.14435310686112018e+02,2.08070083750842088e+02,1.37926677207406954e+02,5.80660617030219726e+01,7.40166632307561656e+00,3.10947252161194732e-01,2.88761446336220674e-02,3.54553693240328279e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_337,3.50206034285537839e+02,4.71945226153708063e+02,6.21476560055528466e+02,7.42967203888385484e+02,8.41439067662716752e+02,9.36729084875169065e+02,1.00465017772807994e+03,9.93751235431403302e+02,8.98439096968002559e+02,7.05821318091338753e+02,4.98321753723341374e+02,3.14637909974165325e+02,2.07945416683860259e+02,1.37639896001921414e+02,5.75818561184417277e+01,7.24763965789887443e+00,3.08038887893977209e-01,2.89806542632459786e-02,3.54147126105530197e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_338,3.49371682074012199e+02,4.70986568265899223e+02,6.19623089885755007e+02,7.40458795715887618e+02,8.38296280787520004e+02,9.33320075803352665e+02,1.00065495667041353e+03,9.89811817947305258e+02,8.95116861651672366e+02,7.02649268836464671e+02,4.95820946954409351e+02,3.13214098694261850e+02,2.07156981443649414e+02,1.37224864145682432e+02,5.77800394501330175e+01,7.39188135784779465e+00,3.08543524148933712e-01,2.80332068925235288e-02,3.50776567447702581e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_339,3.49971754959526606e+02,4.71220365752173336e+02,6.20795637899829785e+02,7.42402645347842849e+02,8.40666019921490488e+02,9.36029925664996654e+02,1.00375260282642694e+03,9.93130997728929174e+02,8.98106296929702694e+02,7.05079101324927592e+02,4.97570888873286890e+02,3.14185089534566828e+02,2.07664224605289490e+02,1.37629895554711567e+02,5.77361411096426451e+01,7.25390094584017131e+00,2.98271943773799064e-01,2.83052105110836588e-02,3.44440574081958948e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_340,3.51302518985584982e+02,4.73132522363457781e+02,6.23297961739725906e+02,7.45314605006509964e+02,8.44007393611444286e+02,9.39817892998924663e+02,1.00749862360975430e+03,9.96823008350858686e+02,9.01414977528545023e+02,7.07250842207048436e+02,4.99065701392889366e+02,3.15206007344152340e+02,2.08524290882887698e+02,1.38361062146772213e+02,5.82284785554406952e+01,7.35215552915854254e+00,3.00082398906472425e-01,2.86520429429648095e-02,3.56985993232792394e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_341,3.48268271618802203e+02,4.69470694226517708e+02,6.17149660822354804e+02,7.37682527039551815e+02,8.35087153333408992e+02,9.29527050141159293e+02,9.97047889239715801e+02,9.86084353710219034e+02,8.91848408600015887e+02,6.99763654769674531e+02,4.93959376028040481e+02,3.12185533121718493e+02,2.06585373329164071e+02,1.37043161569365964e+02,5.76729773393787895e+01,7.31954545647020627e+00,3.06725704293925372e-01,2.83491878996999305e-02,3.62003257512185121e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_342,3.52409059162937751e+02,4.75280445485617065e+02,6.26696485563868691e+02,7.49140991622100614e+02,8.48713801295936037e+02,9.45000104327237182e+02,1.01315574269322747e+03,1.00217365300530457e+03,9.05213629477846894e+02,7.12809653985220166e+02,5.03306077751019757e+02,3.17090575459490822e+02,2.09161138333043652e+02,1.37887547581230223e+02,5.73796644110069280e+01,7.22120296497522496e+00,3.21795801189472153e-01,3.11198258656507770e-02,3.89042039984872782e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_343,3.51156982170983952e+02,4.73752199633993882e+02,6.24354564242551078e+02,7.46289953279250426e+02,8.45239865865223578e+02,9.40964543927561635e+02,1.00923806328315675e+03,9.98045451036358372e+02,9.01208425830795250e+02,7.10018386076080787e+02,5.01548785460325803e+02,3.15989581626357278e+02,2.08504028974306181e+02,1.37426534118980669e+02,5.70341744556925079e+01,7.15334667539436264e+00,3.27395695056172331e-01,3.20394895974706467e-02,4.11924108815821949e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_344,3.50000586355724636e+02,4.71783005567550049e+02,6.21454599939343211e+02,7.42657840567814901e+02,8.40969214853229232e+02,9.36295026924549688e+02,1.00409710135357489e+03,9.92999735918291663e+02,8.96979553565104993e+02,7.06350782156602236e+02,4.98690043130633683e+02,3.14297241149063836e+02,2.07378026003894433e+02,1.36723926306847858e+02,5.70117827976351919e+01,7.23544054144958970e+00,3.24872861777661892e-01,3.06184027089868374e-02,3.83321302788858318e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_345,3.51639975028587514e+02,4.74200880774561540e+02,6.24945301734586792e+02,7.47102603466404730e+02,8.46260003981524278e+02,9.42147301816617073e+02,1.01022857822066010e+03,9.99155646411209659e+02,9.02628137201068398e+02,7.10127765491763853e+02,5.01501760847917410e+02,3.16292636509845011e+02,2.08915184451606763e+02,1.38032632544515593e+02,5.75228721505499649e+01,7.22042801113402088e+00,3.18497984390691380e-01,3.08074346322796018e-02,3.90176444835434654e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_346,3.50512122476263301e+02,4.72457362116488866e+02,6.22837618273976773e+02,7.44935553378637792e+02,8.43548787232320024e+02,9.39341605205289284e+02,1.00723275272886053e+03,9.96424592390333260e+02,9.00416258899340846e+02,7.08208010076632718e+02,5.00051772779560167e+02,3.15440390122998394e+02,2.08245375969378642e+02,1.37665161085945613e+02,5.73284278710174675e+01,7.14645923080377443e+00,3.08571898511189324e-01,3.01995686895267443e-02,3.82882416663499724e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_347,3.51469957198278109e+02,4.73731217001008929e+02,6.24359536926828923e+02,7.46415368032288711e+02,8.45350444343946037e+02,9.41149472989775404e+02,1.00930127399870332e+03,9.98332962723544938e+02,9.01890178023881390e+02,7.10046404572805386e+02,5.01376584680327312e+02,3.15938852019661056e+02,2.08428182034204582e+02,1.37505576783001260e+02,5.72958695137064780e+01,7.20044552370444624e+00,3.20631400898965802e-01,3.14218163689236538e-02,4.02501808433020341e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_348,3.52429779278273656e+02,4.75417246186131024e+02,6.26888545186219176e+02,7.49103327844654928e+02,8.48776426841884131e+02,9.45216289605771294e+02,1.01325981561661638e+03,1.00228287021057270e+03,9.05116063834997703e+02,7.13298937579180574e+02,5.03515452857885805e+02,3.16908347034712847e+02,2.08926614786693335e+02,1.37483627083353241e+02,5.72579755339746796e+01,7.27025432142285233e+00,3.26715787310654759e-01,3.11351979097365603e-02,3.86266016893303723e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_349,3.51908894565856372e+02,4.74448378646247988e+02,6.24276630343677880e+02,7.45458620430474184e+02,8.44217530026598524e+02,9.40001696822856388e+02,1.00755201572577607e+03,9.96374605657363873e+02,9.00416465138049716e+02,7.08181450913982985e+02,4.99837590043490195e+02,3.15394871181717292e+02,2.08332721856750567e+02,1.37403158439660444e+02,5.77132781606892564e+01,7.49828512986772555e+00,3.27623397822426388e-01,2.85837406998397346e-02,3.41397411899409036e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_350,3.55173742407185955e+02,4.78431487969770103e+02,6.31789528082473112e+02,7.55724006929884240e+02,8.56429692606668482e+02,9.53695588448996773e+02,1.02253192910462451e+03,1.01186868738805015e+03,9.14081435521862204e+02,7.19189476523139774e+02,5.07636644151628559e+02,3.19674046472354291e+02,2.10881023419776398e+02,1.39246545680622006e+02,5.79313661981604398e+01,7.19844880478078952e+00,3.07361711197385479e-01,3.06784228134313434e-02,3.78557452052773755e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_351,3.48464661374470950e+02,4.69174593185610604e+02,6.16918595351391559e+02,7.37490067782468486e+02,8.34770550065512225e+02,9.29326203199789461e+02,9.96527168187053121e+02,9.85820416418392483e+02,8.92082676356984507e+02,6.98960554920944560e+02,4.93188598079487065e+02,3.12007606548280762e+02,2.06675731210815400e+02,1.37438213247187832e+02,5.81249176914952912e+01,7.39828174918262249e+00,2.96015081623540177e-01,2.69809228187646508e-02,3.33365931448998450e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_352,3.50228747518272485e+02,4.72091979045236769e+02,6.21141805179340622e+02,7.41979534313878275e+02,8.40088352686712824e+02,9.35325269253153806e+02,1.00283452264871903e+03,9.91734113524636314e+02,8.96339840287381321e+02,7.05060594749438451e+02,4.97581916666677103e+02,3.13853866258941935e+02,2.07227313058171035e+02,1.36750541165683757e+02,5.73860914866540170e+01,7.39626781172610315e+00,3.24175846174641069e-01,2.91283620901658762e-02,3.57409151774220864e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_353,3.50103413373604781e+02,4.71868907983286931e+02,6.22169504869650268e+02,7.44038722299847450e+02,8.42677165502324669e+02,9.38313406871095708e+02,1.00629843071930304e+03,9.95519759581603694e+02,8.99410909859761773e+02,7.07726420368301547e+02,4.99704489964600555e+02,3.15014537807909448e+02,2.07892464566927174e+02,1.37360893246435779e+02,5.71543884028596665e+01,7.10716897131334768e+00,3.07886183488787712e-01,3.04592309473747727e-02,3.90022629249431752e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_354,3.48391431004868195e+02,4.69279924020856186e+02,6.17324411893409660e+02,7.37759057484392770e+02,8.35244691245973627e+02,9.29847811052208840e+02,9.97109316085402838e+02,9.86280687583120766e+02,8.92024109011055316e+02,7.00036187232206544e+02,4.94048266956027533e+02,3.12240594957333940e+02,2.06575319808302424e+02,1.36967970515992619e+02,5.76696113783220170e+01,7.35475302874594306e+00,3.06858800482995131e-01,2.81813875245984537e-02,3.47213736691815962e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_355,3.50632480400566521e+02,4.73013342308870392e+02,6.23154204618468270e+02,7.44345834311908220e+02,8.42975919712137397e+02,9.38683522103283735e+02,1.00628978456366190e+03,9.95177853485776950e+02,8.98882088780645404e+02,7.08132621522394743e+02,4.99862261316956619e+02,3.14948395905019993e+02,2.07796800335860240e+02,1.36835074758936344e+02,5.71595609852896018e+01,7.31565745158095293e+00,3.27212381606374003e-01,3.00357387192247451e-02,3.64489602503675989e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_356,3.50330478913144134e+02,4.72475515832470307e+02,6.22728941248398314e+02,7.44499499080242799e+02,8.43165915554226217e+02,9.38806756318162115e+02,1.00679484123052225e+03,9.95776808948741404e+02,8.99548285063759636e+02,7.08054710449316303e+02,5.00063209974101937e+02,3.15313245840628554e+02,2.08138521256664916e+02,1.37418831124837880e+02,5.71675505321935020e+01,7.15047855403530974e+00,3.15264716356945751e-01,3.06313257912933720e-02,3.89384069379274632e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_357,3.50250956743533152e+02,4.71840839237728233e+02,6.21002955480310675e+02,7.42003711851546427e+02,8.40296660358022223e+02,9.35539566715912883e+02,1.00307422227511483e+03,9.92113576967866607e+02,8.96836352344020497e+02,7.04679496961976724e+02,4.97434120393930527e+02,3.14106940919159058e+02,2.07650011574893369e+02,1.37336028611045720e+02,5.76540077558712696e+01,7.37970518540372566e+00,3.16767755983761723e-01,2.93139522724040896e-02,3.58990910492011390e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_358,3.48205949338123446e+02,4.69488494945122341e+02,6.18362784412771248e+02,7.39113371690271379e+02,8.36721606816554754e+02,9.31604349664509300e+02,9.99099738720023993e+02,9.88065951518059592e+02,8.92812948828281151e+02,7.02610772759820975e+02,4.96124378506792596e+02,3.12953354932020659e+02,2.06598924011686449e+02,1.36445051686431100e+02,5.69111202698528587e+01,7.16960707370590455e+00,3.17338005864366890e-01,3.03010658208584006e-02,3.81612423072247384e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_359,3.51021584711225273e+02,4.72930504636814305e+02,6.21797191634186106e+02,7.42860924267948235e+02,8.40949858587663698e+02,9.36144780878067877e+02,1.00362489592114889e+03,9.92398470366447896e+02,8.97333863343814301e+02,7.04340727809764871e+02,4.97092396807095042e+02,3.14123424235131552e+02,2.07893554242122747e+02,1.37729090496887352e+02,5.81701137173541341e+01,7.53787810444315376e+00,3.18057462124037404e-01,2.81657503843402504e-02,3.54132456998524628e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_360,3.49680120462044385e+02,4.71379764332453988e+02,6.20865761398526615e+02,7.42103967947766591e+02,8.40484090718203220e+02,9.35770187505307831e+02,1.00346138872072140e+03,9.92527573766669320e+02,8.96889114928675212e+02,7.05464133838901716e+02,4.98214682751453154e+02,3.14401214156736955e+02,2.07621413686521606e+02,1.37178625149166891e+02,5.72111993934326506e+01,7.20551565937707750e+00,3.15777046810790274e-01,3.00528271386889152e-02,3.75828096067798651e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_361,3.49006204382879218e+02,4.70645342849246049e+02,6.19569869396670811e+02,7.40441881599628914e+02,8.38457766621761948e+02,9.33439800278304119e+02,1.00098703974584657e+03,9.89994275589065865e+02,8.94593401075650718e+02,7.03719844403039701e+02,4.96801395761759295e+02,3.13374475361948612e+02,2.06987218374457228e+02,1.36777072173054080e+02,5.72294495763120779e+01,7.24666100173342986e+00,3.17225228887085597e-01,2.99898148854976163e-02,3.80424391583041466e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_362,3.49695425549380559e+02,4.71162670685767750e+02,6.20166886094030701e+02,7.41109334855350312e+02,8.39158775724938891e+02,9.34289816318970452e+02,1.00177975722982512e+03,9.90730562365835112e+02,8.95490255409105202e+02,7.04079582143997300e+02,4.97113196216648646e+02,3.13846933706947141e+02,2.07364255148039035e+02,1.37023756630860987e+02,5.73886698388059884e+01,7.31991489838909359e+00,3.16999821318231179e-01,2.91116486984196628e-02,3.57172088114624539e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_363,3.51472573888837019e+02,4.73949462215269421e+02,6.24516693259282874e+02,7.46130160738962218e+02,8.44964849892023722e+02,9.40806355923422416e+02,1.00877759732695586e+03,9.97492817742103171e+02,9.00544927541839570e+02,7.09990132232083511e+02,5.01442424035856391e+02,3.15827696007131237e+02,2.08281730239727636e+02,1.37012601356580802e+02,5.69713731874252716e+01,7.24857603776328041e+00,3.35134645064445846e-01,3.17044659842084450e-02,4.03580894292587984e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_364,3.49358661543793289e+02,4.70615666398999281e+02,6.18894731357722321e+02,7.39407002741155907e+02,8.37102646523320573e+02,9.32030635678648423e+02,9.99230136469032914e+02,9.88303255084872717e+02,8.93789468316304465e+02,7.01476467423423060e+02,4.95068556543249770e+02,3.12982280970140664e+02,2.07110173219930516e+02,1.37215439685966032e+02,5.78458920376234929e+01,7.44328714044203110e+00,3.08899822362895649e-01,2.74527911355467620e-02,3.30252653541409334e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_365,3.46355568523023862e+02,4.66682213249063409e+02,6.13740836633794515e+02,7.33425533646953340e+02,8.30296847119041445e+02,9.24376344246386111e+02,9.91348017426709816e+02,9.80606311230361598e+02,8.86981265455700623e+02,6.96167616463407285e+02,4.91320693442466563e+02,3.10533895418660336e+02,2.05384187039195410e+02,1.36097757116481887e+02,5.72447973762002107e+01,7.29735108102904917e+00,3.04165349192288270e-01,2.75512287381988463e-02,3.38292389921730991e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_366,3.50812201973037475e+02,4.73015335451133978e+02,6.23391651385915793e+02,7.44743641330829746e+02,8.43488495326918837e+02,9.39338025724737804e+02,1.00699736722440275e+03,9.95893101500495277e+02,8.99306895864580952e+02,7.08557039737713467e+02,5.00332504670019148e+02,3.15286809152347359e+02,2.08027866012212996e+02,1.36981566030492132e+02,5.70743913791153687e+01,7.26583141867317650e+00,3.26479446624681591e-01,3.06214229185343481e-02,3.80057733447634882e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_367,3.51918010708900113e+02,4.74208849403214856e+02,6.25550838919474472e+02,7.47705881503566275e+02,8.46827224668318763e+02,9.43008209681732751e+02,1.01103628571816705e+03,9.99971114402957596e+02,9.02803093401841352e+02,7.11458728576712360e+02,5.02401477354620283e+02,3.16372483160362378e+02,2.08662081428078068e+02,1.37474054834028351e+02,5.71886954915689714e+01,7.20431252234001729e+00,3.23981204222318409e-01,3.18893345020213673e-02,4.10399494810295262e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_368,3.49248606898168532e+02,4.70999024918639293e+02,6.20092959692685781e+02,7.41060308048323918e+02,8.39182028660128935e+02,9.34237924230622525e+02,1.00182991338062709e+03,9.90719892272745142e+02,8.95186951648596732e+02,7.04127509444494194e+02,4.97197384931197519e+02,3.13711305513233015e+02,2.07269076370051096e+02,1.36975485616997219e+02,5.73015295160661466e+01,7.25970361647450968e+00,3.19499036002598213e-01,3.04719582255255812e-02,3.91545185759268471e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_369,3.48512223763786551e+02,4.70342348062953192e+02,6.18936843909470781e+02,7.39240446092854654e+02,8.37331718635424977e+02,9.32116440331100193e+02,9.99781810975547614e+02,9.88698897063297409e+02,8.93230292623231776e+02,7.03423596917624877e+02,4.96727718833006179e+02,3.13154436658020529e+02,2.06608916178596871e+02,1.36066752972138744e+02,5.67048721848617845e+01,7.22672002141701242e+00,3.28022344587260262e-01,3.00060099248188467e-02,3.67582199067375583e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_370,3.48623203178129302e+02,4.70083618248565813e+02,6.18200792537867869e+02,7.38433204569694681e+02,8.36307586954718658e+02,9.30989341262648850e+02,9.98267635527183302e+02,9.87328799352234000e+02,8.92608966034315131e+02,7.01337522383149349e+02,4.95089173598290358e+02,3.12677195439069180e+02,2.06725410861516792e+02,1.36703778091488431e+02,5.74460214818890691e+01,7.36753198898813633e+00,3.16327177026783091e-01,2.84936155274692036e-02,3.46010330970364204e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_371,3.52069034300617432e+02,4.75249672398831933e+02,6.25727252004821935e+02,7.47173678654098012e+02,8.46423642241286529e+02,9.42324836561740540e+02,1.01042572676764917e+03,9.98986405539807492e+02,9.01962209493981845e+02,7.11257168381672273e+02,5.02358033068954740e+02,3.16344852769247552e+02,2.08575782172481439e+02,1.36993365787959505e+02,5.70146675877117630e+01,7.33322126450957246e+00,3.43710204936178154e-01,3.13121293159171823e-02,3.87801825126460418e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_372,3.51113681156748839e+02,4.73229700237898271e+02,6.23235431689692518e+02,7.44654680278645174e+02,8.43482849017885201e+02,9.39043204834194967e+02,1.00677647846315426e+03,9.95707485225180676e+02,8.99467334950948498e+02,7.07908992681754967e+02,4.99741610074077983e+02,3.15040510455266201e+02,2.08054697146904374e+02,1.37341278451215999e+02,5.74954759099470394e+01,7.33015094398243772e+00,3.24568257565734042e-01,3.06858615203985698e-02,3.86233960584301747e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_373,3.50760410019907511e+02,4.72979399656079522e+02,6.23028676956370532e+02,7.44410009018380947e+02,8.43349437675470881e+02,9.39044254126839292e+02,1.00682205181150823e+03,9.95825359553050589e+02,8.99498828946285698e+02,7.08345252961008441e+02,5.00176903606060989e+02,3.15205439193963343e+02,2.07927994758546276e+02,1.36991009189101192e+02,5.71153785357125443e+01,7.25587964328722279e+00,3.25402236302004266e-01,3.06388289866421741e-02,3.83682268823978953e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_374,3.48227043023070905e+02,4.68846710214700749e+02,6.17116473582882008e+02,7.37755434814767909e+02,8.35205391902803740e+02,9.29943421679399421e+02,9.97248474498330893e+02,9.86589787282846601e+02,8.92293283087142527e+02,7.00214302533330851e+02,4.94284124236006960e+02,3.12449221557025453e+02,2.06729051267737276e+02,1.37147288000386425e+02,5.76073085708047188e+01,7.26453536932193167e+00,2.98536889322686183e-01,2.80356534039466615e-02,3.44667191748593196e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_375,3.51171763362644469e+02,4.73776737647637560e+02,6.24388624336705220e+02,7.46128807419971508e+02,8.44938481639298175e+02,9.40718580777390457e+02,1.00863421328061247e+03,9.97360291378157058e+02,9.00401946273329258e+02,7.09697977808538099e+02,5.01168219012053100e+02,3.15579220724374295e+02,2.08202379228248219e+02,1.37161150401038327e+02,5.71427570514256402e+01,7.24499922832568100e+00,3.34516803352931047e-01,3.27938150850751661e-02,4.32528637606176443e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_376,3.47664365094565710e+02,4.68251361083869256e+02,6.16649693990042920e+02,7.37149840337967703e+02,8.34525844915181437e+02,9.29328823603314163e+02,9.96359241061993430e+02,9.85617329743749679e+02,8.91261080082641911e+02,6.99756812648846449e+02,4.93818986170877110e+02,3.11977272612702393e+02,2.06296114822187150e+02,1.36771291221975048e+02,5.74954650427757699e+01,7.27220746098348059e+00,2.98040081539626411e-01,2.77014377356872531e-02,3.40099532552419481e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_377,3.48011903723898286e+02,4.69220001939391182e+02,6.16885192994228646e+02,7.36925700203737051e+02,8.34301035589351613e+02,9.28789182882688010e+02,9.95989026915881141e+02,9.85019241138153006e+02,8.90604707259267229e+02,6.99611597308015575e+02,4.93824251828628007e+02,3.11919649504982260e+02,2.06231150363638847e+02,1.36429497543221146e+02,5.73628285027859022e+01,7.36786739878873753e+00,3.15148101910680545e-01,2.82769712105789273e-02,3.54554050012492262e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_378,3.51572386640119532e+02,4.74253484680658403e+02,6.24793257518643713e+02,7.46566651985326530e+02,8.45616791671420742e+02,9.41483990201677557e+02,1.00935438586632267e+03,9.98165385456221316e+02,9.01561442923075333e+02,7.09627486712897507e+02,5.01112109183013331e+02,3.15985144832250796e+02,2.08756967037574668e+02,1.37825236516731309e+02,5.75746217396310200e+01,7.30023369480245865e+00,3.24302241475491027e-01,3.09319303185571041e-02,3.92564972983422498e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_379,3.46909056230741157e+02,4.67601276341139169e+02,6.15406401548288500e+02,7.35439171870057294e+02,8.32682470191450193e+02,9.27181496542708715e+02,9.94343836707463879e+02,9.83525353458209906e+02,8.89043598307216598e+02,6.99238932783267046e+02,4.93719867136047640e+02,3.11679711143764052e+02,2.05748520466771197e+02,1.35867620929267957e+02,5.67297981584701176e+01,7.18842607917242837e+00,3.13281457977033384e-01,2.89224732234849603e-02,3.57653323526642246e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_380,3.50911298540434302e+02,4.72671821074754462e+02,6.22723425310591097e+02,7.44204968440723633e+02,8.43075574449423243e+02,9.38728728345276181e+02,1.00641223444845957e+03,9.95561113120388768e+02,8.99556884974731702e+02,7.07528470420723920e+02,4.99471179995019781e+02,3.14999896176661650e+02,2.08021145375448242e+02,1.37398888466830016e+02,5.75020884977399476e+01,7.30365905504207813e+00,3.17049121175396464e-01,3.02035791607251254e-02,3.77107026350299249e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_381,3.48970358173443287e+02,4.70323484104535567e+02,6.19781383146905227e+02,7.40886644480621385e+02,8.38914874479017840e+02,9.34020553201477242e+02,1.00182361271757850e+03,9.90785918739024169e+02,8.94919395603792964e+02,7.04559844522327467e+02,4.97708856662231483e+02,3.13887347335870913e+02,2.07220773263906040e+02,1.36806912492946935e+02,5.69004079287203410e+01,7.12172110289287730e+00,3.17308787302479633e-01,3.11498853963157636e-02,3.98862867117807073e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_382,3.49585022451464965e+02,4.70578571049706227e+02,6.19952175578809147e+02,7.40727475746653454e+02,8.38937596268816492e+02,9.34286388231365436e+02,1.00156495887619451e+03,9.90762370074465366e+02,8.95354875591080713e+02,7.04229501468321700e+02,4.97126042982214130e+02,3.13725140285059183e+02,2.07146396261703956e+02,1.36727449662613452e+02,5.72186578849485699e+01,7.30370516583829232e+00,3.12691337733913388e-01,2.87681696166495714e-02,3.44272919569010025e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_383,3.53502848241020672e+02,4.77472203119085691e+02,6.29920852909016048e+02,7.52744663072522599e+02,8.53252277876762832e+02,9.50066951073475934e+02,1.01865416285714525e+03,1.00751332731130128e+03,9.09281206046858188e+02,7.17634526821059126e+02,5.06869935914200539e+02,3.18712894319159830e+02,2.09923100325849532e+02,1.37793088893476011e+02,5.69680549193250272e+01,7.15391622783893055e+00,3.35767730922337193e-01,3.28597627262489922e-02,4.14478682871204703e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_384,3.52321249201820308e+02,4.75299907497572292e+02,6.27544269989870145e+02,7.50599962566891577e+02,8.50367469962102405e+02,9.47078990903131171e+02,1.01543080835939827e+03,1.00452230303748388e+03,9.07010168819094929e+02,7.14645407950722188e+02,5.04707452096707641e+02,3.17804154768449791e+02,2.09571338802856161e+02,1.38187563361258270e+02,5.72248158364945283e+01,7.06877870461468927e+00,3.11291562343045669e-01,3.13673465929506928e-02,3.99405575092067790e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_385,3.49079665173671970e+02,4.70254767722241922e+02,6.19092477244627162e+02,7.39784760515749440e+02,8.37756165831819430e+02,9.32771814430960831e+02,1.00010821044568263e+03,9.89144662872125423e+02,8.93951886150469136e+02,7.02840624173579954e+02,4.96205529239535906e+02,3.13255152098690928e+02,2.07005642917754642e+02,1.36853710180358291e+02,5.73607402787612912e+01,7.29709065914351740e+00,3.11893245645346873e-01,2.87092785485732749e-02,3.53394857307058694e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_386,3.50566746070003774e+02,4.72964915075122292e+02,6.23291433551941623e+02,7.44992954104545788e+02,8.43896462491972557e+02,9.39581451364345526e+02,1.00759822288812950e+03,9.96548662513496652e+02,9.00050435653787872e+02,7.09239340983526063e+02,5.00988762487301983e+02,3.15598206122291970e+02,2.08040488076131965e+02,1.36984816785968860e+02,5.68538516077168765e+01,7.13984056912672393e+00,3.25283790654740834e-01,3.16405428448780293e-02,4.06910025468048154e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_387,3.45235556702826386e+02,4.65413484969682429e+02,6.12653326250962436e+02,7.32648610942721461e+02,8.29502824343937618e+02,9.23610697300371726e+02,9.90666612521805632e+02,9.80234896834043866e+02,8.86618489334886021e+02,6.95846023971963632e+02,4.91237852283776647e+02,3.10396766415481409e+02,2.05230265877823371e+02,1.36177466527141235e+02,5.70208931179163159e+01,7.08930596762006271e+00,2.92793336954240258e-01,2.84775708136024257e-02,3.65257754281530546e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_388,3.48915150829652134e+02,4.69938820417140903e+02,6.18893695245372783e+02,7.39475100059364763e+02,8.37291396772103440e+02,9.32345796946113637e+02,9.99543253330269977e+02,9.88594503899557822e+02,8.93284373096446984e+02,7.02581522874196367e+02,4.95981700640405393e+02,3.13013396057974262e+02,2.06799763512660036e+02,1.36647390338737011e+02,5.72796032162137934e+01,7.30750570289265688e+00,3.14577237050284786e-01,2.92206504474924189e-02,3.62344274764545568e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_389,3.46074585558270428e+02,4.66511425148340265e+02,6.13995834974445529e+02,7.33957056261417051e+02,8.31031095574675533e+02,9.25258559464003270e+02,9.92426510148982402e+02,9.81752265948292461e+02,8.87673040574994616e+02,6.97345411227211457e+02,4.92378049517891668e+02,3.10987357163401668e+02,2.05507577211713169e+02,1.36084095765450314e+02,5.69543941356158925e+01,7.15030886308945046e+00,3.02715223743470152e-01,2.88279602586601937e-02,3.65780344740098762e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_390,3.48988617116220667e+02,4.70340346603741750e+02,6.19107552771438577e+02,7.39900441687433954e+02,8.38045479073527190e+02,9.32993209604373419e+02,1.00046562742553999e+03,9.89619968647742894e+02,8.94668621924760373e+02,7.02824820199662327e+02,4.96189325698341747e+02,3.13357699272748619e+02,2.07204174483813347e+02,1.37192352042353150e+02,5.75498630030020308e+01,7.27811523565284091e+00,3.08423738048358043e-01,2.88775361230968475e-02,3.53620465174854818e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_391,3.47614415168013977e+02,4.68183375913152986e+02,6.16283486499907895e+02,7.36397069915839779e+02,8.33685935313154005e+02,9.28159487148421931e+02,9.95335170894311545e+02,9.84415053265221900e+02,8.89818511180410724e+02,6.99562427106645146e+02,4.93854971241829787e+02,3.11803615270114506e+02,2.06031197685193064e+02,1.36248947978814073e+02,5.71125523059731108e+01,7.26914133720768341e+00,3.15431969048455607e-01,2.96826948177056904e-02,3.66789497772348127e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_392,3.48592178007150608e+02,4.69625549344716944e+02,6.18228661943450675e+02,7.38804036720197587e+02,8.36531968940882393e+02,9.31419777732577472e+02,9.98643656841145344e+02,9.87734560032618788e+02,8.92722287617148368e+02,7.01747347961272453e+02,4.95411715514847970e+02,3.12756070961614569e+02,2.06696851039651875e+02,1.36719700606078220e+02,5.73451416986513465e+01,7.30145210922915133e+00,3.13423512312052566e-01,2.95025761093850973e-02,3.75524965745325633e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_393,3.50488549025573661e+02,4.71985499804139749e+02,6.22121940651279715e+02,7.43388709223537944e+02,8.42040420641111382e+02,9.37812476843936338e+02,1.00519207990683378e+03,9.94452403809401972e+02,8.98495666171015955e+02,7.07052874578538990e+02,4.99109475690891259e+02,3.14816542414674700e+02,2.07820685864692194e+02,1.37145437880592283e+02,5.73328963273769290e+01,7.28340097963739552e+00,3.14000266909275239e-01,2.93329638656389113e-02,3.49682263988092051e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_394,3.49083960039301815e+02,4.70592065551798726e+02,6.20277841942302871e+02,7.41228288156343069e+02,8.39616652509977371e+02,9.34976004446485831e+02,1.00232954900865548e+03,9.91514364213883596e+02,8.95681962592024888e+02,7.05084593081311027e+02,4.97838568820637988e+02,3.13958882832627580e+02,2.07275469774577175e+02,1.36789724531522040e+02,5.70479335428432748e+01,7.19000816842485957e+00,3.14025554484163194e-01,2.98967138523285082e-02,3.65116990351342999e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_395,3.47342798332739733e+02,4.68601430701205061e+02,6.15955460422910960e+02,7.35593361998733712e+02,8.32715663935953557e+02,9.27064107194655890e+02,9.94277896735343006e+02,9.83220785586912825e+02,8.88964304548401060e+02,6.98953544883905010e+02,4.93384268337504238e+02,3.11537001761908186e+02,2.05738459702690164e+02,1.35749923093368125e+02,5.69136976046583243e+01,7.34088061276558168e+00,3.19358980947394400e-01,2.75910555868801276e-02,3.30772313382204745e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_396,3.51761142923283273e+02,4.74605851777960311e+02,6.26106927143172356e+02,7.48176144664274489e+02,8.47839565822356235e+02,9.44032292681461968e+02,1.01242982008261652e+03,1.00121051378689344e+03,9.03490834191019758e+02,7.13178895716260058e+02,5.03876881010370937e+02,3.17013193821324535e+02,2.08864723740548044e+02,1.37142198704442421e+02,5.66319251414777085e+01,7.09171347681552167e+00,3.31906194046402536e-01,3.22439185758262095e-02,3.99284117509528247e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_397,3.49508574984311508e+02,4.71554437739746845e+02,6.21437545227705982e+02,7.42339056114142750e+02,8.41020765056073060e+02,9.36601197649920550e+02,1.00415424304302815e+03,9.93224107184451213e+02,8.96935457737927663e+02,7.07094797789798122e+02,4.99413547665841463e+02,3.14673964780356528e+02,2.07418935555667048e+02,1.36353654672868601e+02,5.65786108225549569e+01,7.17240275509844238e+00,3.26700123142894372e-01,3.04756053632328147e-02,3.71809108785348856e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_398,3.47911147454070488e+02,4.69223713868110792e+02,6.16745693505692088e+02,7.36561116252850525e+02,8.33891813863068137e+02,9.28359734319907147e+02,9.95451013700529415e+02,9.84316790689936511e+02,8.89747467251471562e+02,6.99577950464108653e+02,4.93767642123394751e+02,3.11674846545935452e+02,2.05910703486281648e+02,1.35939561270957910e+02,5.71487105900568082e+01,7.41032910102320930e+00,3.24816544913063554e-01,2.86114282709127657e-02,3.58775588808217267e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_399,3.47355430845624937e+02,4.68236867896085414e+02,6.16125527239483404e+02,7.36313808219386601e+02,8.33792539318366494e+02,9.28302228486142781e+02,9.95512563045526917e+02,9.84680994867526579e+02,8.90072391145499978e+02,6.99844261482645607e+02,4.94167508535323293e+02,3.11988528733429519e+02,2.06065048928020786e+02,1.36229723047811888e+02,5.69803198404216857e+01,7.20726737967114683e+00,3.13276634321036362e-01,2.94896173448033032e-02,3.71538599085434159e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_400,3.47932513385515279e+02,4.69384151168377230e+02,6.18444138957135351e+02,7.39089637291495819e+02,8.36939648215484681e+02,9.32040690057426673e+02,9.99376025414046239e+02,9.88445653584902288e+02,8.92811883870117754e+02,7.03238102287829065e+02,4.96700041278067090e+02,3.13200724623315296e+02,2.06655866538222369e+02,1.36226501247487761e+02,5.66301703270600214e+01,7.12674130212871226e+00,3.18941450491389500e-01,3.06393825864522927e-02,3.91605854702392186e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_401,3.49736624190227928e+02,4.71582392121267901e+02,6.20936827221580415e+02,7.41863915104940929e+02,8.40175858672766708e+02,9.35372091954824555e+02,1.00306713054990121e+03,9.91775763688365828e+02,8.95702226620476267e+02,7.05738752524414167e+02,4.98527318332625725e+02,3.14315375323818273e+02,2.07414419297847985e+02,1.36582820849876470e+02,5.68335194092584288e+01,7.22565313286536970e+00,3.30320780710910589e-01,3.09233253459917541e-02,3.90367527637742063e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_402,3.47140774464934168e+02,4.67713045728890506e+02,6.15450703206479147e+02,7.35328990493271704e+02,8.32641163088377198e+02,9.27011315941695898e+02,9.93952197582024951e+02,9.83125063128338979e+02,8.88874560480243417e+02,6.98147279045342998e+02,4.92745500551183454e+02,3.11265389184943558e+02,2.05888966627263244e+02,1.36372294961901588e+02,5.74003097846555477e+01,7.31650845588724774e+00,3.06684469836081941e-01,2.83754586448903452e-02,3.50908488955683400e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_403,3.48387637631248651e+02,4.69271547988418831e+02,6.18220788871254172e+02,7.38669598020761214e+02,8.36557251333809404e+02,9.31524873801503418e+02,9.98765951067291098e+02,9.87887787050428301e+02,8.92517405168313758e+02,7.02833732268688891e+02,4.96166719544203715e+02,3.12766945264743811e+02,2.06314954289091588e+02,1.35989196894219333e+02,5.67984635037308649e+01,7.22374952844964735e+00,3.20503142610095049e-01,3.02002791732339550e-02,3.72855440045438127e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_404,3.46013199839741901e+02,4.65994332898500261e+02,6.13562475076658984e+02,7.33557578064387485e+02,8.30397633399578012e+02,9.24697929050325001e+02,9.91678167566230286e+02,9.81103256294557582e+02,8.87044291083174130e+02,6.96908646435108949e+02,4.92084892272093668e+02,3.10873957073974680e+02,2.05412300780902569e+02,1.36035128752484496e+02,5.69122368025706464e+01,7.13634902869406496e+00,2.99423660215779597e-01,2.86908939069242738e-02,3.63776460667745776e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_405,3.44617908431751857e+02,4.64646808959835028e+02,6.11079002314202626e+02,7.30432016490695446e+02,8.26979555191075406e+02,9.20630433861836877e+02,9.87588629322414022e+02,9.76925642775503434e+02,8.83507536998863884e+02,6.93879952674256174e+02,4.89985482476842606e+02,3.09666838060886619e+02,2.04677563465640787e+02,1.35605816702872687e+02,5.67677550311547066e+01,7.12320967986861309e+00,3.02976155969447658e-01,2.86859776125704784e-02,3.64928828405579027e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_406,3.48908118408230507e+02,4.70048057523360740e+02,6.18904832211272151e+02,7.39692497961229719e+02,8.37814303333562520e+02,9.32678996726038122e+02,1.00047158367140958e+03,9.89505173365164637e+02,8.93997127092706478e+02,7.03742769779983860e+02,4.97081261963653105e+02,3.13483911467012319e+02,2.06871219523793229e+02,1.36507662813496921e+02,5.68373188082722578e+01,7.15244238329947901e+00,3.20111828400945320e-01,3.07559814833195319e-02,3.86880880630203388e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_407,3.46147656592401347e+02,4.66839813441811657e+02,6.13843866402175081e+02,7.33201111343890148e+02,8.30100194599577435e+02,9.24208610335652111e+02,9.91089269807001301e+02,9.80179940976668718e+02,8.86101046874322492e+02,6.96763023903224052e+02,4.91891909146038643e+02,3.10594370155648619e+02,2.05143652262453656e+02,1.35489818746253434e+02,5.67952495785232827e+01,7.28389653685899763e+00,3.19364867438792110e-01,2.89396714414160254e-02,3.60651359793989984e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_408,3.46540215173643674e+02,4.66756482644772063e+02,6.14207062831512189e+02,7.34015409895456855e+02,8.31102507845194395e+02,9.25267340822268807e+02,9.92348849508848843e+02,9.81496304000885630e+02,8.87362420977316560e+02,6.97454955649594012e+02,4.92444961018458343e+02,3.11019768500900568e+02,2.05493972488476373e+02,1.35949245367969638e+02,5.69165432508812899e+01,7.20578313606526422e+00,3.10413555086517634e-01,2.89711607634835916e-02,3.55350200120384220e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_409,3.49634984408609057e+02,4.71644612765478144e+02,6.21054063040171513e+02,7.41776852580787818e+02,8.39985672662661614e+02,9.35208639136443821e+02,1.00274910424714642e+03,9.91443726120413999e+02,8.95348179873392382e+02,7.05636239733671232e+02,4.98370708578802578e+02,3.14179051079181306e+02,2.07336334491096807e+02,1.36515413606522230e+02,5.68864023307020119e+01,7.26451153714273001e+00,3.33257494993013159e-01,3.08750478252687380e-02,3.83974374213550632e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_410,3.46770047711682821e+02,4.67602337772329236e+02,6.14038407866820535e+02,7.33548542706229568e+02,8.30129941103434589e+02,9.23965359938241249e+02,9.91073231905553939e+02,9.79933374713331204e+02,8.86341215736148001e+02,6.96077438155058303e+02,4.91284220594685451e+02,3.10464909526882764e+02,2.05262215351022462e+02,1.35846475140569254e+02,5.71870771860563210e+01,7.37535744520206116e+00,3.19009546180497428e-01,2.79768668098858975e-02,3.49576644659982698e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_411,3.44804855615148028e+02,4.64821935743459676e+02,6.11200454759163563e+02,7.30329124071900992e+02,8.26747319857561706e+02,9.20489400604465686e+02,9.87114599290428373e+02,9.76389511934764300e+02,8.82914417349990572e+02,6.93736996056057819e+02,4.89630026266348864e+02,3.09247684806711163e+02,2.04368518656110325e+02,1.35271938935002538e+02,5.68163748112853852e+01,7.22625635658631182e+00,3.07612089322261584e-01,2.82200807080087504e-02,3.54923864884163333e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_412,3.48601869611523796e+02,4.70294196133103242e+02,6.19449626553660323e+02,7.40081120743069505e+02,8.38203750095320402e+02,9.33368820449520854e+02,1.00071978274933804e+03,9.89716930630824777e+02,8.93941825256839479e+02,7.04058750881420451e+02,4.97261132450949049e+02,3.13584798610462713e+02,2.06946998576588442e+02,1.36410685290147796e+02,5.68362640619875847e+01,7.19914106473828141e+00,3.22137876593112937e-01,3.04349908308714917e-02,3.87541778367464550e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_413,3.48992861182596300e+02,4.70435943034589002e+02,6.19965471080446946e+02,7.40935227119876345e+02,8.39136885982249851e+02,9.34272165442941173e+02,1.00191465710607065e+03,9.90882486960796996e+02,8.94894864877790269e+02,7.04902227646063807e+02,4.97927911054868105e+02,3.13991263680337283e+02,2.07255995527756909e+02,1.36674781155987887e+02,5.68431898512832845e+01,7.14075758729594234e+00,3.20483805454856330e-01,3.11527936292560620e-02,3.92750788665120320e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_414,3.44358870535766414e+02,4.64305343756540822e+02,6.10297699911498171e+02,7.29109482394002157e+02,8.25331253276552275e+02,9.18916301084984752e+02,9.85480083122803990e+02,9.74729725728103972e+02,8.81491683750903576e+02,6.92563344865561476e+02,4.88842537101945084e+02,3.08890696446962579e+02,2.04163739533717518e+02,1.35096928514220480e+02,5.67121043563944909e+01,7.23464216131973892e+00,3.08638481675444720e-01,2.78897009382606878e-02,3.46510546879752511e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_415,3.48253545932601469e+02,4.69542855227673499e+02,6.18930004290352599e+02,7.39779954113342797e+02,8.37903660194601116e+02,9.32993250604291688e+02,1.00058088474505598e+03,9.89698364403463643e+02,8.93815377885089788e+02,7.04322577032751269e+02,4.97477746570443969e+02,3.13504642682753513e+02,2.06738118281367690e+02,1.36254337537023105e+02,5.65584330885006281e+01,7.06721701443463513e+00,3.18886578197907000e-01,3.14774564832086129e-02,3.98784485754738113e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_416,3.44110101130353712e+02,4.63629745579638382e+02,6.10533000526263208e+02,7.30094596190333505e+02,8.26486211685545186e+02,9.20292715551653373e+02,9.87149608243588887e+02,9.76644693630991242e+02,8.83082139322401872e+02,6.93809930916572966e+02,4.89887918581415590e+02,3.09439657999423844e+02,2.04434747612688739e+02,1.35477374268463393e+02,5.66107257100994303e+01,7.03229550197925590e+00,2.95620233021795631e-01,2.90771131047471501e-02,3.75057564391102945e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_417,3.48544325535555004e+02,4.69754509157423172e+02,6.18255060559537355e+02,7.38401881672030527e+02,8.36332724441192340e+02,9.31254248903759731e+02,9.98480936484431936e+02,9.87414773745753678e+02,8.92048008782620514e+02,7.02507683119885883e+02,4.96111504855049020e+02,3.12948056457833161e+02,2.06515431782606868e+02,1.36021372893826424e+02,5.67888702773201501e+01,7.27621292403110953e+00,3.25625662871484312e-01,2.95353633775996827e-02,3.58579584315077719e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_418,3.47118970162265839e+02,4.67776678586393302e+02,6.16011607487869810e+02,7.36089526352747498e+02,8.33391545764784951e+02,9.28066442842693164e+02,9.95084690738552581e+02,9.84148347696503038e+02,8.89124496103076353e+02,6.99965544292476579e+02,4.94289457772399260e+02,3.11856507094628569e+02,2.05893203132660943e+02,1.35850623428980413e+02,5.66916016889802066e+01,7.18715812004469878e+00,3.17080670221616845e-01,3.00531554971876745e-02,3.80500971513144650e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_419,3.47183645319586049e+02,4.67849810887192405e+02,6.15945789458970125e+02,7.35726540547100626e+02,8.33018184176074215e+02,9.27641265361796513e+02,9.94543083700307079e+02,9.83605557653424398e+02,8.88730641130053186e+02,6.99571450375851441e+02,4.93937265107304825e+02,3.11689298618207772e+02,2.05782801397899505e+02,1.35742221960390395e+02,5.67810860151819554e+01,7.25283040490941300e+00,3.17692452004544101e-01,2.92658009604495131e-02,3.61695672010605915e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_420,3.48455262280900286e+02,4.69551544284002318e+02,6.18429994771941551e+02,7.39100455205897447e+02,8.37063981444686760e+02,9.31939644538724906e+02,9.99412772447505404e+02,9.88469678907547404e+02,8.93038038906745101e+02,7.02809146225943664e+02,4.96342090946117082e+02,3.13114606769805789e+02,2.06784591216129797e+02,1.36618374421154783e+02,5.70207197869662323e+01,7.17674489230216928e+00,3.15626352615253347e-01,3.06276969185350460e-02,3.89672469069040706e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_421,3.47684857554515929e+02,4.68905980665086474e+02,6.17869485093880257e+02,7.38394118179361499e+02,8.36363402817335555e+02,9.31279042437373960e+02,9.98684560797213180e+02,9.87736451562946627e+02,8.92098392100901833e+02,7.02679097309043073e+02,4.96381268351602671e+02,3.13052325845995938e+02,2.06625419525919597e+02,1.36273651996154655e+02,5.65954832174678373e+01,7.08257114869664939e+00,3.17405828141351265e-01,3.07349582036000914e-02,3.86758892419219492e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_422,3.50144288636580825e+02,4.72070639427328160e+02,6.22193104710345096e+02,7.43073712370349199e+02,8.41860822314809866e+02,9.37462130337110807e+02,1.00497559476621564e+03,9.93867945591172315e+02,8.97291586523739511e+02,7.07690030172054435e+02,4.99727244850188242e+02,3.14675949346329901e+02,2.07450164441610212e+02,1.36345865962063300e+02,5.67711767795933824e+01,7.24747391818162168e+00,3.31653738001321363e-01,3.11069186779578330e-02,3.81793251018722798e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_423,3.47570201905431759e+02,4.68362674584245610e+02,6.16529645041159483e+02,7.36451813307020643e+02,8.34033204317910418e+02,9.28628407501989045e+02,9.95779461442672641e+02,9.84854190387418953e+02,8.89867530034801689e+02,7.00572829261855986e+02,4.94711419200164244e+02,3.12057993266255266e+02,2.05902828694449425e+02,1.35778583353450841e+02,5.67425345920264022e+01,7.22769326525498013e+00,3.21444235811797430e-01,3.01396097259798226e-02,3.74614299493051996e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_424,3.48000102480248870e+02,4.69425616077050904e+02,6.18339773282057422e+02,7.38678104094009768e+02,8.36280843140476577e+02,9.31251672461670069e+02,9.98463740173862902e+02,9.87233021605480076e+02,8.91454872761239812e+02,7.02488879426892595e+02,4.96239719796779298e+02,3.12975031174032040e+02,2.06594785728281721e+02,1.36154283586818082e+02,5.66880658192570195e+01,7.18494521514487339e+00,3.25314652440349905e-01,3.08812512531590998e-02,3.95898055569243908e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_425,3.45979972274711429e+02,4.66189744153057632e+02,6.13564325519589374e+02,7.33016622982717763e+02,8.29951733847371429e+02,9.24207911119897290e+02,9.90989187058657876e+02,9.80211262529688270e+02,8.85783072483229375e+02,6.97089829613644270e+02,4.92250068282817722e+02,3.10764266933161423e+02,2.05212545611150290e+02,1.35437510977563022e+02,5.65439144659641499e+01,7.18572711589656077e+00,3.16734731171363360e-01,2.95181983250924658e-02,3.65069125885833946e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_426,3.45576622905937597e+02,4.65694140803795221e+02,6.12507401720934013e+02,7.31765624922317556e+02,8.28278082455823210e+02,9.22126346502922161e+02,9.88962367885609524e+02,9.77982414205388864e+02,8.84045954576397094e+02,6.94991776556092532e+02,4.90840911834112092e+02,3.10170624271343286e+02,2.05033863883367189e+02,1.35607439906250221e+02,5.68305127955991196e+01,7.22538663842780071e+00,3.12151104274416502e-01,2.88699064565512489e-02,3.62609746912070756e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_427,3.45349354522289389e+02,4.65196856942853287e+02,6.11533113327214210e+02,7.30335600376846287e+02,8.27007983797744600e+02,9.20751377700507533e+02,9.87367316314600430e+02,9.76526635537159677e+02,8.82994491780059093e+02,6.93972907758639963e+02,4.89948093635617909e+02,3.09661140527307793e+02,2.04667234476494571e+02,1.35268303450538809e+02,5.67791541999251308e+01,7.28843043264272339e+00,3.12177267838043004e-01,2.76551894483974305e-02,3.26776157085800073e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_428,3.45402222136777425e+02,4.65199109043502460e+02,6.11772260055534957e+02,7.30783305532861846e+02,8.27274539281030570e+02,9.21096012312362973e+02,9.87725262315457599e+02,9.76884071751501438e+02,8.83248763822388355e+02,6.94096936042192624e+02,4.90014972278605342e+02,3.09657504996503349e+02,2.04713111048482517e+02,1.35443934524632681e+02,5.69001636933210051e+01,7.27380053738829258e+00,3.09874655364722140e-01,2.82314484756114557e-02,3.46788259094326116e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_429,3.48663945912582278e+02,4.70277877028510147e+02,6.19471405725139789e+02,7.39814737276351821e+02,8.37828047658999367e+02,9.32930729765088472e+02,1.00025474458234169e+03,9.89093535543469216e+02,8.92996663671792589e+02,7.04348492110491406e+02,4.97456368974994461e+02,3.13378440563514175e+02,2.06665735548196892e+02,1.35895838160763191e+02,5.65553399091919360e+01,7.21164549614134032e+00,3.33846934885891289e-01,3.14191652572774829e-02,3.93347708030471199e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_430,3.48587069540925540e+02,4.70275668902042582e+02,6.19185566250171178e+02,7.39560799201467603e+02,8.37543975726921531e+02,9.32459645886056137e+02,9.99745123337715654e+02,9.88502590450438902e+02,8.92611297313306636e+02,7.03729217735310499e+02,4.96967403852607333e+02,3.13105861805146105e+02,2.06564931776196232e+02,1.35959003325718299e+02,5.67036307027379181e+01,7.24401310358239403e+00,3.35779533727275092e-01,3.18146786542204893e-02,4.08795567138513834e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_431,3.46154678179712334e+02,4.66394890924387255e+02,6.13730418860943928e+02,7.33087084737781083e+02,8.29997588787847917e+02,9.24269782707764989e+02,9.90985882428178002e+02,9.80068281562684092e+02,8.85657558674421580e+02,6.96924804181914283e+02,4.92004994326108601e+02,3.10491772800700346e+02,2.05046814614538846e+02,1.35360365357526291e+02,5.67152288018617412e+01,7.26012435889157182e+00,3.16871513654245429e-01,2.90548147179975902e-02,3.61044264649768281e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_432,3.43503621795923777e+02,4.62407705504239345e+02,6.08334974064127323e+02,7.27393303491809093e+02,8.23348460480365361e+02,9.16673041109160295e+02,9.83331404461617240e+02,9.72762486516014064e+02,8.79828981729682482e+02,6.90614485297515444e+02,4.87670538226340568e+02,3.08395595553022986e+02,2.03964784882501590e+02,1.35365842753703021e+02,5.67343512753116954e+01,7.08392881827657028e+00,2.93914968090285500e-01,2.82929441335744922e-02,3.63610856859314033e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_433,3.45620195575454375e+02,4.66090857304505846e+02,6.12598554535896142e+02,7.31572924614303474e+02,8.28031642861331875e+02,9.21934009181155943e+02,9.88709222419950265e+02,9.77712669801072479e+02,8.83848556972683355e+02,6.95111362506939258e+02,4.90624818425015633e+02,3.09755457865404082e+02,2.04587635392836461e+02,1.35045382512960970e+02,5.66891522143449791e+01,7.31766525870746776e+00,3.18350633380448667e-01,2.78084366504921278e-02,3.45590304932447915e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_434,3.42743265718050225e+02,4.61792078565621296e+02,6.07675795365471572e+02,7.26271177605970593e+02,8.22077791377851781e+02,9.15417889500989872e+02,9.81913935556002684e+02,9.71402969140572509e+02,8.78437033346922590e+02,6.90612140306117681e+02,4.87615888938843966e+02,3.08014776056473181e+02,2.03332577947336745e+02,1.34470695496009000e+02,5.61793585408336469e+01,7.05843055767633221e+00,3.02726682342849995e-01,2.87066622003700062e-02,3.56057791028130659e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_435,3.46100319967667815e+02,4.66533293535259759e+02,6.14711326387291592e+02,7.34773498284261109e+02,8.31790363850637164e+02,9.26222810657078071e+02,9.93336879722089861e+02,9.82342481736143554e+02,8.87257569066496785e+02,6.98877197023937015e+02,4.93706437185732966e+02,3.11509015670884708e+02,2.05697925991187105e+02,1.35795065793001640e+02,5.64385824138078007e+01,7.04316703871490901e+00,3.12134218548388298e-01,3.03513895520785108e-02,3.85447350267501031e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_436,3.43759457621575280e+02,4.62704490104288084e+02,6.08551333636239065e+02,7.27441483920306155e+02,8.23228962138811426e+02,9.16723457497993991e+02,9.82950516958469734e+02,9.72374329332024558e+02,8.79691319330609872e+02,6.90017791031924276e+02,4.87044599389359007e+02,3.08195350916665291e+02,2.04012695232193977e+02,1.35506704933037867e+02,5.71090233524092952e+01,7.23192261913319978e+00,2.92329511370255257e-01,2.72017349252295232e-02,3.42863685366177678e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_437,3.45610171439223279e+02,4.65986249647173793e+02,6.12892603282948357e+02,7.31944662573593973e+02,8.28821484918101191e+02,9.22796274356835170e+02,9.89571584087997167e+02,9.78632824515890661e+02,8.84351706826092141e+02,6.96178409011145050e+02,4.91568852852608472e+02,3.10163040780649737e+02,2.04739268535920701e+02,1.35015433086682748e+02,5.64794979225876048e+01,7.23043906581619389e+00,3.23160173791217142e-01,2.95160946599135436e-02,3.66393206379495798e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_438,3.45011449152616933e+02,4.64306195084566582e+02,6.10764578909661509e+02,7.29982606053328595e+02,8.26294831322543814e+02,9.20047632330860665e+02,9.86563099312715849e+02,9.75924716223108817e+02,8.82781342156295636e+02,6.92763927158801721e+02,4.89017611196749840e+02,3.09350467151048178e+02,2.04728148330391633e+02,1.35834067797704193e+02,5.71861571337170815e+01,7.25634069356601863e+00,2.97165736873387598e-01,2.76148803730359022e-02,3.42089340831965927e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_439,3.47334599816942500e+02,4.68072463425383262e+02,6.16226206371126523e+02,7.36034853367627420e+02,8.33585000711457610e+02,9.28052511895043722e+02,9.95215447611837362e+02,9.84199177276092541e+02,8.89018825773318895e+02,7.00044139169055711e+02,4.94447016263569822e+02,3.11998784549221114e+02,2.06029629675453435e+02,1.35901109204645280e+02,5.67032934576348424e+01,7.20567344713364388e+00,3.23561168992308024e-01,3.05161110740412231e-02,3.79146974155346881e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_440,3.44443831997872849e+02,4.64376076496508006e+02,6.10623234561662684e+02,7.29437677357371172e+02,8.25778994976304148e+02,9.19501008723977066e+02,9.86092868598195082e+02,9.75218399083407235e+02,8.81599739614184159e+02,6.93219815562966005e+02,4.89516458032734477e+02,3.09265547058576544e+02,2.04353039616543697e+02,1.35091176689090901e+02,5.65850233153883764e+01,7.19439498523421062e+00,3.10132117131727503e-01,2.81584809752704404e-02,3.49247154991985187e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_441,3.50919448678340984e+02,4.73255744142370986e+02,6.24248640858336557e+02,7.45794231328282535e+02,8.45245703443874845e+02,9.41226767096673711e+02,1.00906646602763760e+03,9.98110979818137821e+02,9.00936369436694690e+02,7.10506248262007034e+02,5.01913964269960729e+02,3.16096083394802747e+02,2.08484837612779955e+02,1.37138361794118055e+02,5.68366259085143923e+01,7.14156219937530956e+00,3.27639151752739333e-01,3.20839611709747702e-02,3.97801754637359690e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_442,3.42224425150926209e+02,4.61096757875455296e+02,6.06657622755931015e+02,7.25030820421951944e+02,8.20452002835781173e+02,9.13652788580648348e+02,9.79898938083487565e+02,9.69289534650070891e+02,8.76484794498201950e+02,6.88744359497110736e+02,4.86399009289556659e+02,3.07568475563872028e+02,2.03271224640779792e+02,1.34589797988478864e+02,5.63126165450222160e+01,7.08077857870955540e+00,2.98150655692843825e-01,2.80418079792218895e-02,3.52579635892367495e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_443,3.43291138271089665e+02,4.62424327033960253e+02,6.08166587187433265e+02,7.26427673002714641e+02,8.22279354869201711e+02,9.15716366147415442e+02,9.81931516312345366e+02,9.71275400391034736e+02,8.78246066799547975e+02,6.90546530830755501e+02,4.87576250840389548e+02,3.08127356671054599e+02,2.03454783224029399e+02,1.34423182789202400e+02,5.62838337953781220e+01,7.17650548447567527e+00,3.08416237545293459e-01,2.78622520089066295e-02,3.37125370666167216e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_444,3.42745611236732145e+02,4.61247396634090762e+02,6.06768473277208955e+02,7.25306604622282748e+02,8.20738218032458690e+02,9.13971306040345553e+02,9.80085152099200855e+02,9.69579274551281401e+02,8.77144592253730707e+02,6.87990912019946563e+02,4.85745162618955419e+02,3.07541796320280639e+02,2.03593084162664837e+02,1.35257116961245686e+02,5.69231996358174257e+01,7.17204433731772184e+00,2.89239152307652514e-01,2.72288236678436789e-02,3.43758785310364478e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_445,3.46722022821349924e+02,4.67248059599038640e+02,6.15684355371805850e+02,7.35668952611588907e+02,8.33120451839406314e+02,9.27823600681198855e+02,9.94759915417709863e+02,9.83962310804123035e+02,8.88833362211047643e+02,6.99858832942133290e+02,4.94294916587387377e+02,3.11890113516617930e+02,2.05952277204253363e+02,1.35915165135096771e+02,5.66232935584185881e+01,7.13452961709761713e+00,3.14700807415456307e-01,3.03535780366517571e-02,3.78979903572163046e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_446,3.44680954379037701e+02,4.64525024873590894e+02,6.11661845850411851e+02,7.30905866437670966e+02,8.27422545648725986e+02,9.21307564689529158e+02,9.88048316489257218e+02,9.77194022695728677e+02,8.82892287159475245e+02,6.95101594845992508e+02,4.90944879821306188e+02,3.09832491280610043e+02,2.04576996242204387e+02,1.35106778506912690e+02,5.63613608581551517e+01,7.08500140069199524e+00,3.12711544422344834e-01,3.00425195895296440e-02,3.81532161242018096e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_447,3.44823075040038702e+02,4.64459965084129067e+02,6.10840594648480078e+02,7.29575809060119582e+02,8.25828107770786460e+02,9.19601776775996086e+02,9.85900724866887799e+02,9.75030286541540590e+02,8.81358585112301853e+02,6.92823158908092637e+02,4.89119174352734206e+02,3.09140991841899336e+02,2.04438018184112281e+02,1.35190563257534848e+02,5.68013160309170217e+01,7.29293829929899040e+00,3.11059246611409213e-01,2.81162604314841788e-02,3.47830081353553682e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_448,3.44576318898893192e+02,4.63819997257751368e+02,6.10463663955082438e+02,7.29439304992867619e+02,8.25895532980198482e+02,9.19680341740617223e+02,9.86281652316164696e+02,9.75665249998311083e+02,8.82095695861928334e+02,6.93537633029455606e+02,4.89764969713234620e+02,3.09464467676926802e+02,2.04398172124474797e+02,1.35124932211937676e+02,5.64942772364317634e+01,7.14251384166710235e+00,3.06282151018594850e-01,2.87143085139262601e-02,3.47448086524500960e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_449,3.42063721227521683e+02,4.60687688464120811e+02,6.05262884871811480e+02,7.23109880456936025e+02,8.18220338193902421e+02,9.11085292652582666e+02,9.76973348436360197e+02,9.66313491372147837e+02,8.74343089598745792e+02,6.85854926934510786e+02,4.84137757773357464e+02,3.06499733331301741e+02,2.02885864899930368e+02,1.34635746390929995e+02,5.68103823468836424e+01,7.26437033619272476e+00,2.96594496472148250e-01,2.66364106661221879e-02,3.33325207141808464e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_450,3.47286737833914174e+02,4.68284064722698190e+02,6.16875253785549035e+02,7.36592772663204642e+02,8.34191568989887628e+02,9.28908524621176639e+02,9.96001354008781504e+02,9.84819808287159276e+02,8.88959599591466031e+02,7.01526717589682107e+02,4.95687994388714060e+02,3.12415069835243969e+02,2.05987585726519825e+02,1.35244882568330496e+02,5.60696773169516192e+01,7.15083094479407322e+00,3.37384381256292942e-01,3.16297566818450268e-02,3.91181034207424474e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_451,3.43218021307993183e+02,4.61988979698171022e+02,6.07414147057644527e+02,7.25511274136509655e+02,8.21303415711077037e+02,9.14459775719046434e+02,9.80519717324942462e+02,9.69897807720018591e+02,8.77102287596187921e+02,6.88979983309036697e+02,4.86343576002276109e+02,3.07479863755626695e+02,2.03288988572578091e+02,1.34579544238498613e+02,5.66611787062704124e+01,7.26216497395489835e+00,3.04751578125889711e-01,2.75500677386047582e-02,3.38940925035529283e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_452,3.45123223949419071e+02,4.65283170124574042e+02,6.12704374365705348e+02,7.32077139988587760e+02,8.28966978653855108e+02,9.23151151980778877e+02,9.89832846034719068e+02,9.79043382218970692e+02,8.84506617875306347e+02,6.96846005275956259e+02,4.92077327806179142e+02,3.10275649659476471e+02,2.04606981896327369e+02,1.34837873089204919e+02,5.62091296573030661e+01,7.11167587641947918e+00,3.18087450086682488e-01,3.03578833770998952e-02,3.87408923112557337e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_453,3.45602419158795328e+02,4.65816381594693837e+02,6.13012988937631690e+02,7.32260766190137019e+02,8.29185031312163233e+02,9.23217421390735353e+02,9.89981317431754292e+02,9.78958640947034041e+02,8.84462249664749038e+02,6.96437461545305837e+02,4.91829948463908522e+02,3.10382150576840900e+02,2.04952483785468132e+02,1.35228486527921433e+02,5.64741335885342011e+01,7.17813422750198704e+00,3.22672568152068406e-01,3.03718693408492821e-02,3.79423433720010861e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_454,3.45178887279610990e+02,4.64882546281598422e+02,6.11853381598398641e+02,7.30809063400544233e+02,8.27494432199598691e+02,9.21416018908130923e+02,9.88067812094215242e+02,9.77186427049504346e+02,8.82920709152134577e+02,6.95101864426640873e+02,4.90855278726489473e+02,3.09822494731222150e+02,2.04570363633497976e+02,1.34979723478317112e+02,5.64053502534717452e+01,7.17962879534475995e+00,3.16776804251752531e-01,2.94245415401753196e-02,3.60536744244488710e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_455,3.45323748420075958e+02,4.64977708291607769e+02,6.11825413569254692e+02,7.30829433414711616e+02,8.27569264096910388e+02,9.21406601456486101e+02,9.87923175341923297e+02,9.77184163200837020e+02,8.83348701818413474e+02,6.94394756588057930e+02,4.90192235367175272e+02,3.09599400396400370e+02,2.04641273957597377e+02,1.35408200463708624e+02,5.69361537118834775e+01,7.27064783585357510e+00,3.10198494333267960e-01,2.89733896018794235e-02,3.58109672314978374e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_456,3.48715341697659255e+02,4.70169221060005100e+02,6.19827876237603959e+02,7.40695485206180592e+02,8.39167474772704509e+02,9.34414875332282918e+02,1.00211326387719362e+03,9.91103641224786998e+02,8.94754374688161420e+02,7.05805817735771939e+02,4.98726555059380075e+02,3.14193830011339742e+02,2.07131892636227633e+02,1.36244603361936214e+02,5.63173503072333546e+01,7.03264394896808209e+00,3.24514560517591200e-01,3.16369221023601391e-02,3.93889068892845466e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_457,3.45898314517472272e+02,4.65919222949900700e+02,6.13118520450821279e+02,7.32305319719647855e+02,8.29421499511857974e+02,9.23573158623825293e+02,9.90114420593769410e+02,9.79403878272891689e+02,8.85248996978589730e+02,6.96248126050446331e+02,4.91549548846662447e+02,3.10368629185693294e+02,2.05002190951554127e+02,1.35428413699653731e+02,5.68133548849560981e+01,7.25822967557808418e+00,3.11400594617976978e-01,2.85797569273604987e-02,3.48834411869427706e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_458,3.45456135013797109e+02,4.65542602716840065e+02,6.12913488925988986e+02,7.32136772128832831e+02,8.29138938237081220e+02,9.23296232722497962e+02,9.90003084227073600e+02,9.79147808643931512e+02,8.84534495378479733e+02,6.96764960172277824e+02,4.92103241378556447e+02,3.10508355001464111e+02,2.04917876463608849e+02,1.35065246946015577e+02,5.62544284222904167e+01,7.13114801602884452e+00,3.19392147493686163e-01,3.00668753670457652e-02,3.70250631904057081e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_459,3.44891457582280680e+02,4.64702809384450120e+02,6.10981669046780667e+02,7.29442547954683278e+02,8.25776679999142971e+02,9.19607732978767217e+02,9.85848348033187335e+02,9.74907315805365670e+02,8.81145125572659481e+02,6.92966083852835482e+02,4.89215146263476811e+02,3.09138889724318346e+02,2.04343906087033730e+02,1.34946706251948257e+02,5.67078171530929964e+01,7.33416831996815954e+00,3.15411108391939199e-01,2.75824572883651836e-02,3.35405641348730278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_460,3.44192234269109008e+02,4.63754382167308279e+02,6.10486009665117422e+02,7.29540526918254386e+02,8.26130830535161522e+02,9.19910882374988091e+02,9.86579020226078683e+02,9.75964148656883367e+02,8.82119955338637737e+02,6.93904644450177784e+02,4.90131266558494531e+02,3.09608535606778844e+02,2.04447964195942973e+02,1.35116450060038318e+02,5.63269299707721132e+01,7.06295506167850551e+00,3.05801932709616697e-01,2.91150216484974481e-02,3.58725236621579334e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_461,3.46164605158465406e+02,4.66282576288714665e+02,6.14367648363075659e+02,7.34262817048709280e+02,8.31409987432894923e+02,9.25835906610422512e+02,9.92820238455371168e+02,9.81976513747339936e+02,8.87153864183803989e+02,6.98435092545743714e+02,4.93425525381660975e+02,3.11525084199156879e+02,2.05689446991321176e+02,1.35832890050509150e+02,5.65195744916188261e+01,7.07151420381644957e+00,3.09591901553587456e-01,3.00080232481201060e-02,3.73275761612465624e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_462,3.43919133597150733e+02,4.63184266428279273e+02,6.08714168669158653e+02,7.26886743635679181e+02,8.22708313243224325e+02,9.16084570515375844e+02,9.82317842755016272e+02,9.71430466670182113e+02,8.78336913595743681e+02,6.90385579339063611e+02,4.87411340807193255e+02,3.08086403837853254e+02,2.03662602318034743e+02,1.34666240162841945e+02,5.66456200355759734e+01,7.30448003261932755e+00,3.12387864665342796e-01,2.77615130189567891e-02,3.41609702267610480e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_463,3.45387347325371934e+02,4.65707427652203080e+02,6.12610728641590185e+02,7.31394105004186827e+02,8.28043767705431719e+02,9.21965521063115261e+02,9.88648006444274642e+02,9.77542157283479924e+02,8.83098889109389120e+02,6.95804907267681756e+02,4.91516290954471856e+02,3.10211884659676969e+02,2.04682754543672729e+02,1.34760098440336122e+02,5.62179435818683828e+01,7.21501156135628197e+00,3.28742485093048320e-01,2.97431565671976636e-02,3.66423049015004174e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_464,3.46728720310073186e+02,4.67620372655803635e+02,6.15886422123577177e+02,7.35605432162430247e+02,8.33006550742708100e+02,9.27503653189499460e+02,9.94594351327039817e+02,9.83401375290881788e+02,8.87732821794111487e+02,7.00328827450572931e+02,4.94658889097303188e+02,3.11596083850429693e+02,2.05563373987841857e+02,1.35289403879244276e+02,5.62870297622753739e+01,7.13459151421282733e+00,3.32925336615608858e-01,3.21778479414653110e-02,4.15543906702938413e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_465,3.44331652971740141e+02,4.64119833140106550e+02,6.10572524061053059e+02,7.29119348678302799e+02,8.25549386982542046e+02,9.19306892863990925e+02,9.85759854668129719e+02,9.74882460213337936e+02,8.80856364057520068e+02,6.93666096831422351e+02,4.89862127604872001e+02,3.09111011284390202e+02,2.03967790559939829e+02,1.34437373594293405e+02,5.62132046370337903e+01,7.19578586096866246e+00,3.19910751820980832e-01,2.95052531382151186e-02,3.69491596299115124e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_466,3.44892683330564296e+02,4.64670570419521937e+02,6.11534081440617797e+02,7.30408790122999108e+02,8.26967971248132585e+02,9.20808175659678341e+02,9.87450502114179017e+02,9.76406031626006552e+02,8.82051117957499514e+02,6.94503376095876661e+02,4.90618344602266177e+02,3.09792768532069772e+02,2.04612258560355968e+02,1.34987978350629874e+02,5.63186390676447317e+01,7.16333336692595779e+00,3.20304579026347735e-01,3.01267098589619517e-02,3.79294164073780112e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_467,3.43725198842110842e+02,4.63095248208343662e+02,6.09399959593426502e+02,7.27938328306647691e+02,8.24127312337366561e+02,9.17736534646721452e+02,9.84089693690028867e+02,9.73280141717331276e+02,8.79564372540668273e+02,6.92294573256357921e+02,4.88941920710501336e+02,3.08786924048236131e+02,2.03890994881322513e+02,1.34568680821278718e+02,5.61961544246966938e+01,7.14041431682306182e+00,3.13676219362962250e-01,2.91701589915058790e-02,3.60949323747639106e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_468,3.44272082082930694e+02,4.63889726667969057e+02,6.10785568143970409e+02,7.29933703809252961e+02,8.26607636206303027e+02,9.20467035325389816e+02,9.87275861053941412e+02,9.76628329998566869e+02,8.82532825423769395e+02,6.95065794798926390e+02,4.90998605159179704e+02,3.09783329900762737e+02,2.04255884343430608e+02,1.34667375181327714e+02,5.59649338068851065e+01,7.01285751271303059e+00,3.11851772058955201e-01,2.99275189508384325e-02,3.74138400927427530e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_469,3.43170611028963776e+02,4.62050230511367204e+02,6.07169176762598909e+02,7.25352354505628568e+02,8.21004101679458131e+02,9.13984766029993580e+02,9.80172528537223002e+02,9.69310563131934600e+02,8.76645936066008744e+02,6.88300452792016699e+02,4.85935346671736227e+02,3.07369847678136637e+02,2.03406679656468668e+02,1.34877831510492996e+02,5.68768740211491135e+01,7.27792667584350106e+00,3.05766850703289406e-01,2.81134449722073645e-02,3.58107923962462616e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_470,3.48153411528973720e+02,4.69708126870927174e+02,6.18938528739505273e+02,7.38972801666231362e+02,8.37038537490812359e+02,9.32094885579164497e+02,9.99433726984652594e+02,9.88130408829267139e+02,8.91577985343437490e+02,7.04521668182602980e+02,4.97873698354275348e+02,3.13413127760623297e+02,2.06443190878991572e+02,1.35221543621412934e+02,5.58847908233171324e+01,7.11706689210666532e+00,3.45981036424491184e-01,3.28081886315669258e-02,4.10057890020905716e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_471,3.38188674255009175e+02,4.55308195897644907e+02,5.98105733164633762e+02,7.14759782761100155e+02,8.08750244313113171e+02,9.00558379506750839e+02,9.65959017126659319e+02,9.55628055577450027e+02,8.65126268082029014e+02,6.78438108536559639e+02,4.78872540286430365e+02,3.03353682541084197e+02,2.00709650635339869e+02,1.33268912885962123e+02,5.61343720248118530e+01,7.09960772177210231e+00,2.85543001035301891e-01,2.57040149940089835e-02,3.09313112469897190e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_472,3.44338097442537958e+02,4.63889485420897699e+02,6.11056247173065913e+02,7.29868266553924400e+02,8.26597917237624074e+02,9.20501494843147384e+02,9.87036945978143649e+02,9.76283804940200639e+02,8.81886127790086448e+02,6.94797257031984714e+02,4.90679471792497907e+02,3.09532260823607658e+02,2.04265080777217491e+02,1.34636885951309523e+02,5.61389246828549915e+01,7.10151172789025953e+00,3.13965125186153493e-01,2.96929678209176193e-02,3.64297672956019397e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_473,3.46450808863223642e+02,4.66478747440468226e+02,6.15094065421371965e+02,7.35150673845771280e+02,8.32552789776112377e+02,9.27162898607312854e+02,9.94172035271357572e+02,9.83407910685913293e+02,8.88100505531346244e+02,6.99833052256091150e+02,4.94341456896473005e+02,3.11699568220060371e+02,2.05608913746539031e+02,1.35610936851714882e+02,5.63520657439277670e+01,7.04021184512178078e+00,3.14650218701427675e-01,3.13270834861509237e-02,3.97142900707404822e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_474,3.43337159508012462e+02,4.62354783186750183e+02,6.08229991097367247e+02,7.26414564618503960e+02,8.22383323109680532e+02,9.15821260129074631e+02,9.81928061441549744e+02,9.71167959474277609e+02,8.77674011424776836e+02,6.90866414499161237e+02,4.87814158825116863e+02,3.07986200182425364e+02,2.03307688281553965e+02,1.34147485262363688e+02,5.61596986624656722e+01,7.19070665996274627e+00,3.17021415065082190e-01,2.93851486237388972e-02,3.67706590291325477e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_475,3.41498170480605722e+02,4.60298483846509328e+02,6.05476605047477392e+02,7.23130090808574437e+02,8.18508863133563750e+02,9.11443170495703612e+02,9.77400204826265394e+02,9.66632984606199670e+02,8.73639773925160512e+02,6.87655563394749038e+02,4.85538721456290489e+02,3.06615999680481877e+02,2.02479555640544874e+02,1.33655387107417027e+02,5.59178997286060095e+01,7.12652014202602579e+00,3.13758220345317640e-01,2.89837976628180213e-02,3.60701315141596923e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_476,3.44011228025475191e+02,4.63738713020955004e+02,6.10222630051789793e+02,7.28746206537144417e+02,8.24925274830950229e+02,9.18578815100519250e+02,9.84914004875632600e+02,9.73941408104047014e+02,8.79764162702773774e+02,6.93109215052338868e+02,4.89476874443715985e+02,3.08871442631492187e+02,2.03924739932874246e+02,1.34437606964795350e+02,5.61544257257035682e+01,7.16902149571739589e+00,3.22447033824307894e-01,3.01047056608392365e-02,3.83008733944906242e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_477,3.41548732038576532e+02,4.59804090618025327e+02,6.04285874655797556e+02,7.21797205158910742e+02,8.16941310559327917e+02,9.09710746932267057e+02,9.75472130487390018e+02,9.64865909405657248e+02,8.72691866947668245e+02,6.85586510916528937e+02,4.83973573379403149e+02,3.06098915624860751e+02,2.02369174643831684e+02,1.33978868986420423e+02,5.63596931429413672e+01,7.21441153949890346e+00,3.04995377085684749e-01,2.77170418092386982e-02,3.40659663589862284e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_478,3.42662670302907316e+02,4.61315230572785822e+02,6.07065987189313660e+02,7.25134485092886507e+02,8.20810422925304238e+02,9.14103706657167095e+02,9.80135644405053654e+02,9.69432945582394382e+02,8.76060172732547016e+02,6.89300449342173920e+02,4.86693220347786394e+02,3.07316467364860785e+02,2.03017476232118810e+02,1.34173688889853651e+02,5.62496460590564027e+01,7.16138786552057915e+00,3.09673141812867370e-01,2.92467580107565149e-02,3.73032583143475356e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_479,3.40281092419286608e+02,4.58475757713954181e+02,6.02826248619191119e+02,7.20155618425250850e+02,8.14989320273857970e+02,9.07469771895184977e+02,9.73384010683443989e+02,9.62724894916855988e+02,8.70387375061151602e+02,6.84562721051084850e+02,4.83495183890479893e+02,3.05637815064305130e+02,2.01849660646302169e+02,1.33408444507945887e+02,5.57946893393330470e+01,7.06410960665644083e+00,3.05409630340864990e-01,2.83505361200862074e-02,3.58028561255727606e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_480,3.43376400223128087e+02,4.62402197180425389e+02,6.08866359880905406e+02,7.27682859212884637e+02,8.23792251496564063e+02,9.17456066853052334e+02,9.83791555398120863e+02,9.73215483639669969e+02,8.79661267424271728e+02,6.91871008426814797e+02,4.88648474525098891e+02,3.08756068433046153e+02,2.04003278753891863e+02,1.34942546943631726e+02,5.63596475845706379e+01,7.06496085234570081e+00,3.00792429157846597e-01,2.89614726423583699e-02,3.63120895067314256e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_481,3.42836781492350781e+02,4.61713961159957478e+02,6.07058796028048732e+02,7.25120120196401444e+02,8.20702584247447817e+02,9.13709344507375363e+02,9.79900654542239977e+02,9.68979140882805382e+02,8.75826202987562624e+02,6.88647967036590444e+02,4.86300100231612703e+02,3.07337922484300577e+02,2.03287499427985182e+02,1.34586690520114047e+02,5.65168308748078161e+01,7.19416150092545781e+00,3.12952428596306342e-01,2.95037224647163310e-02,3.77109951093799979e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_482,3.43999217175521210e+02,4.63731148143013002e+02,6.10439353637522458e+02,7.29047682314391409e+02,8.25601056537075578e+02,9.19364687823292797e+02,9.85916786968444626e+02,9.74963585562036428e+02,8.80576807975332372e+02,6.94325279919248374e+02,4.90544484854881773e+02,3.09436477852571329e+02,2.04045455331081769e+02,1.34245471368954327e+02,5.57634546892446537e+01,7.06904462759558516e+00,3.23330232200826018e-01,3.02049716748983565e-02,3.75389923692530034e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_483,3.43295208801297122e+02,4.62432753512901343e+02,6.09182710728495408e+02,7.27714205772725904e+02,8.24055955128535288e+02,9.17860188750616203e+02,9.84003900381268977e+02,9.73517079518496303e+02,8.79532800473811790e+02,6.92626120369997466e+02,4.89146700201543240e+02,3.08777852679081036e+02,2.03830947602429092e+02,1.34494319029631100e+02,5.60621275317084979e+01,7.05751108752484058e+00,3.07811236719821246e-01,2.94958011254099796e-02,3.62252835379492377e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_484,3.43998259846479584e+02,4.63458975649783326e+02,6.09540462055574949e+02,7.27652401753216054e+02,8.23931361007003716e+02,9.17461212586373676e+02,9.83679132672148967e+02,9.72707636708070936e+02,8.78909158601641366e+02,6.92141431811307370e+02,4.88855295824123402e+02,3.08716307846798259e+02,2.03853550072109385e+02,1.34366597113375491e+02,5.61996805625862876e+01,7.22571266862419304e+00,3.23189312152164399e-01,2.92053927113121274e-02,3.52609515287844247e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_485,3.46421905542298873e+02,4.66834555475055595e+02,6.15066225003934051e+02,7.34632153380683576e+02,8.32089542410808008e+02,9.26632072490818700e+02,9.93404294199396190e+02,9.82517998227138719e+02,8.87185655796530909e+02,6.99281123184312378e+02,4.93941182806943402e+02,3.11506147754889128e+02,2.05619265497864745e+02,1.35498438023349081e+02,5.64296559230881769e+01,7.13605395346894511e+00,3.21423437826180380e-01,3.10091671614794243e-02,3.86730726680293907e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_486,3.43667435465061203e+02,4.62342040215861232e+02,6.09066125574824468e+02,7.27854502324948271e+02,8.24102401564284037e+02,9.17813709214112350e+02,9.84132877167618403e+02,9.73589741091785413e+02,8.79878234248086756e+02,6.92212563666907045e+02,4.88858394438744710e+02,3.08749627019879142e+02,2.03912675701925650e+02,1.34815401787995967e+02,5.63072200422412052e+01,7.07405580408932089e+00,3.02874322321665612e-01,2.92380301131998852e-02,3.62540101798913394e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_487,3.41309478491689219e+02,4.59273739228549289e+02,6.03513254859937661e+02,7.20865270806716580e+02,8.15909452561896956e+02,9.08489078998926516e+02,9.74090981241152917e+02,9.63523663810879270e+02,8.71689981650591562e+02,6.84083217831228467e+02,4.82818038806748518e+02,3.05578767311068248e+02,2.02276424207454539e+02,1.34211817306848587e+02,5.67132602437231412e+01,7.26679712090409069e+00,2.96276668562325929e-01,2.66571402816982023e-02,3.26518364913674138e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_488,3.43183422959027439e+02,4.62173175473110462e+02,6.08505903613076612e+02,7.27172592342725807e+02,8.23403349557109891e+02,9.16800714355467449e+02,9.83367599955930359e+02,9.72672446773566776e+02,8.78981386110993867e+02,6.91834140048245217e+02,4.88734472378554415e+02,3.08625350455688476e+02,2.03779187593431402e+02,1.34633680585257224e+02,5.60815767686595592e+01,7.01377496883273999e+00,3.06909766569074316e-01,2.96672390318000155e-02,3.72137695310211696e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_489,3.42527037769426386e+02,4.61472765363409451e+02,6.07517180453537776e+02,7.25898152886120442e+02,8.21895230714553577e+02,9.15169340334194885e+02,9.81564813765005169e+02,9.70782356327783987e+02,8.77067949934379271e+02,6.90592983621952158e+02,4.87856188028734891e+02,3.07974843085049656e+02,2.03301572079346016e+02,1.34224282889314765e+02,5.59549246916370038e+01,7.03148102072095860e+00,3.11202129014252038e-01,3.02415103501347225e-02,3.87464052174829815e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_490,3.43735138537586977e+02,4.62595286858880343e+02,6.09176561072384288e+02,7.27911797186395006e+02,8.24030230096085347e+02,9.17691672467136982e+02,9.84009620132487612e+02,9.73275409392634629e+02,8.79537480886745470e+02,6.91861144227773252e+02,4.88795639435523071e+02,3.08951681482267020e+02,2.04153343693305175e+02,1.35000639136594856e+02,5.63608161546302355e+01,7.08711448405013389e+00,3.04129305732571853e-01,2.91270934477115759e-02,3.67596892978755896e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_491,3.41152579635352879e+02,4.59104950299063205e+02,6.03424514735768867e+02,7.20710335593632863e+02,8.15791279369215772e+02,9.08217825618382676e+02,9.74217044120998366e+02,9.63478812444912137e+02,8.71251225084406997e+02,6.84615119169200739e+02,4.83441932839716969e+02,3.05851696711302850e+02,2.02309162603173149e+02,1.33969775495861938e+02,5.62584213535120270e+01,7.15319388462932793e+00,3.02568086338461883e-01,2.75281591640638354e-02,3.33007334131478483e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_492,3.41857496407864289e+02,4.60724337086118794e+02,6.06505152472106261e+02,7.24640398043096411e+02,8.20368167296836759e+02,9.13667217337367902e+02,9.79733805290825785e+02,9.69167341310548295e+02,8.75747627177705908e+02,6.89474510243353848e+02,4.87011565389758061e+02,3.07522505118164077e+02,2.02994401473438415e+02,1.34020472413965024e+02,5.58431980167162720e+01,7.01395491983124053e+00,3.08476889339103000e-01,2.97417625682194660e-02,3.78711913046245793e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_493,3.44404352933080872e+02,4.63961855575790310e+02,6.10808442775147341e+02,7.29648084684985065e+02,8.26355469770288096e+02,9.20116898794465214e+02,9.86583902648765957e+02,9.75849093420910890e+02,8.81676894124369028e+02,6.93961285682098037e+02,4.90091289617842392e+02,3.09350521179325142e+02,2.04334116391506626e+02,1.34983275760286944e+02,5.64559892137432229e+01,7.14086061431602381e+00,3.13619887202080228e-01,3.03123862282418249e-02,3.83815216555806991e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_494,3.40930213456795002e+02,4.59052708225474419e+02,6.03204608952893864e+02,7.20382417132333444e+02,8.15282917280385732e+02,9.07678430499683145e+02,9.73387666966283064e+02,9.62649306720896675e+02,8.70571021161096496e+02,6.83703178165130566e+02,4.82742797716852692e+02,3.05486595733918250e+02,2.02199209177759940e+02,1.34042127908707840e+02,5.64718579150207844e+01,7.22769229884274811e+00,3.06198389958265038e-01,2.82826775256643584e-02,3.55201002360814319e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_495,3.43857353634103390e+02,4.63175561419456301e+02,6.08921919147018457e+02,7.26792753935912970e+02,8.22807395636309366e+02,9.16255062172721409e+02,9.82222293226756278e+02,9.71224185354976839e+02,8.77606403292683694e+02,6.91120751358503185e+02,4.87976013157363070e+02,3.08120921720257172e+02,2.03439123621509367e+02,1.34058803459766551e+02,5.62497427008345312e+01,7.30829755701502215e+00,3.25720315678115824e-01,2.87618889671252265e-02,3.51813544664601307e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_496,3.44959076748639404e+02,4.64662724627961268e+02,6.11685744053388021e+02,7.30329281188371738e+02,8.27111053435045733e+02,9.21095415535735583e+02,9.87482182569353995e+02,9.76552706107140239e+02,8.82084538021653884e+02,6.95186421936609463e+02,4.90978013197183088e+02,3.09786894411443768e+02,2.04424689665538807e+02,1.34597346127198051e+02,5.62234995139451996e+01,7.20381702808783686e+00,3.22993871190414505e-01,2.98842253509931551e-02,3.64003936694187432e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_497,3.47278040682314384e+02,4.67711925110472237e+02,6.17133591525652378e+02,7.37285151389308567e+02,8.35158862228011458e+02,9.30176468123530412e+02,9.97310615836783199e+02,9.86315841392150560e+02,8.89896055689266291e+02,7.02904128912003557e+02,4.96630145653263583e+02,3.12635561732889698e+02,2.06022254840567825e+02,1.35318152038370442e+02,5.59392393600939002e+01,7.01198632096816699e+00,3.28371510812605794e-01,3.25439372177322439e-02,4.06985918040933710e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_498,3.42256214595045719e+02,4.61394414270608593e+02,6.07342361861169252e+02,7.25401305699934369e+02,8.21212985178262329e+02,9.14408490117328597e+02,9.80686169204896260e+02,9.69885166736254178e+02,8.76078849037801319e+02,6.90244242199475138e+02,4.87698346069444824e+02,3.07859013350175360e+02,2.03203349459140952e+02,1.34025251544665764e+02,5.58146554502429098e+01,7.02970571821992962e+00,3.15744912899906971e-01,3.04004834108676236e-02,3.92484940001021094e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_499,3.42905885301318904e+02,4.61628292165068672e+02,6.07353450772353312e+02,7.25344686389902904e+02,8.20991577052043340e+02,9.14206466952989558e+02,9.80235275540704947e+02,9.69316599497416860e+02,8.75863552731188179e+02,6.89318276050809573e+02,4.86844359854056961e+02,3.07634301341536002e+02,2.03340933031418899e+02,1.34383269056982044e+02,5.63188817439842140e+01,7.18626562654424372e+00,3.14639912682947442e-01,2.95031442246783751e-02,3.67465786609286454e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_AGKYxF1pi_0,3.63101354792922393e+02,4.91863024419874762e+02,6.55122266334859205e+02,7.86496332455849370e+02,8.93052911553403874e+02,9.94961083442333916e+02,1.06612176627720510e+03,1.05548874652143422e+03,9.51788228248704172e+02,7.53051848196324727e+02,5.31150142791082089e+02,3.28655010074763140e+02,2.15344151131366232e+02,1.41088118973624404e+02,5.76513449775360201e+01,7.01845649589177079e+00,3.24051668530650816e-01,3.56339026601213762e-02,4.84059597509197033e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_AGKYxF1pi_1,3.61744433861899552e+02,4.90894727640395104e+02,6.54278743916279382e+02,7.85883316890207198e+02,8.93094117277692817e+02,9.93817313809989855e+02,1.06398035959886806e+03,1.05299267567576271e+03,9.48803285007074805e+02,7.45891089421301331e+02,5.25016234060779084e+02,3.25721252020038207e+02,2.13674178651522482e+02,1.39867858578202060e+02,5.72980190272947070e+01,7.01485876610248660e+00,3.21081870104857336e-01,3.48896363406946200e-02,4.80308968658408556e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_AhtBY_0,3.62030965280000487e+02,4.91166486944444102e+02,6.54517719247979244e+02,7.86047748497057796e+02,8.93110055713774159e+02,9.94117471296136159e+02,1.06474977057185470e+03,1.05393885571952524e+03,9.50032327210279732e+02,7.47471812443267822e+02,5.26283443675360218e+02,3.26938830710958484e+02,2.15011592823324946e+02,1.41175507801684887e+02,5.80484470634124676e+01,7.16264213605408173e+00,3.31228627460180447e-01,3.56681283108398681e-02,4.76099173013294977e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_AhtBY_1,3.62006198193464854e+02,4.91156206952831894e+02,6.54504522069821178e+02,7.86039112315252055e+02,8.93110470262532431e+02,9.94115875250154318e+02,1.06473527965955486e+03,1.05381606844291059e+03,9.49791164184708919e+02,7.48503465358154926e+02,5.27655101200703029e+02,3.27645637722449067e+02,2.14503633682223267e+02,1.40179148170231144e+02,5.72786174579892347e+01,6.96478436388049005e+00,3.18906644737098510e-01,3.47416426594051378e-02,4.75432604985334337e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_BhtBY_0,3.61995481844933238e+02,4.91147925994848265e+02,6.54495166688444215e+02,7.86032155338010398e+02,8.93105940858666486e+02,9.94112963077055383e+02,1.06473959390237542e+03,1.05378474868662738e+03,9.49741154835335124e+02,7.48811843571994359e+02,5.28030105685305330e+02,3.27636504443634749e+02,2.14149574872710446e+02,1.39817690869349860e+02,5.71188687444996148e+01,6.94991991191409220e+00,3.18470902352308738e-01,3.46890689379502556e-02,4.74756442733451512e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_BhtBY_1,3.62037301908597499e+02,4.91170644190694759e+02,6.54522848770731230e+02,7.86050200566227204e+02,8.93110343860177977e+02,9.94115769394325866e+02,1.06474920788511463e+03,1.05396862691918409e+03,9.50080405579502553e+02,7.47186610599964411e+02,5.25940917261858203e+02,3.26968058327296148e+02,2.15355058166363648e+02,1.41512349461947736e+02,5.81894558031368874e+01,7.17356952109122492e+00,3.31480563559746311e-01,3.57044181186065568e-02,4.76653664357225282e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_CCQEPauliSupViaKF_0,3.63683086782412033e+02,4.90490717664716556e+02,6.47147938820162153e+02,7.76791985210386997e+02,8.82837285365851812e+02,9.89500990950915252e+02,1.06257002279104768e+03,1.05361392710964151e+03,9.50876832176688140e+02,7.48086887472488002e+02,5.26958586464172527e+02,3.27292228683414010e+02,2.14747135867385282e+02,1.40667588548861318e+02,5.76582418141396857e+01,7.06250714814556257e+00,3.24874285880434988e-01,3.51855440657480659e-02,4.74466060667993496e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_CCQEPauliSupViaKF_1,3.59929504792564614e+02,4.90766421079938652e+02,6.58745851692426186e+02,7.91796922291816259e+02,9.00478574209378735e+02,1.00136017060254801e+03,1.06874930770748165e+03,1.05520128558864758e+03,9.51294771169306500e+02,7.47617513818875977e+02,5.26678524577487565e+02,3.27265884083843332e+02,2.14741625214465216e+02,1.40657790017670862e+02,5.76527216809217933e+01,7.06284672232162780e+00,3.25273250441035944e-01,3.52401778906074742e-02,4.77599424267485632e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_CV1uBY_0,3.62000087343429414e+02,4.91146624379097489e+02,6.54492605985875343e+02,7.86034646214351369e+02,8.93107627612680631e+02,9.94112933479231629e+02,1.06474320649458696e+03,1.05380026851518937e+03,9.49772286890806981e+02,7.48793323615222221e+02,5.27852628407437123e+02,3.27304247817461828e+02,2.14158493403143950e+02,1.40106901229381350e+02,5.74271234542495606e+01,7.03439260370672947e+00,3.23371968910770857e-01,3.50558088590509492e-02,4.74196620235195487e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_CV1uBY_1,3.62032285267608415e+02,4.91172670812851379e+02,6.54525551475824727e+02,7.86048860201991261e+02,8.93109977318486813e+02,9.94116760204582306e+02,1.06474531882538577e+03,1.05394565390693674e+03,9.50034234565877000e+02,7.47279875364005647e+02,5.26193897144299399e+02,3.27270284660738582e+02,2.15267779188367427e+02,1.41170144267270388e+02,5.78726997198957491e+01,7.09108394194068392e+00,3.26653062289716134e-01,3.53486285009735543e-02,4.77029192712418587e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_CV2uBY_0,3.62032141998139593e+02,4.91172715774378673e+02,6.54525522945598937e+02,7.86049328518920788e+02,8.93110775847732612e+02,9.94116954462838976e+02,1.06474401023950850e+03,1.05394249372070158e+03,9.50028831141165483e+02,7.47301109113523466e+02,5.26221746646023348e+02,3.27289674047408369e+02,2.15264145972478929e+02,1.41153281370808060e+02,5.78580571584105385e+01,7.08772523962579548e+00,3.26465453972052844e-01,3.53337760273630883e-02,4.76961572040552131e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_CV2uBY_1,3.62002643166527946e+02,4.91148775136934773e+02,6.54495249025620183e+02,7.86036431211700005e+02,8.93109076776184907e+02,9.94110485600541665e+02,1.06474133205209409e+03,1.05380814640419521e+03,9.49787926464133307e+02,7.48694419987492324e+02,5.27744132437676853e+02,3.27302078603678069e+02,2.14231481688006568e+02,1.40177073291786257e+02,5.74567210184510273e+01,7.03819207041890760e+00,3.23592364556402001e-01,3.50756301982084254e-02,4.74408596050617491e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_EtaNCEL_0,3.62015850756603299e+02,4.91159172665383721e+02,6.54508782777379224e+02,7.86040871124201090e+02,8.93107185759039339e+02,9.94114767307081706e+02,1.06474533695053083e+03,1.05387622696511971e+03,9.49909741490136980e+02,7.48001125951048380e+02,5.26985554807397648e+02,3.27296478413241005e+02,2.14746434406855883e+02,1.40663768061772231e+02,5.76568564777582395e+01,7.06289853030396220e+00,3.25024715613546178e-01,3.52042408538113527e-02,4.75659807150023619e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_EtaNCEL_1,3.62016367606147469e+02,4.91159674613186041e+02,6.54509260552839919e+02,7.86041405723033790e+02,8.93108104919806578e+02,9.94114808967937279e+02,1.06474518306861387e+03,1.05387633800362300e+03,9.49909742430854635e+02,7.48001123415656025e+02,5.26985554711789746e+02,3.27296478432328911e+02,2.14746434441379193e+02,1.40663768054226409e+02,5.76568564758044815e+01,7.06289851995503426e+00,3.25024712920452763e-01,3.52042404412463358e-02,4.75659785569121103e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_FrAbs_N_0,3.62901097532334290e+02,4.93251675929693533e+02,6.56039501894501313e+02,7.87761144017235893e+02,8.95346570167159143e+02,9.96222102220588681e+02,1.06630055945186245e+03,1.05626905305593823e+03,9.52846036236790837e+02,7.49404453266496034e+02,5.28628193813207645e+02,3.29152656691630170e+02,2.16151538055827700e+02,1.41664170953178512e+02,5.80958291756014589e+01,7.12298159534808573e+00,3.27069994181483192e-01,3.55128894003357912e-02,4.78011335417707645e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_FrAbs_N_1,3.61108189694099792e+02,4.89136019117431260e+02,6.53014006406559702e+02,7.84274933560548561e+02,8.90992543190441438e+02,9.91996737582274477e+02,1.06322158757769853e+03,1.05152526744392185e+03,9.47031921210989253e+02,7.46639054130183695e+02,5.25389742689830655e+02,3.25451317489562598e+02,2.13339203382013778e+02,1.39663174294979370e+02,5.72158548686482149e+01,7.00181856940552105e+00,3.22884689689061088e-01,3.48950113299817538e-02,4.72983965662376101e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_FrAbs_pi_0,3.58706276057156572e+02,4.85329601770649958e+02,6.47080165908090748e+02,7.77254406525448417e+02,8.84273262669416908e+02,9.82599403741704805e+02,1.05081485519579132e+03,1.04006708746380423e+03,9.36291060820017151e+02,7.30741013327181577e+02,5.14321048039545531e+02,3.19837725012231260e+02,2.10122527507449320e+02,1.37576153882040330e+02,5.63006151028497541e+01,6.95537578801928991e+00,3.19785546295561218e-01,3.32137912817717304e-02,4.45164928421486975e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_FrAbs_pi_1,3.64456038830231932e+02,4.96015874991688293e+02,6.60818532338440264e+02,7.93843923582890284e+02,9.01127383055604128e+02,1.00488096355076630e+03,1.07800176894848710e+03,1.06716583653950056e+03,9.63063419326806979e+02,7.64998670300090794e+02,5.39501484473217943e+02,3.34421370335517054e+02,2.19067439749560663e+02,1.43468628865644661e+02,5.88381321634578214e+01,7.13359643198540017e+00,3.27837964678820426e-01,3.67977389281249762e-02,4.99844525865918675e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_FrCEx_N_0,3.61479217270154209e+02,4.91207427901972835e+02,6.53400838627152552e+02,7.85820751904862391e+02,8.94414343087189195e+02,9.94196195842199359e+02,1.06536022352086707e+03,1.05422525071859877e+03,9.50502479807118107e+02,7.48057986015497022e+02,5.27521097946834061e+02,3.27648758954435493e+02,2.14888953038799514e+02,1.40768814574791662e+02,5.76104223839603549e+01,7.02447732178212192e+00,3.22039567542772409e-01,3.43807130912826345e-02,4.65794560362589333e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_FrCEx_N_1,3.62512847444632882e+02,4.91136064061636262e+02,6.55718221704643952e+02,7.86287332387905963e+02,8.91810428134572362e+02,9.93942866549215523e+02,1.06415699086494715e+03,1.05350980116773894e+03,9.49364281502850758e+02,7.47894668277819846e+02,5.26426590839672258e+02,3.26944982562392454e+02,2.14610646988264733e+02,1.40561545069498351e+02,5.77016089499331954e+01,7.09903617286857447e+00,3.28062627480708913e-01,3.60114487894525673e-02,4.86099996381678372e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_FrCEx_pi_0,3.64205137031970196e+02,4.93542739449448504e+02,6.57108908981125865e+02,7.88708718470943381e+02,8.95709716557030220e+02,9.96812122471213456e+02,1.06709832276874499e+03,1.05598586812405642e+03,9.52075030946501670e+02,7.49650803462100612e+02,5.28152431351465907e+02,3.28402935705558207e+02,2.15580129015415309e+02,1.41173761104527642e+02,5.78657092224037797e+01,7.09701801738962779e+00,3.27260313170751549e-01,3.55898925385365952e-02,4.76284978336321586e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_FrCEx_pi_1,3.59852385674186905e+02,4.88793214542135843e+02,6.51901884932964435e+02,7.83379851395092601e+02,8.90522163808323512e+02,9.91437119619834903e+02,1.06243756998826825e+03,1.05180810891703914e+03,9.47753513772986366e+02,7.46368526529284850e+02,5.25842136770055617e+02,3.26182830043627405e+02,2.13896193406394843e+02,1.40131595776763476e+02,5.74351130599203401e+01,7.02659363516036084e+00,3.22734431969904367e-01,3.48101115769299876e-02,4.75466513904075107e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_FrElas_N_0,3.62014379130321515e+02,4.90825222025295091e+02,6.52942659322192299e+02,7.83289493261959251e+02,8.89449222101604732e+02,9.90500119774716268e+02,1.06039714219510074e+03,1.05014774478492041e+03,9.45311048179716181e+02,7.45107262361535959e+02,5.23787643482636668e+02,3.25454421469226645e+02,2.13132352986209582e+02,1.39298414187196613e+02,5.69666213035082194e+01,6.97899576180202708e+00,3.22617537819517963e-01,3.47924359488288315e-02,4.68523261958680298e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_FrElas_N_1,3.61616081393101297e+02,4.91675174376764971e+02,6.56387521793297765e+02,7.88753752024398977e+02,8.96886126704248568e+02,9.97675802360069724e+02,1.06871768390955299e+03,1.05775567535335540e+03,9.54496627194435405e+02,7.50895770333093424e+02,5.30344304956673227e+02,3.29142663310357364e+02,2.16324045414328964e+02,1.41992261229651234e+02,5.83363696489224637e+01,7.14493299929497994e+00,3.27223571103769484e-01,3.55766131743870673e-02,4.83241326480332318e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_FrElas_pi_0,3.66551373332168680e+02,4.95824426381406511e+02,6.59265983013452797e+02,7.90735674917109804e+02,8.97716530613421810e+02,9.98959086577352991e+02,1.06958712680146959e+03,1.05866139173597207e+03,9.54380541512951368e+02,7.51547829316876232e+02,5.29442703000457072e+02,3.29524603112728244e+02,2.16240702817348989e+02,1.41630501995317985e+02,5.80388456256459619e+01,7.10270893719452090e+00,3.26788942755508016e-01,3.55363104823727266e-02,4.83082271366381752e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_FrElas_pi_1,3.57420100783321914e+02,4.86431300658125849e+02,6.49687835319711553e+02,7.81284729564262989e+02,8.88442544307021763e+02,9.89217332877457238e+02,1.05986377762967709e+03,1.04904580912726487e+03,9.45412839833134512e+02,7.44448116065717386e+02,5.24523363523810644e+02,3.25067313425805764e+02,2.13253183011616272e+02,1.39695601383874816e+02,5.72746599820933255e+01,7.02286299008461690e+00,3.23255946153035933e-01,3.48717858987393908e-02,4.68256390927505959e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_FrInel_N_0,3.60926361951164665e+02,4.88740678843996818e+02,6.55131143087207988e+02,7.86276942457676000e+02,8.91783172173079720e+02,9.94013009713328415e+02,1.06533725166082945e+03,1.05349915752589095e+03,9.49408325817495211e+02,7.48722896774932337e+02,5.27629025057345757e+02,3.26943885429142995e+02,2.14639740824772332e+02,1.40550655728968337e+02,5.74753104162299664e+01,7.02716489599700456e+00,3.24499467225539351e-01,3.58376814786178846e-02,4.90218640749406822e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_FrInel_N_1,3.63074671680339009e+02,4.93818548479281787e+02,6.53901400642054114e+02,7.85857274099318715e+02,8.94239967170089358e+02,9.94073772541176822e+02,1.06423255285991308e+03,1.05412626555701377e+03,9.50620891737134684e+02,7.47262897102200441e+02,5.26324870368161669e+02,3.27647932124656279e+02,2.14847965447424002e+02,1.40775281562792941e+02,5.78453381844243353e+01,7.09828795018158587e+00,3.25282818801428897e-01,3.45586308595477593e-02,4.62567357782976956e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_FrPiProd_N_0,3.62418598910128765e+02,4.91623360227172157e+02,6.55034551537631046e+02,7.86653752081231232e+02,8.93740437725469292e+02,9.94718534538597851e+02,1.06530815006249077e+03,1.05447694025468809e+03,9.50561196005609304e+02,7.48234186590357012e+02,5.27057987365698409e+02,3.26976463008593782e+02,2.14628545707657821e+02,1.40792476325731428e+02,5.80395583671772428e+01,7.15260206813961474e+00,3.28967898551106863e-01,3.56075238424625948e-02,4.79086878008004764e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_FrPiProd_N_1,3.61625306357198383e+02,4.90706659529623437e+02,6.53994699574327342e+02,7.85440798037269928e+02,8.92488805011109434e+02,9.93514833530252304e+02,1.06417498647531579e+03,1.05327820373295708e+03,9.49261960869984819e+02,7.47758443856326949e+02,5.26900974170104632e+02,3.27602378002732848e+02,2.14856862645809741e+02,1.40534971225575873e+02,5.72695696419327760e+01,6.97118863787285203e+00,3.20962783624244241e-01,3.47941794657192424e-02,4.72235353164413441e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_FrPiProd_pi_0,3.62163204644893312e+02,4.91344534449587684e+02,6.54712917604649874e+02,7.86190381497111957e+02,8.93245948065136986e+02,9.94477371842226262e+02,1.06527248484425445e+03,1.05441223986372211e+03,9.50364006021737964e+02,7.48833698330275524e+02,5.27664396608637617e+02,3.27555286306648213e+02,2.14863788373378299e+02,1.40729028898275004e+02,5.76849807849325984e+01,7.06112312219073335e+00,3.25145336062437618e-01,3.53280687232651949e-02,4.77200386855161640e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_FrPiProd_pi_1,3.61874141949992520e+02,4.90979023383492461e+02,6.54309636308487143e+02,7.85895895144498013e+02,8.92973682403100611e+02,9.93757362412828797e+02,1.06421470847171327e+03,1.05333927421118165e+03,9.49455085565213494e+02,7.47165904409021891e+02,5.26304604579821216e+02,3.27032803816678893e+02,2.14624998867704960e+02,1.40595755177416038e+02,5.76274622945372670e+01,7.06444422171396091e+00,3.24883195155577731e-01,3.50768296485476777e-02,4.74137320279623738e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_MFP_N_0,3.59321350597137439e+02,4.86906267368304839e+02,6.50442064353445858e+02,7.79734730663915116e+02,8.86999726037463120e+02,9.86859727356295139e+02,1.05666700222900886e+03,1.04764772159115523e+03,9.43449995091259439e+02,7.42741020661825019e+02,5.21368471790129320e+02,3.23777860521266859e+02,2.12288528689387164e+02,1.39013200198278213e+02,5.67924303545953251e+01,6.95605618183209629e+00,3.18059577923730241e-01,3.46257158305533497e-02,4.68730669189135977e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_MFP_N_1,3.63618538641847692e+02,4.94485401714928571e+02,6.58057357608967664e+02,7.91921297361522875e+02,8.97555925758756757e+02,1.00029689577715681e+03,1.07206471894004244e+03,1.05890342915106226e+03,9.55519728273725832e+02,7.51992027779499836e+02,5.31627750896256885e+02,3.30297102559149835e+02,2.16870000821725711e+02,1.42086611183316222e+02,5.84151854584589501e+01,7.15560319559064428e+00,3.30914343263992772e-01,3.57176280184440531e-02,4.78745198658795789e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_MFP_pi_0,3.67646952683914037e+02,4.96855221358293761e+02,6.60645669090326464e+02,7.91848723647200359e+02,8.98931127873887021e+02,1.00086180352647511e+03,1.07223266162372624e+03,1.06089376213136461e+03,9.56907912545956037e+02,7.54601197289092511e+02,5.32010030457503490e+02,3.33275917772236937e+02,2.19057373385780863e+02,1.43410276119672375e+02,5.87229045430219543e+01,7.19340292681081372e+00,3.32200623038035880e-01,3.63123288405136913e-02,5.01500446074498295e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_MFP_pi_1,3.55681267874181003e+02,4.85115897836814497e+02,6.48316687445458797e+02,7.79884855005353415e+02,8.86813351949920161e+02,9.87131497507198560e+02,1.05719908559675923e+03,1.04689344065700811e+03,9.43152380086862536e+02,7.40967051622291137e+02,5.21981243787440008e+02,3.21764977284195709e+02,2.10932382588530004e+02,1.38307780974376897e+02,5.67876980476528601e+01,6.95893784487537115e+00,3.19200548921605265e-01,3.42602628892967886e-02,4.53907561742464185e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_MaCCQEshape_0,3.62100101224468858e+02,4.90498660305974681e+02,6.52322218097327209e+02,7.83630898867684436e+02,8.90388574798272089e+02,9.91830526314867370e+02,1.06335911197974519e+03,1.05295611718756845e+03,9.49807672552294321e+02,7.46925147491046346e+02,5.25973317879878778e+02,3.26609803759431031e+02,2.14373977095740941e+02,1.40652157430425063e+02,5.77574495805159529e+01,7.07055714968667282e+00,3.19240643055011708e-01,3.46142524635274923e-02,4.56205738002214960e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_MaCCQEshape_1,3.61913204349824468e+02,4.91818113209134879e+02,6.56704411913467879e+02,7.88532777168112943e+02,8.95988356076122045e+02,9.96654629764282390e+02,1.06648874417328398e+03,1.05521896696760723e+03,9.50351405836571757e+02,7.49756144682087893e+02,5.28526987111038579e+02,3.28230424192772830e+02,2.15203793589944667e+02,1.40609076137193000e+02,5.74803966408107883e+01,7.04385777753831199e+00,3.34316096451356293e-01,3.62985000487235643e-02,5.09557869358404254e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_MaNCEL_0,3.62019570523433799e+02,4.91162809079432975e+02,6.54512150104040984e+02,7.86043945319143518e+02,8.93112196339594334e+02,9.94120095138926104e+02,1.06474785233478406e+03,1.05387601790544409e+03,9.49909547723894093e+02,7.48001117679839581e+02,5.26985555435129754e+02,3.27296476903630150e+02,2.14746433108846873e+02,1.40663766798152551e+02,5.76568554393464794e+01,7.06289807643344325e+00,3.25024643920950207e-01,3.52042315137168701e-02,4.75659472307022203e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_MaNCEL_1,3.62006484194421660e+02,4.91150004159222703e+02,6.54500305815265392e+02,7.86033382321502813e+02,8.93095294100267552e+02,9.94099586275258389e+02,1.06473739260940988e+03,1.05387710811935267e+03,9.49910319423652709e+02,7.48001144412765825e+02,5.26985552623187687e+02,3.27296482773202968e+02,2.14746438255570439e+02,1.40663771703716122e+02,5.76568594968784254e+01,7.06289982623346901e+00,3.25024917308279537e-01,3.52042669787203111e-02,4.75660726210756085e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_MaRES_0,3.46990859557125873e+02,4.78115762015504288e+02,6.45854132398623733e+02,7.83525446004015521e+02,8.97009372465676051e+02,9.91800904495341342e+02,1.05666732987596492e+03,1.04721457032325270e+03,9.42584841837322415e+02,7.29679273205985396e+02,5.14182931007497928e+02,3.16768659282531871e+02,2.08514513249534389e+02,1.37356813521859635e+02,5.59873996289554086e+01,6.70559433396552595e+00,2.88063302576929137e-01,3.07427081627000900e-02,4.22899564706921346e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_MaRES_1,3.70507589893607303e+02,4.98666273115860974e+02,6.59637108779670143e+02,7.87670858433924991e+02,8.90928569512442891e+02,9.95604349463439462e+02,1.07018151555087888e+03,1.05769567992897987e+03,9.53598013041214131e+02,7.75488242151744544e+02,5.49519283752616161e+02,3.41903493967061650e+02,2.20337338887039550e+02,1.40638556621824449e+02,5.59775861418363263e+01,6.52163219117629289e+00,3.23887299439838072e-01,3.75428365879223874e-02,5.49086351385788193e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_MvRES_0,3.59625815899981149e+02,4.88796658904734784e+02,6.52593969345874939e+02,7.85298149730264981e+02,8.94070865512378077e+02,9.93475632141110736e+02,1.06186245556505173e+03,1.05143191839241854e+03,9.47220464352224894e+02,7.35795126726458193e+02,5.18464481479761048e+02,3.21617463612883626e+02,2.12001904555124327e+02,1.39676514928544208e+02,5.73620417915793794e+01,7.00571528306324431e+00,3.11203905897590671e-01,3.31079655159268807e-02,4.43092536647160442e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_MvRES_1,3.63964215315473325e+02,4.93093449958844701e+02,6.56084558505701011e+02,7.86673161752697524e+02,8.92339053922302696e+02,9.94652780145383645e+02,1.06729184420007596e+03,1.05581011256998659e+03,9.51935458553158128e+02,7.63720491583108014e+02,5.38943610506834830e+02,3.34618331994053676e+02,2.17573902894184442e+02,1.40881793919113875e+02,5.71433262521405041e+01,6.90855908082527392e+00,3.31376521809536972e-01,3.71386210242129963e-02,5.19855151728762163e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_NormCCQE_0,3.61448825809661173e+02,4.91851085800229043e+02,6.57975090338016457e+02,7.90280421447620029e+02,8.98316977037652691e+02,9.99364743760177362e+02,1.06943933668572731e+03,1.05904956427798652e+03,9.54488056656205913e+02,7.48701353772750849e+02,5.25805173353742816e+02,3.25054368090482228e+02,2.13322203696992801e+02,1.40213983668637468e+02,5.77723097783440807e+01,7.08172681931418957e+00,3.22105346607817589e-01,3.55185082477450509e-02,4.74800163299174838e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_NormCCQE_1,3.62937718682835680e+02,4.90678990860508748e+02,6.50844009428269146e+02,7.81506137499439888e+02,8.87453963816430473e+02,9.88533707142405206e+02,1.05986817409477339e+03,1.04842823262789898e+03,9.45225800665167412e+02,7.48309217911642463e+02,5.29382721152034719e+02,3.30787768516808740e+02,2.17012064007318855e+02,1.41602239726752430e+02,5.77084088200246441e+01,7.06641443875254449e+00,3.29715260019284861e-01,3.50421385207268510e-02,4.80054282196794736e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_NormCCRES_0,3.62016111888865282e+02,4.91159426289046735e+02,6.54509024140346810e+02,7.86041140722434761e+02,8.93107648945230608e+02,9.94114791756849172e+02,1.06474526181492888e+03,1.05387628246196846e+03,9.49909741896485457e+02,7.48001124647753272e+02,5.26985554755956400e+02,3.27296478414676585e+02,2.14746434418985132e+02,1.40663768054798737e+02,5.76568564772089474e+01,7.06289852594386502e+00,3.25024714461112529e-01,3.52042406955133599e-02,4.75659801088500547e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_NormCCRES_1,3.62016111888865282e+02,4.91159426289046735e+02,6.54509024140346810e+02,7.86041140722434761e+02,8.93107648945230608e+02,9.94114791756849172e+02,1.06474526181492888e+03,1.05387628246196846e+03,9.49909741896485457e+02,7.48001124647753272e+02,5.26985554755956400e+02,3.27296478414676585e+02,2.14746434418985132e+02,1.40663768054798737e+02,5.76568564772089474e+01,7.06289852594386502e+00,3.25024714461112529e-01,3.52042406955133599e-02,4.75659801088500547e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_NormDISCC_0,3.62016111888865282e+02,4.91159426289046735e+02,6.54509024140346810e+02,7.86041140722434761e+02,8.93107648945230608e+02,9.94114791756849172e+02,1.06474526181492888e+03,1.05387628246196846e+03,9.49909741896485457e+02,7.48001124647753272e+02,5.26985554755956400e+02,3.27296478414676585e+02,2.14746434418985132e+02,1.40663768054798737e+02,5.76568564772089474e+01,7.06289852594386502e+00,3.25024714461112529e-01,3.52042406955133599e-02,4.75659801088500547e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_NormDISCC_1,3.62016111888865282e+02,4.91159426289046735e+02,6.54509024140346810e+02,7.86041140722434761e+02,8.93107648945230608e+02,9.94114791756849172e+02,1.06474526181492888e+03,1.05387628246196846e+03,9.49909741896485457e+02,7.48001124647753272e+02,5.26985554755956400e+02,3.27296478414676585e+02,2.14746434418985132e+02,1.40663768054798737e+02,5.76568564772089474e+01,7.06289852594386502e+00,3.25024714461112529e-01,3.52042406955133599e-02,4.75659801088500547e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_NormNCRES_0,3.62016491507142462e+02,4.91159816569739405e+02,6.54509364484697471e+02,7.86041499634645675e+02,8.93108580011361255e+02,9.94115790321041572e+02,1.06474619271915731e+03,1.05387804105160103e+03,9.49909937619141488e+02,7.48000344321472426e+02,5.26985095602309684e+02,3.27295922565584988e+02,2.14746165261584082e+02,1.40664080385772024e+02,5.76572314882017594e+01,7.06289553441682028e+00,3.25036313793968190e-01,3.52064027669399052e-02,4.75651946779884552e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_NormNCRES_1,3.62016087930346146e+02,4.91159422532864255e+02,6.54509071952898239e+02,7.86041163105835949e+02,8.93107176146997517e+02,9.94114707634277011e+02,1.06474323668549891e+03,1.05387478615332952e+03,9.49909378441965828e+02,7.48001287268287456e+02,5.26985866838032166e+02,3.27296794485918838e+02,2.14746531341037667e+02,1.40663341931913209e+02,5.76564373523423868e+01,7.06289825794294135e+00,3.25013615803299571e-01,3.52022363573238420e-02,4.75685575951007456e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_RDecBR1gamma_0,3.62281696149950733e+02,4.91424080365126201e+02,6.54782277982585242e+02,7.86367998751826917e+02,8.93512000522818994e+02,9.94414800694800647e+02,1.06493936144936424e+03,1.05404825198346566e+03,9.50102126270829672e+02,7.48144981125142181e+02,5.27083608692884127e+02,3.27373993690117175e+02,2.14784046189962794e+02,1.40682962253551807e+02,5.76687009421940004e+01,7.06474702739660909e+00,3.25131307331579189e-01,3.52267367304313558e-02,4.75896764224488164e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_RDecBR1gamma_1,3.61749759264133388e+02,4.90893997896988196e+02,6.54235110581431059e+02,7.85714101663921269e+02,8.92703338368381992e+02,9.93811068644028182e+02,1.06455135519387136e+03,1.05370471514021870e+03,9.49716494386454087e+02,7.47857456532726474e+02,5.26887873227478167e+02,3.27219551581961753e+02,2.14709272088568895e+02,1.40644881387387073e+02,5.76451456115070116e+01,7.06107038162151035e+00,3.24918777595327113e-01,3.51817203192911765e-02,4.75406742712639659e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_Rvn1pi_0,3.61283169585187920e+02,4.90487832349036694e+02,6.53974120675222480e+02,7.85750873731504043e+02,8.93096731916511999e+02,9.93734755100023335e+02,1.06391365185257450e+03,1.05309484955663424e+03,9.49284642728579001e+02,7.46146319512430637e+02,5.25634453241924234e+02,3.27341540560657393e+02,2.15028153974776671e+02,1.40927955118790209e+02,5.78142336983256158e+01,7.09775153567589712e+00,3.26967655169563387e-01,3.53472702101519792e-02,4.77464853392568171e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_Rvn1pi_1,3.62756298929413731e+02,4.91838740909454373e+02,6.55052611208806297e+02,7.86343344632807430e+02,8.93135182541647055e+02,9.94488576408595577e+02,1.06556605600431226e+03,1.05465640210427750e+03,9.50532149739870761e+02,7.49821789279168797e+02,5.28313821131495160e+02,3.27255835179532596e+02,2.14473736126676101e+02,1.40407281319763854e+02,5.75036006033912983e+01,7.02884615231169096e+00,3.23123289996179563e-01,3.50649961508849514e-02,4.73871204068557032e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_Rvn2pi_0,3.61045523061298013e+02,4.90203114743517176e+02,6.53753612935284195e+02,7.85676361565345815e+02,8.93126296807425319e+02,9.93677368278027529e+02,1.06422808243401619e+03,1.05309905117436597e+03,9.49081834939057330e+02,7.43846419588331855e+02,5.23879879605775500e+02,3.26905651494182962e+02,2.15157351907292707e+02,1.41090490691745600e+02,5.79257100937841400e+01,7.11306833246820425e+00,3.28041504668382167e-01,3.53543370804005261e-02,4.77880783041215434e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_Rvn2pi_1,3.62961950996041537e+02,4.92091228872512374e+02,6.55247272305769798e+02,7.86412585115870911e+02,8.93107520879207414e+02,9.94526948008118211e+02,1.06524755439600426e+03,1.05461052705934935e+03,9.50677349043066556e+02,7.51753103172899841e+02,5.29764921304965128e+02,3.27578556103552899e+02,2.14322537140484542e+02,1.40240093419066824e+02,5.73917998902962410e+01,7.01351164958936213e+00,3.22080042833581270e-01,3.50526102117672822e-02,4.73546310489197410e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_Rvp1pi_0,3.61283169585187920e+02,4.90487832349036694e+02,6.53974120675222480e+02,7.85750873731504043e+02,8.93096731916511999e+02,9.93734755100023335e+02,1.06391365185257450e+03,1.05309484955663424e+03,9.49284642728579001e+02,7.46146319512430637e+02,5.25634453241924234e+02,3.27341540560657393e+02,2.15028153974776671e+02,1.40927955118790209e+02,5.78142336983256158e+01,7.09775153567589712e+00,3.26967655169563387e-01,3.53472702101519792e-02,4.77464853392568171e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_Rvp1pi_1,3.62756298929413731e+02,4.91838740909454373e+02,6.55052611208806297e+02,7.86343344632807430e+02,8.93135182541647055e+02,9.94488576408595577e+02,1.06556605600431226e+03,1.05465640210427750e+03,9.50532149739870761e+02,7.49821789279168797e+02,5.28313821131495160e+02,3.27255835179532596e+02,2.14473736126676101e+02,1.40407281319763854e+02,5.75036006033912983e+01,7.02884615231169096e+00,3.23123289996179563e-01,3.50649961508849514e-02,4.73871204068557032e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_Rvp2pi_0,3.60404174634248875e+02,4.89565145473143673e+02,6.53527388865498210e+02,7.86074586707913227e+02,8.94013160287130063e+02,9.93812733446185916e+02,1.06354520683100941e+03,1.05254149767499871e+03,9.48692610986299997e+02,7.46265123946328345e+02,5.25592301532940496e+02,3.26001120665463475e+02,2.13627692873969636e+02,1.39624070236486631e+02,5.69705872093875740e+01,6.89036864560230011e+00,3.14062574279836026e-01,3.41731355672056647e-02,4.70681935163036989e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_Rvp2pi_1,3.63536869637079292e+02,4.92665279728144071e+02,6.55444449961639407e+02,7.86110568921642198e+02,8.92367503690835179e+02,9.94412821594774755e+02,1.06590053389842001e+03,1.05512870754138180e+03,9.51043490632502653e+02,7.49569103254535776e+02,5.28220221213633636e+02,3.28421536939667533e+02,2.15715780121670889e+02,1.41574776266774194e+02,5.82603427307104198e+01,7.21322098455208849e+00,3.34490586642233967e-01,3.60820426398936467e-02,4.79725900296467181e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_Theta_Delta2Npi_0,3.66394223308510050e+02,4.96437466463525993e+02,6.58244132387096897e+02,7.89420293586711864e+02,8.97048125798835486e+02,9.98323361536594120e+02,1.06870490637722628e+03,1.05739798852926265e+03,9.53321017080256865e+02,7.51605850430514465e+02,5.29375157265333087e+02,3.27132908783289395e+02,2.14404054419886165e+02,1.40309875941529384e+02,5.74458780510478633e+01,7.01816965203780008e+00,3.22503395983579355e-01,3.50146372586555635e-02,4.81925134762013156e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_Theta_Delta2Npi_1,3.57952126216798717e+02,4.86217372238630560e+02,6.51008503257569146e+02,7.82885732932833093e+02,8.89411389492363583e+02,9.90158757556682190e+02,1.06106566561766181e+03,1.05064196501436118e+03,9.46751626677574222e+02,7.44659774351585725e+02,5.24774159526484254e+02,3.27489978341159144e+02,2.15096325227726993e+02,1.41015575347546445e+02,5.78617337662677258e+01,7.10564050615752585e+00,3.27384520509172161e-01,3.53663344920980768e-02,4.69653654721114821e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_VecFFCCQEshape_0,3.61645863962414069e+02,4.90682522196393052e+02,6.53868206303752231e+02,7.85525861777534715e+02,8.92828103921587399e+02,9.94406661310337995e+02,1.06564452621381793e+03,1.05513830344644066e+03,9.50832981423139813e+02,7.50022658473301249e+02,5.28542414444831024e+02,3.27926136379973457e+02,2.14994194340747583e+02,1.40547326482258796e+02,5.74980108049751593e+01,7.01733657437348946e+00,3.15904582630592345e-01,3.29752602773132342e-02,4.34021867204900918e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_VecFFCCQEshape_1,3.62392069459111326e+02,4.91642111276973822e+02,6.55154444263350229e+02,7.86553542280085367e+02,8.93379994687649173e+02,9.93818747471085317e+02,1.06388741484299840e+03,1.05268458403343743e+03,9.49037942968356447e+02,7.45995518059023425e+02,5.25432083387090415e+02,3.26677392224989433e+02,2.14521801465595075e+02,1.40812912244767858e+02,5.78320141140080324e+01,7.11323202363523599e+00,3.34772891022375285e-01,3.75622618512971573e-02,5.18758729304794400e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px LowQ2Suppression_0,3.68540967170739975e+02,5.03760955468167765e+02,6.79969180079505463e+02,8.25316469895893192e+02,9.52641938229152515e+02,1.03417879307547491e+03,1.08015422613204214e+03,1.06674337067565421e+03,9.62063151192620808e+02,7.29342645849637734e+02,5.19960242765283851e+02,3.34169026049541344e+02,2.20555742391550979e+02,1.44554846053798258e+02,5.93163239296321336e+01,7.24303821045529705e+00,3.23645837818273552e-01,3.49053444931813617e-02,4.79868869016933895e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px LowQ2Suppression_1,3.54501334669654966e+02,4.77206388732558935e+02,6.27238461245593953e+02,7.44572490758693903e+02,8.31087133595020873e+02,9.51316944245324066e+02,1.04639686224763068e+03,1.03811669263300178e+03,9.35145495205156749e+02,7.64591081938858110e+02,5.32560407591711737e+02,3.19524226910451318e+02,2.08346155697462450e+02,1.36388644822829775e+02,5.58394017258566748e+01,6.86352985953078498e+00,3.25476229093998981e-01,3.54016121832243236e-02,4.70232936759931632e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Low_recoil_fits_0,3.62486497418606632e+02,4.91061041486065790e+02,6.53945570455075540e+02,7.87706573246773019e+02,8.95423852832922989e+02,9.93830254941381781e+02,1.06447158328144133e+03,1.05015709773088815e+03,9.52764833753324865e+02,7.47763338981508809e+02,5.25489794094094009e+02,3.27415862386019000e+02,2.14837224815562990e+02,1.40673651207406039e+02,5.76713619430547624e+01,7.05487914242503145e+00,3.21662682214046425e-01,3.48140345199766110e-02,4.64573435497728660e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Low_recoil_fits_1,3.62309292379148985e+02,4.89575870061703483e+02,6.53271158036779639e+02,7.84691428587692826e+02,8.91612150843663130e+02,9.94025405317877926e+02,1.06888410958922100e+03,1.05228879419382383e+03,9.47411217904223463e+02,7.48878961654314139e+02,5.27019456327164903e+02,3.26875634295376642e+02,2.14746065350855787e+02,1.40758256960225282e+02,5.76952427163392301e+01,7.07568630035264423e+00,3.28891628181659013e-01,3.55504038723706839e-02,4.74147920381302272e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Low_recoil_fits_2,3.63583702881316242e+02,4.91413497208938679e+02,6.52514769274103060e+02,7.90793955558664152e+02,8.97515753111364347e+02,9.87203426626129271e+02,1.06279388258263361e+03,1.05369590431910069e+03,9.54164548873835315e+02,7.46293263910031783e+02,5.29074832573861727e+02,3.27856798481161491e+02,2.14625056927144215e+02,1.40558561757686533e+02,5.76658394235255969e+01,7.07656173853704562e+00,3.25437284834841523e-01,3.50069924014437747e-02,4.56848271937082551e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Michel_Efficiency_0,3.66304421536753580e+02,4.97205643816478357e+02,6.62834283374636470e+02,7.96240468992861338e+02,9.04809171261846586e+02,1.00708913080430250e+03,1.07862392703454134e+03,1.06763935115400636e+03,9.62273212890301465e+02,7.57560894183780420e+02,5.33622173187203543e+02,3.31192179427438475e+02,2.17259244821622758e+02,1.42293827253803386e+02,5.83074503933634958e+01,7.13814709937532932e+00,3.28209136826981995e-01,3.55450369130577565e-02,4.80226594096653820e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Michel_Efficiency_1,3.58146308400165765e+02,4.85700816319033208e+02,6.46990634929492444e+02,7.76830060030216941e+02,8.82540322144404172e+02,9.82382105721603125e+02,1.05220198113830111e+03,1.04144490955218248e+03,9.38742003326869053e+02,7.39359850419041550e+02,5.20985099525968849e+02,3.23774207273486866e+02,2.12474592282394070e+02,1.39190046497215349e+02,5.70686628716052837e+01,6.99487184478021007e+00,3.22147186896714011e-01,3.48963827940766275e-02,4.71547433288083476e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Normalization_Factors_0,3.66429028822287250e+02,4.97255289965712279e+02,6.62789530555407168e+02,7.96121038430179624e+02,9.04664873378421362e+02,1.00694093756920324e+03,1.07857673033259107e+03,1.06781047231301204e+03,9.62741190449281930e+02,7.57635338997346480e+02,5.33870976545294980e+02,3.31722774663413077e+02,2.18012862525966511e+02,1.43041222721936151e+02,5.87852434023795993e+01,7.23664301407964761e+00,3.33393518183506210e-01,3.61726171879756531e-02,4.87664325382298428e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Normalization_Factors_1,3.57727290883355522e+02,4.85230956619360427e+02,6.46452557842478768e+02,7.76233354313903646e+02,8.81862849950032000e+02,9.81620439925079609e+02,1.05128509576427837e+03,1.04032758429725891e+03,9.37442844465787516e+02,7.38626384736744967e+02,5.20288744586566054e+02,3.23003601349278370e+02,2.11593670186192981e+02,1.38375774425861891e+02,5.65766328769006819e+01,6.89795736847441532e+00,3.17098629899810747e-01,3.42899249447934096e-02,4.64361803935034977e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_TrackEff_0,3.62695971992014677e+02,4.92020323994076477e+02,6.55604013790385011e+02,7.87304221961870098e+02,8.94429271564138276e+02,9.95698922979986037e+02,1.06664035806797438e+03,1.05602684242358623e+03,9.52095701112653160e+02,7.47578969097174650e+02,5.26267966905232015e+02,3.31042600645847813e+02,2.18236315568237899e+02,1.43329927416728765e+02,5.90489576430740968e+01,7.30015763708438570e+00,3.36362599431910547e-01,3.63777841754011136e-02,4.84772432601720833e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_TrackEff_1,3.61340299033730673e+02,4.90303205772762055e+02,6.53419369568668571e+02,7.84783868431658220e+02,8.91791181839738783e+02,9.92529515686188120e+02,1.06285962417403857e+03,1.05173376986636117e+03,9.47739377443004287e+02,7.48378782337268149e+02,5.27647593542250547e+02,3.23637746174643326e+02,2.11369764462694633e+02,1.38095798835400387e+02,5.63250170268047228e+01,6.83821678718878534e+00,3.14286475314548563e-01,3.40925048756999180e-02,4.66924139418742508e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px RPA_HighQ2_0,3.62176264338052988e+02,4.90890459378408138e+02,6.53351338478508637e+02,7.84576617075495051e+02,8.91365913524154621e+02,9.92447511420407409e+02,1.06350142025454716e+03,1.05286635051619419e+03,9.48909749236993548e+02,7.50482011086763009e+02,5.30771537500955560e+02,3.29292803877888673e+02,2.15389567554206820e+02,1.41320944879476855e+02,5.77137490062521010e+01,7.03689645235838590e+00,3.20678746173226725e-01,3.45634536081468463e-02,4.65050428771771399e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px RPA_HighQ2_1,3.61878004837386015e+02,4.91474542778032117e+02,6.55747177315439217e+02,7.87598071547044242e+02,8.94945502108380879e+02,9.95868432851752914e+02,1.06618520450207029e+03,1.05515418003071363e+03,9.50852750657648016e+02,7.46046183852396098e+02,5.24553309985765509e+02,3.26209058754618468e+02,2.13514427996758627e+02,1.41127715649547554e+02,5.78219843499519115e+01,7.10633975136657270e+00,3.28648147816163860e-01,3.58217497002487686e-02,4.87736559896446466e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px RPA_LowQ2_0,3.62666742358092108e+02,4.90184097698099777e+02,6.50735808596757124e+02,7.80838100895909292e+02,8.87166294482444187e+02,9.88796693624066165e+02,1.06036062347458346e+03,1.05051845908543783e+03,9.48153220126167412e+02,7.47722364402769358e+02,5.26797490108540501e+02,3.27641891224065319e+02,2.14885801760848523e+02,1.40711689681539383e+02,5.76829732741405721e+01,7.06770640161115082e+00,3.24446236239613217e-01,3.51436163516677530e-02,4.73465629092176786e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px RPA_LowQ2_1,3.61505565169317038e+02,4.92635353834552177e+02,6.59289556485263915e+02,7.92505625190494584e+02,9.00395214478145590e+02,1.00053011310594525e+03,1.06982664885845475e+03,1.05761872366450393e+03,9.51800307070030726e+02,7.48293398543725061e+02,5.27161695187646501e+02,3.26944295756514180e+02,2.14604937671035373e+02,1.40614778987127579e+02,5.76300064465657229e+01,7.05782869235201282e+00,3.25573595710999142e-01,3.52612612025020034e-02,4.77908732868154770e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Reweight_Neutron_0,1.97225987869985119e+02,2.77064659814347124e+02,3.77165731501571997e+02,4.59085851067548504e+02,5.23452565468195644e+02,5.72834998577032707e+02,6.02831048627630480e+02,5.89010153582114526e+02,5.35273422140072853e+02,4.38057343282947272e+02,3.17392857254875764e+02,1.96789992936126055e+02,1.29141973026839963e+02,8.28204088869768782e+01,3.25017272811271525e+01,3.76258625331357521e+00,1.66345150465125158e-01,1.65395789046070933e-02,2.60655818604033519e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Reweight_Neutron_1,1.88968686305085839e+02,2.62524828360033382e+02,3.54231355601863527e+02,4.28098333110764997e+02,4.88069399028101770e+02,5.29892222092384372e+02,5.53848358653377659e+02,5.41693119705543836e+02,4.95573629432938787e+02,4.01632492208074382e+02,2.94952718918782125e+02,1.89854614380332521e+02,1.28118954913425938e+02,8.47969343599988292e+01,3.50085726423551336e+01,4.41714339820118074e+00,2.04884392187589193e-01,2.09759676017734834e-02,2.96425885337355324e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Reweight_Pion_0,3.67727911088297674e+02,4.97666189981385230e+02,6.60755919864603243e+02,7.91817670085347913e+02,8.98768529883847918e+02,1.00023773786347385e+03,1.07078108254509038e+03,1.05918340538049097e+03,9.53580154849603787e+02,7.56017600053179308e+02,5.32957348319220273e+02,3.24537868997434657e+02,2.11260763715778722e+02,1.37841393201948790e+02,5.60153833966427328e+01,6.67271799409275346e+00,2.96475298377183116e-01,3.22364834203354295e-02,4.53601944637841044e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Reweight_Pion_1,3.57505329532787243e+02,4.85934968029886932e+02,6.49507461024397344e+02,7.81447331992288468e+02,8.88610881952527507e+02,9.89203679425140422e+02,1.05989574273401922e+03,1.04970005564508438e+03,9.47195725994337295e+02,7.41095857053731265e+02,5.21855908157172053e+02,3.30256753978417976e+02,2.18225174099673040e+02,1.43426554394424159e+02,5.92214251814338581e+01,7.42462495610934425e+00,3.51304121145323611e-01,3.79580150493189494e-02,4.97243827747214078e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Reweight_Proton_0,2.59158264130884049e+02,3.57709686774723139e+02,4.81398452630287750e+02,5.84569609384188652e+02,6.65298169849960118e+02,7.37264082043502867e+02,7.66704163609211264e+02,7.30774425269848393e+02,6.09012016629246887e+02,4.28087750321079170e+02,2.51657773201627862e+02,1.19550215116224635e+02,5.95605936378099869e+01,3.01124372828203626e+01,8.34650786155064850e+00,6.26788874981298982e-01,2.13493464243428785e-02,2.23739577276923238e-03,2.28484015109780794e-04
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Reweight_Proton_1,2.55614613217812234e+02,3.52823735724236656e+02,4.74327750554682950e+02,5.75855958466415700e+02,6.54955595695630450e+02,7.25090389506088741e+02,7.52714561819715755e+02,7.16066190874333870e+02,5.95359582096212307e+02,4.14854029961470189e+02,2.42964152594871592e+02,1.16853521022341212e+02,5.94813658063760826e+01,3.08899613320641855e+01,8.93569500531224392e+00,7.23330402206614709e-01,2.52913651404184647e-02,2.57084989010675094e-03,2.50041247927571702e-04
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Target_Mass_0,3.66446818053070047e+02,4.97397632581855589e+02,6.63083380229438148e+02,7.96531551989015156e+02,9.05146430641106122e+02,1.00745087598995269e+03,1.07900502800713684e+03,1.06800747130382274e+03,9.62617922715394002e+02,7.57842275790343592e+02,5.33828592261770837e+02,3.31331995756288961e+02,2.17362604448671419e+02,1.42367928339333218e+02,5.83424625232605578e+01,7.14281747358070618e+00,3.28491521083467242e-01,3.55754817554540734e-02,4.80754170771300737e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Target_Mass_1,3.57713361775299177e+02,4.85099186736935678e+02,6.46177216875008185e+02,7.75847140361990228e+02,8.81409301059972108e+02,9.81143334281576017e+02,1.05087979793791442e+03,1.04013863425043473e+03,9.37557813441241819e+02,7.38431407278623851e+02,5.20329221793660281e+02,3.23370914140497860e+02,2.12201629342525905e+02,1.39006099121658593e+02,5.69899588341657690e+01,6.98517454869871202e+00,3.21656365268022049e-01,3.48439753407672331e-02,4.70778223229699824e-03


==> anc/tables/h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px_correlation.csv <==
1.00000000000000000e+00,8.47068083053179710e-01,7.29898508043911320e-01,5.89572179067098245e-01,5.93060218834513875e-01,6.84679163376764932e-01,7.37580843265766450e-01,7.30868886709276966e-01,7.32483006132571002e-01,6.16975095000867335e-01,6.84540101641869736e-01,7.36577459558962477e-01,6.53090334223938807e-01,5.61611521331301433e-01,3.15795658755194941e-01,4.11029230912205515e-02,9.41545812020058021e-02,2.43073778791462664e-01,1.55873580590874444e-01
8.47068083053179710e-01,1.00000000000000000e+00,8.95585292992811088e-01,7.88789045450829618e-01,7.54170284212745123e-01,8.44414176480779322e-01,8.71781123743166075e-01,8.57296006398703070e-01,8.69037465741295145e-01,6.21653718360324015e-01,6.97389112008615197e-01,7.76051666036245535e-01,7.14102044681596992e-01,6.40631359908903075e-01,4.32693739936919286e-01,1.41310977221390327e-01,1.06322041578235549e-01,1.88372234459664223e-01,1.35508004920725705e-01
7.29898508043911320e-01,8.95585292992811088e-01,1.00000000000000000e+00,8.60303158896193465e-01,9.20124671354637380e-01,9.61413703027542699e-01,8.97574810971300319e-01,8.84006764986922322e-01,8.68464758152675431e-01,4.46660175944239790e-01,5.43805697535717392e-01,7.14327870110682328e-01,6.97939815363407989e-01,6.64593618230031047e-01,4.21288255002078948e-01,1.10354175906593077e-01,-6.82919582959497402e-03,1.42208517925548283e-01,1.23384481088474413e-01
5.89572179067098245e-01,7.88789045450829618e-01,8.60303158896193465e-01,1.00000000000000000e+00,8.37561083825835384e-01,8.54570675741267660e-01,8.07052625223055764e-01,7.70600729950431940e-01,8.14682857846423913e-01,3.89340832290631822e-01,4.66114244472154493e-01,6.11616498773635553e-01,6.16781272099735323e-01,6.05812920686460865e-01,5.68970475792670682e-01,3.55238859242174188e-01,1.56484392795499971e-01,3.36261833700056273e-02,3.74434503219348916e-02
5.93060218834513875e-01,7.54170284212745123e-01,9.20124671354637380e-01,8.37561083825835384e-01,1.00000000000000000e+00,9.56612026441523877e-01,7.82547590611715971e-01,7.75937922487242249e-01,7.49569183468910771e-01,1.70621829557698834e-01,2.94524716150018295e-01,5.71385003356731258e-01,6.09040073843256091e-01,6.22464844875022849e-01,3.95629625976525456e-01,1.04250446315662479e-01,-1.13432310575693834e-01,3.62122297773074461e-02,7.35248878817219842e-02
6.84679163376764932e-01,8.44414176480779322e-01,9.61413703027542699e-01,8.54570675741267660e-01,9.56612026441523877e-01,1.00000000000000000e+00,9.12634464577260829e-01,9.02509479724377339e-01,8.81649960204104466e-01,3.94996897895333487e-01,4.88733535577190681e-01,6.70217771083892910e-01,6.73712623315172121e-01,6.60632703451354941e-01,4.19115531376563488e-01,1.08140265012396292e-01,-6.21036062381748535e-02,8.11353296282625869e-02,9.50606228193452973e-02
7.37580843265766450e-01,8.71781123743166075e-01,8.97574810971300319e-01,8.07052625223055764e-01,7.82547590611715971e-01,9.12634464577260829e-01,1.00000000000000000e+00,9.86674699886651907e-01,9.76551386171360281e-01,6.88613034002259705e-01,7.29584486919112041e-01,7.33666200147469971e-01,6.83873798454206816e-01,6.36937140933335866e-01,4.19965159237743191e-01,1.24102131575612409e-01,3.78420713198370368e-02,1.28376221424971793e-01,1.03427608928152726e-01
7.30868886709276966e-01,8.57296006398703070e-01,8.84006764986922322e-01,7.70600729950431940e-01,7.75937922487242249e-01,9.02509479724377339e-01,9.86674699886651907e-01,1.00000000000000000e+00,9.79535083766788883e-01,6.82921055143707156e-01,7.23195998095219172e-01,7.21436129026053807e-01,6.73038988155541640e-01,6.31678294804982499e-01,3.99451987139634923e-01,1.01269925370117725e-01,9.67426729140962761e-03,1.26404306085195428e-01,1.02461134633318421e-01
7.32483006132571002e-01,8.69037465741295145e-01,8.68464758152675431e-01,8.14682857846423913e-01,7.49569183468910771e-01,8.81649960204104466e-01,9.76551386171360281e-01,9.79535083766788883e-01,1.00000000000000000e+00,7.12968147904749827e-01,7.45033383655309800e-01,7.47522254543321885e-01,7.01652915900048080e-01,6.62229458197857834e-01,4.81638046989609936e-01,1.98288138003647640e-01,9.46040135091554268e-02,1.42338875270203530e-01,9.57864986576184574e-02
6.16975095000867335e-01,6.21653718360324015e-01,4.46660175944239790e-01,3.89340832290631822e-01,1.70621829557698834e-01,3.94996897895333487e-01,6.88613034002259705e-01,6.82921055143707156e-01,7.12968147904749827e-01,1.00000000000000000e+00,9.70874269598033135e-01,6.25943765637889893e-01,4.47823096081483074e-01,3.02654453499758114e-01,1.68958373988340765e-01,-1.10313765945877877e-02,1.89063711995705930e-01,2.24284450063574253e-01,1.34583009859527702e-01
6.84540101641869736e-01,6.97389112008615197e-01,5.43805697535717392e-01,4.66114244472154493e-01,2.94524716150018295e-01,4.88733535577190681e-01,7.29584486919112041e-01,7.23195998095219172e-01,7.45033383655309800e-01,9.70874269598033135e-01,1.00000000000000000e+00,6.87031244119346907e-01,5.07755436998957643e-01,3.61929320101550767e-01,1.92205140636285965e-01,-2.67902866922837338e-02,1.60172667183135276e-01,2.34756171946361086e-01,1.53618373480128440e-01
7.36577459558962477e-01,7.76051666036245535e-01,7.14327870110682328e-01,6.11616498773635553e-01,5.71385003356731258e-01,6.70217771083892910e-01,7.33666200147469971e-01,7.21436129026053807e-01,7.47522254543321885e-01,6.25943765637889893e-01,6.87031244119346907e-01,1.00000000000000000e+00,9.51445138145870506e-01,8.26799740818950024e-01,5.84534731951235731e-01,2.98048950987225392e-01,4.01794815107420933e-01,4.93789722922841123e-01,2.47665660078822875e-01
6.53090334223938807e-01,7.14102044681596992e-01,6.97939815363407989e-01,6.16781272099735323e-01,6.09040073843256091e-01,6.73712623315172121e-01,6.83873798454206816e-01,6.73038988155541640e-01,7.01652915900048080e-01,4.47823096081483074e-01,5.07755436998957643e-01,9.51445138145870506e-01,1.00000000000000000e+00,9.43967004268587373e-01,7.36714896848035039e-01,4.69782722101702799e-01,4.69517099456230214e-01,5.18135507105002557e-01,2.33193744396522684e-01
5.61611521331301433e-01,6.40631359908903075e-01,6.64593618230031047e-01,6.05812920686460865e-01,6.22464844875022849e-01,6.60632703451354941e-01,6.36937140933335866e-01,6.31678294804982499e-01,6.62229458197857834e-01,3.02654453499758114e-01,3.61929320101550767e-01,8.26799740818950024e-01,9.43967004268587373e-01,1.00000000000000000e+00,8.60479767707551857e-01,6.12867695568976467e-01,4.79971851727927723e-01,4.92728995843363382e-01,1.93239126952185925e-01
3.15795658755194941e-01,4.32693739936919286e-01,4.21288255002078948e-01,5.68970475792670682e-01,3.95629625976525456e-01,4.19115531376563488e-01,4.19965159237743191e-01,3.99451987139634923e-01,4.81638046989609936e-01,1.68958373988340765e-01,1.92205140636285965e-01,5.84534731951235731e-01,7.36714896848035039e-01,8.60479767707551857e-01,1.00000000000000000e+00,8.93529073023279108e-01,6.55183910765461119e-01,4.13549467569800544e-01,1.01305056192836557e-01
4.11029230912205515e-02,1.41310977221390327e-01,1.10354175906593077e-01,3.55238859242174188e-01,1.04250446315662479e-01,1.08140265012396292e-01,1.24102131575612409e-01,1.01269925370117725e-01,1.98288138003647640e-01,-1.10313765945877877e-02,-2.67902866922837338e-02,2.98048950987225392e-01,4.69782722101702799e-01,6.12867695568976467e-01,8.93529073023279108e-01,1.00000000000000000e+00,7.60082724134077514e-01,3.61135571863806015e-01,4.04894867441943987e-02
9.41545812020058021e-02,1.06322041578235549e-01,-6.82919582959497402e-03,1.56484392795499971e-01,-1.13432310575693834e-01,-6.21036062381748535e-02,3.78420713198370368e-02,9.67426729140962761e-03,9.46040135091554268e-02,1.89063711995705930e-01,1.60172667183135276e-01,4.01794815107420933e-01,4.69517099456230214e-01,4.79971851727927723e-01,6.55183910765461119e-01,7.60082724134077514e-01,1.00000000000000000e+00,6.60977499932095425e-01,1.84931337843325161e-01
2.43073778791462664e-01,1.88372234459664223e-01,1.42208517925548283e-01,3.36261833700056273e-02,3.62122297773074461e-02,8.11353296282625869e-02,1.28376221424971793e-01,1.26404306085195428e-01,1.42338875270203530e-01,2.24284450063574253e-01,2.34756171946361086e-01,4.93789722922841123e-01,5.18135507105002557e-01,4.92728995843363382e-01,4.13549467569800544e-01,3.61135571863806015e-01,6.60977499932095425e-01,1.00000000000000000e+00,3.27981272722324468e-01
1.55873580590874444e-01,1.35508004920725705e-01,1.23384481088474413e-01,3.74434503219348916e-02,7.35248878817219842e-02,9.50606228193452973e-02,1.03427608928152726e-01,1.02461134633318421e-01,9.57864986576184574e-02,1.34583009859527702e-01,1.53618373480128440e-01,2.47665660078822875e-01,2.33193744396522684e-01,1.93239126952185925e-01,1.01305056192836557e-01,4.04894867441943987e-02,1.84931337843325161e-01,3.27981272722324468e-01,1.00000000000000000e+00


==> anc/tables/h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px_covariance.csv <==
2.98258275686592231e-02,3.06675298688433400e-02,7.47247607543941872e-02,7.96191281704695247e-02,1.06315422917109062e-01,4.27481933163468775e-01,4.07099489088821043e-01,3.93883833164096031e-01,7.02729535064196442e-01,6.22745707494914646e-01,9.83831119732218817e-01,6.45699522951626803e-01,3.70891954554901315e-01,2.01171608521036438e-01,2.18718411900343218e-01,1.31751478179244659e-02,2.07551719367697791e-03,7.22258336190456153e-04,1.57935809414472592e-04
3.06675298688433400e-02,4.39469211842117569e-02,1.11295341518352214e-01,1.29303202895954039e-01,1.64109933700396948e-01,6.39961938554519771e-01,5.84071971897427877e-01,5.60825120242410380e-01,1.01203872229872149e+00,7.61657321060345338e-01,1.21664758780127347e+00,8.25791964464352879e-01,4.92268911083319660e-01,2.78552364975174216e-01,3.63770750822630162e-01,5.49827761068945875e-02,2.84495998798322191e-03,6.79421547238857567e-04,1.66663702649935550e-04
7.47247607543941872e-02,1.11295341518352214e-01,3.51407973812532193e-01,3.98787473631645240e-01,5.66178935835056962e-01,2.06039513503555716e+00,1.70047847789643347e+00,1.63528639857685687e+00,2.85991027330674719e+00,1.54749728723646607e+00,2.68271766313188964e+00,2.14940962994929219e+00,1.36050983375396406e+00,8.17139869644636252e-01,1.00153952862584528e+00,1.21417451927997133e-01,-5.16730385716714720e-04,1.45040609272549005e-03,4.29119442780941194e-04
7.96191281704695247e-02,1.29303202895954039e-01,3.98787473631645240e-01,6.11460446843669847e-01,6.79832466443972439e-01,2.41583112747520090e+00,2.01688305232431064e+00,1.88038176434298565e+00,3.53889082676630240e+00,1.77934841327363324e+00,3.03320643847114768e+00,2.42761139022909145e+00,1.58596379218242034e+00,9.82555621544154656e-01,1.78425471414849324e+00,5.15574213684386939e-01,1.56186625488266163e-02,4.52397254697773884e-04,1.71779721030677896e-04
1.06315422917109062e-01,1.64109933700396948e-01,5.66178935835056962e-01,6.79832466443972439e-01,1.07746321597631423e+00,3.58981001407198796e+00,2.59601180074478854e+00,2.51339434745836954e+00,4.32222480916454099e+00,1.03510088180862847e+00,2.54418320674514131e+00,3.01055006216687415e+00,2.07885884071123606e+00,1.34014096677543071e+00,1.64692176383718292e+00,2.00847155703248709e-01,-1.50288805589942672e-02,6.46717618967217103e-04,4.47762217323243209e-04
4.27481933163468775e-01,6.39961938554519771e-01,2.06039513503555716e+00,2.41583112747520090e+00,3.58981001407198796e+00,1.30697958508629792e+01,1.05444988746137707e+01,1.01816603283752816e+01,1.77061849535440210e+01,8.34593397531957670e+00,1.47038800588544198e+01,1.22988960444301583e+01,8.00916040787370243e+00,4.95369084575100782e+00,6.07646630494848328e+00,7.25618535826214051e-01,-2.86576021845346036e-02,5.04664325933825916e-03,2.01626171951414020e-03
4.07099489088821043e-01,5.84071971897427877e-01,1.70047847789643347e+00,2.01688305232431064e+00,2.59601180074478854e+00,1.05444988746137707e+01,1.02138471619182827e+01,9.84013597581000887e+00,1.73374084352113300e+01,1.28622448868280941e+01,1.94041971194863834e+01,1.19016994417282156e+01,7.18701493301937600e+00,4.22207243536675492e+00,5.38258475230068534e+00,7.36140064814674755e-01,1.54368329836965194e-02,7.05890708369119341e-03,1.93929112271519532e-03
3.93883833164096031e-01,5.60825120242410380e-01,1.63528639857685687e+00,1.88038176434298565e+00,2.51339434745836954e+00,1.01816603283752816e+01,9.84013597581000887e+00,9.73788990461603632e+00,1.69803574358231337e+01,1.24551737552989472e+01,1.87807898721112281e+01,1.14273652098852487e+01,6.90638139742569557e+00,4.08848880369590617e+00,4.99896335383946866e+00,5.86542460478409078e-01,3.85335605792351456e-03,6.78660383436354136e-03,1.87587302495864595e-03
7.02729535064196442e-01,1.01203872229872149e+00,2.85991027330674719e+00,3.53889082676630240e+00,4.32222480916454099e+00,1.77061849535440210e+01,1.73374084352113300e+01,1.69803574358231337e+01,3.08594942596406696e+01,2.31478888318055631e+01,3.44425695977218496e+01,2.10782386985095584e+01,1.28172436931726974e+01,7.63022467844143915e+00,1.07299605659871649e+01,2.04445555359114639e+00,6.70799286049141297e-02,1.36042978330717587e-02,3.12183933253380947e-03
6.22745707494914646e-01,7.61657321060345338e-01,1.54749728723646607e+00,1.77934841327363324e+00,1.03510088180862847e+00,8.34593397531957670e+00,1.28622448868280941e+01,1.24551737552989472e+01,2.31478888318055631e+01,3.41581007815363051e+01,4.72210085485482978e+01,1.85694040272511920e+01,8.60659270363921181e+00,3.66883647451366635e+00,3.96013066832149940e+00,-1.19663886907396572e-01,1.41040443933835635e-01,2.25529948844772760e-02,4.61475811223941660e-03
9.83831119732218817e-01,1.21664758780127347e+00,2.68271766313188964e+00,3.03320643847114768e+00,2.54418320674514131e+00,1.47038800588544198e+01,1.94041971194863834e+01,1.87807898721112281e+01,3.44425695977218496e+01,4.72210085485482978e+01,6.92549497697736882e+01,2.90213550731971601e+01,1.38949790670088547e+01,6.24717403380676206e+00,6.41465561478324009e+00,-4.13798876451054398e-01,1.70138439387438500e-01,3.36124854768148906e-02,7.50033081524255785e-03
6.45699522951626803e-01,8.25791964464352879e-01,2.14940962994929219e+00,2.42761139022909145e+00,3.01055006216687415e+00,1.22988960444301583e+01,1.19016994417282156e+01,1.14273652098852487e+01,2.10782386985095584e+01,1.85694040272511920e+01,2.90213550731971601e+01,2.57650849728364335e+01,1.58809853757827231e+01,8.70463469199382445e+00,1.18989611835096625e+01,2.80795357934175094e+00,2.60320725415198184e-01,4.31237019371687458e-02,7.37553334570295246e-03
3.70891954554901315e-01,4.92268911083319660e-01,1.36050983375396406e+00,1.58596379218242034e+00,2.07885884071123606e+00,8.00916040787370243e+00,7.18701493301937600e+00,6.90638139742569557e+00,1.28172436931726974e+01,8.60659270363921181e+00,1.38949790670088547e+01,1.58809853757827231e+01,1.08132391989236911e+01,6.43826943552989039e+00,9.71539122512687037e+00,2.86722306579856223e+00,1.97068833866440613e-01,2.93142953482156653e-02,4.49890319516094758e-03
2.01171608521036438e-01,2.78552364975174216e-01,8.17139869644636252e-01,9.82555621544154656e-01,1.34014096677543071e+00,4.95369084575100782e+00,4.22207243536675492e+00,4.08848880369590617e+00,7.63022467844143915e+00,3.66883647451366635e+00,6.24717403380676206e+00,8.70463469199382445e+00,6.43826943552989039e+00,4.30198465370500482e+00,7.15744515269810133e+00,2.35932459587050802e+00,1.27068769727522624e-01,1.75833146488352868e-02,2.35148028782184619e-03
2.18718411900343218e-01,3.63770750822630162e-01,1.00153952862584528e+00,1.78425471414849324e+00,1.64692176383718292e+00,6.07646630494848328e+00,5.38258475230068534e+00,4.99896335383946866e+00,1.07299605659871649e+01,3.96013066832149940e+00,6.41465561478324009e+00,1.18989611835096625e+01,9.71539122512687037e+00,7.15744515269810133e+00,1.60829560083251017e+01,6.65086544319433148e+00,3.35378168791724662e-01,2.85343906225456467e-02,2.38355899842258769e-03
1.31751478179244659e-02,5.49827761068945875e-02,1.21417451927997133e-01,5.15574213684386939e-01,2.00847155703248709e-01,7.25618535826214051e-01,7.36140064814674755e-01,5.86542460478409078e-01,2.04445555359114639e+00,-1.19663886907396572e-01,-4.13798876451054398e-01,2.80795357934175094e+00,2.86722306579856223e+00,2.35932459587050802e+00,6.65086544319433148e+00,3.44487187073967682e+00,1.80067786642491123e-01,1.15322753805452843e-02,4.40900565224398952e-04
2.07551719367697791e-03,2.84495998798322191e-03,-5.16730385716714720e-04,1.56186625488266163e-02,-1.50288805589942672e-02,-2.86576021845346036e-02,1.54368329836965194e-02,3.85335605792351456e-03,6.70799286049141297e-02,1.41040443933835635e-01,1.70138439387438500e-01,2.60320725415198184e-01,1.97068833866440613e-01,1.27068769727522624e-01,3.35378168791724662e-01,1.80067786642491123e-01,1.62921070933358461e-02,1.45155502445577225e-03,1.38487631235772139e-04
7.22258336190456153e-04,6.79421547238857567e-04,1.45040609272549005e-03,4.52397254697773884e-04,6.46717618967217103e-04,5.04664325933825916e-03,7.05890708369119341e-03,6.78660383436354136e-03,1.36042978330717587e-02,2.25529948844772760e-02,3.36124854768148906e-02,4.31237019371687458e-02,2.93142953482156653e-02,1.75833146488352868e-02,2.85343906225456467e-02,1.15322753805452843e-02,1.45155502445577225e-03,2.96016826513926113e-04,3.31069439353042877e-05
1.57935809414472592e-04,1.66663702649935550e-04,4.29119442780941194e-04,1.71779721030677896e-04,4.47762217323243209e-04,2.01626171951414020e-03,1.93929112271519532e-03,1.87587302495864595e-03,3.12183933253380947e-03,4.61475811223941660e-03,7.50033081524255785e-03,7.37553334570295246e-03,4.49890319516094758e-03,2.35148028782184619e-03,2.38355899842258769e-03,4.40900565224398952e-04,1.38487631235772139e-04,3.31069439353042877e-05,3.44210167557571224e-05


==> anc/tables/h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px_covdump.csv <==
 covariance 1
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px unfoldingCov
3.64461211988454845e-04,5.88888495826892649e-04,-1.76875078619369861e-03,-5.25444063946723695e-04,6.52907381065854342e-05,2.61092654253431257e-04,4.22032922712661056e-07,-1.26342813264719936e-05,-8.76847919781895446e-06,-2.05499716851864051e-06,-1.40024584274924957e-06,2.08643726513383451e-07,-7.74674731195585516e-07,3.85939302419065563e-07,-6.28167391624290657e-07,-2.20412812912306380e-06,-2.02943643587527962e-07,-5.44684384937285657e-08,-1.15527247064507457e-08
5.88888495826892433e-04,0.00000000000000000e+00,1.97706162589808467e-03,-1.39898968252628137e-03,-8.24902378210833932e-04,8.18174755028928447e-05,1.16528538421076542e-04,-4.11802298782831252e-06,-1.27146507826324956e-05,-4.59548224305294332e-06,-1.68595544584416647e-06,-8.54434094929841042e-07,-1.13888688774519035e-06,-6.22627718523216743e-07,4.96136567940424876e-07,-6.86091324892934678e-07,-9.99959802770893697e-08,9.99081199912430116e-08,3.65579686561360784e-08
-1.76875078619369861e-03,1.97706162589808467e-03,2.50697537731912022e-03,3.06079451054007716e-03,-2.20172002528569010e-03,-3.36974907734692748e-03,5.45269279756961005e-04,1.76742816853766780e-04,-1.98290184466391740e-05,-2.62629374596772522e-05,-1.12361190796920201e-05,-5.12107237056450460e-06,-1.06008743121715581e-06,-3.36401873367130535e-06,-2.29426712869234480e-06,1.23592304191447957e-06,1.05149932303713773e-06,4.95733050932780851e-09,5.84505103872322368e-08
-5.25444063946723695e-04,-1.39898968252628137e-03,3.06079451054007716e-03,0.00000000000000000e+00,5.26677315134282432e-03,-6.41363702348947667e-03,-8.35475699820507553e-04,6.20385757441850334e-04,2.02755284942061583e-04,-3.56881159917638431e-05,-3.43931248907610774e-05,-1.30588215461597549e-05,-7.61871849661128988e-06,-6.75060845703783747e-07,-1.16797480212940108e-05,4.10519391901822789e-06,7.05064881525462089e-07,2.41438656613670306e-07,8.39462252202811998e-08
6.52907381065854071e-05,-8.24902378210834258e-04,-2.20172002528569010e-03,5.26677315134282172e-03,0.00000000000000000e+00,1.70184846200377958e-03,-4.68684175024524328e-03,4.19506700191768272e-04,6.13463058997132556e-04,2.32196647195992989e-05,-5.20889788661879421e-05,-2.50432453885708461e-05,-1.00767040156770689e-06,1.69155453584438000e-06,-9.94252745243566477e-06,-2.75589598072489289e-06,-3.43263109833332601e-06,-3.49600521647474199e-07,1.73926002968902538e-07
2.61092654253431257e-04,8.18174755028927905e-05,-3.36974907734692661e-03,-6.41363702348947667e-03,1.70184846200377958e-03,1.76027779786278038e-02,1.77448264100358829e-03,-1.98140948816782590e-02,-2.65662015856430378e-03,1.51206632284027172e-03,2.14485945871475779e-04,-1.55296254318025947e-04,-8.10234039474900950e-05,-4.89501942498072088e-05,-9.08110032175545002e-05,-3.49257068511972049e-05,8.81521370410830465e-06,1.22036610265537952e-06,1.17324617032269714e-06
4.22032922712660633e-07,1.16528538421076556e-04,5.45269279756961005e-04,-8.35475699820507553e-04,-4.68684175024524328e-03,1.77448264100358742e-03,1.98319477085794581e-02,2.02306554572731778e-02,-3.33870432756150637e-02,-3.09449551687996077e-03,2.34670361720266257e-03,1.08855229839296115e-04,-6.87237678868359849e-05,-9.35833733092124558e-05,-2.03134281184997700e-04,4.52985690021216571e-05,3.29045754619776664e-05,3.55571998807313768e-06,2.05200500035695105e-06
-1.26342813264719936e-05,-4.11802298782831252e-06,1.76742816853766780e-04,6.20385757441850334e-04,4.19506700191768327e-04,-1.98140948816782625e-02,2.02306554572731778e-02,2.90696135424997996e-02,1.37052682516371691e-02,-2.19159208738916519e-02,-1.56992933908703999e-03,1.10988917404906333e-03,8.35211810462395258e-05,-8.98056844331946341e-05,-2.08177047791861786e-04,-9.81930151077288157e-05,3.12317699189568830e-07,1.27636768197155880e-06,2.01057247484021916e-06
-8.76847919781895276e-06,-1.27146507826324956e-05,-1.98290184466391740e-05,2.02755284942061583e-04,6.13463058997132556e-04,-2.65662015856430421e-03,-3.33870432756150637e-02,1.37052682516371725e-02,7.59264545014548264e-02,2.72048495825312348e-02,-5.44149359482075795e-02,-3.33063581117614121e-03,1.26545321141961309e-03,3.19402959715032098e-04,-7.58356752759479060e-04,-4.33228915278790604e-04,2.29979864120852023e-05,5.26704382912724912e-06,6.13858396799004594e-06
-2.05499716851864051e-06,-4.59548224305294247e-06,-2.62629374596772555e-05,-3.56881159917638431e-05,2.32196647195993057e-05,1.51206632284027172e-03,-3.09449551687996077e-03,-2.19159208738916519e-02,2.72048495825312417e-02,3.83076202049180831e-02,1.67318022351243892e-02,-3.08340296399115706e-02,-4.54655931765300322e-03,6.16260714926900217e-04,4.96935951741715926e-04,-4.08786544486764689e-05,3.93054027527091034e-05,6.03260204680485459e-06,7.22525356871439713e-06
-1.40024584274924915e-06,-1.68595544584416562e-06,-1.12361190796920218e-05,-3.43931248907610774e-05,-5.20889788661879421e-05,2.14485945871475779e-04,2.34670361720266257e-03,-1.56992933908704085e-03,-5.44149359482075795e-02,1.67318022351243961e-02,6.51038154806127534e-02,2.13854271949124944e-02,-3.59691340391171399e-02,-1.56431369507502201e-02,-5.92138670133938311e-03,2.05398322155073913e-04,2.01935662786977764e-04,3.10118687364485128e-05,1.59115346011018960e-05
2.08643726513383424e-07,-8.54434094929840407e-07,-5.12107237056450544e-06,-1.30588215461597549e-05,-2.50432453885708461e-05,-1.55296254318025947e-04,1.08855229839296088e-04,1.10988917404906311e-03,-3.33063581117614121e-03,-3.08340296399115706e-02,2.13854271949124944e-02,1.54871947042927727e-02,4.44701484094591967e-02,-2.56500299490957963e-02,-4.02023085004836883e-02,-3.99374835081697278e-03,-6.72183584275890878e-05,7.08682462042254536e-06,7.66073379129795194e-06
-7.74674731195585516e-07,-1.13888688774519035e-06,-1.06008743121715602e-06,-7.61871849661128904e-06,-1.00767040156770710e-06,-8.10234039474900950e-05,-6.87237678868359849e-05,8.35211810462395258e-05,1.26545321141961330e-03,-4.54655931765300322e-03,-3.59691340391171399e-02,4.44701484094591967e-02,1.47978503393631066e-02,4.24578908923406578e-02,-3.85423935760500838e-02,-8.69316811191873581e-03,-6.60501456358471111e-05,4.70988520401119831e-06,1.03527769927837712e-05
3.85939302419065351e-07,-6.22627718523216425e-07,-3.36401873367130451e-06,-6.75060845703783853e-07,1.69155453584437916e-06,-4.89501942498072020e-05,-9.35833733092124016e-05,-8.98056844331946206e-05,3.19402959715032098e-04,6.16260714926900109e-04,-1.56431369507502166e-02,-2.56500299490957963e-02,4.24578908923406578e-02,1.85849018549306549e-02,3.68675215326694297e-02,-1.45687861763405084e-02,-1.82939007952825320e-04,-1.98490900856160087e-05,8.05514728183640020e-06
-6.28167391624292139e-07,4.96136567940425088e-07,-2.29426712869234353e-06,-1.16797480212940108e-05,-9.94252745243566477e-06,-9.08110032175544731e-05,-2.03134281184997700e-04,-2.08177047791861759e-04,-7.58356752759479060e-04,4.96935951741715818e-04,-5.92138670133938397e-03,-4.02023085004836814e-02,-3.85423935760500699e-02,3.68675215326694158e-02,2.60142278067989306e-02,1.27597017098950386e-02,-5.06658541556595466e-04,-2.11111509750282639e-05,4.36362479628975907e-05
-2.20412812912306380e-06,-6.86091324892934255e-07,1.23592304191447915e-06,4.10519391901822874e-06,-2.75589598072489204e-06,-3.49257068511971846e-05,4.52985690021216977e-05,-9.81930151077288157e-05,-4.33228915278790550e-04,-4.08786544486764553e-05,2.05398322155073804e-04,-3.99374835081697278e-03,-8.69316811191873581e-03,-1.45687861763405101e-02,1.27597017098950386e-02,3.40884755933000827e-02,4.84155867600419461e-03,4.02189950381554495e-04,5.81231011990196832e-05
-2.02943643587527962e-07,-9.99959802770891447e-08,1.05149932303713815e-06,7.05064881525462089e-07,-3.43263109833332601e-06,8.81521370410830465e-06,3.29045754619776800e-05,3.12317699189568830e-07,2.29979864120852057e-05,3.93054027527090695e-05,2.01935662786977764e-04,-6.72183584275890336e-05,-6.60501456358471111e-05,-1.82939007952825320e-04,-5.06658541556595575e-04,4.84155867600419374e-03,0.00000000000000000e+00,1.91175136286858669e-04,1.44246870878982712e-05
-5.44684384937285657e-08,9.99081199912430381e-08,4.95733050932780851e-09,2.41438656613670306e-07,-3.49600521647474147e-07,1.22036610265537889e-06,3.55571998807313768e-06,1.27636768197155880e-06,5.26704382912725674e-06,6.03260204680485628e-06,3.10118687364485128e-05,7.08682462042255807e-06,4.70988520401120848e-06,-1.98490900856160053e-05,-2.11111509750282504e-05,4.02189950381554441e-04,1.91175136286858669e-04,0.00000000000000000e+00,4.22963917972818581e-06
-1.15527247064507391e-08,3.65579686561360784e-08,5.84505103872322501e-08,8.39462252202811998e-08,1.73926002968902538e-07,1.17324617032269735e-06,2.05200500035695105e-06,2.01057247484022001e-06,6.13858396799004678e-06,7.22525356871439713e-06,1.59115346011018960e-05,7.66073379129795194e-06,1.03527769927837712e-05,8.05514728183639681e-06,4.36362479628975907e-05,5.81231011990196900e-05,1.44246870878982712e-05,4.22963917972818581e-06,0.00000000000000000e+00


==> anc/tables/h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px_errors_1d.csv <==
1.72701556358532043e-01,2.09635209791226990e-01,5.92796739036688836e-01,7.81959363933746765e-01,1.03800925620936257e+00,3.61521726191704529e+00,3.19591100657047145e+00,3.12055922946769870e+00,5.55513224501817504e+00,5.84449320142784501e+00,8.32195588607472025e+00,5.07593193146208677e+00,3.28834900807741093e+00,2.07412262262986857e+00,4.01035609495280365e+00,1.85603660274782212e+00,1.27640538597014103e-01,1.72051395377638867e-02,5.86694270943198537e-03


==> anc/tables/h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px_latdump.csv <==
 Lat 12
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Bethe_Bloch_0,2.28385253146855671e+00,3.09602343310395201e+00,8.24830935526942355e+00,9.89250878665908395e+00,1.12300603934343677e+01,5.00234905366873690e+01,5.35740325911220765e+01,5.30088215489689532e+01,9.58302608773878717e+01,7.65313587925391801e+01,1.08838471479502772e+02,6.50802927919243785e+01,4.25582816795132359e+01,2.79808489396849716e+01,4.58709957096986756e+01,1.39099635344174466e+01,6.28997293725939932e-01,6.82045037062243287e-02,9.75579804290436711e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Bethe_Bloch_1,2.25258629268078625e+00,3.05607191618639851e+00,8.15079618287100161e+00,9.78191026520550011e+00,1.11087676762506415e+01,4.95266141094091097e+01,5.30262542485708082e+01,5.24874995911638393e+01,9.49142786438101211e+01,7.39153051250492723e+01,1.03658264709689419e+02,6.64155024397020384e+01,4.39587331376564805e+01,2.87999724252339249e+01,4.72981693327356538e+01,1.45673092875992296e+01,6.70807186468975303e-01,7.26997759329125054e-02,9.96316073483592517e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Birks_Response_Proton_0,2.25850762915102932e+00,3.06494075319330195e+00,8.16971401308259715e+00,9.80907358169707777e+00,1.11426906279361475e+01,4.96274282930319330e+01,5.31483864959390218e+01,5.26473441592228397e+01,9.51522845739266216e+01,7.43043828399530497e+01,1.04361067717872743e+02,6.63009108016331083e+01,4.38081859272802774e+01,2.87043040755788148e+01,4.71328312233973108e+01,1.44866408906474771e+01,6.64072554870038245e-01,7.21621599335255381e-02,9.97170806555342827e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Birks_Response_Proton_1,2.25850762915102932e+00,3.06494075319330195e+00,8.16971401308259715e+00,9.80907358169707777e+00,1.11426906279361475e+01,4.96274282930319330e+01,5.31483864959390218e+01,5.26473441592228397e+01,9.51522845739266216e+01,7.43043828399530497e+01,1.04361067717872743e+02,6.63009108016331083e+01,4.38081859272802774e+01,2.87043040755788148e+01,4.71328312233973108e+01,1.44866408906474771e+01,6.64072554870038245e-01,7.21621599335255381e-02,9.97170806555342827e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_0,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_1,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_2,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_3,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_4,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_5,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_6,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_7,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_8,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_9,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_10,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_11,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_12,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_13,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_14,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_15,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_16,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_17,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_18,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_19,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_20,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_21,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_22,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_23,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_24,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_25,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_26,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_27,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_28,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_29,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_30,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_31,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_32,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_33,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_34,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_35,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_36,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_37,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_38,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_39,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_40,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_41,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_42,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_43,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_44,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_45,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_46,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_47,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_48,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_49,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_50,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_51,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_52,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_53,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_54,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_55,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_56,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_57,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_58,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_59,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_60,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_61,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_62,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_63,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_64,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_65,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_66,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_67,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_68,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_69,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_70,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_71,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_72,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_73,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_74,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_75,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_76,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_77,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_78,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_79,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_80,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_81,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_82,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_83,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_84,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_85,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_86,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_87,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_88,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_89,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_90,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_91,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_92,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_93,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_94,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_95,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_96,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_97,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_98,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Crosstalk_99,2.13002031546413617e+00,2.89326911649463270e+00,7.64555100074925953e+00,9.24142374728757510e+00,1.04960932701790330e+01,4.68806555511284841e+01,4.96564767789784014e+01,4.89523904684168372e+01,9.03464682474455572e+01,5.68002384791881383e+01,7.01037492414341159e+01,7.88327018827524881e+01,5.79471052627781802e+01,3.71475497610521614e+01,6.10480655815166671e+01,1.96126003812041567e+01,9.14541550666569503e-01,9.45158204405568692e-02,1.65103546604049856e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_0,2.26128103704062466e+00,3.06762919968091818e+00,8.17354843696759126e+00,9.81520218159680269e+00,1.11518868598078331e+01,4.96666952369154231e+01,5.31896541559660534e+01,5.26458152669369923e+01,9.49259809619287154e+01,7.47676677880627807e+01,1.05368956579320866e+02,6.55035654212841365e+01,4.29799556589531733e+01,2.81508825095367676e+01,4.61561230195313499e+01,1.41439092560308985e+01,6.51419409979475117e-01,7.05609350116172263e-02,9.52452694429600268e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_1,2.26017399310077893e+00,3.06628131862680053e+00,8.17125400563869775e+00,9.81310440354341296e+00,1.11495909164357823e+01,4.96489109150223271e+01,5.31758802032630769e+01,5.26362583288706176e+01,9.48965537830218580e+01,7.47304497206940539e+01,1.05305554430727156e+02,6.54478265835641224e+01,4.29492592382112690e+01,2.81347172066032805e+01,4.61351104065949542e+01,1.41382388416233908e+01,6.51169444825836274e-01,7.04993690892952302e-02,9.52872269357119342e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_2,2.25849517693044888e+00,3.06452051657121860e+00,8.16689278577363353e+00,9.80855992024638823e+00,1.11465924669388077e+01,4.96182891351360524e+01,5.31326673229607067e+01,5.25943371517241971e+01,9.48294272121307245e+01,7.46189218071192926e+01,1.05133421109450921e+02,6.53143816039512046e+01,4.28653985820461116e+01,2.80818993616078636e+01,4.60656423983691141e+01,1.41141279300116693e+01,6.49741375854981484e-01,7.03442244683244455e-02,9.52098603610987936e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_3,2.25830229805208571e+00,3.06401187558399180e+00,8.16578679801334495e+00,9.80716553207077801e+00,1.11449836113589917e+01,4.96142785294255049e+01,5.31273956426943315e+01,5.25855275967108398e+01,9.48124385263437688e+01,7.45913530388212394e+01,1.05095685137519609e+02,6.52776982708736284e+01,4.28422227823275747e+01,2.80674392377401816e+01,4.60358230996748716e+01,1.41076385298850546e+01,6.49015186328675053e-01,7.03067691282601437e-02,9.49876042624793644e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_4,2.25398644052029518e+00,3.05989529463801579e+00,8.15618494793086057e+00,9.79719903835918338e+00,1.11351259014104755e+01,4.95824093402708996e+01,5.30952820352503139e+01,5.25478743663939269e+01,9.47288050773979933e+01,7.44733760152543027e+01,1.04918222860781839e+02,6.51517409456109675e+01,4.27738278215149634e+01,2.80252415019506778e+01,4.59559938010000479e+01,1.40860137804062600e+01,6.47479640021013103e-01,7.01530136757290979e-02,9.48985178401717117e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_5,2.25581291124604233e+00,3.06141140996163763e+00,8.15997558158409397e+00,9.80120077884696705e+00,1.11393202887505041e+01,4.95967648792812810e+01,5.31121421713320387e+01,5.25667243171342875e+01,9.47585275918412151e+01,7.45229094395856322e+01,1.04998583695401592e+02,6.52055704680248880e+01,4.28051368371455183e+01,2.80455011962209184e+01,4.59939072923148657e+01,1.40970526252761292e+01,6.48059286380313404e-01,7.02013337122502773e-02,9.49710020473709324e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_6,2.25854783815684446e+00,3.06458768832998363e+00,8.16700113450984944e+00,9.80852233039444421e+00,1.11465555411363084e+01,4.96186852474278055e+01,5.31331725460864277e+01,5.25949667397334650e+01,9.48300609516258390e+01,7.46193879262324060e+01,1.05133996699228931e+02,6.53151303936430310e+01,4.28660537073936467e+01,2.80824311876594521e+01,4.60658933446746417e+01,1.41138813929565767e+01,6.49752965578465291e-01,7.03427307803417279e-02,9.51776757775748238e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_7,2.25874740042311473e+00,3.06461652371160964e+00,8.16745773001910180e+00,9.80916066975539813e+00,1.11469533367001166e+01,4.96241570978324944e+01,5.31439371599197941e+01,5.26037690683367245e+01,9.48399906134368393e+01,7.46401748470819797e+01,1.05165458719270944e+02,6.53381981559450793e+01,4.28814642755751052e+01,2.80937387939464251e+01,4.60804650009040202e+01,1.41200651244749107e+01,6.49680798991698727e-01,7.02886815366539769e-02,9.51540701429934473e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_8,2.25483626269482329e+00,3.06044728458332127e+00,8.15793026230405971e+00,9.79950501461408763e+00,1.11373771944958833e+01,4.95882098127810522e+01,5.31011202497061703e+01,5.25555438349956177e+01,9.47482310854038019e+01,7.44986971405861738e+01,1.04953920622660831e+02,6.51774051464219326e+01,4.27887022320369752e+01,2.80337205013983635e+01,4.59717767138402138e+01,1.40906540567656169e+01,6.47684211116021480e-01,7.01196765115380122e-02,9.46430314935190094e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_9,2.25900450481400883e+00,3.06503257347668434e+00,8.16822329746884890e+00,9.80996446514154741e+00,1.11476561109829770e+01,4.96272982724442357e+01,5.31448233211075589e+01,5.26074015515247453e+01,9.48456116169681707e+01,7.46486793001108992e+01,1.05185449523615432e+02,6.53519355243870734e+01,4.28901578722289116e+01,2.80999006799871403e+01,4.60879013404132252e+01,1.41214515446817508e+01,6.49919849346438094e-01,7.03339570146987447e-02,9.52145176443627839e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_10,2.25563627168379277e+00,3.06134871062657110e+00,8.15964633709103992e+00,9.80084488852957847e+00,1.11388010500206107e+01,4.95954688734092883e+01,5.31084558715072035e+01,5.25644881471446581e+01,9.47513739415240792e+01,7.45155574705295862e+01,1.04990054287804284e+02,6.52005808450610544e+01,4.28010049785718820e+01,2.80433315043883660e+01,4.59911315356779369e+01,1.40962645916756095e+01,6.48126488348549579e-01,7.01840962295614268e-02,9.48439134467364033e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_11,2.25738330312975277e+00,3.06309646112338019e+00,8.16380210759191627e+00,9.80500917540773997e+00,1.11430141593841761e+01,4.96078237913706133e+01,5.31224237654874187e+01,5.25832180554468067e+01,9.48017020476459891e+01,7.45713161846223045e+01,1.05063353709741392e+02,6.52547665678610684e+01,4.28313293448182648e+01,2.80595004097011262e+01,4.60221850386108713e+01,1.41043349653604473e+01,6.49083519312091295e-01,7.02861785327960481e-02,9.51602284287616715e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_12,2.26291508391537066e+00,3.07000203957781315e+00,8.17857320033304447e+00,9.82071915274206830e+00,1.11566775788022543e+01,4.97007409166164464e+01,5.32450280871457551e+01,5.26982749768990857e+01,9.50309057860831814e+01,7.48981233483535220e+01,1.05545428597219242e+02,6.56440837425702881e+01,4.30653183135342914e+01,2.82045299322038119e+01,4.62413842884551656e+01,1.41600951565567268e+01,6.52056959271009151e-01,7.07327886016877044e-02,9.53027943960242131e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_13,2.25708091325786153e+00,3.06274854255654816e+00,8.16286764352522987e+00,9.80414265006790764e+00,1.11424406259973896e+01,4.96052720481504394e+01,5.31202477740138619e+01,5.25763706898874830e+01,9.47868013725524179e+01,7.45555498479120331e+01,1.05035677906990799e+02,6.52331227129324702e+01,4.28213162781420351e+01,2.80529434034770127e+01,4.60102562556700718e+01,1.41020373864021060e+01,6.48857206608698833e-01,7.02354179029194975e-02,9.51187235479600095e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_14,2.25821343185495804e+00,3.06420425545909625e+00,8.16628479679984309e+00,9.80802652619564341e+00,1.11459662292989350e+01,4.96169349988565855e+01,5.31310859684751904e+01,5.25919271191588535e+01,9.48228004466565295e+01,7.46145897678442367e+01,1.05130168852385282e+02,6.53104620872879167e+01,4.28634980393964469e+01,2.80800124190614646e+01,4.60635317244324298e+01,1.41124136717763768e+01,6.49666050973711995e-01,7.03275227436152145e-02,9.50943082236742690e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_15,2.26071062094764441e+00,3.06697577543293987e+00,8.17252083318760292e+00,9.81439111472453263e+00,1.11510707444072796e+01,4.96567208582205950e+01,5.31864175608135170e+01,5.26443879462890152e+01,9.49099886616504165e+01,7.47537848081623224e+01,1.05346355170016935e+02,6.54829703226685780e+01,4.29713488609415322e+01,2.81459945054437100e+01,4.61470739137802823e+01,1.41411731101549236e+01,6.51211001176412285e-01,7.05200904605185752e-02,9.51334000743194255e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_16,2.26274439752995882e+00,3.06969036386118166e+00,8.17780663726308532e+00,9.82044886158592867e+00,1.11562382319840108e+01,4.96932504419010357e+01,5.32307714543802319e+01,5.26784861109251850e+01,9.50008260399178965e+01,7.48658300695449412e+01,1.05500351537389861e+02,6.56058041912818908e+01,4.30422331811643417e+01,2.81937266827661368e+01,4.62230768361346946e+01,1.41535907146784439e+01,6.51692501924957313e-01,7.07111885505452287e-02,9.53177421833881384e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_17,2.26277396919575846e+00,3.06974478612851742e+00,8.17824077479817113e+00,9.82058202643608880e+00,1.11563682095956302e+01,4.96977612769031936e+01,5.32372760840022465e+01,5.26915345427384807e+01,9.50280640336567757e+01,7.48932891598193748e+01,1.05535807303201423e+02,6.56374438016759285e+01,4.30609681521307053e+01,2.82032069495658533e+01,4.62383807201197854e+01,1.41582030310938869e+01,6.51851889249009941e-01,7.07057765696596924e-02,9.52439986284082420e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_18,2.25877791018702734e+00,3.06463792276250002e+00,8.16751052049675508e+00,9.80927452807076961e+00,1.11471213939051363e+01,4.96218197601671704e+01,5.31453755822166301e+01,5.26050900047888135e+01,9.48379592021522484e+01,7.46380024102293618e+01,1.05162297536888858e+02,6.53362380392700288e+01,4.28805991055907967e+01,2.80922615785812333e+01,4.60778939752500563e+01,1.41197068027911463e+01,6.49600598072921809e-01,7.02858908679723227e-02,9.51832624418270760e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_19,2.25741797809271505e+00,3.06312192571938624e+00,8.16367318126079766e+00,9.80496461386769802e+00,1.11431501474686510e+01,4.96061341333905830e+01,5.31195293929383396e+01,5.25793073543745422e+01,9.47975166042716069e+01,7.45639635577875879e+01,1.05047364506472988e+02,6.52420975561174572e+01,4.28256881024140483e+01,2.80558602680046931e+01,4.60153717846636496e+01,1.41024247516417454e+01,6.48840342923736824e-01,7.02554660155842864e-02,9.51974693608685814e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_20,2.25323911897768170e+00,3.05910199864176713e+00,8.15536019842268090e+00,9.79553426948931438e+00,1.11335086656261595e+01,4.95764384679966383e+01,5.30847600856515456e+01,5.25344729094728535e+01,9.46980097064804625e+01,7.44417477364791011e+01,1.04876891218513293e+02,6.51158099728126132e+01,4.27553823355987888e+01,2.80159577974086176e+01,4.59371036927872396e+01,1.40817074664442554e+01,6.48063274783275300e-01,7.01559295529000371e-02,9.44700383487315568e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_21,2.26078313974569944e+00,3.06705242358236996e+00,8.17267933182896655e+00,9.81456358727257694e+00,1.11512568847672124e+01,4.96571671902819176e+01,5.31873334086817593e+01,5.26446779099180446e+01,9.49113080496219936e+01,7.47560235439772214e+01,1.05349815994228138e+02,6.54855358616742365e+01,4.29718893723754576e+01,2.81464916838143324e+01,4.61489984611372250e+01,1.41417609817562493e+01,6.51280294820706707e-01,7.05263214788868498e-02,9.51271458443342897e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_22,2.25976028595092249e+00,3.06578392712009729e+00,8.17034499593128771e+00,9.81214325136462939e+00,1.11489624925474011e+01,4.96379549781679401e+01,5.31619774896693400e+01,5.26200273304929738e+01,9.48699247316565106e+01,7.46902202133198330e+01,1.05246841700071229e+02,6.53947744322469191e+01,4.29138360051487382e+01,2.81149511678556543e+01,4.61073876973991830e+01,1.41301389352254532e+01,6.50333848182079954e-01,7.04053080945469950e-02,9.52374991896254297e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_23,2.26206110916269454e+00,3.06896720735154505e+00,8.17690240512817113e+00,9.81932473583924903e+00,1.11550626089389464e+01,4.96874082497197946e+01,5.32212641312961026e+01,5.26638184792333561e+01,9.49693992076061875e+01,7.48356714567576233e+01,1.05458932024506367e+02,6.55770503427279294e+01,4.30227499074523791e+01,2.81810722889211327e+01,4.62041065881256898e+01,1.41484342492790187e+01,6.51536420394771554e-01,7.06629385039150987e-02,9.52845654329474018e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_24,2.25774550869943402e+00,3.06349007902125381e+00,8.16464916539099406e+00,9.80583698948482230e+00,1.11436911323980787e+01,4.96106634292015301e+01,5.31232612113492877e+01,5.25847451587101204e+01,9.48076614262043478e+01,7.45799739537079063e+01,1.05078629059402431e+02,6.52663377766493369e+01,4.28375720317070332e+01,2.80637773750033048e+01,4.60301915332151523e+01,1.41053776393189558e+01,6.48904527477490389e-01,7.03052065237072116e-02,9.52637438311078680e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_25,2.26432275917501302e+00,3.07186043041798440e+00,8.18246097504903425e+00,9.82608498135269137e+00,1.11619507485676621e+01,4.97169694066656476e+01,5.32750286584511841e+01,5.27366967423262594e+01,9.50905873071284020e+01,7.49931808272171168e+01,1.05696812964312528e+02,6.57614225394685690e+01,4.31299408591277569e+01,2.82381390772257816e+01,4.63082229662710603e+01,1.41738425050989214e+01,6.52679719066743047e-01,7.08633033188265649e-02,9.56299588164712111e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_26,2.25999697956524370e+00,3.06608760049761653e+00,8.17096215780429347e+00,9.81267879888947192e+00,1.11494316639058120e+01,4.96429955910474519e+01,5.31667936886243666e+01,5.26230064919551737e+01,9.48738349915018659e+01,7.47023213416761678e+01,1.05267780564173250e+02,6.54130239119620995e+01,4.29255175640653022e+01,2.81203190751320378e+01,4.61140061228064866e+01,1.41314452443161613e+01,6.50420949741125409e-01,7.04260583971780263e-02,9.51294762110121463e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_27,2.25738708928797216e+00,3.06318287376518272e+00,8.16381688845001285e+00,9.80491673835820166e+00,1.11430116759371991e+01,4.96073678600214976e+01,5.31215356595870034e+01,5.25819835948191354e+01,9.48000872412588933e+01,7.45676126913179331e+01,1.05056203040413635e+02,6.52487566476902714e+01,4.28291849182912472e+01,2.80585734307619461e+01,4.60187798372942751e+01,1.41036015265772381e+01,6.48976807313267123e-01,7.02736429928167011e-02,9.50985408403950787e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_28,2.26038753614886057e+00,3.06652776146329531e+00,8.17175103343672227e+00,9.81361733589403507e+00,1.11500303862790098e+01,4.96513291013173230e+01,5.31777893303667639e+01,5.26362059936776205e+01,9.48982657493613146e+01,7.47339733147902621e+01,1.05310414376066774e+02,6.54545716493371970e+01,4.29525338649655311e+01,2.81356659280316421e+01,4.61368208430503941e+01,1.41393319643672939e+01,6.51219589700015700e-01,7.05108287101813419e-02,9.52446860490291196e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_29,2.26395739143737895e+00,3.07128163120283926e+00,8.18123005388890689e+00,9.82488945871094721e+00,1.11608969462506327e+01,4.97122102355598869e+01,5.32666236617723285e+01,5.27273907349840414e+01,9.50798256635143844e+01,7.49750615699299203e+01,1.05666528168778470e+02,6.57414209951525379e+01,4.31156420466628418e+01,2.82292354259016491e+01,4.62970955051815238e+01,1.41688996548506960e+01,6.52165090660869140e-01,7.08071542056841197e-02,9.54646147773816241e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_30,2.25997748865691328e+00,3.06604268438947303e+00,8.17086215694384954e+00,9.81259824462285124e+00,1.11494339922688077e+01,4.96416846994403116e+01,5.31650119155036691e+01,5.26224423572457738e+01,9.48732065176848209e+01,7.46985780095018868e+01,1.05261240085764356e+02,6.54089457084111956e+01,4.29218539617301005e+01,2.81188268573244358e+01,4.61131710763897544e+01,1.41312835540627422e+01,6.50281281241226639e-01,7.04059385570825896e-02,9.51485241203823759e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_31,2.25827981264710731e+00,3.06431721648822863e+00,8.16635228741614938e+00,9.80820981855450391e+00,1.11461709756136820e+01,4.96158474077891611e+01,5.31301041762040995e+01,5.25881376066229649e+01,9.48179292826106348e+01,7.46101091237127179e+01,1.05121707302142596e+02,6.53010689338831156e+01,4.28585117376472127e+01,2.80782087904240925e+01,4.60582939956290360e+01,1.41103138829768291e+01,6.49592194588134775e-01,7.03207860106300209e-02,9.50983332446524512e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_32,2.25810114775465776e+00,3.06376765700767928e+00,8.16547520849797159e+00,9.80668111254407471e+00,1.11443595040958030e+01,4.96145511504997572e+01,5.31260461910575188e+01,5.25844567678642107e+01,9.48124407241483595e+01,7.45866452379232925e+01,1.05085935638454359e+02,6.52713194482759462e+01,4.28392162693459611e+01,2.80650942057994826e+01,4.60306818548545849e+01,1.41068154063082734e+01,6.48923863552509417e-01,7.02857671861956274e-02,9.49093602117594311e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_33,2.25956995109232928e+00,3.06552689159275760e+00,8.16980037522907665e+00,9.81161146650476113e+00,1.11488946276278558e+01,4.96336989705321230e+01,5.31523279945402294e+01,5.26157346551476763e+01,9.48583253856200486e+01,7.46688585697119436e+01,1.05218888788829318e+02,6.53760072895709641e+01,4.29008521752667065e+01,2.81066661043034181e+01,4.60977134023651658e+01,1.41278096153547335e+01,6.50032990153765811e-01,7.03538797150881356e-02,9.53097638367224505e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_34,2.26279564462335570e+00,3.07006970952684544e+00,8.17882031478416849e+00,9.82138608447819195e+00,1.11572181167030156e+01,4.97060752048439980e+01,5.32532964615370545e+01,5.27078240301868277e+01,9.50532168504750246e+01,7.49296208147418241e+01,1.05589029460197935e+02,6.56798616209520532e+01,4.30850678595971459e+01,2.82144843219153501e+01,4.62634406732567172e+01,1.41662601462719415e+01,6.52159514145912222e-01,7.07516867524409093e-02,9.53206177226717868e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_35,2.25867875701594745e+00,3.06467587589381907e+00,8.16734817760201892e+00,9.80888915202955580e+00,1.11468632220439634e+01,4.96207765285014943e+01,5.31405558140006562e+01,5.26005620618151895e+01,9.48328046074027213e+01,7.46300985907118957e+01,1.05150113671238898e+02,6.53264179174801995e+01,4.28752948098751929e+01,2.80891656323643382e+01,4.60722103490602493e+01,1.41164341805466904e+01,6.49623760499477898e-01,7.03069497718322584e-02,9.51669226815828224e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_36,2.26248551601620207e+00,3.06943645775017071e+00,8.17731000604743308e+00,9.81982013554125643e+00,1.11556136307125495e+01,4.96931518439147411e+01,5.32282638692334942e+01,5.26737214208806535e+01,9.49969627329712978e+01,7.48616506285450214e+01,1.05492966368333384e+02,6.56043311924582611e+01,4.30408345708822395e+01,2.81916632685830990e+01,4.62197641468971625e+01,1.41536957712658662e+01,6.51613846393119034e-01,7.06979425818897445e-02,9.52936597269977634e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_37,2.26124627724545579e+00,3.06792903533362260e+00,8.17419846317335086e+00,9.81602467456610484e+00,1.11524552538552850e+01,4.96691868782497039e+01,5.31938408773228772e+01,5.26480463899339384e+01,9.49378104912437948e+01,7.47883030474648933e+01,1.05395837476855206e+02,6.55229583514631599e+01,4.29923298658024109e+01,2.81598001789606904e+01,4.61730440521541681e+01,1.41456623229182732e+01,6.51393220172164500e-01,7.06073690364696499e-02,9.54653878635234113e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_38,2.26027937575885485e+00,3.06658726703746964e+00,8.17167386922872652e+00,9.81344358201073952e+00,1.11500298638275837e+01,4.96551338116361407e+01,5.31828064776825258e+01,5.26378794487253288e+01,9.49049041653510983e+01,7.47440155266014585e+01,1.05327867665919982e+02,6.54680617331024735e+01,4.29602819646824869e+01,2.81407471962482916e+01,4.61406067515721503e+01,1.41385377968576762e+01,6.51141445159782450e-01,7.05060326586542940e-02,9.51460458093457244e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_39,2.26115575972021920e+00,3.06783262604677942e+00,8.17400306564184831e+00,9.81580145984554342e+00,1.11522042584605892e+01,4.96693779459435802e+01,5.31934513680384455e+01,5.26483142107363165e+01,9.49388294713310614e+01,7.47850123356183332e+01,1.05389946614513633e+02,6.55198581224062337e+01,4.29892787249630146e+01,2.81574396323595550e+01,4.61700770903953313e+01,1.41440435833805669e+01,6.51262099243578696e-01,7.05929487419546808e-02,9.54542465208605556e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_40,2.26042060207104667e+00,3.06674558399362551e+00,8.17196285675495382e+00,9.81364712950309581e+00,1.11503840633958582e+01,4.96553440056112052e+01,5.31835554405829640e+01,5.26392115638849845e+01,9.49064141668974770e+01,7.47466227798458078e+01,1.05332049609765491e+02,6.54716829679637726e+01,4.29628083974104484e+01,2.81415684499986156e+01,4.61424994909195050e+01,1.41399133323510604e+01,6.51210308665370996e-01,7.05146678246144354e-02,9.51143010106702061e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_41,2.26092037983486982e+00,3.06720992373045531e+00,8.17296215251597324e+00,9.81472174931774255e+00,1.11514167138753990e+01,4.96598046209634205e+01,5.31864956845552825e+01,5.26458413051908920e+01,9.49149448165942147e+01,7.47586689122990151e+01,1.05357511517027461e+02,6.54930110198902327e+01,4.29764187611314199e+01,2.81483453653844293e+01,4.61507437258423465e+01,1.41428072199686028e+01,6.51398560355444967e-01,7.05327750486070409e-02,9.51154943700899952e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_42,2.25705532269638720e+00,3.06271688567874412e+00,8.16282357528484326e+00,9.80416133719592331e+00,1.11423887549006650e+01,4.96056797657533863e+01,5.31202936080419477e+01,5.25761862298180489e+01,9.47867018763850098e+01,7.45548100196602661e+01,1.05034964056433779e+02,6.52329877587937688e+01,4.28209815254263191e+01,2.80528874453363386e+01,4.60104332904935873e+01,1.41021641662440622e+01,6.48912050711817345e-01,7.02570244263700516e-02,9.51985786184559625e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_43,2.26282081367378485e+00,3.06978088159989504e+00,8.17833361860813923e+00,9.82081366686612434e+00,1.11566556676612372e+01,4.96972069107187693e+01,5.32357394159008948e+01,5.26909708363901643e+01,9.50280782546660419e+01,7.48916341360636579e+01,1.05534234935759756e+02,6.56356907967870171e+01,4.30600731511333592e+01,2.82023184616657332e+01,4.62372158147583789e+01,1.41574292859943682e+01,6.51784267829781272e-01,7.06987355846347837e-02,9.52431093745209276e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_44,2.25969361527906454e+00,3.06565110580375899e+00,8.17014600043365213e+00,9.81204649457446365e+00,1.11491278220959895e+01,4.96368206484048429e+01,5.31582421719722618e+01,5.26177071954290483e+01,9.48589501627362495e+01,7.46780880398003717e+01,1.05232454239690910e+02,6.53860287250908954e+01,4.29066823378083626e+01,2.81102556239587393e+01,4.61026958118094825e+01,1.41297357376429673e+01,6.50034745567710348e-01,7.03634545171877984e-02,9.52400695101582144e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_45,2.26157369104962847e+00,3.06827906533887385e+00,8.17491059976670087e+00,9.81683911750707594e+00,1.11531183407485326e+01,4.96705420042970189e+01,5.31976504874177181e+01,5.26523933385498566e+01,9.49420989490679403e+01,7.47956464648521546e+01,1.05407572217120759e+02,6.55345580336436626e+01,4.29984290407064336e+01,2.81643420843082879e+01,4.61837126064438053e+01,1.41470323452337698e+01,6.51570785249615647e-01,7.06293758659729681e-02,9.54116567595566720e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_46,2.26001760106320226e+00,3.06611028262249175e+00,8.17100339248884922e+00,9.81269299907878079e+00,1.11494162531785452e+01,4.96437222081377882e+01,5.31676575176188848e+01,5.26247198345480456e+01,9.48747419802096914e+01,7.47027352727039329e+01,1.05269921131166257e+02,6.54145207858639282e+01,4.29263496446363249e+01,2.81210482066414045e+01,4.61150608010505891e+01,1.41305747074698740e+01,6.50368995718192067e-01,7.04273442393086868e-02,9.51294929972306899e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_47,2.25970489630572846e+00,3.06568154884693733e+00,8.17010234567544025e+00,9.81208465864003365e+00,1.11491844136135718e+01,4.96365720390268237e+01,5.31594405127184046e+01,5.26192636359820796e+01,9.48609881963017187e+01,7.46804132657130850e+01,1.05237523165957697e+02,6.53896031581555945e+01,4.29090803734695427e+01,2.81119539566368672e+01,4.61039841076090795e+01,1.41301566047727203e+01,6.50127831011215407e-01,7.03741644667322391e-02,9.52227619582129460e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_48,2.25888497070428240e+00,3.06472580645995851e+00,8.16777863906469648e+00,9.80951465519640919e+00,1.11473046764849038e+01,4.96223691873074060e+01,5.31449686564825754e+01,5.26046382444195757e+01,9.48356120433905687e+01,7.46361666467250586e+01,1.05161168316919046e+02,6.53340609404527868e+01,4.28790793952722282e+01,2.80912743510356435e+01,4.60764346440235641e+01,1.41194023164365170e+01,6.49539809458476669e-01,7.02736311893090021e-02,9.51619468075809959e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_49,2.26200358198519780e+00,3.06905453980564769e+00,8.17695413937672022e+00,9.81915481524480782e+00,1.11550366264467478e+01,4.96843569133153622e+01,5.32160654934025743e+01,5.26618283124662412e+01,9.49645340970663483e+01,7.48273218713946164e+01,1.05447843374767089e+02,6.55696923418016411e+01,4.30170882957392493e+01,2.81772012219527390e+01,4.62003559542288187e+01,1.41486917676158015e+01,6.51415550914964170e-01,7.06557843997281387e-02,9.57307826202358561e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_50,2.26154490454376056e+00,3.06825544878566703e+00,8.17511779811385253e+00,9.81697883129407955e+00,1.11532144014378112e+01,4.96738448657708744e+01,5.32029705134617856e+01,5.26553740063091524e+01,9.49519897097912633e+01,7.48045006146214320e+01,1.05411807368096831e+02,6.55430138635330621e+01,4.30037214012775593e+01,2.81684636110915676e+01,4.61880593465326257e+01,1.41482313917308424e+01,6.51389335804135383e-01,7.05967707630368174e-02,9.53858888129549727e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_51,2.25994408428052385e+00,3.06599294919352161e+00,8.17073304782674015e+00,9.81243011178993640e+00,1.11493963601738955e+01,4.96392952134498415e+01,5.31635093489628332e+01,5.26219870440944959e+01,9.48686780653389974e+01,7.46939900251858830e+01,1.05254493059529167e+02,6.54011608704651337e+01,4.29171643517993431e+01,2.81174017191111574e+01,4.61114104594282352e+01,1.41307680106125986e+01,6.50256046649776431e-01,7.03948593000042200e-02,9.51057457584714681e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_52,2.25278637633594503e+00,3.05857388555138598e+00,8.15447393639321128e+00,9.79414012476004991e+00,1.11322794620545125e+01,4.95720916203495676e+01,5.30797121397383691e+01,5.25298971327846047e+01,9.46869177059872555e+01,7.44268964359228704e+01,1.04852105315744069e+02,6.51012355646932122e+01,4.27487802788647144e+01,2.80080848373341169e+01,4.59254625039964353e+01,1.40808876089896131e+01,6.47727111532688360e-01,7.01100331591757442e-02,9.43980896665657862e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_53,2.25820253413078209e+00,3.06424088941430961e+00,8.16621415621444235e+00,9.80808452546957987e+00,1.11460290155196322e+01,4.96163407484065146e+01,5.31305355045780203e+01,5.25895890583338996e+01,9.48199875495877507e+01,7.46114091078195116e+01,1.05124499808348290e+02,6.53043719347869001e+01,4.28598174704498831e+01,2.80780247722299592e+01,4.60590555801279464e+01,1.41111936789094869e+01,6.49650734970341870e-01,7.03249078437453434e-02,9.50588010600373311e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_54,2.26248582465181869e+00,3.06943703213337038e+00,8.17731278715567456e+00,9.81982727295044100e+00,1.11556181487371902e+01,4.96929857741840735e+01,5.32288468845429747e+01,5.26739346233512862e+01,9.49967954535993897e+01,7.48622379707263264e+01,1.05493833366686829e+02,6.56044792918241484e+01,4.30407126763508714e+01,2.81919510771626065e+01,4.62202893489855953e+01,1.41539585154628256e+01,6.51634024768380948e-01,7.06999937757829822e-02,9.52982054073936262e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_55,2.25032695616640144e+00,3.05581037306997505e+00,8.14872632619717052e+00,9.78830552250153474e+00,1.11276095784706950e+01,4.95359638016491743e+01,5.30330251285261980e+01,5.24789152983752771e+01,9.45728464862214651e+01,7.43046334308247793e+01,1.04674996290235129e+02,6.49618874683813061e+01,4.26695313083155483e+01,2.79561787123358982e+01,4.58276326649316061e+01,1.40511529712001177e+01,6.46816908063774343e-01,6.98819726377631206e-02,9.40080619772539969e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_56,2.25888335388425121e+00,3.06482731527009733e+00,8.16793695171064371e+00,9.80951988962246801e+00,1.11471198186948399e+01,4.96273507116011174e+01,5.31450409538751387e+01,5.26052388090296290e+01,9.48450263048846125e+01,7.46467439151867467e+01,1.05179360316792980e+02,6.53477099190472330e+01,4.28875346510142208e+01,2.80987046277763497e+01,4.60878119147507732e+01,1.41215142555103803e+01,6.49838466572299822e-01,7.03158459529921315e-02,9.52122247856171389e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_57,2.25720444167541245e+00,3.06288028266395473e+00,8.16318570611810834e+00,9.80448240049116215e+00,1.11426445252318356e+01,4.96054393834742200e+01,5.31198814217515363e+01,5.25779009453427904e+01,9.47915265876212345e+01,7.45597345811375476e+01,1.05042165590612811e+02,6.52389837664769487e+01,4.28239266550749207e+01,2.80549836469827198e+01,4.60155208692219091e+01,1.41007555430529585e+01,6.48839091376490318e-01,7.02454268941174603e-02,9.51324950033457552e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_58,2.25400425208577015e+00,3.05996855000904544e+00,8.15625564458239261e+00,9.79740055340212024e+00,1.11353726215045956e+01,4.95824962886710168e+01,5.30959796390477408e+01,5.25475433567951598e+01,9.47297686717507759e+01,7.44767571963476911e+01,1.04923402660316214e+02,6.51554545687089615e+01,4.27747083898070883e+01,2.80249944306252274e+01,4.59562374594170180e+01,1.40864730297729643e+01,6.47560562054374178e-01,7.01612343117767739e-02,9.48340354441556434e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_59,2.26039026884714422e+00,3.06653293013465156e+00,8.17177583017378595e+00,9.81368631792505752e+00,1.11501303834889374e+01,4.96510424575060583e+01,5.31778970121431911e+01,5.26361916944452801e+01,9.48995529452658673e+01,7.47355491118687354e+01,1.05313215480735323e+02,6.54561214453429443e+01,4.29540419923810219e+01,2.81364632116483229e+01,4.61377000555590087e+01,1.41389290925854887e+01,6.51236787518246651e-01,7.05160625921866374e-02,9.52217134487432469e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_60,2.25480226287260654e+00,3.06032418454779220e+00,8.15780611047399695e+00,9.79946402939365768e+00,1.11372899701989532e+01,4.95897259588852322e+01,5.31017647591303330e+01,5.25552852263730870e+01,9.47477142159262939e+01,7.45023714743361438e+01,1.04963393646561755e+02,6.51833106957419943e+01,4.27913781931472670e+01,2.80356487893143260e+01,4.59746056615760210e+01,1.40920632670504435e+01,6.47725985556259043e-01,7.01241581176045292e-02,9.46212631612544652e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_61,2.26202895489455225e+00,3.06895867641463571e+00,8.17672429896609287e+00,9.81917612976686272e+00,1.11549352987004031e+01,4.96874443253464193e+01,5.32225035350042930e+01,5.26644931343362757e+01,9.49706100881231805e+01,7.48396471337100451e+01,1.05464739857737612e+02,6.55818740395572206e+01,4.30267107614023629e+01,2.81830011930393880e+01,4.62072880755137660e+01,1.41495062887236998e+01,6.51671794677744720e-01,7.06903268398764995e-02,9.53370217245037496e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_62,2.25500446789933084e+00,3.06055458460114327e+00,8.15824064788518122e+00,9.79967935250058098e+00,1.11375217563853326e+01,4.95905117742192516e+01,5.31033273899175953e+01,5.25574518898606300e+01,9.47462477899227480e+01,7.45037607414677296e+01,1.04968568451133635e+02,6.51835976199114384e+01,4.27919313456252084e+01,2.80368590465741221e+01,4.59759395017385799e+01,1.40912481927773499e+01,6.47645633871211435e-01,7.01201308848980742e-02,9.45643437067157297e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_63,2.26203003619722942e+00,3.06906293388521823e+00,8.17675370527168788e+00,9.81890601230881721e+00,1.11548747836714970e+01,4.96833878649927314e+01,5.32138558593179312e+01,5.26610608270769376e+01,9.49641836389589997e+01,7.48260285957773448e+01,1.05445620503730169e+02,6.55668939812096880e+01,4.30156710622159011e+01,2.81762187564848929e+01,4.61996294399657756e+01,1.41483611874410737e+01,6.51395910131710276e-01,7.06579574951627098e-02,9.57571265350427164e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_64,2.26150453065866808e+00,3.06848550237825624e+00,8.17572596313099353e+00,9.81756688131840782e+00,1.11537024159973690e+01,4.96781178008947322e+01,5.32030693892244742e+01,5.26538235990943022e+01,9.49558744637893568e+01,7.48108097250291593e+01,1.05422177387514679e+02,6.55499406803029672e+01,4.30052830164870770e+01,2.81709005359761306e+01,4.61933700118490478e+01,1.41475560240379004e+01,6.51450410435653660e-01,7.06296822206193414e-02,9.55223934162137064e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_65,2.26207448143606049e+00,3.06900104613277813e+00,8.17681146230099287e+00,9.81927773284282246e+00,1.11550592285552366e+01,4.96872217471957427e+01,5.32229354375059103e+01,5.26645220319325915e+01,9.49698287304612307e+01,7.48388900601424041e+01,1.05463234837351095e+02,6.55813999772594087e+01,4.30266099477055945e+01,2.81829674007698223e+01,4.62074359574353082e+01,1.41495089207556539e+01,6.51630334613422346e-01,7.06782895330107797e-02,9.52774232798281329e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_66,2.26038822011593910e+00,3.06653084420019484e+00,8.17177049720017301e+00,9.81367356361010224e+00,1.11501106508059280e+01,4.96512245874457321e+01,5.31780277932729959e+01,5.26361516112068415e+01,9.48995472365305659e+01,7.47358928865893120e+01,1.05313646358977493e+02,6.54566532577054829e+01,4.29545119358326275e+01,2.81368008423676272e+01,4.61382949068894703e+01,1.41388098908528654e+01,6.51226620059030425e-01,7.05175027067571764e-02,9.52206735802255989e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_67,2.25967840759254956e+00,3.06562937556463888e+00,8.16998038184896558e+00,9.81185617904970542e+00,1.11493443586216792e+01,4.96333144188287108e+01,5.31518122541448363e+01,5.26153098965649590e+01,9.48580265606996988e+01,7.46689363052802406e+01,1.05217629040731993e+02,6.53754230330546164e+01,4.29015883474988087e+01,2.81067478243389743e+01,4.60962915295890525e+01,1.41285020360008922e+01,6.50042092492795653e-01,7.03437810997020324e-02,9.52899758256565629e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_68,2.25905349756711082e+00,3.06504611439138541e+00,8.16844078729215184e+00,9.81025926896684908e+00,1.11479360142408552e+01,4.96289538656438509e+01,5.31456153098154758e+01,5.26089194485350902e+01,9.48462130520729261e+01,7.46507898555054652e+01,1.05192719124259597e+02,6.53559944420257608e+01,4.28914235237908485e+01,2.81007205169681171e+01,4.60890974438310650e+01,1.41233291053454462e+01,6.49944042755197016e-01,7.03259119724111564e-02,9.52532119645892184e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_69,2.26422879175379332e+00,3.07159627820871517e+00,8.18186294456005392e+00,9.82554872399257384e+00,1.11617519398203200e+01,4.97122706979447244e+01,5.32689859627795386e+01,5.27332091772115774e+01,9.50824187230316511e+01,7.49795771291346398e+01,1.05679780175746842e+02,6.57492892923071963e+01,4.31202390599063037e+01,2.82320443043857878e+01,4.62995469020334696e+01,1.41692327472990041e+01,6.52085671503701336e-01,7.08032309548655703e-02,9.54834953579575263e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_70,2.25855942748927729e+00,3.06456895940529028e+00,8.16708738275464974e+00,9.80873547337099438e+00,1.11467275228202816e+01,4.96189956835955144e+01,5.31346836230591535e+01,5.25963565971005096e+01,9.48269020354138661e+01,7.46211884780340853e+01,1.05140334264407130e+02,6.53201413725689548e+01,4.28689492170492983e+01,2.80845180035473021e+01,4.60687212607486245e+01,1.41146631388760149e+01,6.49874745812742516e-01,7.03556715657917414e-02,9.51291812276460272e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_71,2.26144552471595350e+00,3.06780249727139598e+00,8.17391237780108781e+00,9.81562001372175530e+00,1.11523272937077707e+01,4.96679293064939031e+01,5.31889762478779744e+01,5.26464485649695035e+01,9.49278611113811905e+01,7.47710418150291645e+01,1.05373739213694265e+02,6.55056159855579807e+01,4.29813564531091998e+01,2.81520949249486705e+01,4.61587451136252369e+01,1.41427869157612065e+01,6.51443574873829867e-01,7.05648467524082612e-02,9.52900927796444287e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_72,2.26118487633872878e+00,3.06786372005201669e+00,8.17406775150267784e+00,9.81588110745172493e+00,1.11522967685828664e+01,4.96691800763410924e+01,5.31936880727667187e+01,5.26482444551161635e+01,9.49387712605498137e+01,7.47863983615778523e+01,1.05391951386412885e+02,6.55208486844908862e+01,4.29905540142839371e+01,2.81584202269042407e+01,4.61711996311261998e+01,1.41444661787615988e+01,6.51321837021606509e-01,7.06001613279385598e-02,9.54722197484437173e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_73,2.26017757747905845e+00,3.06629951791022259e+00,8.17130616356151762e+00,9.81311126298028924e+00,1.11494627379015920e+01,4.96495967440520332e+01,5.31768195577088321e+01,5.26365245649001849e+01,9.48963501245810050e+01,7.47307967925553385e+01,1.05306841972111513e+02,6.54500172296377798e+01,4.29495351398544116e+01,2.81349293431031562e+01,4.61359006232951998e+01,1.41386412639695518e+01,6.51250573192183047e-01,7.05120890546740708e-02,9.53053081653638424e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_74,2.25999454600790273e+00,3.06608544393222004e+00,8.17095478819046228e+00,9.81265166546016232e+00,1.11493841077964468e+01,4.96434597983825086e+01,5.31670592363264518e+01,5.26237904943745889e+01,9.48745681882647887e+01,7.47020854277885462e+01,1.05267416200016925e+02,6.54131082251973055e+01,4.29257501479897172e+01,2.81205170772057897e+01,4.61142266812304484e+01,1.41312298115512895e+01,6.50429559260100820e-01,7.04269318299739350e-02,9.51300740045304960e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_75,2.26212616517448151e+00,3.06903796009347607e+00,8.17698634092127463e+00,9.81943720166919043e+00,1.11552260293798131e+01,4.96868726170887669e+01,5.32201952792451181e+01,5.26635490056644784e+01,9.49687619635950853e+01,7.48349525698865250e+01,1.05458074539027251e+02,6.55762769964543537e+01,4.30226981856024651e+01,2.81808834318216270e+01,4.62029866939574489e+01,1.41479971506768685e+01,6.51508142294542347e-01,7.06591504393109388e-02,9.52767902943317188e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_76,2.26424454923221452e+00,3.07159890909291100e+00,8.18186981736303309e+00,9.82557354666765903e+00,1.11617185525502904e+01,4.97129484395349692e+01,5.32668086490803461e+01,5.27306811754443459e+01,9.50802093716968670e+01,7.49773345388975656e+01,1.05675306196357255e+02,6.57458264593282991e+01,4.31173701238842639e+01,2.82304008967815179e+01,4.62991714682204929e+01,1.41692693794634792e+01,6.52009490185400109e-01,7.07844855100429743e-02,9.54326879274460839e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_77,2.26139861731000913e+00,3.06837131532579077e+00,8.17550626785157242e+00,9.81738440594189754e+00,1.11535510877474771e+01,4.96762616042973164e+01,5.32019289429644999e+01,5.26536368653688100e+01,9.49554570801704187e+01,7.48098450618910249e+01,1.05420607752914606e+02,6.55487200302655708e+01,4.30055505096077653e+01,2.81708728483217996e+01,4.61932294284294400e+01,1.41486859135506791e+01,6.51382429248667516e-01,7.06187923427455122e-02,9.54810891397314503e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_78,2.26008460867475769e+00,3.06616341329163733e+00,8.17110539812740022e+00,9.81284462069822361e+00,1.11496688382466704e+01,4.96426214679015629e+01,5.31663921134506410e+01,5.26231237085821562e+01,9.48745822162251500e+01,7.47007203385922622e+01,1.05263886777496069e+02,6.54100865341512190e+01,4.29233474887644135e+01,2.81190323326490130e+01,4.61118400835925470e+01,1.41305219119248857e+01,6.50354550535263587e-01,7.04165009500830608e-02,9.51509093581551398e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_79,2.26034352967360386e+00,3.06641084058424207e+00,8.17151168407040984e+00,9.81352084517413559e+00,1.11501089352539005e+01,4.96466025935693196e+01,5.31749228185491063e+01,5.26332752231018901e+01,9.48884283516601101e+01,7.47226933818259198e+01,1.05295586880075746e+02,6.54381435158211389e+01,4.29434245988289973e+01,2.81305765806970314e+01,4.61284464640139049e+01,1.41357592352674679e+01,6.51131052381568431e-01,7.05425319098739873e-02,9.53605149054011746e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_80,2.26263617562115193e+00,3.06986742616711394e+00,8.17866342105038413e+00,9.82106125202278868e+00,1.11567035571321505e+01,4.97029643187402925e+01,5.32517450923071820e+01,5.27057751449682499e+01,9.50423767827167296e+01,7.49117225705869458e+01,1.05567441158271180e+02,6.56604724953384959e+01,4.30744917092608759e+01,2.82078625328328663e+01,4.62520598275857537e+01,1.41647876893332043e+01,6.52417755271748723e-01,7.07695892277219324e-02,9.53312427646819949e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_81,2.25336336318518793e+00,3.05928058785637447e+00,8.15578328259891627e+00,9.79622935642088599e+00,1.11340281823986604e+01,4.95769900712237970e+01,5.30910574976888512e+01,5.25413792665896437e+01,9.47088251407661659e+01,7.44548062848374315e+01,1.04892884097809770e+02,6.51288350110851724e+01,4.27618287926459075e+01,2.80196810078022018e+01,4.59442993486795999e+01,1.40836346842475244e+01,6.47639769289551248e-01,7.01043700166085609e-02,9.45736696542155177e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_82,2.25828340948254658e+00,3.06399266450014895e+00,8.16574825548105387e+00,9.80712332204840465e+00,1.11449348937527173e+01,4.96143396920952569e+01,5.31272958061472451e+01,5.25854050593514160e+01,9.48125484835024679e+01,7.45912764253827731e+01,1.05095373009859841e+02,6.52774523052112841e+01,4.28421661455190730e+01,2.80675757341373711e+01,4.60359778363349079e+01,1.41075223671745924e+01,6.49006354234165750e-01,7.03054635494926861e-02,9.49824693045824703e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_83,2.26168159473930830e+00,3.06838554455919432e+00,8.17537418525710180e+00,9.81725594047388483e+00,1.11535767029792314e+01,4.96738461808253220e+01,5.32012234006683400e+01,5.26540799167077438e+01,9.49501005723624587e+01,7.48030875606920205e+01,1.05410063979910902e+02,6.55416690570150138e+01,4.30023479519893215e+01,2.81675899765373998e+01,4.61873221562048712e+01,1.41472804183982106e+01,6.51389555052184210e-01,7.05923737171149229e-02,9.53485065857458819e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_84,2.26134232241702327e+00,3.06803361404857489e+00,8.17442093240260981e+00,9.81624883755557320e+00,1.11526519944785516e+01,4.96692037126577191e+01,5.31932608321229594e+01,5.26483144854108929e+01,9.49393801328964884e+01,7.47894244310116818e+01,1.05398128770064133e+02,6.55255910868161209e+01,4.29931153916215436e+01,2.81602720183722646e+01,4.61751282843586637e+01,1.41457281612787362e+01,6.51443788127772372e-01,7.06248489459046364e-02,9.55030535004972383e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_85,2.26001796271757094e+00,3.06611120467945586e+00,8.17100563510325628e+00,9.81269610089294986e+00,1.11494187134131746e+01,4.96437474157506387e+01,5.31675813448242991e+01,5.26248908072538981e+01,9.48756376268713240e+01,7.47032126069667726e+01,1.05270376325651156e+02,6.54146354179080021e+01,4.29262555527150838e+01,2.81206612138869936e+01,4.61150480938976841e+01,1.41308335165941585e+01,6.50383325437646764e-01,7.04288534547963391e-02,9.51282329870982608e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_86,2.26457638799722050e+00,3.07216741910566693e+00,8.18294007603001283e+00,9.82666548908849791e+00,1.11623369079424481e+01,4.97265533848998942e+01,5.32829391815123472e+01,5.27440049919338563e+01,9.50994663952625530e+01,7.50155917099137639e+01,1.05741656102117162e+02,6.57934312667792511e+01,4.31479282241342190e+01,2.82504205247076463e+01,4.63316739445489887e+01,1.41805654273752975e+01,6.53049883132312159e-01,7.09149719027185599e-02,9.58683970375692925e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_87,2.26031562175911693e+00,3.06639805775859520e+00,8.17151832105895259e+00,9.81350889540090598e+00,1.11499097871219437e+01,4.96483803465759976e+01,5.31775673598207277e+01,5.26335014411287645e+01,9.48917918678833985e+01,7.47265527741093933e+01,1.05299800760155136e+02,6.54415045519700271e+01,4.29462962205177661e+01,2.81326327602269082e+01,4.61314452322453263e+01,1.41367586991584062e+01,6.51095157964741378e-01,7.05071751303202182e-02,9.53770719068304691e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_88,2.25828758702156929e+00,3.06432540531853936e+00,8.16636891981622881e+00,9.80822702626844389e+00,1.11461892980899613e+01,4.96159162200398924e+01,5.31301624859568022e+01,5.25881657819960964e+01,9.48180025637656456e+01,7.46099638918479826e+01,1.05121867062604323e+02,6.53009391586295607e+01,4.28583352893931178e+01,2.80781137432318957e+01,4.60581319619440421e+01,1.41102430483320553e+01,6.49586353720130960e-01,7.03199691391254711e-02,9.50942757896951901e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_89,2.26221115646462145e+00,3.06909845669496839e+00,8.17683621029922847e+00,9.81944343753620963e+00,1.11552579764985307e+01,4.96898629300029455e+01,5.32256488426849188e+01,5.26715051787629847e+01,9.49866896201408792e+01,7.48516567633469379e+01,1.05484702692232489e+02,6.55959582291400523e+01,4.30366602032144741e+01,2.81896145462799836e+01,4.62161502236928143e+01,1.41513353375183044e+01,6.51777339201440986e-01,7.07243681370802596e-02,9.53541107413919189e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_90,2.25881036071683017e+00,3.06467230120834522e+00,8.16757908455070236e+00,9.80934637529423448e+00,1.11472046066829975e+01,4.96221284307899992e+01,5.31449553869347113e+01,5.26049404670514775e+01,9.48386741498556489e+01,7.46386671345738364e+01,1.05163157879856428e+02,6.53366570478072788e+01,4.28811756059718903e+01,2.80927923580154655e+01,4.60786931424538508e+01,1.41195605734791645e+01,6.49639361967788043e-01,7.02917113102475982e-02,9.52176116023229803e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_91,2.25941679174508803e+00,3.06549114112350951e+00,8.16933291708648213e+00,9.81108700308988801e+00,1.11486688332251287e+01,4.96314325715791398e+01,5.31495494894910010e+01,5.26135257328948427e+01,9.48586321776470527e+01,7.46641687295823857e+01,1.05204199215453784e+02,6.53658644546577534e+01,4.28965862276912304e+01,2.81038252337163854e+01,4.60931272214393957e+01,1.41267275161499466e+01,6.50433773146945282e-01,7.03849442555560395e-02,9.52625425573204974e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_92,2.26203372635835054e+00,3.06909234290015620e+00,8.17702902517057595e+00,9.81922395706878426e+00,1.11550943306505399e+01,4.96849451100073125e+01,5.32159597619258307e+01,5.26626417354744376e+01,9.49651787593166858e+01,7.48283377369220659e+01,1.05449997244522535e+02,6.55719170731484269e+01,4.30187230905745963e+01,2.81783438449067560e+01,4.62017719046788642e+01,1.41486643372561041e+01,6.51460517236283287e-01,7.06622712326768487e-02,9.57319361502662579e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_93,2.26138085922599474e+00,3.06807597993993841e+00,8.17450581473600124e+00,9.81634017933232883e+00,1.11527550485844866e+01,4.96695558458243838e+01,5.31926704945640410e+01,5.26481828043855771e+01,9.49389297639465184e+01,7.47897110310622679e+01,1.05399028953719693e+02,6.55259287521380429e+01,4.29930039592502311e+01,2.81603527930443249e+01,4.61756058803653389e+01,1.41451573109992452e+01,6.51466437150904021e-01,7.06269842666659570e-02,9.55062411568578969e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_94,2.25307791879595687e+00,3.05895602851971526e+00,8.15512307157624861e+00,9.79509263042687905e+00,1.11330348790926887e+01,4.95766821792360730e+01,5.30857090264910525e+01,5.25346697177613038e+01,9.46958009767001556e+01,7.44403744423734679e+01,1.04875401603260968e+02,6.51137807160029212e+01,4.27549859491656150e+01,2.80155888729927369e+01,4.59361835229483049e+01,1.40833151227348292e+01,6.47975781852717092e-01,7.01391954959239144e-02,9.44332143689895556e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_95,2.26142799006199668e+00,3.06840342012342049e+00,8.17556357112155396e+00,9.81740378974014938e+00,1.11535306810331676e+01,4.96774814181658968e+01,5.32029672634256912e+01,5.26541838483125346e+01,9.49563805304266566e+01,7.48101184381711448e+01,1.05420412078731260e+02,6.55491264685624344e+01,4.30052221861281083e+01,2.81704069210379302e+01,4.61923526163399671e+01,1.41476975497202453e+01,6.51427791993916538e-01,7.06237002209555570e-02,9.55035902097871488e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_96,2.26000429517119628e+00,3.06605775639410183e+00,8.17088554310651105e+00,9.81263631540574721e+00,1.11495232585840665e+01,4.96402302317319197e+01,5.31639452224639228e+01,5.26219472505359747e+01,9.48702351933499699e+01,7.46962146406131637e+01,1.05257264702988124e+02,6.54039937445730857e+01,4.29195055204221987e+01,2.81181591116045979e+01,4.61112873274029766e+01,1.41310751387274323e+01,6.50224522381821601e-01,7.03973046239591699e-02,9.51398932870520068e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_97,2.26043551939670628e+00,3.06658446435117193e+00,8.17184563218849291e+00,9.81375841107476532e+00,1.11501971917062050e+01,4.96517376699739614e+01,5.31789378960708063e+01,5.26367094102425739e+01,9.48996947796090922e+01,7.47360752753770470e+01,1.05314427204923845e+02,6.54571101756852443e+01,4.29549959576976264e+01,2.81370954616689914e+01,4.61389709772483556e+01,1.41385902751927865e+01,6.51082873044043442e-01,7.05072932248488188e-02,9.52354760788134969e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_98,2.25970502495977454e+00,3.06566350974363555e+00,8.17017095994190434e+00,9.81207461215544541e+00,1.11491594346743277e+01,4.96367869852452870e+01,5.31581134487076028e+01,5.26180466727103919e+01,9.48598215259370932e+01,7.46783415485383273e+01,1.05232774326407977e+02,6.53862993394778016e+01,4.29066800343540891e+01,2.81103787316272076e+01,4.61030285069462593e+01,1.41298403306192775e+01,6.50037389454813597e-01,7.03632268608501699e-02,9.52316333205902206e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px EM_Response_99,2.25645777684573456e+00,3.06203425978382393e+00,8.16147084728672567e+00,9.80273635685245104e+00,1.11408476562097913e+01,4.96007139342045349e+01,5.31166639222978532e+01,5.25731749270611317e+01,9.47744846627710444e+01,7.45411854724328435e+01,1.05021023870046236e+02,6.52216997461280528e+01,4.28132532664364902e+01,2.80487910822607773e+01,4.60028476041829038e+01,1.40973197612601684e+01,6.48400147325813081e-01,7.02206225044775811e-02,9.51191375390885926e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px MEU_Proton_0,2.25429737209323200e+00,3.06129352307774694e+00,8.15984390436622853e+00,9.79402221176704479e+00,1.11274702402644721e+01,4.95457749171661348e+01,5.30889298354159536e+01,5.25644828774630497e+01,9.50104077876589770e+01,7.39664568856585731e+01,1.03696333596607744e+02,6.63994437057367151e+01,4.39454856975743979e+01,2.87875162681255041e+01,4.72805366473224922e+01,1.45602632754318577e+01,6.69391120225535041e-01,7.26246748281819676e-02,9.96926210231135340e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px MEU_Proton_1,2.27268045713498790e+00,3.08415752887817440e+00,8.22047646060156012e+00,9.87334315651822259e+00,1.12109779039783497e+01,4.99207760552900695e+01,5.35047042200023100e+01,5.29913033064567855e+01,9.55325735029427108e+01,7.53212098779320058e+01,1.06374444085082956e+02,6.58480329735967302e+01,4.33098330853907640e+01,2.84178000648771061e+01,4.66269406215183793e+01,1.42538702667320134e+01,6.49740726857024775e-01,7.04851161424428357e-02,9.87103951562780593e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Mass_Model_Proton_0,2.26652735458876187e+00,3.07793111487026083e+00,8.20042138241161211e+00,9.84550530656908052e+00,1.11854566758778908e+01,4.98279474392691526e+01,5.33433928510044950e+01,5.28075997172083049e+01,9.53831824397129964e+01,7.49140929234302178e+01,1.05531203010078684e+02,6.60518491759654012e+01,4.35286058026213496e+01,2.85356065379258865e+01,4.68306646757373812e+01,1.43468120355805233e+01,6.56376787118575389e-01,7.11834381926145232e-02,9.88439117191896623e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Mass_Model_Proton_1,2.26207929956038889e+00,3.06661502300149902e+00,8.17492021121091028e+00,9.81428268745797361e+00,1.11479973004601600e+01,4.96681080440498306e+01,5.31984847503081539e+01,5.26386277584203910e+01,9.51750619805353324e+01,7.43671375266137886e+01,1.04390468594445736e+02,6.62498978301087789e+01,4.37783482765567626e+01,2.86830061268436260e+01,4.70815827200918662e+01,1.44631661598118342e+01,6.63728318240669024e-01,7.20681695945125933e-02,9.96658711094136618e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Muon_Energy_0,2.24194249298225401e+00,3.09752951826570921e+00,8.09083851675809562e+00,1.03354378909723188e+01,1.08420012505218022e+01,4.88465926699413160e+01,5.32204127345188738e+01,5.22227795391757468e+01,9.49363204512306993e+01,7.65030782556269457e+01,1.06173727349426940e+02,6.48325648386313844e+01,4.15429120631658861e+01,2.66207422733029908e+01,4.43612179298697455e+01,1.33062550449209525e+01,6.34694162960287356e-01,5.46184398431252202e-02,7.04046012233011404e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Muon_Energy_1,2.28961829139873130e+00,3.12160479586644124e+00,8.34217073126762010e+00,9.95770004962014532e+00,1.14447582209277403e+01,5.06391268342033243e+01,5.39391376613589273e+01,5.32762216647237210e+01,9.53523668547694001e+01,7.47968927033108173e+01,1.04922478766749109e+02,6.56200713491506207e+01,4.21469227255562302e+01,2.70157716795206717e+01,4.19250222455570309e+01,1.14960435437477440e+01,5.21048323444094463e-01,5.79222354289580868e-02,8.49612265821082617e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Muon_Energy_Resolution_0,2.25948689701806371e+00,3.06635365198463772e+00,8.16958083354396081e+00,9.82234979897347493e+00,1.11411979145935458e+01,4.96353099930966124e+01,5.31732452872237218e+01,5.26210928305458197e+01,9.48716393781078864e+01,7.47406936684932361e+01,1.05286508704637896e+02,6.53981750890486779e+01,4.29131444541952831e+01,2.81559462730175589e+01,4.61700683023580467e+01,1.41375792117640255e+01,6.43824974045956289e-01,6.84186656693553941e-02,9.99922435829394066e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Muon_Energy_Resolution_1,2.26045459618387268e+00,3.06513413075748709e+00,8.17238759681740845e+00,9.80135811202554130e+00,1.11551122222787011e+01,4.96603076150673459e+01,5.31785395275925623e+01,5.26294631631336287e+01,9.48797376437677684e+01,7.46963650914690476e+01,1.05284284311303153e+02,6.54500223100205289e+01,4.29534363073935594e+01,2.80966622663786545e+01,4.60753359551674322e+01,1.41336285534337875e+01,6.58559482174193578e-01,6.99378393436124318e-02,9.13283518073858269e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Muon_Theta_0,2.31816434739194976e+00,3.08028097807203904e+00,8.21061557145415755e+00,9.82081037236003063e+00,1.11734816407238142e+01,4.96242640619067998e+01,5.31479919533858691e+01,5.26791241962315837e+01,9.49648439336023102e+01,7.48133745226469102e+01,1.05363943128534430e+02,6.53962070446099375e+01,4.26871318671033251e+01,2.81301317425553137e+01,4.60093246102923743e+01,1.40494192966943992e+01,6.42924987547435545e-01,6.96756389629154954e-02,8.57344167779521341e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Muon_Theta_1,2.24756461851301736e+00,3.05327602530759146e+00,8.15925634448863946e+00,9.85354921482275437e+00,1.11443997381554638e+01,4.96735512666302128e+01,5.31690794192353309e+01,5.27605057641341375e+01,9.50660874262286058e+01,7.46866678479825197e+01,1.05154371761565017e+02,6.55163445552550598e+01,4.27981940485162653e+01,2.79505409818855952e+01,4.59692983488996276e+01,1.41714066452630743e+01,6.57366720917241909e-01,6.94875944127310852e-02,9.34842661674794261e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_0,2.25996424454807299e+00,3.06608668478459112e+00,8.17121630713780434e+00,9.81298823097797701e+00,1.11496402081206902e+01,4.96435030800111576e+01,5.31644791905675262e+01,5.26265391215664238e+01,9.48738601650977671e+01,7.46942095549258482e+01,1.05252234716762942e+02,6.53873772715419790e+01,4.29036102787122502e+01,2.81056082027653460e+01,4.60799107858610029e+01,1.41169468446854474e+01,6.49942148921020868e-01,7.04404741397933465e-02,9.53243058346970457e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_1,2.26018243882690362e+00,3.06625014905225202e+00,8.17149918940830133e+00,9.81317927058462836e+00,1.11498892412740300e+01,4.96427933826220453e+01,5.31687355170571223e+01,5.26288005888839336e+01,9.48777081569760128e+01,7.47068598399909121e+01,1.05274237248433735e+02,6.54142056890899113e+01,4.29249709500069585e+01,2.81203334268414693e+01,4.61074993999342269e+01,1.41249554118245655e+01,6.50440717493040887e-01,7.04455059499119601e-02,9.49283891175273231e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_2,2.26114409034512054e+00,3.06708177129439497e+00,8.17303962802540340e+00,9.81439868101908353e+00,1.11510427877448581e+01,4.96473675748549681e+01,5.31692850833444766e+01,5.26339114484409549e+01,9.49075831918545703e+01,7.47465517676905904e+01,1.05339916532778176e+02,6.54953832622430383e+01,4.29857187579663815e+01,2.81636685373462221e+01,4.61944650532422685e+01,1.41676949626396844e+01,6.52546001220845273e-01,7.06564810941267413e-02,9.52180561308930452e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_3,2.26128225035074282e+00,3.06725322966777059e+00,8.17351960207725625e+00,9.81469120062254952e+00,1.11512097333604565e+01,4.96518528193804656e+01,5.31744658735828608e+01,5.26349348950796525e+01,9.49049587432195665e+01,7.47488299087281689e+01,1.05346479737596809e+02,6.55044481618920997e+01,4.29907699496526376e+01,2.81677740432593389e+01,4.62049657611497224e+01,1.41711731535495211e+01,6.53104688391996868e-01,7.07136484581140645e-02,9.52127790924077975e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_4,2.26242088986433254e+00,3.06807995254600874e+00,8.17537285590151264e+00,9.81646591704421034e+00,1.11531175092749226e+01,4.96569086450037744e+01,5.31809483006109716e+01,5.26424114602340580e+01,9.49183965820455171e+01,7.47721622133142603e+01,1.05386551116483503e+02,6.55576243307102402e+01,4.30350248132475031e+01,2.81974899164941064e+01,4.62603205853023098e+01,1.42007667695949635e+01,6.54656980199752048e-01,7.08795145287730577e-02,9.54447396783562538e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_5,2.26195304103249395e+00,3.06775272454351988e+00,8.17468851108463568e+00,9.81581087932191032e+00,1.11523698038671277e+01,4.96552717867522873e+01,5.31788545270276671e+01,5.26419504763555324e+01,9.49150060750736912e+01,7.47580013326255823e+01,1.05364748142997328e+02,6.55304122659978248e+01,4.30135142522307135e+01,2.81822477835357859e+01,4.62315631752186817e+01,1.41867136283355109e+01,6.53933800540603238e-01,7.07782280729493396e-02,9.54183062090961306e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_6,2.26114713011767554e+00,3.06708479106123377e+00,8.17304604211160779e+00,9.81440545704491463e+00,1.11510472826760978e+01,4.96473354457884781e+01,5.31696627446656578e+01,5.26337657725402579e+01,9.49068205855539304e+01,7.47467280907475669e+01,1.05340396299100689e+02,6.54959880888945776e+01,4.29859892451051735e+01,2.81638247909212609e+01,4.61940216760096902e+01,1.41679794252223381e+01,6.52563558172045477e-01,7.06585969711434198e-02,9.52178330421554753e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_7,2.26060444295187546e+00,3.06656439804641590e+00,8.17201060881973085e+00,9.81331140542436131e+00,1.11497340313710698e+01,4.96468474572036342e+01,5.31688370686117437e+01,5.26320871540988406e+01,9.49014692474142407e+01,7.47424718023478647e+01,1.05334308793663439e+02,6.54839816408922815e+01,4.29755416561059889e+01,2.81560219189839636e+01,4.61835182394640995e+01,1.41631728382205004e+01,6.52579268477190166e-01,7.06616242645319859e-02,9.53019023890394439e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_8,2.26247230305335068e+00,3.06815526223730295e+00,8.17552444536418221e+00,9.81652051029815809e+00,1.11531544196929318e+01,4.96591831679627447e+01,5.31812299265830362e+01,5.26418458267076517e+01,9.49153735129313105e+01,7.47657674310822244e+01,1.05377383395376910e+02,6.55460956948220996e+01,4.30250699098050973e+01,2.81893081142185338e+01,4.62480331458316272e+01,1.41944573647514005e+01,6.54343581135387820e-01,7.08519459928186740e-02,9.54796165914896175e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_9,2.26066485593882671e+00,3.06660968095109210e+00,8.17205747875788546e+00,9.81350668205272569e+00,1.11500176932811392e+01,4.96463364908129421e+01,5.31680125411872524e+01,5.26325677768438993e+01,9.48990771529039705e+01,7.47359606614697043e+01,1.05324237294165854e+02,6.54731203618412536e+01,4.29685380194316764e+01,2.81504668639420217e+01,4.61712633575981997e+01,1.41579289699412669e+01,6.52433551089304009e-01,7.06540679274641342e-02,9.53544657725365410e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_10,2.26207467241185212e+00,3.06786938319765223e+00,8.17490807297759581e+00,9.81594890527592234e+00,1.11524636285911303e+01,4.96583105030222853e+01,5.31808736138645983e+01,5.26424088324775425e+01,9.49130792252331332e+01,7.47592096708654026e+01,1.05369220829243915e+02,6.55357136211208768e+01,4.30178326885339288e+01,2.81840311857691077e+01,4.62350200347811153e+01,1.41891321766226142e+01,6.53971313470719240e-01,7.07898827322667734e-02,9.53859534734557979e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_11,2.26150917493866555e+00,3.06747798499886715e+00,8.17407425779829389e+00,9.81515453266406901e+00,1.11516229959389417e+01,4.96529178148227430e+01,5.31764226179535910e+01,5.26376490553254897e+01,9.49061872493723797e+01,7.47504478444322444e+01,1.05350170971495956e+02,6.55113320509245796e+01,4.29969636300447320e+01,2.81711572025575769e+01,4.62108962160368648e+01,1.41742242956465638e+01,6.53226578612316366e-01,7.07196457164356584e-02,9.51901818978895774e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_12,2.25885599651948432e+00,3.06521714744629659e+00,8.16968376241450756e+00,9.81226276140062303e+00,1.11491594286166453e+01,4.96378354230550087e+01,5.31634087386295633e+01,5.26167248508096463e+01,9.48335351896180185e+01,7.46526432256210057e+01,1.05187075126847731e+02,6.53020080240782903e+01,4.28347975938469290e+01,2.80594399607291329e+01,4.59810174253436728e+01,1.40717478954989783e+01,6.46773183431287868e-01,7.01047091492231766e-02,9.48579134830833046e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_13,2.26189505439146643e+00,3.06771971512997332e+00,8.17452381382640603e+00,9.81576137986856700e+00,1.11523581139240804e+01,4.96543915293395983e+01,5.31734308431290970e+01,5.26366794369372712e+01,9.49073814843866046e+01,7.47518915932415098e+01,1.05354352590137580e+02,6.55168638674434760e+01,4.30022611001467538e+01,2.81739717634398836e+01,4.62152047665274779e+01,1.41768168656443816e+01,6.53166481342894345e-01,7.07041533021453700e-02,9.51553792202545524e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_14,2.26128013751173818e+00,3.06724809661851827e+00,8.17345910443403056e+00,9.81482098987752316e+00,1.11514433036037186e+01,4.96480808571078995e+01,5.31698118665088302e+01,5.26335122656305572e+01,9.49051131353188850e+01,7.47465469571759087e+01,1.05341049444266176e+02,6.54954650669233160e+01,4.29858460215866245e+01,2.81640945144088697e+01,4.61964529929063517e+01,1.41684193130758693e+01,6.52580321492064686e-01,7.06562004726409010e-02,9.51791368400645155e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_15,2.26009983363525491e+00,3.06620536997787507e+00,8.17143587223887913e+00,9.81316044870531279e+00,1.11498288906236080e+01,4.96447361151483122e+01,5.31640836334641733e+01,5.26252023130466711e+01,9.48786437772645428e+01,7.46997657626929623e+01,1.05258872283299155e+02,6.53947939845938180e+01,4.29097531298169557e+01,2.81106282475120430e+01,4.60895770421788740e+01,1.41202068972337411e+01,6.50201011198369261e-01,7.04551588823685293e-02,9.52796260449570442e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_16,2.25906007220155836e+00,3.06538598929344186e+00,8.16993794636666415e+00,9.81239803531827803e+00,1.11493889765090994e+01,4.96371660816780462e+01,5.31630791774334170e+01,5.26211235985765882e+01,9.48451428704280488e+01,7.46633223949490912e+01,1.05207379858820360e+02,6.53310431760070713e+01,4.28552457598745846e+01,2.80744967727764916e+01,4.60137229901707769e+01,1.40835067298051726e+01,6.47926533096279011e-01,7.02282851231062627e-02,9.52009579263795626e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_17,2.25896524243038321e+00,3.06531754332446482e+00,8.16984624178446239e+00,9.81232666659712649e+00,1.11491820822971910e+01,4.96379039816577148e+01,5.31635637340047822e+01,5.26183945927057266e+01,9.48385764704378431e+01,7.46554192101249612e+01,1.05191629724345546e+02,6.53082835857590709e+01,4.28406512736026599e+01,2.80633856099802017e+01,4.59897926854720183e+01,1.40746751886544583e+01,6.47256447127009249e-01,7.01524359150712123e-02,9.49500894167377811e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_18,2.26068986079168344e+00,3.06664601233550238e+00,8.17217300734149710e+00,9.81348269929171479e+00,1.11499400732323650e+01,4.96471013039568234e+01,5.31685939340364868e+01,5.26319931181151333e+01,9.49010582815840849e+01,7.47428908909260201e+01,1.05334719091545892e+02,6.54851369827769219e+01,4.29769658451496355e+01,2.81569946067044228e+01,4.61834568894783004e+01,1.41634641237420436e+01,6.52571004571996349e-01,7.06568367073200088e-02,9.52768806725249814e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_19,2.26185720571515958e+00,3.06770275891499056e+00,8.17445524246075905e+00,9.81555808283240694e+00,1.11521805564717820e+01,4.96534443901217770e+01,5.31743805783614079e+01,5.26372829086338925e+01,9.49051170649255482e+01,7.47489259830577879e+01,1.05349774239985038e+02,6.55121947047450988e+01,4.29984467282549190e+01,2.81716275963134279e+01,4.62111740153490942e+01,1.41755744509766348e+01,6.53127754666017468e-01,7.07049715368053000e-02,9.51547620100351779e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_20,2.26283120980479779e+00,3.06856510571261998e+00,8.17621882261195942e+00,9.81718490005901678e+00,1.11538052188086123e+01,4.96602447447109796e+01,5.31834890131758300e+01,5.26442501861019707e+01,9.49254911300883180e+01,7.47786961332038516e+01,1.05399254613300712e+02,6.55773788037428176e+01,4.30483363220314743e+01,2.82053270349749070e+01,4.62756273031718877e+01,1.42118958506971840e+01,6.55107139790384707e-01,7.09187225243426561e-02,9.54919836490530742e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_21,2.26012136659927076e+00,3.06622792216284701e+00,8.17148310525191590e+00,9.81321722405224328e+00,1.11499027583681958e+01,4.96448699228348076e+01,5.31637010189335797e+01,5.26250934485764574e+01,9.48774786123946967e+01,7.46990991389943275e+01,1.05260080229662336e+02,6.53957183050945332e+01,4.29099846661255313e+01,2.81106439145974498e+01,4.60898575901031791e+01,1.41206333509578723e+01,6.50232785109265299e-01,7.04596736440039895e-02,9.52958655368406869e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_22,2.26072542650122088e+00,3.06660049305349425e+00,8.17216481914681303e+00,9.81405042621648960e+00,1.11506612067400734e+01,4.96434426289398232e+01,5.31685304613898069e+01,5.26331036599889046e+01,9.48888273155837965e+01,7.47226293576987928e+01,1.05304251210332552e+02,6.54523212839313970e+01,4.29536455451787731e+01,2.81378193621373534e+01,4.61447916074276918e+01,1.41452915931849095e+01,6.51366135382132727e-01,7.05439641913177817e-02,9.53344555551957976e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_23,2.25946664363935756e+00,3.06576595753323433e+00,8.17062037903010463e+00,9.81290767768557082e+00,1.11499476655983027e+01,4.96384573081015574e+01,5.31642431760401735e+01,5.26221690987351352e+01,9.48456167356634836e+01,7.46725696260904641e+01,1.05226624738444997e+02,6.53554512728012185e+01,4.28756822243454394e+01,2.80864583632639189e+01,4.60360213759786703e+01,1.40942196844556769e+01,6.48618514912015498e-01,7.02604478175526820e-02,9.50524125940799616e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_24,2.26144232417162661e+00,3.06741950668737173e+00,8.17396595694011374e+00,9.81506034652965020e+00,1.11515256279839718e+01,4.96529446826800864e+01,5.31756835580234437e+01,5.26376153698876834e+01,9.49072606206082270e+01,7.47493115880125742e+01,1.05346631138702534e+02,6.55063625179342353e+01,4.29933038939505678e+01,2.81691057906207512e+01,4.62077299094949225e+01,1.41712705439705644e+01,6.53104277147561918e-01,7.07134881837705453e-02,9.51186301295343928e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_25,2.25754081422252773e+00,3.06412674533293350e+00,8.16757622022551999e+00,9.81090465927381494e+00,1.11481237379702272e+01,4.96268381644983521e+01,5.31510741235750288e+01,5.26121284172083321e+01,9.48151627865067894e+01,7.46201901800949088e+01,1.05120963886310079e+02,6.52153802869723478e+01,4.27716407518526864e+01,2.80144799356906766e+01,4.58976066827873055e+01,1.40335979914781390e+01,6.45110492820049619e-01,7.00130448784748172e-02,9.49627509792513869e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_26,2.26064097393769625e+00,3.06666945733509877e+00,8.17233781827694195e+00,9.81408278443926108e+00,1.11507640146515925e+01,4.96448424012341718e+01,5.31695628892727896e+01,5.26313633054116750e+01,9.48873990618124026e+01,7.47185345030430170e+01,1.05292531444422977e+02,6.54390040627220344e+01,4.29436757824069062e+01,2.81307949889679847e+01,4.61314226355480912e+01,1.41374439387883477e+01,6.51050031475303936e-01,7.05078920367367828e-02,9.52426413412574800e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_27,2.26150013515914150e+00,3.06746675905522270e+00,8.17403549725497847e+00,9.81507595784349895e+00,1.11515823007796531e+01,4.96531315042004451e+01,5.31752134742496381e+01,5.26370455097610446e+01,9.49064538309559396e+01,7.47504850839090977e+01,1.05350257060401788e+02,6.55122345879063772e+01,4.29980402814631049e+01,2.81717855973508371e+01,4.62111525326295052e+01,1.41745983642635558e+01,6.53177959033944378e-01,7.07129498048012506e-02,9.51501244176060010e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_28,2.26031152677554781e+00,3.06638761324722431e+00,8.17178355291904879e+00,9.81350149438990904e+00,1.11502629480980993e+01,4.96427158553534795e+01,5.31678359171623498e+01,5.26283859775902343e+01,9.48770128393970964e+01,7.47051941145970773e+01,1.05271337646810139e+02,6.54104246946230035e+01,4.29229084874098561e+01,2.81184692860565839e+01,4.61026119815480158e+01,1.41234312361740137e+01,6.50450708049105097e-01,7.04538796664857664e-02,9.49512354980808215e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_29,2.25792968707318353e+00,3.06449228282939856e+00,8.16826990289432864e+00,9.81158168477278103e+00,1.11488415112884223e+01,4.96292726566056501e+01,5.31520589158986212e+01,5.26125609654512587e+01,9.48253318153126372e+01,7.46244788931143148e+01,1.05125036000872910e+02,6.52241442753896763e+01,4.27784935929164618e+01,2.80208070285504220e+01,4.59086173508083704e+01,1.40392766599455072e+01,6.45565290519438451e-01,7.00380417321079807e-02,9.49070659039864643e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_30,2.26074549034953698e+00,3.06662629088764094e+00,8.17222822442693619e+00,9.81414438256798505e+00,1.11507654265699827e+01,4.96437474078813850e+01,5.31693342728286069e+01,5.26321599731759662e+01,9.48879409589440286e+01,7.47202191997278362e+01,1.05297327311148209e+02,6.54440504927616473e+01,4.29473191213566281e+01,2.81332059607160758e+01,4.61360697111577522e+01,1.41395212869629301e+01,6.51182989866741169e-01,7.05178181262352127e-02,9.52028218812649325e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_31,2.26124899801135726e+00,3.06721607738459090e+00,8.17339451571911901e+00,9.81472310626471511e+00,1.11512904592671944e+01,4.96485247066560760e+01,5.31723004795082659e+01,5.26339563818329026e+01,9.49032987302089310e+01,7.47473579829927672e+01,1.05342891171515021e+02,6.54966428969395480e+01,4.29869398351430121e+01,2.81655850838452828e+01,4.61986226434519409e+01,1.41691130760582311e+01,6.52647495416971646e-01,7.06568335081391163e-02,9.51474922089902940e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_32,2.26144306049808597e+00,3.06742439795257793e+00,8.17397630744882697e+00,9.81509422501498996e+00,1.11515932838885838e+01,4.96526875656109183e+01,5.31735105657895701e+01,5.26358207992860443e+01,9.49075409088346902e+01,7.47494677103427421e+01,1.05346249349385232e+02,6.55057095568654546e+01,4.29922729856247656e+01,2.81685950056796131e+01,4.62050994181769141e+01,1.41711140370912805e+01,6.53143053572037280e-01,7.07248052481403572e-02,9.51454965820550634e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_33,2.26058841801254218e+00,3.06646467055731886e+00,8.17194076841021833e+00,9.81351389827552900e+00,1.11499497396985543e+01,4.96449574716328002e+01,5.31685103688668619e+01,5.26328381719407332e+01,9.48949839819964467e+01,7.47303382930726627e+01,1.05315181417566123e+02,6.54631382417684620e+01,4.29610367293745767e+01,2.81444740111204794e+01,4.61568715704402948e+01,1.41492289866353183e+01,6.51891231603783927e-01,7.05972913535108382e-02,9.52953802713707096e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_34,2.25860970499245095e+00,3.06512882713055834e+00,8.16952848053639435e+00,9.81237493300750074e+00,1.11494474731889621e+01,4.96369347044666469e+01,5.31595009776052905e+01,5.26114514186522797e+01,9.48280898739452596e+01,7.46441103834169013e+01,1.05166138690257227e+02,6.52751262705241118e+01,4.28156169690277792e+01,2.80473991350326486e+01,4.59572674967769998e+01,1.40596365503619882e+01,6.46365508277500278e-01,7.00888809513385558e-02,9.48288261020856747e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_35,2.26097653467234405e+00,3.06692281452358717e+00,8.17272637385164913e+00,9.81405674424096652e+00,1.11505983215587090e+01,4.96479922868289520e+01,5.31693616497431165e+01,5.26336230890698431e+01,9.49049677838207089e+01,7.47449408779108069e+01,1.05337871683205364e+02,6.54921453686879289e+01,4.29833007513154328e+01,2.81607734399200993e+01,4.61897257555464051e+01,1.41668280460160947e+01,6.52568183864712714e-01,7.06485216019434731e-02,9.52465919588434649e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_36,2.25918338320364853e+00,3.06550322733219804e+00,8.17015000525691271e+00,9.81253105125743552e+00,1.11494843598575066e+01,4.96382903572911474e+01,5.31648111422801293e+01,5.26207997785482533e+01,9.48461670021354593e+01,7.46652884044193996e+01,1.05208265739651154e+02,6.53334281309338962e+01,4.28582774423785366e+01,2.80760711555532509e+01,4.60171366106397315e+01,1.40845714133561337e+01,6.47976424507931914e-01,7.02216493203809272e-02,9.51459701085283389e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_37,2.26006514498671196e+00,3.06630934125459920e+00,8.17165656140118202e+00,9.81358850217454126e+00,1.11504704425580989e+01,4.96421175964502197e+01,5.31635783230751571e+01,5.26257245120860233e+01,9.48686330545246932e+01,7.46892451538201669e+01,1.05245600913864408e+02,6.53793653700434589e+01,4.28969547325337217e+01,2.81004717251680667e+01,4.60671859653394691e+01,1.41116054361948819e+01,6.49914637281007290e-01,7.04427739537316494e-02,9.52971843142995899e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_38,2.26033209482976361e+00,3.06642542722714451e+00,8.17185563148623828e+00,9.81354712498730741e+00,1.11502522488352795e+01,4.96447013820319114e+01,5.31648076423307145e+01,5.26266754248742501e+01,9.48793218756768795e+01,7.47020268858440772e+01,1.05263830381548871e+02,6.54011816796475500e+01,4.29152407612513969e+01,2.81138763909069098e+01,4.60957300359354747e+01,1.41209477384431317e+01,6.50357714403591358e-01,7.04472543272201684e-02,9.50521692178840118e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_39,2.26001487714048332e+00,3.06625764420463875e+00,8.17155126854183500e+00,9.81348234735322222e+00,1.11503604293181944e+01,4.96416540461718441e+01,5.31627097720840709e+01,5.26256834114316874e+01,9.48702265276306065e+01,7.46899466748388647e+01,1.05245552335263653e+02,6.53795297317842596e+01,4.28969591895224625e+01,2.81008089503037297e+01,4.60673003668002892e+01,1.41115625357519647e+01,6.49907149362022762e-01,7.04449392102582256e-02,9.53447579749216664e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_40,2.26030297585398321e+00,3.06639834238701869e+00,8.17180833873170087e+00,9.81351027692893751e+00,1.11502111863745110e+01,4.96447310778452930e+01,5.31653718357453258e+01,5.26261566900342359e+01,9.48793092142848309e+01,7.47023313882561268e+01,1.05263269847156977e+02,6.54006595773639248e+01,4.29143609367072543e+01,2.81132692841164484e+01,4.60948825008290086e+01,1.41213602196072436e+01,6.50386988267700361e-01,7.04509545910130958e-02,9.50558544267067658e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_41,2.26012149569054710e+00,3.06623246679525696e+00,8.17149753591166750e+00,9.81324855357554959e+00,1.11499371441305311e+01,4.96445426599483355e+01,5.31642862227551376e+01,5.26259283775504656e+01,9.48746992527265292e+01,7.46970403236784648e+01,1.05258985008843496e+02,6.53925963938867341e+01,4.29076663247593899e+01,2.81090948762251074e+01,4.60873169166319485e+01,1.41197126134665289e+01,6.50227829204277130e-01,7.04577345967402346e-02,9.52755391671652845e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_42,2.26188714533160384e+00,3.06771139554488137e+00,8.17450514485864055e+00,9.81573306878950902e+00,1.11523177564978688e+01,4.96545290055131119e+01,5.31735111484481564e+01,5.26363986484460185e+01,9.49080248275838017e+01,7.47523329016735403e+01,1.05354339085773489e+02,6.55169942120460718e+01,4.30023612894005041e+01,2.81740355359815915e+01,4.62153143747537385e+01,1.41768534314864247e+01,6.53168214976142747e-01,7.07044084998274813e-02,9.51568974910066596e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_43,2.25895222598267642e+00,3.06530395360255303e+00,8.16982118136093227e+00,9.81232033313402141e+00,1.11491975003766122e+01,4.96372591884187813e+01,5.31624982949542826e+01,5.26184730170653694e+01,9.48407447522469340e+01,7.46561414997792241e+01,1.05191954642484291e+02,6.53090331279460088e+01,4.28410866441068805e+01,2.80639766131298991e+01,4.59915447305739207e+01,1.40748953086875179e+01,6.47236612345479911e-01,7.01501991678561282e-02,9.49396406952434692e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_44,2.26056182555278840e+00,3.06642603356955190e+00,8.17179416831389815e+00,9.81360608423630509e+00,1.11501743306274310e+01,4.96432312049503679e+01,5.31686028126307519e+01,5.26333735984479318e+01,9.48906387187965663e+01,7.47272312129244938e+01,1.05313680133877085e+02,6.54608021923739045e+01,4.29593027472735045e+01,2.81422423273383089e+01,4.61533130308544628e+01,1.41482320075269676e+01,6.51664677439536710e-01,7.05940724752579657e-02,9.54276358915525681e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_45,2.25990405421705098e+00,3.06613037137342870e+00,8.17123098884102461e+00,9.81338456333595133e+00,1.11503200691891333e+01,4.96419850514582492e+01,5.31635674538568850e+01,5.26234184868855976e+01,9.48634305637772854e+01,7.46884165540501215e+01,1.05245758270518635e+02,6.53775569563558321e+01,4.28943540906813539e+01,2.80989214255254787e+01,4.60633184764600188e+01,1.41084673630619779e+01,6.49550328146000222e-01,7.04124353085305993e-02,9.53537647152418247e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_46,2.26058303102773861e+00,3.06661235316488323e+00,8.17222195922231087e+00,9.81395066731588628e+00,1.11506011567776646e+01,4.96448505730063943e+01,5.31699016375521509e+01,5.26306093535334583e+01,9.48854389442112307e+01,7.47180626800853673e+01,1.05292168407053310e+02,6.54383106031392572e+01,4.29431585874663782e+01,2.81302881024434335e+01,4.61308526855743679e+01,1.41370991331245808e+01,6.50998218746022927e-01,7.04968779775066723e-02,9.51455388680200013e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_47,2.26066034182453146e+00,3.06652994819060032e+00,8.17200844242979940e+00,9.81385119810198070e+00,1.11504572517857419e+01,4.96434298752806740e+01,5.31690184356558859e+01,5.26331105727938890e+01,9.48892708863511700e+01,7.47256648157655263e+01,1.05311322693748465e+02,6.54592051612092831e+01,4.29582468132782083e+01,2.81416963661773920e+01,4.61519922077367255e+01,1.41481335065084153e+01,6.51535470998411137e-01,7.05671000296738127e-02,9.54459149368880322e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_48,2.26074465691766591e+00,3.06669824852284556e+00,8.17227493072003952e+00,9.81356821831522197e+00,1.11500158500783346e+01,4.96476885994114241e+01,5.31699384218499347e+01,5.26325415322576333e+01,9.49017135881492493e+01,7.47433424007112421e+01,1.05335070209743904e+02,6.54863445401873605e+01,4.29782977892879003e+01,2.81578095288439769e+01,4.61839400613564948e+01,1.41634155510821298e+01,6.52562575029844605e-01,7.06555029825743364e-02,9.52732270918043786e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_49,2.25956195234744062e+00,3.06571172943837400e+00,8.17047458149482253e+00,9.81286680552485713e+00,1.11497675834357803e+01,4.96394907288575951e+01,5.31635215068059637e+01,5.26215524004212369e+01,9.48505392694858926e+01,7.46749872745325405e+01,1.05226805818470609e+02,6.53560258846785160e+01,4.28766020982636178e+01,2.80868159483076525e+01,4.60380723979080386e+01,1.40953814324137703e+01,6.48863528303768256e-01,7.03003046394083952e-02,9.51250910844504693e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_50,2.25984223718393418e+00,3.06608247244541277e+00,8.17115166193315190e+00,9.81330881286774215e+00,1.11502695814038084e+01,4.96397786564173913e+01,5.31623828606936897e+01,5.26228771129724748e+01,9.48588467933841315e+01,7.46845034686462554e+01,1.05240563956749668e+02,6.53733908248721889e+01,4.28891708437020966e+01,2.80940358409798918e+01,4.60565675703497064e+01,1.41058843899334967e+01,6.49476353617369662e-01,7.03868352280524606e-02,9.52172366897605267e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_51,2.26070514756304286e+00,3.06658225135150619e+00,8.17213436845639229e+00,9.81403122415002471e+00,1.11506437875229576e+01,4.96438908888177082e+01,5.31683937921307432e+01,5.26314931700468946e+01,9.48867211743770724e+01,7.47208192278227870e+01,1.05300178176093624e+02,6.54469827916365574e+01,4.29504258069475284e+01,2.81357072872027842e+01,4.61397191722886859e+01,1.41409643243058731e+01,6.51324592527089075e-01,7.05345634476549077e-02,9.52651898534485550e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_52,2.26290018236431489e+00,3.06862107087556435e+00,8.17631048555876916e+00,9.81723252132660740e+00,1.11538670742085966e+01,4.96596617506473521e+01,5.31858945426282901e+01,5.26460511164952294e+01,9.49254754192153882e+01,7.47814369813313817e+01,1.05403009725569973e+02,6.55806121904655441e+01,4.30519420752396442e+01,2.82098373104940556e+01,4.62843146224543389e+01,1.42170093879597985e+01,6.55930666106610105e-01,7.10070629656617269e-02,9.54763917203832989e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_53,2.26126677872569726e+00,3.06723555149541705e+00,8.17343066053823719e+00,9.81475069097003328e+00,1.11513182987623392e+01,4.96490116592528139e+01,5.31715390782207393e+01,5.26344873747054720e+01,9.49055433827030015e+01,7.47467481095833506e+01,1.05341433634865325e+02,6.54961239486087976e+01,4.29862590144992041e+01,2.81645163145705943e+01,4.61978578331871859e+01,1.41683598637084547e+01,6.52536965737204766e-01,7.06491733889680756e-02,9.51529271208716512e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_54,2.25920073003657551e+00,3.06552178948507903e+00,8.17018658431762645e+00,9.81257290563487317e+00,1.11495375912103754e+01,4.96383630397202396e+01,5.31642465303528411e+01,5.26205074534221069e+01,9.48461207355909437e+01,7.46655851359823401e+01,1.05208992719684645e+02,6.53341466177748345e+01,4.28588255483031944e+01,2.80763335041101456e+01,4.60164353778646671e+01,1.40843790040751831e+01,6.48002578324155087e-01,7.02236292582181232e-02,9.51479323676469695e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_55,2.26373706553467713e+00,3.06922534793330160e+00,8.17708060706597095e+00,9.81766993546828104e+00,1.11545011640601111e+01,4.96609615757110703e+01,5.31890720546003450e+01,5.26523307733654349e+01,9.49398621749137135e+01,7.47986861165166346e+01,1.05434054126511398e+02,6.56229347720215230e+01,4.30804137060820835e+01,2.82297800475878944e+01,4.63256283714801569e+01,1.42400682519889106e+01,6.56730848040411042e-01,7.10272040017721346e-02,9.51473748611720779e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_56,2.26066671072505043e+00,3.06663367237588869e+00,8.17215759799146291e+00,9.81350525906623616e+00,1.11499704312658228e+01,4.96466360602282037e+01,5.31685099030862460e+01,5.26324110447753384e+01,9.49011776312936348e+01,7.47381165062966630e+01,1.05326123118419304e+02,6.54751266831822534e+01,4.29699125951397747e+01,2.81516604693683163e+01,4.61742567343008830e+01,1.41595169968598178e+01,6.52420735997653267e-01,7.06518888873409884e-02,9.53381617049746041e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_57,2.26198027129197499e+00,3.06781508775392275e+00,8.17470419077920418e+00,9.81591873720847374e+00,1.11525649468752732e+01,4.96542152033008151e+01,5.31741214540275067e+01,5.26375670151206876e+01,9.49074784544758359e+01,7.47510676648685433e+01,1.05352729206854150e+02,6.55145167661180778e+01,4.30004312518720440e+01,2.81731329184968899e+01,4.62127464926961622e+01,1.41756872414326676e+01,6.53118937094077423e-01,7.07026254828513612e-02,9.51349293165971825e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_58,2.26242853905595442e+00,3.06808892242695386e+00,8.17539262197373695e+00,9.81648955267755063e+00,1.11531445333704369e+01,4.96570352931055439e+01,5.31809790371000446e+01,5.26422255134479258e+01,9.49182803908227584e+01,7.47712604536494609e+01,1.05384243313279541e+02,6.55553032356530707e+01,4.30334056107569722e+01,2.81966716808678370e+01,4.62587486522319438e+01,1.42000541054069771e+01,6.54617963084305088e-01,7.08773132881734130e-02,9.54266993273599796e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_59,2.26033539146173990e+00,3.06641495537541697e+00,8.17183499189144591e+00,9.81353188377868690e+00,1.11502728304728134e+01,4.96435942004541602e+01,5.31681283361740356e+01,5.26281160242314883e+01,9.48773522623106089e+01,7.47044278385264278e+01,1.05269458702888443e+02,6.54082817859598293e+01,4.29212081236417120e+01,2.81177829666771579e+01,4.61009308911553859e+01,1.41231332705749075e+01,6.50400927759424152e-01,7.04358223449580434e-02,9.49128354218961579e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_60,2.26234865869850132e+00,3.06803554449236726e+00,8.17528468739531533e+00,9.81626498802135217e+00,1.11528473586575778e+01,4.96587058745754035e+01,5.31816790119763780e+01,5.26422587410929026e+01,9.49131318365398897e+01,7.47644841807295819e+01,1.05377213148854281e+02,6.55456118452539869e+01,4.30243814262016286e+01,2.81891289397368610e+01,4.62470242856848728e+01,1.41941860776202091e+01,6.54337347033916661e-01,7.08552436408960984e-02,9.54651685738674635e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_61,2.25945191890126518e+00,3.06575627791244854e+00,8.17060209938482451e+00,9.81288451348388513e+00,1.11499136562023438e+01,4.96389149914973302e+01,5.31639136354115820e+01,5.26222441680319264e+01,9.48469383854097430e+01,7.46714175424026365e+01,1.05224458748740403e+02,6.53533741069187073e+01,4.28740383515087018e+01,2.80856347639565165e+01,4.60345174804447055e+01,1.40926758896147764e+01,6.48584668230728800e-01,7.02631742172618173e-02,9.50720269154687811e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_62,2.26228731439599118e+00,3.06797824062272850e+00,8.17517448895129029e+00,9.81614754202078110e+00,1.11526776693608376e+01,4.96586767077520221e+01,5.31818903365061857e+01,5.26423636309406575e+01,9.49120120458637899e+01,7.47633282758323361e+01,1.05375225301134634e+02,6.55429149953828301e+01,4.30227309082952161e+01,2.81877463554038457e+01,4.62437083003059186e+01,1.41933893233365485e+01,6.54314765862528902e-01,7.08487852127995810e-02,9.54101004639264227e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_63,2.25957516679163284e+00,3.06572147176685172e+00,8.17049409790716297e+00,9.81288912644743760e+00,1.11498037808918440e+01,4.96393954277558080e+01,5.31631818182265761e+01,5.26214031314882789e+01,9.48504578478800084e+01,7.46750545816778555e+01,1.05226730057462120e+02,6.53557429391548510e+01,4.28764577897261603e+01,2.80866847172126768e+01,4.60379386905775903e+01,1.40948919515725635e+01,6.48804864495875711e-01,7.02896509802046626e-02,9.50494687179339985e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_64,2.25989486601727529e+00,3.06611761653036696e+00,8.17111462700665037e+00,9.81341412297340909e+00,1.11504252529787191e+01,4.96400667054324742e+01,5.31636948590159903e+01,5.26219445169794824e+01,9.48519931031853787e+01,7.46820434130337247e+01,1.05240017955902246e+02,6.53712633989410250e+01,4.28876137369852799e+01,2.80926248667131979e+01,4.60515682802087909e+01,1.41043695109454692e+01,6.49509054331166680e-01,7.03731344566956990e-02,9.53151358143712775e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_65,2.25946522801989147e+00,3.06576939048269637e+00,8.17062746324919154e+00,9.81290815268828354e+00,1.11499411860830477e+01,4.96390755771690877e+01,5.31638005290321303e+01,5.26220145915913236e+01,9.48469050316236064e+01,7.46718390304841080e+01,1.05225316464281633e+02,6.53542399299043097e+01,4.28747873769717316e+01,2.80860676983541175e+01,4.60353761778383799e+01,1.40928849034460804e+01,6.48593133615842699e-01,7.02638997220419309e-02,9.50713344535146151e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_66,2.26033064476470757e+00,3.06641023745948438e+00,8.17182501170478126e+00,9.81351883470602360e+00,1.11502547605682327e+01,4.96436138952919137e+01,5.31682672919295385e+01,5.26281524481532728e+01,9.48772898607124375e+01,7.47044996155186851e+01,1.05269632807822049e+02,6.54084310188363958e+01,4.29213120487662110e+01,2.81178550386997763e+01,4.61010980140986462e+01,1.41232288826111656e+01,6.50412315244546346e-01,7.04380191079649748e-02,9.49301712335182644e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_67,2.26057030887815147e+00,3.06644582037319902e+00,8.17189938113094172e+00,9.81345809463992502e+00,1.11498811138209621e+01,4.96451747858041017e+01,5.31682277579908344e+01,5.26323752686631963e+01,9.48956493039887050e+01,7.47313257181351815e+01,1.05316679747776675e+02,6.54642947176550791e+01,4.29618866303276832e+01,2.81456279312723510e+01,4.61596750154750808e+01,1.41504468704672774e+01,6.52009216443203310e-01,7.06228524174239147e-02,9.52804598696096149e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_68,2.26062568302859557e+00,3.06657316594385065e+00,8.17198848529644195e+00,9.81344755255342704e+00,1.11499528618393775e+01,4.96459843863527439e+01,5.31681426432538160e+01,5.26326187221279085e+01,9.48992232169887302e+01,7.47360761569227492e+01,1.05323610111665644e+02,6.54727871467969749e+01,4.29681694125161755e+01,2.81506119943155042e+01,4.61713179189703382e+01,1.41575972371356400e+01,6.52471882146194115e-01,7.06592527828697192e-02,9.53755565905782879e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_69,2.25798046821281861e+00,3.06455530814261046e+00,8.16841491914396478e+00,9.81181408660829035e+00,1.11491062845191298e+01,4.96275041046279171e+01,5.31522291820404078e+01,5.26115158456739991e+01,9.48221327982941773e+01,7.46250239365898693e+01,1.05123854667030599e+02,6.52222011362765528e+01,4.27767977837054119e+01,2.80189006161879135e+01,4.59069342281606652e+01,1.40370721264905391e+01,6.45281911097000282e-01,7.00103676814056303e-02,9.49287737991155733e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_70,2.26107484846070017e+00,3.06701391251079114e+00,8.17289940819860483e+00,9.81422715608550611e+00,1.11508291516955182e+01,4.96478511221446439e+01,5.31692614925341829e+01,5.26337736692109672e+01,9.49049766350667454e+01,7.47459082141909050e+01,1.05341710938059578e+02,6.54965681649774041e+01,4.29861050622585310e+01,2.81635291892201103e+01,4.61939834017901134e+01,1.41681124406278744e+01,6.52635461550126750e-01,7.06670540800534291e-02,9.52413606532230214e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_71,2.26005929505121994e+00,3.06618767184134677e+00,8.17142332958515816e+00,9.81321811374702158e+00,1.11499012400566233e+01,4.96440336611555892e+01,5.31649869236932773e+01,5.26264359586176056e+01,9.48707776313568445e+01,7.46934106657029844e+01,1.05254215379939623e+02,6.53890155085070717e+01,4.29042412447163315e+01,2.81059657182892160e+01,4.60800162051678583e+01,1.41170169771962293e+01,6.49897877676603231e-01,7.04467365808209012e-02,9.54081688537925486e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_72,2.26004662188341809e+00,3.06628967711412814e+00,8.17161737869544247e+00,9.81355529125836590e+00,1.11504432829664690e+01,4.96417708260299619e+01,5.31631238046258190e+01,5.26251706297496185e+01,9.48688958993051017e+01,7.46901130196441585e+01,1.05245781778463822e+02,6.53796864847621180e+01,4.28971585463954597e+01,2.81008334152757371e+01,4.60676263533563741e+01,1.41116038764054377e+01,6.49891347283903742e-01,7.04407646905711171e-02,9.52953880223840130e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_73,2.26025031896927064e+00,3.06632176281242286e+00,8.17164803655338545e+00,9.81336277861205097e+00,1.11501201362621316e+01,4.96426283402889865e+01,5.31679355728943079e+01,5.26286729418749673e+01,9.48776916270257260e+01,7.47052188881581998e+01,1.05272154771692684e+02,6.54126521648910284e+01,4.29235680337272854e+01,2.81184878002727636e+01,4.61038594853608004e+01,1.41242849556518291e+01,6.50396530104044079e-01,7.04412316801682065e-02,9.48782817769718012e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_74,2.26064144421708590e+00,3.06666995842219059e+00,8.17233898526411195e+00,9.81408431754400823e+00,1.11507656475192309e+01,4.96448493397694861e+01,5.31696091447344799e+01,5.26312941902759661e+01,9.48866860119784405e+01,7.47183311422001566e+01,1.05292809020512180e+02,6.54392717545295710e+01,4.29438593887482796e+01,2.81309214666360354e+01,4.61316714206732783e+01,1.41375417608684604e+01,6.51054970752733997e-01,7.05083220863576415e-02,9.52414139033544785e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_75,2.25961192408941169e+00,3.06577936498160541e+00,8.17057953267949877e+00,9.81286510570028625e+00,1.11498877799835441e+01,4.96392281903429122e+01,5.31645470227024717e+01,5.26219643444541632e+01,9.48454423309501351e+01,7.46727086024139624e+01,1.05226916617949300e+02,6.53558585651707773e+01,4.28758220614062964e+01,2.80864984314281365e+01,4.60361878987528854e+01,1.40945736440286264e+01,6.48615443023678795e-01,7.02601590196886006e-02,9.50515048390288865e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_76,2.25800810067061342e+00,3.06457929308178967e+00,8.16845141422594700e+00,9.81180105645080758e+00,1.11490716262344360e+01,4.96291544367858464e+01,5.31516305005107128e+01,5.26108122000722318e+01,9.48243459932421899e+01,7.46255365798438675e+01,1.05123461608677133e+02,6.52227157905888646e+01,4.27776278426473198e+01,2.80199265674615674e+01,4.59083246647846721e+01,1.40373833362442522e+01,6.45332746346187314e-01,7.00273256415268330e-02,9.49541849564031204e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_77,2.25978432535982510e+00,3.06603296250865487e+00,8.17105955169649611e+00,9.81323210320895534e+00,1.11501661500952807e+01,4.96390788332334196e+01,5.31638936010094056e+01,5.26236116330188395e+01,9.48551092862480516e+01,7.46816293149692854e+01,1.05238297014521748e+02,6.53704838535589374e+01,4.28871781905555309e+01,2.80922998267607795e+01,4.60521753462746162e+01,1.41044785730831332e+01,6.49489584703562661e-01,7.03809414602492717e-02,9.52717572615938146e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_78,2.26075569313061209e+00,3.06665265428944167e+00,8.17224081712436501e+00,9.81401339171201492e+00,1.11507002046966051e+01,4.96442513545166761e+01,5.31691896268098319e+01,5.26315021982189535e+01,9.48882667570300100e+01,7.47192354185843897e+01,1.05293605760282176e+02,6.54408983169597320e+01,4.29449033737075467e+01,2.81315979922343757e+01,4.61328307693270148e+01,1.41382070961451589e+01,6.51037201467991267e-01,7.05055978043369197e-02,9.52274691407615712e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_79,2.26027053509117160e+00,3.06631986203657325e+00,8.17165500658300203e+00,9.81337765629868208e+00,1.11500064869913036e+01,4.96437957351143098e+01,5.31713393968252177e+01,5.26307354500767488e+01,9.48799731562308750e+01,7.47098984049374479e+01,1.05278396716038714e+02,6.54205298334856025e+01,4.29305704976819484e+01,2.81229647270024863e+01,4.61138927611840472e+01,1.41279706164988674e+01,6.50448135713581510e-01,7.04448621345575843e-02,9.49365652669038711e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_80,2.25872394212892047e+00,3.06525190277588111e+00,8.16987146294601985e+00,9.81263043547026825e+00,1.11497058522139554e+01,4.96351342770089516e+01,5.31598956078999834e+01,5.26139803423189392e+01,9.48343504959618144e+01,7.46503335861463881e+01,1.05176516608787438e+02,6.52878427588212276e+01,4.28247010797668963e+01,2.80532203159011146e+01,4.59697192662746588e+01,1.40659540318537211e+01,6.46702157269276157e-01,7.01113046142670948e-02,9.48612295920862360e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_81,2.26254011812645173e+00,3.06828203167033786e+00,8.17566672948859363e+00,9.81665678014013032e+00,1.11532294498525264e+01,4.96585705362520287e+01,5.31820850580069120e+01,5.26454327849267969e+01,9.49263400016592414e+01,7.47749474042035303e+01,1.05391982532915719e+02,6.55687877253579643e+01,4.30427180655436601e+01,2.82018818474015198e+01,4.62679571165579517e+01,1.42096259276017403e+01,6.55011742775152617e-01,7.08892722275505788e-02,9.54349556878053215e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_82,2.26128220194810226e+00,3.06725312522584082e+00,8.17351914291166892e+00,9.81469095884700771e+00,1.11512123477623533e+01,4.96518912159158816e+01,5.31742095417936582e+01,5.26347891153623095e+01,9.49049880511917365e+01,7.47488914019038049e+01,1.05346595188700803e+02,6.55045642848414218e+01,4.29908498987263954e+01,2.81678271407420127e+01,4.62050626667067945e+01,1.41712093423427117e+01,6.53106565167535291e-01,7.07138363228012462e-02,9.52127241903451271e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_83,2.25985161958216541e+00,3.06609184327618589e+00,8.17116826531646012e+00,9.81331600181531094e+00,1.11502750780398916e+01,4.96401889841911981e+01,5.31619677510992830e+01,5.26227449270340983e+01,9.48603913755902681e+01,7.46851222851640983e+01,1.05241284482049693e+02,6.53743983874350221e+01,4.28902850417503458e+01,2.80951332096675479e+01,4.60571546094418593e+01,1.41058743724574427e+01,6.49466878006764170e-01,7.03844505393604603e-02,9.51994857298993358e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_84,2.25996572656497552e+00,3.06618339074604362e+00,8.17129990642172288e+00,9.81335489989825049e+00,1.11502349390576629e+01,4.96417206604408250e+01,5.31637854704050881e+01,5.26251310016554612e+01,9.48689266858488622e+01,7.46889828465409380e+01,1.05243409660090833e+02,6.53777523461485401e+01,4.28954562641567776e+01,2.80993982010398469e+01,4.60659013329062574e+01,1.41110767121220189e+01,6.49930965538144112e-01,7.04473180610859367e-02,9.53438839755394590e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_85,2.26058364314028237e+00,3.06661263804019413e+00,8.17222386648505861e+00,9.81396036979201014e+00,1.11506201683887607e+01,4.96446626124154164e+01,5.31695661286734023e+01,5.26305078084415712e+01,9.48855222859503726e+01,7.47177352251960798e+01,1.05291405080862233e+02,6.54374716100372353e+01,4.29425606165075919e+01,2.81298878302461226e+01,4.61300524248292803e+01,1.41367112785250093e+01,6.50961545839880196e-01,7.04904816145242169e-02,9.51008910108428786e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_86,2.25763452668100628e+00,3.06426832134809235e+00,8.16790202300197343e+00,9.81139025985396707e+00,1.11487042126091644e+01,4.96256979139664907e+01,5.31481580656412405e+01,5.26076638932447764e+01,9.48058559028348498e+01,7.46078060261085483e+01,1.05096674087638348e+02,6.51853789977750608e+01,4.27510477284258741e+01,2.79996008838467532e+01,4.58706198167943384e+01,1.40214196223827727e+01,6.44453213211162335e-01,6.99402055603639550e-02,9.49235159998249207e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_87,2.26036827559133924e+00,3.06642209871646410e+00,8.17186772515146131e+00,9.81363663191232227e+00,1.11503311783037553e+01,4.96438277590026757e+01,5.31703288427729390e+01,5.26299178645092951e+01,9.48788529276217645e+01,7.47074525576968398e+01,1.05274319588510807e+02,6.54156420481372578e+01,4.29264159464126323e+01,2.81209510213847800e+01,4.61100599739896495e+01,1.41267653822754689e+01,6.50408775075192347e-01,7.04393007839821533e-02,9.49032309544999182e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_88,2.26124899801135726e+00,3.06721607738459090e+00,8.17339451571911901e+00,9.81472310626471511e+00,1.11512904592671944e+01,4.96485247066560760e+01,5.31723004795082659e+01,5.26339563818329026e+01,9.49032987302089310e+01,7.47473579829927672e+01,1.05342891171515021e+02,6.54966428969395480e+01,4.29869398351430121e+01,2.81655850838452828e+01,4.61986226434519409e+01,1.41691130760582311e+01,6.52647495416971646e-01,7.06568335081391163e-02,9.51474922089902940e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_89,2.25928575445599433e+00,3.06559749060934461e+00,8.17032787008679762e+00,9.81269686742672853e+00,1.11497227492229491e+01,4.96391062865122450e+01,5.31640645588852365e+01,5.26211687712037346e+01,9.48448019205969501e+01,7.46659652967491354e+01,1.05213197193341443e+02,6.53388808517909467e+01,4.28630425129260146e+01,2.80793986546393768e+01,4.60230318432867946e+01,1.40885554736584844e+01,6.48334924026189197e-01,7.02517384161241570e-02,9.51525367011109117e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_90,2.26069392237161937e+00,3.06665031151390455e+00,8.17218177590949679e+00,9.81349259247747341e+00,1.11499500884399048e+01,4.96470474912403787e+01,5.31687789615480000e+01,5.26320839377650742e+01,9.49010424388662415e+01,7.47428906251692098e+01,1.05334690484400170e+02,6.54851186092654984e+01,4.29769623195776376e+01,2.81570017847136072e+01,4.61834666157167320e+01,1.41631188829457706e+01,6.52549127689261876e-01,7.06572620223597375e-02,9.52773257854757499e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_91,2.26048308988821978e+00,3.06644559145627094e+00,8.17174975706668683e+00,9.81323492317836532e+00,1.11496361305451970e+01,4.96447122884538743e+01,5.31678601810564260e+01,5.26328532008549672e+01,9.48983794882296081e+01,7.47336238194886988e+01,1.05319082000465727e+02,6.54680906066588761e+01,4.29652298787969968e+01,2.81478589708708142e+01,4.61640449287639356e+01,1.41517495110722002e+01,6.52240641217106787e-01,7.06446455516666350e-02,9.53257994068802163e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_92,2.25956374878673127e+00,3.06571360935725057e+00,8.17047681273440141e+00,9.81286010569847633e+00,1.11497510668659459e+01,4.96397195888179752e+01,5.31640018138879924e+01,5.26210666168732786e+01,9.48479942430233791e+01,7.46742323363100553e+01,1.05226936902396673e+02,6.53559398435174330e+01,4.28765758856351766e+01,2.80866383715929686e+01,4.60370197878285339e+01,1.40954613078188302e+01,6.48870975226005231e-01,7.03011415756223668e-02,9.51219700634449439e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_93,2.25996480157750135e+00,3.06618241032243199e+00,8.17129905943576063e+00,9.81335518177255572e+00,1.11502346634716503e+01,4.96416773958300581e+01,5.31639378825712754e+01,5.26253467600919720e+01,9.48689275590487995e+01,7.46888169870256604e+01,1.05243263423156264e+02,6.53776281700129545e+01,4.28952070924604598e+01,2.80990169020144052e+01,4.60652882222541038e+01,1.41102955894049842e+01,6.49908918096216870e-01,7.04321030396242720e-02,9.53593996045333687e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_94,2.26281200492631385e+00,3.06854429979749943e+00,8.17617887047403080e+00,9.81714617596764683e+00,1.11537615352951498e+01,4.96599549834746270e+01,5.31841307432104387e+01,5.26439937877291371e+01,9.49237522834999368e+01,7.47786039358344823e+01,1.05400047224706469e+02,6.55780232711802853e+01,4.30484622560852799e+01,2.82056712635733930e+01,4.62764817649367117e+01,1.42121607548555193e+01,6.55230379556297260e-01,7.09283281685550437e-02,9.54686120641166577e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_95,2.25981914446415377e+00,3.06604083637075231e+00,8.17096242213409241e+00,9.81326123114720517e+00,1.11502509122143820e+01,4.96393486099082253e+01,5.31639968598157253e+01,5.26224025103923267e+01,9.48539286938045905e+01,7.46823303377376959e+01,1.05239128275803722e+02,6.53709618133075168e+01,4.28872634260153163e+01,2.80924926613298567e+01,4.60519947044486528e+01,1.41043445890360868e+01,6.49528829942588537e-01,7.03873194991847528e-02,9.53093485143850262e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_96,2.26072086262608174e+00,3.06660061960759878e+00,8.17217106154138584e+00,9.81406355285621146e+00,1.11506679114346881e+01,4.96442268039834502e+01,5.31689141929030953e+01,5.26311478865256390e+01,9.48860315529548188e+01,7.47210227745379001e+01,1.05300198041941528e+02,6.54469340435530569e+01,4.29498891185267695e+01,2.81348135027577975e+01,4.61391598135852803e+01,1.41411814701091956e+01,6.51328798728727287e-01,7.05332168603944459e-02,9.52344293907478497e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_97,2.26038527336930617e+00,3.06646784058670230e+00,8.17194000845499424e+00,9.81364695668223597e+00,1.11504122378960027e+01,4.96438619195772901e+01,5.31672176548050572e+01,5.26280697612159258e+01,9.48766891332304283e+01,7.47037875132111253e+01,1.05269380533781288e+02,6.54077803350188134e+01,4.29210855413179360e+01,2.81173421062507671e+01,4.60999787958840699e+01,1.41231613890659240e+01,6.50435058539350131e-01,7.04467804250449997e-02,9.49916687157078242e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_98,2.26057275240511224e+00,3.06643809062659400e+00,8.17181754594159493e+00,9.81362765365660827e+00,1.11501939621565054e+01,4.96433444754994895e+01,5.31686726884244081e+01,5.26333675952139544e+01,9.48905876312394128e+01,7.47273602809204078e+01,1.05313952952655256e+02,6.54610010417919312e+01,4.29594302840439184e+01,2.81423273260671962e+01,4.61534664228235343e+01,1.41482818827909362e+01,6.51666348424075670e-01,7.05941167854854251e-02,9.54254672575064085e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Other_Response_99,2.26179229269300741e+00,3.06760544719588202e+00,8.17427275203791837e+00,9.81540189456087120e+00,1.11518702847562157e+01,4.96552662238371170e+01,5.31752552405986236e+01,5.26381436101831852e+01,9.49090689435855097e+01,7.47538285770698963e+01,1.05359605451818226e+02,6.55227568427348359e+01,4.30080933920477619e+01,2.81783455896982709e+01,4.62207120065798449e+01,1.41804650482096655e+01,6.53338779388304980e-01,7.07148942755849441e-02,9.52579539124821448e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_0,2.25946049932360227e+00,3.06742920641484051e+00,8.17409473950979226e+00,9.81453982151544935e+00,1.11509624324933938e+01,4.96589646827235995e+01,5.31822025158100899e+01,5.26402601055510644e+01,9.49000848267414341e+01,7.47579678344815477e+01,1.05351552313502864e+02,6.54399383642762729e+01,4.29290676642566069e+01,2.81220988882799574e+01,4.61076953671771648e+01,1.41047735902167872e+01,6.49154937077076055e-01,7.02783590379938011e-02,9.41360661851372085e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_1,2.25935371343727587e+00,3.06605408784984812e+00,8.17206354990219275e+00,9.81328225628251083e+00,1.11497620381441926e+01,4.96482304219560930e+01,5.31729277041651258e+01,5.26354652543642771e+01,9.48915452340187926e+01,7.47223844011943612e+01,1.05288742418974977e+02,6.54246470499484474e+01,4.29295094270358817e+01,2.81241775611809679e+01,4.61131238930339364e+01,1.41234782101997443e+01,6.50313403502450704e-01,7.03513854370039077e-02,9.45746582337974456e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_2,2.25803584586340822e+00,3.06330166982845276e+00,8.16643265640855809e+00,9.80877107638693246e+00,1.11454337104236103e+01,4.96117362872423087e+01,5.31351328022210581e+01,5.26000409781192033e+01,9.48349649801700991e+01,7.46467687897108476e+01,1.05195853095986706e+02,6.54212071500800505e+01,4.29630092580033818e+01,2.81471176673453343e+01,4.61511142471775955e+01,1.41723084108551287e+01,6.53694792389364121e-01,7.08449326279017716e-02,9.52187528112236059e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_3,2.25714986864332401e+00,3.06182276057509117e+00,8.16410044872612950e+00,9.80632081267042999e+00,1.11434795067539234e+01,4.95980608120917026e+01,5.31231474435445321e+01,5.25912668866157276e+01,9.48192563004163844e+01,7.46356944675263776e+01,1.05191444696564318e+02,6.54223840117889068e+01,4.29705069357117679e+01,2.81585697483576993e+01,4.61762279330018330e+01,1.41812880558613550e+01,6.54118374527893232e-01,7.09075195892319710e-02,9.52887038250877817e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_4,2.25514282263613630e+00,3.05950325475438367e+00,8.15946367437520870e+00,9.79875960111068700e+00,1.11357039716124646e+01,4.95663192681081952e+01,5.30918838907263293e+01,5.25553564975791545e+01,9.47431965824666520e+01,7.45735098972600667e+01,1.05141889889761288e+02,6.54597154668450827e+01,4.30164858260073544e+01,2.81929346742225029e+01,4.62577504325931486e+01,1.42300481987554370e+01,6.57546612698332256e-01,7.13599380721398752e-02,9.70691890286333806e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_5,2.25692234481943910e+00,3.06168047608536309e+00,8.16247029076281727e+00,9.80302510230854729e+00,1.11406040243083897e+01,4.95902442134756853e+01,5.31009165426117562e+01,5.25652580814314092e+01,9.47919876504361696e+01,7.46105481464575320e+01,1.05165804831142225e+02,6.54443289896678522e+01,4.29989244385205609e+01,2.81813342489960803e+01,4.62313170988956799e+01,1.42020515926525253e+01,6.56641779612829657e-01,7.12852052335604253e-02,9.66700112328660981e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_6,2.25808833417477128e+00,3.06335859086278273e+00,8.16655643913875906e+00,9.80885231122345935e+00,1.11454250707875211e+01,4.96121850275094118e+01,5.31358297260378691e+01,5.26006149705209580e+01,9.48345839789682401e+01,7.46478092637210580e+01,1.05198480616666927e+02,6.54219644953631558e+01,4.29634196414862188e+01,2.81476271214072113e+01,4.61524612845751463e+01,1.41725458157025948e+01,6.53729393836849915e-01,7.08510458272558069e-02,9.52161716762396290e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_7,2.25883971077765100e+00,3.06407973079224405e+00,8.16805336077345778e+00,9.80991505368791294e+00,1.11464981953308673e+01,4.96191628530628890e+01,5.31433712242162528e+01,5.26104989929817037e+01,9.48510323691141650e+01,7.46610449105849199e+01,1.05215069688426780e+02,6.54211671102743395e+01,4.29512061880672107e+01,2.81400598138313320e+01,4.61440737293939875e+01,1.41647539380065073e+01,6.52910872679177134e-01,7.06612865502386223e-02,9.49219335447752839e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_8,2.25524174377935749e+00,3.06000112594136864e+00,8.16000723562183694e+00,9.80032405377214566e+00,1.11372997918376413e+01,4.95744163803046547e+01,5.30957298085240978e+01,5.25602291051492756e+01,9.47656263724119299e+01,7.45926914066186697e+01,1.05157635393236006e+02,6.54543704022644164e+01,4.30122418224911982e+01,2.81899295508338739e+01,4.62473985624556931e+01,1.42171074332736040e+01,6.56616229746102897e-01,7.12432987905197712e-02,9.64286804767130502e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_9,2.25930081220083334e+00,3.06434618970396544e+00,8.16881830979581736e+00,9.81081887933285834e+00,1.11471810077010822e+01,4.96229279961886505e+01,5.31458576213142422e+01,5.26137513013670173e+01,9.48561509390851541e+01,7.46716093031386805e+01,1.05230086200492650e+02,6.54234081783221768e+01,4.29497232538588989e+01,2.81374808860542558e+01,4.61428906192497976e+01,1.41588403154355369e+01,6.52701793892526250e-01,7.06331531023277753e-02,9.50877936593250671e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_10,2.25637093366278219e+00,3.06109843519065183e+00,8.16177584241351006e+00,9.80246067273749588e+00,1.11399061166812583e+01,4.95878501393293476e+01,5.31018196910947182e+01,5.25644956047688723e+01,9.47837618180633967e+01,7.46057645796036297e+01,1.05163591110516833e+02,6.54443696684802774e+01,4.30003198068952415e+01,2.81813701732660746e+01,4.62330235628815700e+01,1.42069927644096676e+01,6.56399575913253042e-01,7.12343278324017448e-02,9.65535752246513522e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_11,2.25689676692180097e+00,3.06171323928786832e+00,8.16348358429239340e+00,9.80491803651618454e+00,1.11420104068770609e+01,4.95954156052017225e+01,5.31152420089039339e+01,5.25842166576361336e+01,9.48101841978070468e+01,7.46291084880411972e+01,1.05189150640348970e+02,6.54252395323365334e+01,4.29723402170362405e+01,2.81599752211227639e+01,4.61861445521165450e+01,1.41862423584163473e+01,6.55001394706418050e-01,7.11096282320391321e-02,9.56453148504237717e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_12,2.26314115915120562e+00,3.07213281903630886e+00,8.18146618412865934e+00,9.82381233565970824e+00,1.11612578933230093e+01,4.97050273304418013e+01,5.32351796801309973e+01,5.26837898096381707e+01,9.49883392509735245e+01,7.48824331266258127e+01,1.05499606814976858e+02,6.54544517555703180e+01,4.28993921763625110e+01,2.81014491191382945e+01,4.60462348294076307e+01,1.40584033422267947e+01,6.45412728202912622e-01,6.98540859637534206e-02,9.47296289116486209e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_13,2.25647413329418933e+00,3.06120866287134952e+00,8.16249421292394928e+00,9.80380703909081319e+00,1.11406790590347828e+01,4.95959277361494486e+01,5.31074752436918871e+01,5.25763579893533191e+01,9.48050070889532606e+01,7.46179942744671223e+01,1.05176658202405562e+02,6.54238956495633772e+01,4.29760341744940817e+01,2.81661161945474632e+01,4.61972131054512758e+01,1.41901924777262458e+01,6.55003287636411136e-01,7.10987544394170862e-02,9.59311249966307913e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_14,2.25758011472718101e+00,3.06277628563984328e+00,8.16532105471288361e+00,9.80792409020062550e+00,1.11451288897735985e+01,4.96086596087762786e+01,5.31318346157513091e+01,5.25978039513521267e+01,9.48330228476484933e+01,7.46455603733903956e+01,1.05195086893424872e+02,6.54228144556851987e+01,4.29649495245137629e+01,2.81482994860381588e+01,4.61563525771968557e+01,1.41734544104779463e+01,6.53626966851587277e-01,7.08352668691692305e-02,9.52953223727108500e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_15,2.25964525910328984e+00,3.06717245062362709e+00,8.17405306282897470e+00,9.81526582206787523e+00,1.11519348557985207e+01,4.96537501911922945e+01,5.31757015961119990e+01,5.26366209994065812e+01,9.48986134002763038e+01,7.47539342769240989e+01,1.05343615227911059e+02,6.54447634904097129e+01,4.29343936480665818e+01,2.81274491892230394e+01,4.61235112744061482e+01,1.41216099214676820e+01,6.50559512111433702e-01,7.03749792973765026e-02,9.45357352473763686e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_16,2.26214304280427525e+00,3.07114265373081397e+00,8.18079342994624881e+00,9.82138217819744419e+00,1.11577621857050087e+01,4.96913518374672378e+01,5.32199225181334654e+01,5.26698633682653394e+01,9.49480967892955192e+01,7.48504912611051196e+01,1.05478998725394703e+02,6.54671157325249737e+01,4.29144208447147619e+01,2.81083664634123380e+01,4.60722509832731362e+01,1.40789921693268365e+01,6.47074616041172002e-01,7.00102954605188871e-02,9.50400948130891363e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_17,2.26298909735655229e+00,3.07188131712271684e+00,8.18126961983930556e+00,9.82414230463051119e+00,1.11614736772725092e+01,4.96997508643754884e+01,5.32334675069994461e+01,5.26816032682113047e+01,9.49742787672315671e+01,7.48737377890135889e+01,1.05495862692684028e+02,6.54542612697046451e+01,4.29020353416951536e+01,2.81029089151360658e+01,4.60519525301480570e+01,1.40616555218881754e+01,6.45871378749572123e-01,6.98984748573609205e-02,9.46969654017608062e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_18,2.25888815647991104e+00,3.06433184011573578e+00,8.16849901711832160e+00,9.81030444838686932e+00,1.11467385089827449e+01,4.96188504971171227e+01,5.31427654807830123e+01,5.26084235058648062e+01,9.48514836731957871e+01,7.46620617900446035e+01,1.05213638061800324e+02,6.54216520136440352e+01,4.29525192308148789e+01,2.81404691363407551e+01,4.61445629801731343e+01,1.41668818733154112e+01,6.52917909712711020e-01,7.06617350810209710e-02,9.50397415360117181e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_19,2.25685782803439983e+00,3.06162319077448153e+00,8.16288965949093637e+00,9.80406185793868268e+00,1.11408000851416222e+01,4.95952907071777673e+01,5.31106553555985386e+01,5.25800267200722331e+01,9.48078560908577970e+01,7.46205158502806540e+01,1.05177757101875500e+02,6.54193386777415071e+01,4.29703673472664107e+01,2.81614947884961104e+01,4.61906899252312968e+01,1.41878556227888399e+01,6.54980194982068720e-01,7.11058386379733037e-02,9.58905115159502074e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_20,2.25389144628696236e+00,3.05807662482040277e+00,8.15664582895306367e+00,9.79504874377858137e+00,1.11319815675110849e+01,4.95551289860419146e+01,5.30855705924575290e+01,5.25473785697726186e+01,9.47209060130130069e+01,7.45549452800511290e+01,1.05131444208761295e+02,6.54762443240071974e+01,4.30299021811787483e+01,2.82048818018299556e+01,4.62821254127517108e+01,1.42406102393392295e+01,6.58643608289637861e-01,7.14977747764254379e-02,9.76281920154365573e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_21,2.25950283157003629e+00,3.06703615761826764e+00,8.17377456969006566e+00,9.81493074782483177e+00,1.11514978443331696e+01,4.96544368005767538e+01,5.31757522266212703e+01,5.26368270238967497e+01,9.48985825264532679e+01,7.47557625709268478e+01,1.05346372074640712e+02,6.54466644539026845e+01,4.29360796478759568e+01,2.81285087907561326e+01,4.61241105316076911e+01,1.41207843679509857e+01,6.50505625702001322e-01,7.03707262298981784e-02,9.45043964786905499e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_22,2.26030513610763384e+00,3.06588570726654908e+00,8.17090898721462899e+00,9.81347675625971227e+00,1.11500819796888990e+01,4.96341646306916005e+01,5.31605594395058105e+01,5.26272256677095669e+01,9.48672828972817967e+01,7.46958196252369930e+01,1.05265891908869506e+02,6.54290310885225779e+01,4.29469790464678098e+01,2.81356506867712071e+01,4.61343723851213738e+01,1.41424962380954788e+01,6.52191379468833210e-01,7.06269562663669748e-02,9.50806114277388120e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_23,2.26055829676315501e+00,3.06966468086129796e+00,8.17790785799139108e+00,9.81825762868054852e+00,1.11540512340331528e+01,4.96777209594358808e+01,5.32136360252427849e+01,5.26593756589606414e+01,9.49257836508697892e+01,7.48202284982757249e+01,1.05435123578403235e+02,6.54532565570403193e+01,4.29159944095042789e+01,2.81107459132005388e+01,4.60782350471493771e+01,1.40827776945882750e+01,6.47618871406685725e-01,7.01789985027018309e-02,9.49533370460970555e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_24,2.25694170881232026e+00,3.06159928104696810e+00,8.16337769254340984e+00,9.80529726137116953e+00,1.11422022707427200e+01,4.95962937120792091e+01,5.31230613488193626e+01,5.25882502377019989e+01,9.48100756032613248e+01,7.46308687483221576e+01,1.05192152070219080e+02,6.54229972725461693e+01,4.29708604932061178e+01,2.81586076178299223e+01,4.61805653668504945e+01,1.41853303949792764e+01,6.54713280628970717e-01,7.10412242621709794e-02,9.58016546379681332e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_25,2.26748613373856278e+00,3.07705754368964524e+00,8.19055453803700217e+00,9.83537620813169156e+00,1.11740173028696894e+01,4.97375801957904997e+01,5.32613181164718981e+01,5.27212840732405397e+01,9.50436858052747482e+01,7.49656288759211549e+01,1.05612603106410660e+02,6.54854616400682374e+01,4.28955979809413321e+01,2.80870442520459065e+01,4.60042113965666388e+01,1.40369490918368758e+01,6.44645971598623246e-01,6.97950758258289589e-02,9.47161147232363290e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_26,2.25992397948558166e+00,3.06611206623142252e+00,8.17161783370603878e+00,9.81330378286083160e+00,1.11497046104776771e+01,4.96409529763102739e+01,5.31638398770448788e+01,5.26307715854150757e+01,9.48774095659142489e+01,7.47038769550587034e+01,1.05280094487583241e+02,6.54302766312010817e+01,4.29385043571083713e+01,2.81293660202000524e+01,4.61257603473449720e+01,1.41337000141991869e+01,6.51373365889876488e-01,7.05436474294490606e-02,9.51765154139180315e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_27,2.25687776493805980e+00,3.06165037276923613e+00,8.16321778558766908e+00,9.80459975788028437e+00,1.11416616954188346e+01,4.95947363890778234e+01,5.31129024716142908e+01,5.25842508168014362e+01,9.48097883653957183e+01,7.46237679620242318e+01,1.05183251172907987e+02,6.54200886584135048e+01,4.29699383230002923e+01,2.81597943581004273e+01,4.61843150708911878e+01,1.41865062831612292e+01,6.55176781108601669e-01,7.11328974327553043e-02,9.57753189977893216e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_28,2.25937195071569530e+00,3.06658766262788518e+00,8.17316431337644289e+00,9.81407180918535538e+00,1.11509399065731678e+01,4.96494842277447148e+01,5.31729415447515805e+01,5.26358496202427091e+01,9.48921871266720416e+01,7.47259044012901512e+01,1.05296709130181029e+02,6.54261525404180588e+01,4.29289848806109049e+01,2.81249163161197302e+01,4.61147618930141974e+01,1.41237138013589494e+01,6.50555050051054851e-01,7.03870007153575561e-02,9.46261094286249098e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_29,2.26718467410080260e+00,3.07658200254708936e+00,8.18970078889289965e+00,9.83404965775398310e+00,1.11725935799120890e+01,4.97332012607389657e+01,5.32564083878178920e+01,5.27157562625325653e+01,9.50357652922868681e+01,7.49458478816962952e+01,1.05587265835248729e+02,6.54715088026026706e+01,4.28949314339205259e+01,2.80924225119020932e+01,4.60151301862638746e+01,1.40427121730896296e+01,6.45090908834670906e-01,6.98467948850809567e-02,9.50190754894944881e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_30,2.25983667720756021e+00,3.06602312521616094e+00,8.17128869484199782e+00,9.81294183933909459e+00,1.11492037998098930e+01,4.96372598295960543e+01,5.31633917603701605e+01,5.26294372014689458e+01,9.48754448086609870e+01,7.47033309558414231e+01,1.05275229789719688e+02,6.54299216390232488e+01,4.29399445302045706e+01,2.81316442803045312e+01,4.61290792878245952e+01,1.41351100051077605e+01,6.51287622983330206e-01,7.05361743927596374e-02,9.51549211890357662e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_31,2.25728144395458585e+00,3.06244674120968119e+00,8.16491894397163875e+00,9.80759149325862190e+00,1.11449361997185115e+01,4.96052621171231181e+01,5.31309668910439257e+01,5.25959624731820981e+01,9.48294816944210197e+01,7.46420139789978521e+01,1.05189624676098745e+02,6.54181395528132299e+01,4.29640546362847005e+01,2.81496829774280393e+01,4.61577994496600255e+01,1.41744950935644134e+01,6.54184395246559469e-01,7.08937747615278752e-02,9.52280280408491532e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_32,2.25672260096105504e+00,3.06167206040019169e+00,8.16315934791881226e+00,9.80521868315567602e+00,1.11424191611170045e+01,4.95976203667351072e+01,5.31232645384686037e+01,5.25908922205445606e+01,9.48124227375085411e+01,7.46322370348954678e+01,1.05192259618453321e+02,6.54252334485651659e+01,4.29708391134559236e+01,2.81579781293756817e+01,4.61790541095843636e+01,1.41830367083224562e+01,6.54487830872642951e-01,7.09816316739594194e-02,9.55051790788560145e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_33,2.26015378219092478e+00,3.06491011160588123e+00,8.16887625940998063e+00,9.81185528129604378e+00,1.11485444297049163e+01,4.96310722201069936e+01,5.31560737067341407e+01,5.26228498112081411e+01,9.48664489693922519e+01,7.46888729211139264e+01,1.05251157627963877e+02,6.54252410338803827e+01,4.29508422795362748e+01,2.81391854467462537e+01,4.61391718928403733e+01,1.41485681068611822e+01,6.52126094369909093e-01,7.05677528505584961e-02,9.49655248374498169e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_34,2.26535231897295430e+00,3.07448984165548955e+00,8.18524690555132040e+00,9.82888735892642273e+00,1.11671617249110060e+01,4.97145097054802250e+01,5.32476343058257697e+01,5.26981650317354564e+01,9.50079675580494722e+01,7.49040508942529470e+01,1.05528857646749259e+02,6.54598637556002103e+01,4.28975907751430654e+01,2.80986346562122904e+01,4.60330902092423528e+01,1.40531790558474139e+01,6.45697423550936067e-01,6.98923239563985221e-02,9.47512121178076955e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_35,2.25868899313564242e+00,3.06397397096707236e+00,8.16736471247911311e+00,9.80937907763024164e+00,1.11461408620239162e+01,4.96160792005200975e+01,5.31408739343053327e+01,5.26059591522999455e+01,9.48442331354762871e+01,7.46542017569181269e+01,1.05207540215737339e+02,6.54220172221762084e+01,4.29587108195955381e+01,2.81443144067290554e+01,4.61492326656057585e+01,1.41707797893578338e+01,6.53129914274239609e-01,7.07177940915911379e-02,9.52361649797584149e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_36,2.26170454456208736e+00,3.07073664972101668e+00,8.18004218030232089e+00,9.82048306462691123e+00,1.11569413033707576e+01,4.96876327380703913e+01,5.32156987644548636e+01,5.26664710418824384e+01,9.49466265038762316e+01,7.48466622717232895e+01,1.05471261371510707e+02,6.54650298743048893e+01,4.29167395237754832e+01,2.81105504398508117e+01,4.60782258708190966e+01,1.40810257520707971e+01,6.46913802563685469e-01,7.00203373079344715e-02,9.49085917745152649e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_37,2.25950244705320369e+00,3.06817709045747655e+00,8.17546679372142471e+00,9.81566000192202281e+00,1.11519582888148499e+01,4.96638291582465641e+01,5.31926533496158385e+01,5.26479368520196260e+01,9.49096001532214046e+01,7.47727573412299193e+01,1.05375802560858062e+02,6.54458002816258926e+01,4.29250326480092994e+01,2.81180708880453984e+01,4.61035687283015321e+01,1.40957197964933876e+01,6.48285099847514590e-01,7.02293434402160854e-02,9.44174335809870070e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_38,2.25936781265961928e+00,3.06702601597605540e+00,8.17436281758368999e+00,9.81531147614259858e+00,1.11521885443629181e+01,4.96523548987569043e+01,5.31712845443808533e+01,5.26329985246221526e+01,9.48958871355323339e+01,7.47397638509633850e+01,1.05318959107574130e+02,6.54322489987487756e+01,4.29280710929672225e+01,2.81241596314543365e+01,4.61179058394893886e+01,1.41217853648876623e+01,6.50270061934113852e-01,7.03441069562594501e-02,9.43562153714472968e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_39,2.25947040887229056e+00,3.06798206767155524e+00,8.17504966062314153e+00,9.81542393226409260e+00,1.11516715975057625e+01,4.96638057735202807e+01,5.31926829065137525e+01,5.26476436358104110e+01,9.49109238693635859e+01,7.47730873246442798e+01,1.05374999000062445e+02,6.54484548833544721e+01,4.29266118754629034e+01,2.81183547291400480e+01,4.61056453625225160e+01,1.40985565762659206e+01,6.48302914534213182e-01,7.02403103645871246e-02,9.44983825064285056e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_40,2.25967813264127093e+00,3.06736222429660588e+00,8.17502612507532156e+00,9.81592907615022092e+00,1.11527708444567857e+01,4.96569045612767184e+01,5.31708263839947151e+01,5.26320082986426740e+01,9.48962534326046807e+01,7.47425006581189706e+01,1.05323692373727638e+02,6.54346603153030060e+01,4.29293477917848350e+01,2.81239261131539315e+01,4.61179994300033940e+01,1.41221466382492320e+01,6.50392544404916451e-01,7.03642004105130836e-02,9.44032849060555054e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_41,2.25958603135438452e+00,3.06713015165488700e+00,8.17373318486740352e+00,9.81468745201408055e+00,1.11511210305397501e+01,4.96563716659093757e+01,5.31780901150332852e+01,5.26351721670504844e+01,9.48973375344532712e+01,7.47577070031552182e+01,1.05350278877342419e+02,6.54467873535403868e+01,4.29344785746112905e+01,2.81271124291795687e+01,4.61198214520521361e+01,1.41177104389065136e+01,6.50186515252049513e-01,7.03337526486902259e-02,9.43397169263390963e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_42,2.25648578652384213e+00,3.06120852941389021e+00,8.16253536826256720e+00,9.80398540149851883e+00,1.11407374377395776e+01,4.95970423778757237e+01,5.31076771875260789e+01,5.25759974971383386e+01,9.48030297960656725e+01,7.46174239676149256e+01,1.05177080116027383e+02,6.54235837970583418e+01,4.29763580126897793e+01,2.81668318410060330e+01,4.61976410588292126e+01,1.41905419772194552e+01,6.54996169796229766e-01,7.10937774064400313e-02,9.59171298048992760e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_43,2.26303597942481538e+00,3.07190930407205176e+00,8.18129563259137349e+00,9.82416027532093139e+00,1.11615997277578263e+01,4.96999297429061500e+01,5.32328281018513536e+01,5.26819828033127706e+01,9.49718198862882446e+01,7.48707106220534939e+01,1.05493441836624882e+02,6.54533222230166984e+01,4.29010205989149256e+01,2.81015530924208541e+01,4.60506634235209162e+01,1.40620965277163297e+01,6.45839579643019523e-01,6.99069194840419711e-02,9.47323870610431926e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_44,2.26038870755434429e+00,3.06552593901369796e+00,8.17045920138741444e+00,9.81337545874128381e+00,1.11499990942608775e+01,4.96309256335968314e+01,5.31618848532874040e+01,5.26254914524666333e+01,9.48642909633987585e+01,7.46951412797965304e+01,1.05261285795530739e+02,6.54323921357935205e+01,4.29519754960625164e+01,2.81390349703847846e+01,4.61399382344603524e+01,1.41467994631140179e+01,6.52293952367577479e-01,7.06012162984760716e-02,9.49279172778087765e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_45,2.25987519557431416e+00,3.06869255500950278e+00,8.17602444160230313e+00,9.81660548015653944e+00,1.11530414471284836e+01,4.96657412584780289e+01,5.32000836299514788e+01,5.26509055255467970e+01,9.49180911834105245e+01,7.47843823648388906e+01,1.05384199995218438e+02,6.54454540360304122e+01,4.29228503674845854e+01,2.81167145907038538e+01,4.60966813067806669e+01,1.40927599804456243e+01,6.47967423782808138e-01,7.02201504147218492e-02,9.46600672668477042e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_46,2.25991919600009217e+00,3.06625145936280807e+00,8.17195672260168138e+00,9.81361741780088082e+00,1.11500339408800055e+01,4.96422923189962191e+01,5.31632170413087408e+01,5.26305134598567008e+01,9.48815546710676045e+01,7.47067802677001538e+01,1.05283675314511299e+02,6.54335804578742852e+01,4.29400487431261979e+01,2.81304550056181952e+01,4.61285995397963404e+01,1.41339261493027539e+01,6.51341023105434402e-01,7.05356803933868265e-02,9.52012009689400668e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_47,2.26032718423772039e+00,3.06568627071392186e+00,8.17053758600854074e+00,9.81330526068328268e+00,1.11500141541855591e+01,4.96331665008135587e+01,5.31614916997004272e+01,5.26264487276517201e+01,9.48681648726640248e+01,7.46963398395070044e+01,1.05261752881318586e+02,6.54308946724883924e+01,4.29494774100120580e+01,2.81374869116046220e+01,4.61381565524155945e+01,1.41449148285820669e+01,6.52221509506675901e-01,7.05897774252740168e-02,9.48691878248507196e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_48,2.25911321838949775e+00,3.06458317072211317e+00,8.16877873825240997e+00,9.81059953621336867e+00,1.11470949466527163e+01,4.96196622603299460e+01,5.31424206012713469e+01,5.26076857797855126e+01,9.48519459118856219e+01,7.46603991357234094e+01,1.05208903226347871e+02,6.54187685758392803e+01,4.29529912956663154e+01,2.81411824277488201e+01,4.61450592934662183e+01,1.41666573941109224e+01,6.52753353045905538e-01,7.06458003084422942e-02,9.49062636894088332e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_49,2.26059053437855484e+00,3.07005156196552509e+00,8.17820580114960194e+00,9.81811157083438957e+00,1.11542109116313171e+01,4.96749914262287859e+01,5.32090744323871405e+01,5.26573912418769794e+01,9.49292305865949686e+01,7.48150069929442481e+01,1.05426295893957388e+02,6.54508761424280294e+01,4.29139969376248516e+01,2.81100882418899189e+01,4.60808944062336252e+01,1.40837107342806380e+01,6.47597955552190907e-01,7.02159666196095072e-02,9.48851367913610202e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_50,2.26002488498817122e+00,3.06899881531281382e+00,8.17685653633285270e+00,9.81694948451575655e+00,1.11529136028889955e+01,4.96688185577618384e+01,5.32057349712426344e+01,5.26514033812390494e+01,9.49217104984298601e+01,7.47919674991148042e+01,1.05389960411910636e+02,6.54425170998352002e+01,4.29181395221129662e+01,2.81119131424033135e+01,4.60866694889170176e+01,1.40914062584060442e+01,6.48183711160237430e-01,7.02428414318389260e-02,9.49201151325146375e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_51,2.26039450780030782e+00,3.06621082484351826e+00,8.17163945890950139e+00,9.81361331068322151e+00,1.11497769478351110e+01,4.96363001665945731e+01,5.31639031601260044e+01,5.26276182967792110e+01,9.48679431558240651e+01,7.47004494446224356e+01,1.05274922476561855e+02,6.54319562304010987e+01,4.29447045712972937e+01,2.81353160060771046e+01,4.61329895536757348e+01,1.41388282439811146e+01,6.51940583964591869e-01,7.06200798629665893e-02,9.52161793518563858e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_52,2.25343171151767718e+00,3.05767797203090907e+00,8.15643297736576045e+00,9.79412548251506720e+00,1.11305819131026311e+01,4.95490120583372615e+01,5.30893279832648730e+01,5.25504674597103616e+01,9.47135814791644464e+01,7.45498965765775097e+01,1.05131422181453146e+02,6.54815144143951358e+01,4.30380836895514989e+01,2.82111719814527362e+01,4.63009836482797965e+01,1.42546614198091603e+01,6.59381798376666439e-01,7.16447856669904237e-02,9.78537700550141318e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_53,2.25750942866795823e+00,3.06266982279416000e+00,8.16524275627347151e+00,9.80807003388936138e+00,1.11454550805706791e+01,4.96055367584370259e+01,5.31306572676813857e+01,5.25970505864146460e+01,9.48306647894980159e+01,7.46434381549009629e+01,1.05192130350787792e+02,6.54207244781840984e+01,4.29652252401002102e+01,2.81490781063895348e+01,4.61572577673407309e+01,1.41750915384527758e+01,6.54029189771414221e-01,7.08867945691421947e-02,9.52737473584205040e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_54,2.26170653093836371e+00,3.07074006492244811e+00,8.18006146635251596e+00,9.82054247563765692e+00,1.11569910478052368e+01,4.96863039692197219e+01,5.32150456698976981e+01,5.26678504932501852e+01,9.49483994036365999e+01,7.48465491681120767e+01,1.05470743059345594e+02,6.54648274018213812e+01,4.29158339373100901e+01,2.81092448582049954e+01,4.60770506740548953e+01,1.40815235224432858e+01,6.46960418175889451e-01,7.00275544253678578e-02,9.49446116123342683e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_55,2.25294932287162553e+00,3.05539705862682576e+00,8.15091825366400613e+00,9.78825817747976146e+00,1.11250966795471236e+01,4.95088999797414004e+01,5.30510546135441317e+01,5.25156331758601311e+01,9.46425211959853243e+01,7.44797659829280576e+01,1.05078899769992290e+02,6.55177855235177304e+01,4.30841118383522925e+01,2.82520539282754690e+01,4.63788735094121236e+01,1.43121763013150858e+01,6.62778005811737292e-01,7.19562181704466175e-02,9.84323821228471132e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_56,2.25913500467354345e+00,3.06437596080046815e+00,8.16855026423249519e+00,9.81051307718049692e+00,1.11469835741520633e+01,4.96204459078959559e+01,5.31459268193739049e+01,5.26138348775321276e+01,9.48542441475416354e+01,7.46671126076859792e+01,1.05223511196303562e+02,6.54209861161151736e+01,4.29505275307884204e+01,2.81385177865253411e+01,4.61420650076511620e+01,1.41602072937021113e+01,6.52994534451523778e-01,7.06627596971605015e-02,9.50330697601361497e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_57,2.25668939440278304e+00,3.06144050786304245e+00,8.16273564421105569e+00,9.80398257564974962e+00,1.11408186999113195e+01,4.95953263553263497e+01,5.31079969805038843e+01,5.25778890925216018e+01,9.48080556604442961e+01,7.46197170302041712e+01,1.05178029952556358e+02,6.54219390503872660e+01,4.29735058385955213e+01,2.81641006643825200e+01,4.61936901994288647e+01,1.41901016352456804e+01,6.55117328611519834e-01,7.10975823017925973e-02,9.58429336678382274e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_58,2.25518524271559428e+00,3.05967616684703492e+00,8.15975191852514925e+00,9.79899711821158270e+00,1.11359757163900959e+01,4.95654271574195420e+01,5.30921070531384274e+01,5.25559147612648019e+01,9.47451092346224186e+01,7.45746591629644655e+01,1.05141865361681795e+02,6.54595938332127218e+01,4.30140342043300095e+01,2.81910923472209447e+01,4.62560610219396651e+01,1.42275775615081024e+01,6.57433487920057402e-01,7.13247645752969894e-02,9.69688741047981459e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_59,2.25916999040692978e+00,3.06638153759469745e+00,8.17264732655189263e+00,9.81354045740198977e+00,1.11503396921616389e+01,4.96491156326602834e+01,5.31728675978947223e+01,5.26360788791586742e+01,9.48934166362455755e+01,7.47269076298917412e+01,1.05298527005279524e+02,6.54255911615099564e+01,4.29280109990150578e+01,2.81238715351033939e+01,4.61138976585763487e+01,1.41225615021173478e+01,6.50483663017371927e-01,7.03768785392041019e-02,9.45554316015487055e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_60,2.25554850538486740e+00,3.06002221415450926e+00,8.16026769410449582e+00,9.80086466903271258e+00,1.11379986131695787e+01,4.95774845099145978e+01,5.30967635894887380e+01,5.25603440712753809e+01,9.47680797926192042e+01,7.45968531057701227e+01,1.05161220530110583e+02,6.54568152922991828e+01,4.30137638399790418e+01,2.81903428780343219e+01,4.62482927472600025e+01,1.42173223486237390e+01,6.56703069929796435e-01,7.12567260631125632e-02,9.64688762842020979e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_61,2.26075047359001946e+00,3.06984620355841953e+00,8.17800695673553690e+00,9.81833870596063107e+00,1.11542914039979983e+01,4.96781644016658532e+01,5.32150048998215794e+01,5.26633642092941514e+01,9.49296118171080252e+01,7.48224274479904352e+01,1.05439324635465255e+02,6.54554748434822926e+01,4.29179930176183717e+01,2.81120908231727356e+01,4.60786706330954416e+01,1.40820953251760255e+01,6.47337789033993749e-01,7.01629419980978192e-02,9.50290078471204870e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_62,2.25583760709068226e+00,3.06030426752134899e+00,8.16059620604996105e+00,9.80122367482010581e+00,1.11384150324088136e+01,4.95811976871932529e+01,5.30990627451742085e+01,5.25625559096462851e+01,9.47709235911861470e+01,7.45974051465898640e+01,1.05161563996654735e+02,6.54553077831947405e+01,4.30115176864134980e+01,2.81890862508746878e+01,4.62458360330853608e+01,1.42148939603433959e+01,6.56627015581719209e-01,7.12639259931687197e-02,9.64873361376737855e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_63,2.26086078804693758e+00,3.07014331533567431e+00,8.17835936240719086e+00,9.81822607105750755e+00,1.11543864207374330e+01,4.96749421245519613e+01,5.32093581501708499e+01,5.26591015099396031e+01,9.49299875212758337e+01,7.48138826540974833e+01,1.05424958903019572e+02,6.54507970021761452e+01,4.29148880255382039e+01,2.81101086025831712e+01,4.60812442469695398e+01,1.40849741680515681e+01,6.47618257854277624e-01,7.02193095985250842e-02,9.49796168773795781e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_64,2.26026930902858414e+00,3.06929230443728196e+00,8.17698289708295434e+00,9.81738653494102742e+00,1.11535410080837121e+01,4.96730418233309337e+01,5.32058885404094397e+01,5.26548449562831777e+01,9.49260403268750679e+01,7.47978022891639398e+01,1.05402225434107663e+02,6.54486191976501885e+01,4.29203901698129471e+01,2.81141260862503906e+01,4.60875839769982747e+01,1.40858321177269232e+01,6.47497008773710858e-01,7.01516284609338958e-02,9.46491872763184812e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_65,2.26066936051538159e+00,3.06977583781851893e+00,8.17797790481276188e+00,9.81824463934942138e+00,1.11541142467968779e+01,4.96779376328083231e+01,5.32138997013899129e+01,5.26623777606252972e+01,9.49303773833263733e+01,7.48222176001577282e+01,1.05438238106693291e+02,6.54550377632213554e+01,4.29173921040313147e+01,2.81115600286121676e+01,4.60782130592040673e+01,1.40836415972063111e+01,6.47293706823171000e-01,7.01539697760489855e-02,9.49834472561623434e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_66,2.25901987648476155e+00,3.06636722825689656e+00,8.17268281815136000e+00,9.81354494328561699e+00,1.11503291613025901e+01,4.96492866205471159e+01,5.31731124281578715e+01,5.26357476115467335e+01,9.48939579512685327e+01,7.47274771431969214e+01,1.05298241044262639e+02,6.54257061479630408e+01,4.29283025934323703e+01,2.81240841449319348e+01,4.61142407645825898e+01,1.41226569508743012e+01,6.50486454533903857e-01,7.03772192557936133e-02,9.45474255608478968e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_67,2.26011991673001855e+00,3.06500252264616346e+00,8.16900179356111700e+00,9.81185242043527950e+00,1.11485158369235240e+01,4.96308312961656242e+01,5.31558595499658537e+01,5.26242253357754777e+01,9.48647487322208463e+01,7.46875453002464695e+01,1.05252998474288546e+02,6.54284650408132080e+01,4.29523172726649634e+01,2.81400439534342759e+01,4.61406825073790685e+01,1.41488010283338603e+01,6.52266094719687994e-01,7.05781360909318867e-02,9.49369691450530941e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_68,2.25909732279952635e+00,3.06427679128391350e+00,8.16865624245524913e+00,9.81070521380017802e+00,1.11469661625936727e+01,4.96235970241529003e+01,5.31470912576167080e+01,5.26139652396840489e+01,9.48595080912404853e+01,7.46747862842385928e+01,1.05232479051652533e+02,6.54228470709499135e+01,4.29498737697732338e+01,2.81376135151274163e+01,4.61429117443564536e+01,1.41568421275571268e+01,6.52604969799988832e-01,7.06468481951572913e-02,9.51256127537073067e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_69,2.26734608023712303e+00,3.07713311755024010e+00,8.19054711318829831e+00,9.83485926119021237e+00,1.11733594402359948e+01,4.97364845335841963e+01,5.32609806086239246e+01,5.27187161446967778e+01,9.50388727110638456e+01,7.49549082763242893e+01,1.05599107186724098e+02,6.54787678715075714e+01,4.28957106310561898e+01,2.80925241301761623e+01,4.60135277160554494e+01,1.40402795317915938e+01,6.45140025505462678e-01,6.98464617970253887e-02,9.46742403360937256e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_70,2.25818136535732927e+00,3.06345667955147061e+00,8.16655904161337887e+00,9.80880573720783389e+00,1.11454298303048276e+01,4.96126890942428673e+01,5.31361118481795529e+01,5.26009592139331588e+01,9.48386280588718904e+01,7.46501379145299069e+01,1.05198552818338385e+02,6.54203084073339340e+01,4.29623818240752939e+01,2.81466321599321603e+01,4.61498535773710685e+01,1.41726848754286312e+01,6.53725499370550245e-01,7.08319160098770106e-02,9.52947209607762219e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_71,2.25938994695808759e+00,3.06746742800291816e+00,8.17430211678247431e+00,9.81472641030870463e+00,1.11509119267096768e+01,4.96585252927394123e+01,5.31856058968681253e+01,5.26424859456280672e+01,9.48979140672196309e+01,7.47610622340302911e+01,1.05357833178912585e+02,6.54413711607731585e+01,4.29291099842565771e+01,2.81212837125241748e+01,4.61097089167649230e+01,1.41042829366781692e+01,6.48912567485293579e-01,7.02515405815028748e-02,9.41356951853407863e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_72,2.25958213264783092e+00,3.06810005693910925e+00,8.17530362782863840e+00,9.81572681418498938e+00,1.11519404765981758e+01,4.96630044077734141e+01,5.31925649206992333e+01,5.26476189406669306e+01,9.49087816695030995e+01,7.47726934748567373e+01,1.05376777955624704e+02,6.54482715015820702e+01,4.29267760043314581e+01,2.81189608658084609e+01,4.61056270290424166e+01,1.40976756953139510e+01,6.48311649351965724e-01,7.02299015214826600e-02,9.44700402792195311e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_73,2.25949380833972491e+00,3.06639288411007938e+00,8.17275419275940607e+00,9.81377071944919877e+00,1.11504105534311861e+01,4.96494509031577280e+01,5.31728811926701752e+01,5.26359573782636900e+01,9.48921831332921499e+01,7.47231659541935187e+01,1.05292597263757500e+02,6.54253807514371033e+01,4.29293632922674959e+01,2.81247025091073439e+01,4.61137459496363320e+01,1.41236007035762103e+01,6.50503318234859962e-01,7.03798739836940662e-02,9.46754653563867607e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_74,2.26000161458637994e+00,3.06619333523080106e+00,8.17177831530601040e+00,9.81347247674709422e+00,1.11498916153590688e+01,4.96409935351613854e+01,5.31638669977433622e+01,5.26313132296065191e+01,9.48781401142747143e+01,7.47038769128978402e+01,1.05280301452681002e+02,6.54306978251114657e+01,4.29386616444012716e+01,2.81296871646602291e+01,4.61264249663535040e+01,1.41329463816265211e+01,6.51350520422961710e-01,7.05471513593723537e-02,9.51995890074350433e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_75,2.26065161688479277e+00,3.06975812804629999e+00,8.17808055393692612e+00,9.81840785552819995e+00,1.11542045368672262e+01,4.96775189987373125e+01,5.32137879528540338e+01,5.26600824316879823e+01,9.49257614307738891e+01,7.48188702932167189e+01,1.05433255291396250e+02,6.54526022927127542e+01,4.29163261897602268e+01,2.81105335294304943e+01,4.60774927793476721e+01,1.40828945496659355e+01,6.47620361465017558e-01,7.01758983254181373e-02,9.49552138780888899e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_76,2.26729843781670848e+00,3.07687015150773879e+00,8.19010808386956057e+00,9.83429506685964405e+00,1.11727634604756219e+01,4.97360725812785347e+01,5.32602914623907679e+01,5.27164559470009237e+01,9.50378939124571502e+01,7.49554063317473975e+01,1.05599241722529314e+02,6.54792969666320630e+01,4.28977640578170849e+01,2.80939396103712298e+01,4.60152176961226189e+01,1.40425894448603721e+01,6.45048693938528817e-01,6.98293897320507589e-02,9.46393202400705284e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_77,2.26020230065517724e+00,3.06920930032080408e+00,8.17684318077182226e+00,9.81734109040904990e+00,1.11534409231296845e+01,4.96722360778787788e+01,5.32055332524008691e+01,5.26545531656070196e+01,9.49228204379470100e+01,7.47945259417458459e+01,1.05399212320158398e+02,6.54462121238319412e+01,4.29189932540968258e+01,2.81130125484556359e+01,4.60855758938193816e+01,1.40851978926150245e+01,6.47777047703881892e-01,7.01739890072733408e-02,9.46221116444850158e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_78,2.25985856628553972e+00,3.06617828559947725e+00,8.17166512107582399e+00,9.81331550341451653e+00,1.11495338996054105e+01,4.96399535352862031e+01,5.31627793277379084e+01,5.26295785350684611e+01,9.48787347680408288e+01,7.47032880667008783e+01,1.05275239725330891e+02,6.54292569058975317e+01,4.29392313181314265e+01,2.81310626910369166e+01,4.61269692441072223e+01,1.41336127972354078e+01,6.51279279823752000e-01,7.05394930896673100e-02,9.51332242549785337e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_79,2.25946072073018289e+00,3.06591441484624827e+00,8.17131887421846947e+00,9.81295747927208950e+00,1.11495179231693999e+01,4.96479094334354940e+01,5.31720646646693140e+01,5.26324803456778412e+01,9.48903834070798098e+01,7.47190182752003835e+01,1.05289560992060160e+02,6.54277469650630792e+01,4.29319466299304651e+01,2.81251874208319848e+01,4.61168025319086041e+01,1.41259926306503516e+01,6.50379467274083467e-01,7.04362463397871369e-02,9.48396402577046660e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_80,2.26444500338226717e+00,3.07326050313019783e+00,8.18343801577697683e+00,9.82663645060718594e+00,1.11646656868291494e+01,4.97075393692377787e+01,5.32410450725325077e+01,5.26914116227732379e+01,9.49988013321086555e+01,7.48930799827281533e+01,1.05511465433635578e+02,6.54515049258991581e+01,4.28936187160637914e+01,2.80971608021869450e+01,4.60379956502198837e+01,1.40568419510566116e+01,6.45588472008430503e-01,6.98771151776677452e-02,9.46352581902812871e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_81,2.25415493431387493e+00,3.05857293574390354e+00,8.15769423599287613e+00,9.79610522434786368e+00,1.11330816028193897e+01,4.95591271032053768e+01,5.30846609639126683e+01,5.25491915885783385e+01,9.47337314133344535e+01,7.45618560914432464e+01,1.05132039566620577e+02,6.54696115894623887e+01,4.30255294327606350e+01,2.82007748411757788e+01,4.62722049219847875e+01,1.42367746668776292e+01,6.58583099135893191e-01,7.15014955661791435e-02,9.76331493474939978e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_82,2.25709431148907713e+00,3.06176470743268281e+00,8.16398087810327588e+00,9.80618008520230866e+00,1.11433092524576995e+01,4.95980189582972173e+01,5.31234367520489954e+01,5.25916596800448986e+01,9.48199121785852128e+01,7.46355732958946589e+01,1.05191121365243404e+02,6.54222119665919308e+01,4.29704754889349090e+01,2.81585072291295440e+01,4.61762219067365294e+01,1.41811825448941775e+01,6.54113106518300014e-01,7.09071859540661015e-02,9.52935260110436208e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_83,2.25984170260818473e+00,3.06878916135115221e+00,8.17640160564173613e+00,9.81657605932626787e+00,1.11527862596999228e+01,4.96685628403434549e+01,5.32045861805193283e+01,5.26507071721734974e+01,9.49207177603855428e+01,7.47901131634738334e+01,1.05387963445531284e+02,6.54443657648784693e+01,4.29205398594360119e+01,2.81135562566616741e+01,4.60894472908755546e+01,1.40930248593735961e+01,6.48193654909350436e-01,7.02420248845913170e-02,9.48937996538023500e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_84,2.25974389698686462e+00,3.06840981179467853e+00,8.17580152000219584e+00,9.81620891699392750e+00,1.11525504371970943e+01,4.96657772098502619e+01,5.31947519215584705e+01,5.26471860580420596e+01,9.49088236939601870e+01,7.47742777362296209e+01,1.05375746787220933e+02,6.54434404190120631e+01,4.29228224426617615e+01,2.81170385974708275e+01,4.61004924988976441e+01,1.40954975253877262e+01,6.48270552288271573e-01,7.02327540815306378e-02,9.44836989783467106e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_85,2.25983496377004345e+00,3.06618744128069443e+00,8.17171158203210624e+00,9.81322981318163201e+00,1.11497101906507918e+01,4.96421035303594351e+01,5.31636184948412378e+01,5.26310118485818919e+01,9.48821635246304140e+01,7.47066248278364640e+01,1.05283001673446378e+02,6.54319832555832477e+01,4.29392985057376677e+01,2.81300962652018569e+01,4.61283698163127269e+01,1.41338524551544342e+01,6.51335926756815509e-01,7.05342177695515576e-02,9.51833268808907444e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_86,2.26755937875376690e+00,3.07760788539273289e+00,8.19246574735703348e+00,9.83688315679932934e+00,1.11754631650350120e+01,4.97433197193688201e+01,5.32689431905936317e+01,5.27309300176636668e+01,9.50605107630929353e+01,7.49905514088560921e+01,1.05645466531397517e+02,6.54992135427407476e+01,4.28970908466791485e+01,2.80843618091211766e+01,4.60016653919059451e+01,1.40289519268428826e+01,6.44409936142230522e-01,6.97788910715810701e-02,9.47260161010913052e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_87,2.25938256636244628e+00,3.06586672459504817e+00,8.17163048758573218e+00,9.81310820179328580e+00,1.11495748281610325e+01,4.96487942169232923e+01,5.31706382201526466e+01,5.26325140314351643e+01,9.48950746943291108e+01,7.47218966786500118e+01,1.05286410909457629e+02,6.54243254553353069e+01,4.29294627564549671e+01,2.81246422068588338e+01,4.61150481674466803e+01,1.41234672789332176e+01,6.50332997871408858e-01,7.04079494498245362e-02,9.48289742128449915e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_88,2.25733222040582326e+00,3.06249619748838553e+00,8.16501830716890709e+00,9.80769900358792412e+00,1.11450674462904029e+01,4.96054283308696355e+01,5.31306490916684879e+01,5.25959597701077399e+01,9.48297297085025122e+01,7.46420718187284820e+01,1.05189876896613100e+02,6.54182994568002840e+01,4.29642777336885260e+01,2.81497997618434894e+01,4.61581404337782999e+01,1.41744734294924069e+01,6.54178743125328643e-01,7.08925983150699018e-02,9.52192584171873864e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_89,2.26117229662349040e+00,3.07034597157338185e+00,8.17879402278453504e+00,9.81910972437725604e+00,1.11554599653514011e+01,4.96830751763130110e+01,5.32173140764376527e+01,5.26648468493501767e+01,9.49383439337818515e+01,7.48350822788272012e+01,1.05453532625753866e+02,6.54554860121437514e+01,4.29139464670626367e+01,2.81098066479354110e+01,4.60749290886771234e+01,1.40787890791686205e+01,6.46755429169705631e-01,7.00411312784646328e-02,9.50371489364517340e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_90,2.25890524433892592e+00,3.06435752119937366e+00,8.16852088623030603e+00,9.81021936237535286e+00,1.11467015963879259e+01,4.96191625673777068e+01,5.31427826247920194e+01,5.26088300648952298e+01,9.48519567485437278e+01,7.46618052935153997e+01,1.05213473462982449e+02,6.54217755314432026e+01,4.29524702269263656e+01,2.81405198325430632e+01,4.61444380170113817e+01,1.41662836105478327e+01,6.52933040841268242e-01,7.06644971990846860e-02,9.50420619535439527e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_91,2.25992246109068606e+00,3.06494584594046637e+00,8.16898539774926391e+00,9.81164311952666601e+00,1.11482778002381693e+01,4.96273039264798257e+01,5.31520596488216910e+01,5.26198443740063766e+01,9.48632250501781300e+01,7.46861433451747843e+01,1.05250195665977969e+02,6.54282616533698445e+01,4.29535440781058426e+01,2.81416101339885287e+01,4.61474083408139819e+01,1.41524757555151037e+01,6.52286910848966284e-01,7.05989289956004407e-02,9.50329094394754270e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_92,2.26065224265696552e+00,3.07012067609576178e+00,8.17834943105440715e+00,9.81826567713889276e+00,1.11543758181862351e+01,4.96762631422450838e+01,5.32091597086891852e+01,5.26564758408189277e+01,9.49282966307395100e+01,7.48158226432110638e+01,1.05426390900236839e+02,6.54487974742226868e+01,4.29130725964497515e+01,2.81096238446932034e+01,4.60796873225345891e+01,1.40836712730090063e+01,6.47623656513253043e-01,7.02244975593479676e-02,9.49152429280983832e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_93,2.25980050428309998e+00,3.06847559140172343e+00,8.17584280431870347e+00,9.81623994760652785e+00,1.11526968311240520e+01,4.96659857135624776e+01,5.31946708925379781e+01,5.26472354550276123e+01,9.49090310701626123e+01,7.47750869232426538e+01,1.05376159096092195e+02,6.54437300050073105e+01,4.29226669522403981e+01,2.81168668147967935e+01,4.61005375277062868e+01,1.40955343617205244e+01,6.48160459884781437e-01,7.02207537936904158e-02,9.44503591906635173e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_94,2.25356364517417163e+00,3.05774183962144752e+00,8.15608515593176442e+00,9.79435596070045733e+00,1.11312494966016473e+01,4.95525961756655775e+01,5.30853799370466817e+01,5.25483985672970846e+01,9.47205559137230466e+01,7.45538195141384108e+01,1.05128674997938518e+02,6.54737590468502191e+01,4.30298036781032636e+01,2.82054916545897854e+01,4.62855276628662509e+01,1.42402282773309459e+01,6.58492457882195459e-01,7.14808730161592826e-02,9.76514489742957847e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_95,2.26022234803251543e+00,3.06923418310419915e+00,8.17689539651877162e+00,9.81739319382023190e+00,1.11534825200829317e+01,4.96729797738626218e+01,5.32058204316107179e+01,5.26543339788441216e+01,9.49247355563907433e+01,7.47969991483397365e+01,1.05401148771578050e+02,6.54482348199122868e+01,4.29201113175005418e+01,2.81137321979618697e+01,4.60875738245582980e+01,1.40857983350700415e+01,6.47632274864552437e-01,7.01627565126018010e-02,9.46371204383395122e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_96,2.26034386294493972e+00,3.06619513392361176e+00,8.17149419858454884e+00,9.81330235558905883e+00,1.11496100722713436e+01,4.96368811948793507e+01,5.31630645434898028e+01,5.26289738644901348e+01,9.48730237731566035e+01,7.47028023247495412e+01,1.05276239561251529e+02,6.54314531462086109e+01,4.29432247141421612e+01,2.81347638344148159e+01,4.61333173550099005e+01,1.41366347155574257e+01,6.51486949610423194e-01,7.05631451893110745e-02,9.51925875752897624e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_97,2.25916641557662290e+00,3.06654489065856906e+00,8.17298011411456216e+00,9.81363941480184820e+00,1.11505622349257845e+01,4.96502844747800154e+01,5.31750631772243878e+01,5.26354843776147234e+01,9.48927113819089243e+01,7.47279803059243761e+01,1.05298780955055435e+02,6.54255918610065805e+01,4.29281158869222708e+01,2.81236265156928127e+01,4.61131394331668858e+01,1.41228160962259128e+01,6.50539049354095678e-01,7.03800153866643019e-02,9.45353968794162593e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_98,2.26045494289851057e+00,3.06559626616383385e+00,8.17060199056623659e+00,9.81352423820086450e+00,1.11501623703264787e+01,4.96315901446065766e+01,5.31620245069436095e+01,5.26253424850628022e+01,9.48646095597826502e+01,7.46955958960708983e+01,1.05261996470063366e+02,6.54325993310903158e+01,4.29518246536177628e+01,2.81388482663816681e+01,4.61395619595268798e+01,1.41470355900187386e+01,6.52308657305329942e-01,7.06028642414198992e-02,9.49265352868747421e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Pion_Response_99,2.25569957351823636e+00,3.06074585182447834e+00,8.16149926155095073e+00,9.80246227930513037e+00,1.11394675696986578e+01,4.95954384799059724e+01,5.31053409553260138e+01,5.25725733541523113e+01,9.48057125458978476e+01,7.46191633515973365e+01,1.05173571283652791e+02,6.54368703284056181e+01,4.29881290120013730e+01,2.81717273687887690e+01,4.62111460821823101e+01,1.41959719652619807e+01,6.55800832455115335e-01,7.11723216007840304e-02,9.62220768558168932e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_0,2.26135016720974713e+00,3.06710718426424833e+00,8.17262086458658921e+00,9.81565078632883825e+00,1.11523621237680128e+01,4.96468060355698952e+01,5.31758434322944638e+01,5.26382670454670745e+01,9.48882505491499160e+01,7.47564825164294575e+01,1.05353916144372846e+02,6.54758443041903320e+01,4.29619749907449986e+01,2.81370022857549777e+01,4.61233097709292323e+01,1.41092811977589907e+01,6.49478145990078914e-01,7.05822777199543311e-02,9.55916197363172390e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_1,2.26050663419716180e+00,3.06646615287779456e+00,8.17189074104447855e+00,9.81392216834866637e+00,1.11504527270124143e+01,4.96441565868743737e+01,5.31719291715001958e+01,5.26330081691015153e+01,9.48812636631523532e+01,7.47250415851392376e+01,1.05302149639257152e+02,6.54409728470355958e+01,4.29431699316312887e+01,2.81309789563307859e+01,4.61262136847272401e+01,1.41278586813446303e+01,6.50749976634687477e-01,7.04827249404173517e-02,9.51997923734621519e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_2,2.25923122803620702e+00,3.06492503602796207e+00,8.16978112015416080e+00,9.81170033228599436e+00,1.11483048948025498e+01,4.96318603661374596e+01,5.31606004719932272e+01,5.26177919477737248e+01,9.48614695146905831e+01,7.46459764839542999e+01,1.05180261281066578e+02,6.53683524341847999e+01,4.29105764607234264e+01,2.81194309833469163e+01,4.61371847258098455e+01,1.41698720835463501e+01,6.51990765412749473e-01,7.06541067885053248e-02,9.57523153900939096e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_3,2.25919746859593618e+00,3.06489599880451635e+00,8.17000397022007441e+00,9.81154318870451192e+00,1.11480430163348387e+01,4.96324153698448711e+01,5.31574400913531022e+01,5.26141689172841183e+01,9.48606764342594886e+01,7.46260220760669313e+01,1.05147879763255077e+02,6.53540312874302032e+01,4.29075001858355733e+01,2.81210055790311415e+01,4.61465671632706247e+01,1.41789933122146259e+01,6.52243469991531266e-01,7.06112679444627356e-02,9.56796298440586689e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_4,2.25711484043505983e+00,3.06319186481535199e+00,8.16654458249686854e+00,9.80800103273196200e+00,1.11441080015522385e+01,4.96245212244136127e+01,5.31534017936794925e+01,5.26053661221834190e+01,9.48389716557345537e+01,7.45598480505838666e+01,1.05046255791648946e+02,6.52956146196774796e+01,4.28845847664589996e+01,2.81188792582660660e+01,4.61807984898343165e+01,1.42205800001890115e+01,6.53992767761405913e-01,7.06935607135209393e-02,9.51334861419457327e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_5,2.25844564085781885e+00,3.06408954930593547e+00,8.16837727350502263e+00,9.80997951211920061e+00,1.11462215960841853e+01,4.96288107006616670e+01,5.31564036069082775e+01,5.26122612665104512e+01,9.48458733841508490e+01,7.45845274740463822e+01,1.05084776668153737e+02,6.53212798695802519e+01,4.28971750837222388e+01,2.81192469436992312e+01,4.61604750382481441e+01,1.42013294138715054e+01,6.53665042261943663e-01,7.07503034110900375e-02,9.53517250432219486e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_6,2.25923440156122890e+00,3.06492831671444588e+00,8.16979175984912054e+00,9.81170975474457840e+00,1.11482760127127101e+01,4.96319401595112240e+01,5.31606083931537796e+01,5.26179064696945389e+01,9.48620070916944513e+01,7.46464903804203175e+01,1.05180824540257845e+02,6.53685983021720176e+01,4.29099847054284496e+01,2.81186507212450678e+01,4.61363711697551082e+01,1.41693637364990401e+01,6.52006181961552245e-01,7.06562379175030009e-02,9.57513813411091895e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_7,2.25948698865061637e+00,3.06531924011191315e+00,8.17031737214383647e+00,9.81240377720646428e+00,1.11486163690369846e+01,4.96341263089798446e+01,5.31645040910199924e+01,5.26225395770649271e+01,9.48691715356967222e+01,7.46642868534738966e+01,1.05202696767106829e+02,6.53802143867155223e+01,4.29159475645446520e+01,2.81195834010591525e+01,4.61335052172071229e+01,1.41588107475045462e+01,6.51699184947187260e-01,7.06640575227362316e-02,9.58836907168287948e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_8,2.25773202867615419e+00,3.06363464183022050e+00,8.16739694284859219e+00,9.80890032609562645e+00,1.11453450583147031e+01,4.96247635613941256e+01,5.31538221194139240e+01,5.26093406443096114e+01,9.48380122120807698e+01,7.45690422947023137e+01,1.05067230367195435e+02,6.53055323958968046e+01,4.28869001070595388e+01,2.81188210695643441e+01,4.61718975356855950e+01,1.42053291085314992e+01,6.53839123202910710e-01,7.07723673958662175e-02,9.53261703315180786e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_9,2.25952121597111288e+00,3.06542329011266146e+00,8.17054300378233478e+00,9.81270356109669883e+00,1.11490106852070330e+01,4.96363066060539921e+01,5.31663515038944610e+01,5.26241980270850860e+01,9.48739941673422749e+01,7.46705731048152330e+01,1.05210066022886565e+02,6.53829867839321253e+01,4.29145696513663140e+01,2.81176124209471610e+01,4.61280173562597895e+01,1.41511703252394447e+01,6.51502402929808433e-01,7.06460005277931707e-02,9.59891504257660323e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_10,2.25832332248977830e+00,3.06397622715557771e+00,8.16834701390423312e+00,9.81014813875579605e+00,1.11462871218974264e+01,4.96275804620753576e+01,5.31544685577924554e+01,5.26113821668172577e+01,9.48415255726601742e+01,7.45780908465710866e+01,1.05079706520003825e+02,6.53167014114233240e+01,4.28930030490739895e+01,2.81184260282163478e+01,4.61624760715331419e+01,1.42029511528697281e+01,6.53446314620004354e-01,7.07266982502053193e-02,9.54836188299332603e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_11,2.25895181386783861e+00,3.06468622905349886e+00,8.16974756121783230e+00,9.81103831298652196e+00,1.11472320567048371e+01,4.96301638290163609e+01,5.31567965139941023e+01,5.26144777509148369e+01,9.48574014716196530e+01,7.46131294586514713e+01,1.05128566726178803e+02,6.53472474685172529e+01,4.29071926804655632e+01,2.81217267414704466e+01,4.61483986443875267e+01,1.41838421970577748e+01,6.52472784645378279e-01,7.06143970168440493e-02,9.54669236193024170e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_12,2.26109812687083478e+00,3.06786338984480178e+00,8.17481755169213820e+00,9.81606658435520352e+00,1.11516089468126118e+01,4.96595860148936623e+01,5.31890272040602454e+01,5.26449585285535875e+01,9.49108894468704420e+01,7.48642907300946092e+01,1.05519407089201707e+02,6.55773131593237082e+01,4.30101194702191307e+01,2.81464643031391404e+01,4.60815675657380908e+01,1.40640283632017962e+01,6.45380648742233665e-01,6.86137297047250544e-02,9.60825115394036734e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_13,2.25869638885105539e+00,3.06447284452071411e+00,8.16938497515429951e+00,9.81099026294568510e+00,1.11474527258500498e+01,4.96285175787242991e+01,5.31548703534038651e+01,5.26130936360724490e+01,9.48538189147667339e+01,7.46058368290942440e+01,1.05119503648473057e+02,6.53421899878047157e+01,4.29044859467179265e+01,2.81205369021131339e+01,4.61577967477592708e+01,1.41902303754597447e+01,6.52668762552974457e-01,7.06460095637965746e-02,9.53516850761290669e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_14,2.25922709891403040e+00,3.06497106633215477e+00,8.16980279697129319e+00,9.81173950097936043e+00,1.11482546875921109e+01,4.96321058778164783e+01,5.31597435235258331e+01,5.26166585109161389e+01,9.48624999296172859e+01,7.46419562618236512e+01,1.05171622318897889e+02,6.53626068766072450e+01,4.29091243030348863e+01,2.81191230665151934e+01,4.61370238923826292e+01,1.41687897936870861e+01,6.51756985848290005e-01,7.06288413172985047e-02,9.57263970601514823e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_15,2.26094467406497746e+00,3.06701657009240458e+00,8.17240270029726013e+00,9.81488367488509361e+00,1.11520002384507180e+01,4.96461485572953336e+01,5.31740750451505448e+01,5.26353949235779837e+01,9.48869285776550697e+01,7.47455383275066225e+01,1.05334667956913677e+02,6.54623501894254360e+01,4.29536447467578029e+01,2.81346046336585758e+01,4.61254701512681677e+01,1.41157082099811433e+01,6.50935816930038769e-01,7.05547648457075932e-02,9.54269204065845769e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_16,2.26078307619045882e+00,3.06763017503137370e+00,8.17431747514058316e+00,9.81570221736286364e+00,1.11518031305077265e+01,4.96580458609528463e+01,5.31850248174246616e+01,5.26443919380875514e+01,9.49029899816654847e+01,7.48362705193080728e+01,1.05482687989908698e+02,6.55521318396010457e+01,4.29970499200757743e+01,2.81463388757971771e+01,4.60906745728046516e+01,1.40724666789012876e+01,6.47521489872757816e-01,6.97523702323677580e-02,9.57683362946103178e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_17,2.26091677925837731e+00,3.06773913495760464e+00,8.17443043180891671e+00,9.81628078262301251e+00,1.11514889017915433e+01,4.96585117272251750e+01,5.31860209221763967e+01,5.26432550946316198e+01,9.49078214041886667e+01,7.48577807984394497e+01,1.05508239172128640e+02,6.55700522219354127e+01,4.30057685224607837e+01,2.81457429712237612e+01,4.60833393606568436e+01,1.40665915336350089e+01,6.45807986926758448e-01,6.85858834011694313e-02,9.60130842064542758e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_18,2.25939500583578434e+00,3.06521703159320946e+00,8.17009152176561138e+00,9.81220806365860732e+00,1.11485195378334581e+01,4.96342562437018628e+01,5.31644710387799506e+01,5.26224499505786341e+01,9.48698846509998504e+01,7.46628932113927704e+01,1.05201422124181832e+02,6.53794376318743105e+01,4.29155642794439274e+01,2.81193273104789832e+01,4.61327205327541492e+01,1.41590015974056342e+01,6.51612981651683798e-01,7.06672380588242027e-02,9.58007974106005362e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_19,2.25890378708593298e+00,3.06459819886031148e+00,8.16958685503325732e+00,9.81122785447394996e+00,1.11475740259491616e+01,4.96296185497303242e+01,5.31552404603560120e+01,5.26134344643838432e+01,9.48552778849258544e+01,7.46077560969576581e+01,1.05123078776809848e+02,6.53453753278340628e+01,4.29052821330497309e+01,2.81199184828565620e+01,4.61552287232661556e+01,1.41891329502037884e+01,6.52785737694224544e-01,7.06744017032626126e-02,9.54811737574508962e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_20,2.25668119602997175e+00,3.06266788807680168e+00,8.16568104537652317e+00,9.80708766731047810e+00,1.11429036542831597e+01,4.96214090861039097e+01,5.31506235802289808e+01,5.26015260919072318e+01,9.48327121834644231e+01,7.45372326853651685e+01,1.05012291553930268e+02,6.52760111333374624e+01,4.28728689468247879e+01,2.81142944365031298e+01,4.61888444816534758e+01,1.42282906412672894e+01,6.54136033095318425e-01,7.06974872832418916e-02,9.50744827867890281e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_21,2.26099328878394745e+00,3.06706688472545252e+00,8.17250454448699948e+00,9.81498989649951881e+00,1.11521091615544368e+01,4.96462796988536255e+01,5.31748677590979071e+01,5.26358575919297067e+01,9.48874975390705089e+01,7.47463436716482335e+01,1.05335932544206798e+02,6.54630420463709584e+01,4.29528812355212040e+01,2.81351752698643232e+01,4.61249999968086826e+01,1.41148567536774863e+01,6.50974316522529683e-01,7.05587961452557588e-02,9.54276230922361871e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_22,2.25995208400213698e+00,3.06601482681379256e+00,8.17115798940981364e+00,9.81277921506970863e+00,1.11494765042553574e+01,4.96418333826688141e+01,5.31688901083379122e+01,5.26259585392481171e+01,9.48789460672869183e+01,7.46981828961443455e+01,1.05254848124020370e+02,6.54077042545728773e+01,4.29256623890845361e+01,2.81228394796088494e+01,4.61223142788760612e+01,1.41376287779669667e+01,6.50942985615086345e-01,7.05737341767339599e-02,9.55164523329862618e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_23,2.26086714094139385e+00,3.06746390162720095e+00,8.17383217088824665e+00,9.81588371161556417e+00,1.11523089397336879e+01,4.96536477169309194e+01,5.31786501206933480e+01,5.26434841224583607e+01,9.49019667862560823e+01,7.48114996339753304e+01,1.05441985178615212e+02,6.55296946362772985e+01,4.29866882774541921e+01,2.81430886320165925e+01,4.61070471673934605e+01,1.40859809380769576e+01,6.48749406175896604e-01,6.97635486297848856e-02,9.57025847661456541e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_24,2.25908200436699458e+00,3.06470755263713368e+00,8.16951995322939695e+00,9.81096911121046311e+00,1.11473444947350533e+01,4.96313148452490509e+01,5.31567792441946381e+01,5.26143506199191151e+01,9.48599604518444153e+01,7.46198893549018294e+01,1.05137449466198419e+02,6.53509630234356393e+01,4.29087261963995417e+01,2.81221763134397662e+01,4.61485220797856854e+01,1.41834156514848946e+01,6.52396982247901658e-01,7.06401059864025238e-02,9.56682561665285654e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_25,2.26154515721601124e+00,3.06787974942454600e+00,8.17550818501949728e+00,9.81632980600965510e+00,1.11507999987522659e+01,4.96679626931102050e+01,5.31964021604744630e+01,5.26563756326050338e+01,9.49162762801482955e+01,7.49304391676579939e+01,1.05640411679540833e+02,6.56605861570761817e+01,4.30486150546970734e+01,2.81620657923908162e+01,4.60750193571628515e+01,1.40498356964000912e+01,6.42528828860563173e-01,6.75823654806074064e-02,9.61757299680386299e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_26,2.26011073112834904e+00,3.06621428934856644e+00,8.17150068315796929e+00,9.81316760890941708e+00,1.11497744043803948e+01,4.96437883998172680e+01,5.31709143968159381e+01,5.26273502827816628e+01,9.48796102182446930e+01,7.47055978996230863e+01,1.05270798234304522e+02,6.54177409001808030e+01,4.29311586055035974e+01,2.81247332380375497e+01,4.61216028922119818e+01,1.41331768069387138e+01,6.50683843678550478e-01,7.05321455956396115e-02,9.52772143782956368e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_27,2.25899462772465265e+00,3.06471348932155285e+00,8.16983257743596702e+00,9.81125805950105523e+00,1.11474127627933246e+01,4.96302424197042313e+01,5.31557992284198662e+01,5.26141627188964236e+01,9.48567963236251330e+01,7.46108000411642962e+01,1.05126765540246154e+02,6.53468620956017077e+01,4.29066053238064455e+01,2.81208180550042393e+01,4.61498412365198760e+01,1.41850582978891566e+01,6.52486488329926839e-01,7.06336644780116568e-02,9.54699464780712180e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_28,2.26053725872687972e+00,3.06650334199184460e+00,8.17175698205034529e+00,9.81404209021299323e+00,1.11505785572807419e+01,4.96435115210086835e+01,5.31731908509209319e+01,5.26337207918651728e+01,9.48815866717165761e+01,7.47302789063928401e+01,1.05307699776598128e+02,6.54450259866024595e+01,4.29468207836167437e+01,2.81324168856690306e+01,4.61237967248842935e+01,1.41247192358442639e+01,6.50429037970603918e-01,7.04747118859845034e-02,9.52292393786037701e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_29,2.26141916486214178e+00,3.06814828611002932e+00,8.17542365540404603e+00,9.81661356393956019e+00,1.11512777964641323e+01,4.96656565318655296e+01,5.31918550410531239e+01,5.26533857272642365e+01,9.49198443249875083e+01,7.49197572466542852e+01,1.05617551485856708e+02,6.56478890513926530e+01,4.30430645161759031e+01,2.81599119560916797e+01,4.60761116478865134e+01,1.40533333276856425e+01,6.42634826394616776e-01,6.76027063321803789e-02,9.63144525897137449e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_30,2.26000717520599048e+00,3.06609517191641912e+00,8.17129259937777164e+00,9.81307492343826837e+00,1.11496413670464758e+01,4.96426754783670816e+01,5.31693389155642038e+01,5.26262638317621168e+01,9.48798028494200310e+01,7.47042178185730137e+01,1.05266371334308076e+02,6.54148959433279771e+01,4.29298025265726082e+01,2.81247701330690951e+01,4.61230287707637743e+01,1.41344941902785646e+01,6.50661778306265703e-01,7.05229808598075714e-02,9.52722456433110175e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_31,2.25928332919181774e+00,3.06501607281889665e+00,8.17001833155598511e+00,9.81191122591341802e+00,1.11484858224515264e+01,4.96324776653655562e+01,5.31596697896697563e+01,5.26148653298123392e+01,9.48608706277016864e+01,7.46365038719483636e+01,1.05164094502128165e+02,6.53615533339722390e+01,4.29096201136267084e+01,2.81200481437047927e+01,4.61411841679034396e+01,1.41720417016838169e+01,6.52302212435983408e-01,7.06312905420407450e-02,9.57263437358209755e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_32,2.25917751880969497e+00,3.06481536112030817e+00,8.16972968556145318e+00,9.81112902352805882e+00,1.11475684105555519e+01,4.96319752914699635e+01,5.31575303459576247e+01,5.26146388880541309e+01,9.48580363828789928e+01,7.46237061130683088e+01,1.05145859115889380e+02,6.53548811185100504e+01,4.29091775019775170e+01,2.81222071470139028e+01,4.61492113017610777e+01,1.41823431468807684e+01,6.52345219406735399e-01,7.06459411012112237e-02,9.57492050204998210e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_33,2.25995384854181403e+00,3.06581821349630301e+00,8.17098073583613704e+00,9.81261657546806454e+00,1.11493379758664215e+01,4.96389294712455325e+01,5.31700536665561856e+01,5.26268184905155962e+01,9.48782199157129753e+01,7.46874334596372336e+01,1.05237581849716577e+02,6.53968776510231891e+01,4.29197062473285911e+01,2.81213309656991903e+01,4.61281916704220123e+01,1.41460941705526331e+01,6.51301385847682268e-01,7.06049856943414961e-02,9.56831033078585705e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_34,2.26076758031564173e+00,3.06741609280076011e+00,8.17451505124621214e+00,9.81561313911196720e+00,1.11503500458343154e+01,4.96628253943099196e+01,5.31891883509292427e+01,5.26449208804638005e+01,9.49156653867771638e+01,7.48887415794683875e+01,1.05561527794206228e+02,6.56042336774260093e+01,4.30235448673555894e+01,2.81510049048536182e+01,4.60777449911611683e+01,1.40626955249498078e+01,6.44187835373954076e-01,6.86830171660245820e-02,9.62283287133241551e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_35,2.25930026883691770e+00,3.06508884811216431e+00,8.16965945536183114e+00,9.81187906756064088e+00,1.11484072751435956e+01,4.96339910762787895e+01,5.31616209372700510e+01,5.26205095505848064e+01,9.48668673662788109e+01,7.46552690437311810e+01,1.05194732864715206e+02,6.53741544641717098e+01,4.29128121166577046e+01,2.81195557570646990e+01,4.61349867037619887e+01,1.41649599651010920e+01,6.52076165367289295e-01,7.07050918012404883e-02,9.58235915880237786e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_36,2.26057350994200768e+00,3.06738038459360585e+00,8.17389282998658118e+00,9.81557017441951807e+00,1.11518693419871795e+01,4.96545162893096688e+01,5.31837464074206991e+01,5.26442874027576764e+01,9.49023403262209797e+01,7.48295774118796828e+01,1.05471550194449492e+02,6.55482449090162476e+01,4.29942939872965368e+01,2.81452204616752759e+01,4.60951039989803135e+01,1.40782896048419257e+01,6.47666992321510926e-01,6.97888848055696481e-02,9.59247627355583159e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_37,2.26074080527139198e+00,3.06656867145764167e+00,8.17189806976045574e+00,9.81464604926073392e+00,1.11514086386205982e+01,4.96479867045498935e+01,5.31788209332024167e+01,5.26380595926141268e+01,9.48900159904623592e+01,7.47736426967318550e+01,1.05377381833334724e+02,6.54902345672279438e+01,4.29680792734263406e+01,2.81370718053573619e+01,4.61241006003686991e+01,1.41039251901132392e+01,6.48701452452213223e-01,7.05409139655171352e-02,9.55885795179022522e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_38,2.26072616210549215e+00,3.06672039848498867e+00,8.17188329748457498e+00,9.81445916291034415e+00,1.11510659151058995e+01,4.96449502128142157e+01,5.31730912899783874e+01,5.26335097276463841e+01,9.48812012014130488e+01,7.47370985115428965e+01,1.05322019753621476e+02,6.54548496355637752e+01,4.29511525668470497e+01,2.81342448201793935e+01,4.61241333306228398e+01,1.41215097536550989e+01,6.50716334024170950e-01,7.05109877287214970e-02,9.53143223838578448e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_39,2.26094762948219818e+00,3.06660698672554677e+00,8.17206910026711419e+00,9.81486768458755421e+00,1.11516502221603488e+01,4.96477589646358481e+01,5.31781570941875401e+01,5.26381718085550361e+01,9.48903320716842416e+01,7.47714044212340099e+01,1.05375143382593208e+02,6.54881740664674226e+01,4.29665101268375551e+01,2.81361405917817180e+01,4.61235605054896354e+01,1.41039609393965719e+01,6.48741517327929618e-01,7.05421852455775655e-02,9.55540944218590850e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_40,2.26074181776640870e+00,3.06681861190174709e+00,8.17208125062463075e+00,9.81454534542780266e+00,1.11512901559887556e+01,4.96451301446562923e+01,5.31737138162654688e+01,5.26334967177317239e+01,9.48823038071889755e+01,7.47392796022332675e+01,1.05324199760944992e+02,6.54557926596020110e+01,4.29516972334283480e+01,2.81343052842179304e+01,4.61240556254119980e+01,1.41194985876409298e+01,6.50585351720316174e-01,7.05003698617637786e-02,9.52698820954203489e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_41,2.26099912663500469e+00,3.06694961537999999e+00,8.17246840335810276e+00,9.81514073644447294e+00,1.11522433123401896e+01,4.96456393959677129e+01,5.31741746582963160e+01,5.26362123495358247e+01,9.48880610239032762e+01,7.47482709038721538e+01,1.05338731540243543e+02,6.54645124986972888e+01,4.29540955726759535e+01,2.81350512096943888e+01,4.61211540399752380e+01,1.41126739512189943e+01,6.50829954101056485e-01,7.05545858939054249e-02,9.54145148025925885e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_42,2.25869599485254424e+00,3.06447256948075264e+00,8.16938517398652131e+00,9.81099333967476461e+00,1.11474557558878633e+01,4.96283931645713707e+01,5.31551159027171281e+01,5.26132400860268348e+01,9.48536015954833118e+01,7.46055710341943268e+01,1.05119500943933318e+02,6.53417216701174510e+01,4.29043467204549671e+01,2.81206077610912004e+01,4.61579302606985920e+01,1.41904227587503584e+01,6.52653736605531054e-01,7.06445927841200250e-02,9.53526012745561403e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_43,2.26088284160668040e+00,3.06770248281268598e+00,8.17435210332614304e+00,9.81618179779072264e+00,1.11513729659056917e+01,4.96586979763532241e+01,5.31858431995197449e+01,5.26427711988800695e+01,9.49071179643498226e+01,7.48564772055014771e+01,1.05507815414073633e+02,6.55691660763721558e+01,4.30048324884753370e+01,2.81460143710347097e+01,4.60835251832444115e+01,1.40658964625206604e+01,6.45761635437165582e-01,6.85805163599605000e-02,9.60021217678792491e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_44,2.25997969034610868e+00,3.06582210912797226e+00,8.17080723385345742e+00,9.81250358010032819e+00,1.11492605126380084e+01,4.96416455244241135e+01,5.31680912116981474e+01,5.26259126770012458e+01,9.48806127076685186e+01,7.46911269953792214e+01,1.05243871905179077e+02,6.54019124166015757e+01,4.29222938279375583e+01,2.81219278749623598e+01,4.61260140379246621e+01,1.41382492425507635e+01,6.51144763001765048e-01,7.05957580367321952e-02,9.56438007112279942e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_45,2.26079649794052973e+00,3.06656551753278173e+00,8.17195302177559491e+00,9.81467170243995923e+00,1.11513789528563212e+01,4.96485755603149173e+01,5.31784124164756307e+01,5.26377504891397194e+01,9.48935981598319529e+01,7.47836296764840114e+01,1.05393912477824927e+02,6.55003239219253004e+01,4.29726789948326129e+01,2.81392517406283744e+01,4.61203441475703642e+01,1.41007922122090630e+01,6.49001636403102156e-01,7.05761729326003784e-02,9.57062278101892053e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_46,2.26012074287492215e+00,3.06622491718756773e+00,8.17152244687150286e+00,9.81319279335560424e+00,1.11498102825642000e+01,4.96438930145498816e+01,5.31706569893532119e+01,5.26272428822164926e+01,9.48794790526579561e+01,7.47076438942791299e+01,1.05273567804493410e+02,6.54191980726762949e+01,4.29318788763328385e+01,2.81255588096153240e+01,4.61220803448880829e+01,1.41334928358403005e+01,6.50775140676863151e-01,7.05430744854086966e-02,9.53016249529537937e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_47,2.25981315024200358e+00,3.06586474948584708e+00,8.17094840816735513e+00,9.81260975309033867e+00,1.11492676987895258e+01,4.96418830723981586e+01,5.31683185488297880e+01,5.26260270952591185e+01,9.48792166730002720e+01,7.46926413502268645e+01,1.05246733129680550e+02,6.54027428622112978e+01,4.29222372773124263e+01,2.81220605344774128e+01,4.61266478866989473e+01,1.41371263233802189e+01,6.51163466442048811e-01,7.06023346281025588e-02,9.56693139149525883e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_48,2.25946898343683644e+00,3.06528298218518414e+00,8.17021984170420801e+00,9.81234786090993971e+00,1.11487590375236270e+01,4.96348197541987233e+01,5.31632244546129726e+01,5.26209330705828293e+01,9.48664163438669163e+01,7.46604168491048199e+01,1.05199676455922372e+02,6.53769769299688619e+01,4.29141409541724528e+01,2.81190610976838329e+01,4.61328841651491643e+01,1.41609681538607894e+01,6.51642840702356452e-01,7.06680668649541238e-02,9.58224049709020288e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_49,2.26096768185375430e+00,3.06730299156281427e+00,8.17346135004014940e+00,9.81579324125294406e+00,1.11521047283519597e+01,4.96523780271774982e+01,5.31786467328448182e+01,5.26415018682022406e+01,9.49016963442023211e+01,7.48064356675685076e+01,1.05433708482376417e+02,6.55248173177090933e+01,4.29844349504121084e+01,2.81444228046682596e+01,4.61105609979986752e+01,1.40896967432791911e+01,6.48897459384518482e-01,6.97891670941606923e-02,9.56795359623227593e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_50,2.26100002583386894e+00,3.06680258374917214e+00,8.17242589924438967e+00,9.81499836618167976e+00,1.11516852015928070e+01,4.96493826438597239e+01,5.31776675347499150e+01,5.26380028069344377e+01,9.48953372390119654e+01,7.47881635651378502e+01,1.05402099898643158e+02,6.55037569966476667e+01,4.29735703580121111e+01,2.81391386728815149e+01,4.61162676281879556e+01,1.40994119048858408e+01,6.49164556487396904e-01,7.05826434146279713e-02,9.57071939773427617e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_51,2.25994144464018554e+00,3.06606171988418064e+00,8.17142238248436392e+00,9.81297265260439033e+00,1.11495734286300152e+01,4.96418121159926926e+01,5.31685274560490413e+01,5.26258690038353620e+01,9.48814637040760545e+01,7.47014233466981068e+01,1.05260727376562102e+02,6.54118550010780098e+01,4.29287834240095663e+01,2.81249097135847350e+01,4.61235176584291580e+01,1.41355789097535371e+01,6.50625096945123160e-01,7.05286012498246989e-02,9.54511668589134825e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_52,2.25668359310245181e+00,3.06261673427021019e+00,8.16546696127672433e+00,9.80673448364161082e+00,1.11428263612035554e+01,4.96229682747996037e+01,5.31512234134395243e+01,5.26002048622787228e+01,9.48234631514024784e+01,7.45255182482663372e+01,1.04994853698679393e+02,6.52677212627468180e+01,4.28704532861393304e+01,2.81155142537366913e+01,4.61915034204684147e+01,1.42290004258974001e+01,6.54094276503612071e-01,7.06995911393256959e-02,9.48444009947817072e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_53,2.25926122300882426e+00,3.06497252249954011e+00,8.16983635479948234e+00,9.81184586734274511e+00,1.11483998944756060e+01,4.96319531470686286e+01,5.31600549104600049e+01,5.26153925630698254e+01,9.48606971753526409e+01,7.46381447918563055e+01,1.05167214237423650e+02,6.53620045877273128e+01,4.29096382865976622e+01,2.81196142633101758e+01,4.61398226410410572e+01,1.41720548785009512e+01,6.51744244109800364e-01,7.06236723466959759e-02,9.56635684238396275e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_54,2.26060602145997169e+00,3.06741867664581047e+00,8.17395332766521321e+00,9.81557969551998966e+00,1.11519482798926379e+01,4.96545661172792805e+01,5.31838252499805080e+01,5.26438712347095930e+01,9.49018535677351593e+01,7.48305567369058195e+01,1.05472743323642163e+02,6.55487518324579383e+01,4.29949310323327794e+01,2.81455738549028496e+01,4.60940924799355400e+01,1.40786203182236136e+01,6.47687097929797506e-01,6.97911166124787624e-02,9.59244019070866483e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_55,2.25533041835633119e+00,3.06223635080755985e+00,8.16437545327424452e+00,9.80463454981831362e+00,1.11414952302227377e+01,4.96153471205991110e+01,5.31416650015364027e+01,5.25828788585801732e+01,9.48009851837484803e+01,7.44405189254547253e+01,1.04864696844486431e+02,6.51964265106345380e+01,4.28501839662267159e+01,2.81164065652243025e+01,4.62228618251360359e+01,1.42692155742016933e+01,6.56360243527338905e-01,7.07873235372687010e-02,9.43583610561129528e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_56,2.25949667344274552e+00,3.06538797874297497e+00,8.17043658234503134e+00,9.81257155829089811e+00,1.11489083533643374e+01,4.96359674539934588e+01,5.31655889773611179e+01,5.26243880124519805e+01,9.48731123603339768e+01,7.46685428436128120e+01,1.05207546849821938e+02,6.53827211843114782e+01,4.29160328868670931e+01,2.81188554128477719e+01,4.61280253211174056e+01,1.41523477202526315e+01,6.51541401171493617e-01,7.06485095284221237e-02,9.59792258297594361e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_57,2.25871588285939850e+00,3.06451293854596729e+00,8.16946388460149642e+00,9.81090476995004579e+00,1.11472234587128263e+01,4.96287463112331864e+01,5.31549979834974238e+01,5.26133590690472204e+01,9.48535219000659851e+01,7.46080282748749539e+01,1.05124601194834696e+02,6.53459738520409985e+01,4.29070101658322471e+01,2.81209547293268614e+01,4.61575711746526096e+01,1.41900453206313326e+01,6.52869359596532028e-01,7.06768420633322736e-02,9.54736738993798226e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_58,2.25719019152902201e+00,3.06315627808042512e+00,8.16653154853803720e+00,9.80815585722758598e+00,1.11442984814032666e+01,4.96249687164693043e+01,5.31537265246721446e+01,5.26059117945363397e+01,9.48387100643786880e+01,7.45615016638300858e+01,1.05049176965662951e+02,6.52965553943674877e+01,4.28857210007596876e+01,2.81185438216164236e+01,4.61762554899029070e+01,1.42211334967205456e+01,6.54033594146994468e-01,7.07114104689695877e-02,9.52493588559696382e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_59,2.26049030617121716e+00,3.06645719667904970e+00,8.17156583511235546e+00,9.81397736331877191e+00,1.11504541733692069e+01,4.96436675335806470e+01,5.31736162491338149e+01,5.26338469009430838e+01,9.48816919903765097e+01,7.47309483832437422e+01,1.05309015220799637e+02,6.54453736287968155e+01,4.29471417496497452e+01,2.81322593137052870e+01,4.61221160148981895e+01,1.41248546058362319e+01,6.50499767419383423e-01,7.04835782161230551e-02,9.52574590055480820e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_60,2.25792953783129535e+00,3.06384711409982291e+00,8.16782989385299096e+00,9.80935480515531211e+00,1.11457542317376017e+01,4.96255098411462399e+01,5.31535936798098021e+01,5.26090963075473041e+01,9.48373062607964243e+01,7.45717184863730438e+01,1.05072826509411840e+02,6.53090861805910947e+01,4.28890759745175032e+01,2.81195431675487022e+01,4.61709677253595103e+01,1.42053295166833635e+01,6.53899100929212440e-01,7.07834786174825203e-02,9.53548863794212616e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_61,2.26089088702773644e+00,3.06749669284681392e+00,8.17389553483633335e+00,9.81594131105397061e+00,1.11523442062584550e+01,4.96536984280075941e+01,5.31788035652931228e+01,5.26428305553984899e+01,9.49033578558836268e+01,7.48140849356428248e+01,1.05444624068899202e+02,6.55329359945202441e+01,4.29881893037972773e+01,2.81434282069548551e+01,4.61058522817890264e+01,1.40866591631352627e+01,6.48651375803136920e-01,6.97465341048254944e-02,9.57050287844501274e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_62,2.25804799861431649e+00,3.06377933499315480e+00,8.16798189679380826e+00,9.80968923152832240e+00,1.11460634720028580e+01,4.96261062046749402e+01,5.31546822739792617e+01,5.26103792479547252e+01,9.48374855773342347e+01,7.45730720250652155e+01,1.05075605648022645e+02,6.53111909160342918e+01,4.28899984837220813e+01,2.81197135905020303e+01,4.61695491623670051e+01,1.42058366009334023e+01,6.53722946427549023e-01,7.07615032480171241e-02,9.54145484120381623e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_63,2.26089985651034198e+00,3.06722993551456202e+00,8.17331360112064154e+00,9.81563379352157916e+00,1.11519352605362201e+01,4.96521839878226245e+01,5.31782843979136430e+01,5.26406054550867850e+01,9.49029713089920790e+01,7.48064449261837296e+01,1.05433057829463479e+02,6.55248811399197706e+01,4.29839331517619456e+01,2.81444295453020459e+01,4.61111610689015805e+01,1.40906171607220720e+01,6.49234509778491731e-01,6.98163739608870654e-02,9.56687667807833847e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_64,2.26076102864859241e+00,3.06699205737573255e+00,8.17290355861151419e+00,9.81542880444136934e+00,1.11519504606156517e+01,4.96511165288052965e+01,5.31767085541546578e+01,5.26381783456742767e+01,9.48964768837351471e+01,7.47936886574811268e+01,1.05412404135555079e+02,6.55102819445283302e+01,4.29753674710184228e+01,2.81403252422274797e+01,4.61162973680567916e+01,1.40972106127999055e+01,6.49302560581030197e-01,7.05626568991310071e-02,9.55713861446822778e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_65,2.26089580767167764e+00,3.06750158921429605e+00,8.17390357046933858e+00,9.81594173011086824e+00,1.11523429312932922e+01,4.96541509424843355e+01,5.31787269951935713e+01,5.26426434638394483e+01,9.49027686995255237e+01,7.48132119573466383e+01,1.05443612754109921e+02,6.55316958559954656e+01,4.29878202886793659e+01,2.81432657426616402e+01,4.61063211106477340e+01,1.40868070451317546e+01,6.48646414574406416e-01,6.97433486592833468e-02,9.57070199520649624e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_66,2.26050430065315888e+00,3.06647127653169393e+00,8.17159285673477775e+00,9.81400291802269287e+00,1.11504808411167708e+01,4.96436914202993407e+01,5.31737166544555890e+01,5.26338658475211290e+01,9.48817663305170385e+01,7.47310449588614318e+01,1.05309100974288839e+02,6.54454065784089920e+01,4.29470295710103969e+01,2.81320607917112753e+01,4.61215708874331511e+01,1.41248852270719567e+01,6.50504164054005907e-01,7.04845335598874717e-02,9.52654811360271504e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_67,2.25990149116894745e+00,3.06575665024526778e+00,8.17087775408234407e+00,9.81259023455873880e+00,1.11492480766796902e+01,4.96386758713746232e+01,5.31690813259866246e+01,5.26258810893030855e+01,9.48768057822580602e+01,7.46866899726092299e+01,1.05237970804483865e+02,6.53959473598445982e+01,4.29198272028265606e+01,2.81211266523157200e+01,4.61281905798697807e+01,1.41468515674422957e+01,6.51301188876258097e-01,7.05996638568811979e-02,9.56821114867022031e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_68,2.25956366601865444e+00,3.06546904735123249e+00,8.17063655988931536e+00,9.81280606509154651e+00,1.11491126119827726e+01,4.96361900050860783e+01,5.31672779600886329e+01,5.26240576101953579e+01,9.48725827250322737e+01,7.46733415387708988e+01,1.05215244470660011e+02,6.53848876860717212e+01,4.29147530596347053e+01,2.81177906965271802e+01,4.61292203961896021e+01,1.41511841952771960e+01,6.51490950654264434e-01,7.06132433672289894e-02,9.57728788255330157e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_69,2.26156791320994444e+00,3.06811082630448473e+00,8.17555885743161603e+00,9.81679471243952051e+00,1.11513800783677155e+01,4.96673585732756777e+01,5.31943260444340780e+01,5.26533752817355634e+01,9.49163284560230807e+01,7.49246713740687795e+01,1.05626845156680290e+02,6.56507893815730625e+01,4.30446577654302232e+01,2.81611788875287807e+01,4.60751655856926945e+01,1.40508170228005458e+01,6.42647790483940717e-01,6.76102585788420085e-02,9.62237163840682329e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_70,2.25922967716306911e+00,3.06491300886787688e+00,8.16955041486998645e+00,9.81149191171308743e+00,1.11481835003934133e+01,4.96322199885693465e+01,5.31610378837192812e+01,5.26182050554080689e+01,9.48631183216970726e+01,7.46501433615148926e+01,1.05187124527004798e+02,6.53717956803616147e+01,4.29122351105163489e+01,2.81192217816827146e+01,4.61357023237928416e+01,1.41690372989217419e+01,6.51960335711847638e-01,7.06640885159285637e-02,9.57837394237292562e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_71,2.26127830081625802e+00,3.06694673261648898e+00,8.17248671205156541e+00,9.81547790753993965e+00,1.11521126050777486e+01,4.96475724190467034e+01,5.31772427646250350e+01,5.26391244387844708e+01,9.48880411804495054e+01,7.47586032036935251e+01,1.05358510295636464e+02,6.54781439826782332e+01,4.29623973746648034e+01,2.81367977125235598e+01,4.61245359617643373e+01,1.41085715331704584e+01,6.49652574165275554e-01,7.06067597583493189e-02,9.56966575458080386e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_72,2.26094752125629483e+00,3.06660710099948819e+00,8.17206911812321835e+00,9.81486697704590050e+00,1.11516454237488496e+01,4.96477308159766437e+01,5.31783496398689053e+01,5.26383907894405780e+01,9.48905192375117394e+01,7.47716708416539717e+01,1.05374329728429259e+02,6.54877785165550534e+01,4.29666409969831946e+01,2.81363115810960629e+01,4.61235219407063042e+01,1.41027796550281543e+01,6.48631408243887098e-01,7.05338659930180301e-02,9.55831874129916582e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_73,2.26046519438723381e+00,3.06642477597156482e+00,8.17181663368477018e+00,9.81386632444236717e+00,1.11503955458973802e+01,4.96436209586524129e+01,5.31725175826721355e+01,5.26334446003349044e+01,9.48806009936595274e+01,7.47270905205899396e+01,1.05304141921777131e+02,6.54415046135179210e+01,4.29444332956031971e+01,2.81313296880718013e+01,4.61254025266259760e+01,1.41263024646119977e+01,6.50416452557020963e-01,7.04839432255467968e-02,9.52394282179873201e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_74,2.26010484992712346e+00,3.06620830177439263e+00,8.17148870132836080e+00,9.81315300373407950e+00,1.11497538506066061e+01,4.96437715985144621e+01,5.31711737632203238e+01,5.26274921119226207e+01,9.48789267491004296e+01,7.47060885449026557e+01,1.05272222114682819e+02,6.54185585559647791e+01,4.29316137734393735e+01,2.81248752822701036e+01,4.61214520822548693e+01,1.41331875001127347e+01,6.50709275208813054e-01,7.05348367020120631e-02,9.52773779154870819e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_75,2.26100216144462252e+00,3.06746832746961040e+00,8.17377819354112312e+00,9.81585381198061491e+00,1.11522854180781223e+01,4.96537131443768303e+01,5.31786578243817019e+01,5.26427345660497679e+01,9.49014417436394382e+01,7.48110036522444091e+01,1.05439973537946173e+02,6.55289457393039498e+01,4.29860380845762649e+01,2.81433321521774751e+01,4.61078375593039311e+01,1.40861193199085228e+01,6.48843188874444254e-01,6.97716329598135759e-02,9.56995619984868894e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_76,2.26149316823872493e+00,3.06804411771807883e+00,8.17550565725244738e+00,9.81674243272056835e+00,1.11511905736408981e+01,4.96664902789678564e+01,5.31932070849246514e+01,5.26540748585750578e+01,9.49179773669224005e+01,7.49226395843802777e+01,1.05622990161527014e+02,6.56498952958258855e+01,4.30445581797662342e+01,2.81608667889749356e+01,4.60753647563644151e+01,1.40514120780284770e+01,6.42672568981949355e-01,6.76120966287503955e-02,9.62336257819166110e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_77,2.26096681165329638e+00,3.06702939673744313e+00,8.17289448578045352e+00,9.81545148939103562e+00,1.11519953146928064e+01,4.96506289868655131e+01,5.31763821976848945e+01,5.26379965586460941e+01,9.48961215298766092e+01,7.47924091998286258e+01,1.05411361832682331e+02,6.55092709161690010e+01,4.29741617962665856e+01,2.81398532620542241e+01,4.61157623422473932e+01,1.40972619998025426e+01,6.49274249240211487e-01,7.05649941207389386e-02,9.56505973351916283e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_78,2.26008346152121886e+00,3.06617807121991515e+00,8.17145786520734063e+00,9.81323604301413432e+00,1.11497915124996325e+01,4.96432996504295332e+01,5.31705891194161353e+01,5.26270257470471847e+01,9.48806061384069466e+01,7.47057387703343636e+01,1.05268447219736004e+02,6.54163476770314105e+01,4.29303247193851121e+01,2.81242129324105647e+01,4.61225693024529662e+01,1.41346904856149873e+01,6.50733542153730582e-01,7.05344613927104819e-02,9.52906328664595605e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_79,2.26043015868877450e+00,3.06637795221971832e+00,8.17191980224852443e+00,9.81372025833146111e+00,1.11503262267071186e+01,4.96447099177965399e+01,5.31714211074963572e+01,5.26309537488182215e+01,9.48831108903855949e+01,7.47191161343647110e+01,1.05291206807534380e+02,6.54339258311285050e+01,4.29405788402818800e+01,2.81288701670809829e+01,4.61217600532208252e+01,1.41272088173536936e+01,6.50481322145917251e-01,7.04507249280196535e-02,9.51797297104666450e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_80,2.26089748152220782e+00,3.06768271947214632e+00,8.17477675771551837e+00,9.81596748868799907e+00,1.11512569632266434e+01,4.96630733064606105e+01,5.31886640137478111e+01,5.26442487762171254e+01,9.49137834379913272e+01,7.48760374329837646e+01,1.05541273626302427e+02,6.55901660062555294e+01,4.30139483357089389e+01,2.81476221637807882e+01,4.60788655563185259e+01,1.40612181025730081e+01,6.44437443623388950e-01,6.86451888957643752e-02,9.60947014633942685e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_81,2.25665060469769374e+00,3.06262241302028526e+00,8.16561645554158133e+00,9.80712849993454050e+00,1.11430348052433477e+01,4.96231525576380648e+01,5.31518712718842608e+01,5.26013747571077701e+01,9.48339519577711769e+01,7.45467015905788770e+01,1.05026707333853153e+02,6.52862412723343510e+01,4.28793733110262067e+01,2.81175272385970310e+01,4.61872601150217648e+01,1.42240172641830860e+01,6.53948234561443686e-01,7.07039152180638231e-02,9.51041695698586799e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_82,2.25919676321895713e+00,3.06489527007812024e+00,8.17000250526855787e+00,9.81154170848014928e+00,1.11480413254451189e+01,4.96324064193559735e+01,5.31574432794947711e+01,5.26141712177925029e+01,9.48606827540428128e+01,7.46260158073510667e+01,1.05147860173712189e+02,6.53540190887635362e+01,4.29074927995588951e+01,2.81209999190561675e+01,4.61465528640749412e+01,1.41789870259157222e+01,6.52242958700632203e-01,7.06111796646111400e-02,9.56790357224160219e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_83,2.26097790365657314e+00,3.06676999579688259e+00,8.17237363407718931e+00,9.81506810028725418e+00,1.11517672924490761e+01,4.96492766091348301e+01,5.31779083419272283e+01,5.26379922366654824e+01,9.48935671731389334e+01,7.47861092678258359e+01,1.05398894979275624e+02,6.55021689568374796e+01,4.29728275127758863e+01,2.81385422127849196e+01,4.61164926259518211e+01,1.40995395339051530e+01,6.49137419109789837e-01,7.05818124005021391e-02,9.57485461066397668e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_84,2.26064973081546494e+00,3.06647981528718194e+00,8.17173297653410025e+00,9.81450320636641038e+00,1.11512301709926813e+01,4.96479376487567663e+01,5.31781264195431618e+01,5.26378301173718484e+01,9.48906707819029407e+01,7.47755906942384456e+01,1.05381038290267668e+02,6.54912198878004119e+01,4.29688758857660602e+01,2.81377142466840411e+01,4.61221823754755036e+01,1.41045309321275596e+01,6.48784717309486281e-01,7.05521837058276091e-02,9.56304492753272221e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_85,2.26013127539598990e+00,3.06623854078316915e+00,8.17156484363916569e+00,9.81317907764784891e+00,1.11496970161036160e+01,4.96439833993073378e+01,5.31704555958534115e+01,5.26272742584994830e+01,9.48794880333642823e+01,7.47074832231839281e+01,1.05273536114565673e+02,6.54192649813838898e+01,4.29319239408761746e+01,2.81254207566046333e+01,4.61216233381081508e+01,1.41336007292854919e+01,6.50785834536239838e-01,7.05446753674062316e-02,9.53078417471300496e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_86,2.26212453818794534e+00,3.06851814182403393e+00,8.17663973519384868e+00,9.81710337672450351e+00,1.11518122778118407e+01,4.96711788252900419e+01,5.31970793084077584e+01,5.26599189707130506e+01,9.49236052978447447e+01,7.49445289326937711e+01,1.05660857194341503e+02,6.56695745980723586e+01,4.30522593279825685e+01,2.81622859354119228e+01,4.60723347554807248e+01,1.40401947169447361e+01,6.41899574187035804e-01,6.76418856369940397e-02,9.63653519062862216e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_87,2.26046696429381599e+00,3.06642280380466348e+00,8.17202438005920584e+00,9.81383483883616137e+00,1.11503675642144522e+01,4.96444874628075041e+01,5.31717515551550690e+01,5.26317653503245992e+01,9.48807691179532071e+01,7.47210012001832524e+01,1.05295788428510832e+02,6.54367621102517489e+01,4.29417595643837586e+01,2.81304418878286384e+01,4.61243965710016184e+01,1.41273572667993932e+01,6.50596815146736729e-01,7.04652333403329584e-02,9.51809236142941821e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_88,2.25928017746196907e+00,3.06501287949048162e+00,8.17001190077506045e+00,9.81190391249067062e+00,1.11484760375230749e+01,4.96324727922602591e+01,5.31597187299915532e+01,5.26148744017579801e+01,9.48609329614575358e+01,7.46364913213458294e+01,1.05163983764874033e+02,6.53614213025987283e+01,4.29095247422322288e+01,2.81199796693851738e+01,4.61410705301638302e+01,1.41723289272089552e+01,6.52325589004687068e-01,7.06314768620115024e-02,9.57261684131668206e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_89,2.26050705713927114e+00,3.06734002030275033e+00,8.17387396531526100e+00,9.81574033542610991e+00,1.11517798779300854e+01,4.96534299880022516e+01,5.31824134482220785e+01,5.26449525529099560e+01,9.49010200121961844e+01,7.48221022482644429e+01,1.05461118063219956e+02,6.55430040504533480e+01,4.29925883800215374e+01,2.81450808972851476e+01,4.60981806697244849e+01,1.40819094722901372e+01,6.48056959076082628e-01,6.97594446664349943e-02,9.58711036835453549e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_90,2.25943317174719160e+00,3.06525679128513140e+00,8.17017066023311145e+00,9.81229090430245421e+00,1.11486160675983470e+01,4.96345789938098747e+01,5.31641045777100061e+01,5.26223957435610714e+01,9.48697969844433828e+01,7.46626401406685147e+01,1.05201236726267879e+02,6.53791509825026651e+01,4.29150895726937804e+01,2.81191940288333129e+01,4.61327854465734504e+01,1.41591243363215646e+01,6.51638556844757577e-01,7.06727479738405301e-02,9.58494038861715074e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_91,2.25978593253376481e+00,3.06562418471244857e+00,8.17063810472782848e+00,9.81254311788841882e+00,1.11491472668887077e+01,4.96372781352811643e+01,5.31676531569924364e+01,5.26256139640243177e+01,9.48742421797593636e+01,7.46838049555412624e+01,1.05234384119582813e+02,6.53943559806397019e+01,4.29187990505555916e+01,2.81213773289445861e+01,4.61328994912430588e+01,1.41473433272901516e+01,6.51377904545000219e-01,7.05997768185375046e-02,9.57099740366094964e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_92,2.26095913371161084e+00,3.06729373958526175e+00,8.17344546410760664e+00,9.81578116933372513e+00,1.11520916714761107e+01,4.96520853523397818e+01,5.31788287749782853e+01,5.26420970604300180e+01,9.49016106295605510e+01,7.48068583140312882e+01,1.05433922358171827e+02,6.55250901246373303e+01,4.29837094534254902e+01,2.81434333169893840e+01,4.61103652504922934e+01,1.40893822875744608e+01,6.48827943897369197e-01,6.97541120033847717e-02,9.56450535658765963e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_93,2.26063563762847597e+00,3.06646557847935819e+00,8.17170348284414239e+00,9.81446951495872177e+00,1.11511888951523144e+01,4.96479291390689355e+01,5.31781919690111238e+01,5.26378076357523810e+01,9.48905323255440152e+01,7.47757245343751578e+01,1.05381529387213661e+02,6.54913848179347013e+01,4.29687056695413716e+01,2.81377461933359179e+01,4.61213110405770905e+01,1.41037221230649532e+01,6.48803677161633563e-01,7.05531652465357373e-02,9.56309061583677719e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_94,2.25678938575939814e+00,3.06277203445023627e+00,8.16590055138013859e+00,9.80724446426265395e+00,1.11429930164836311e+01,4.96220066019479233e+01,5.31509050065878199e+01,5.26009378404436774e+01,9.48307494037151741e+01,7.45365829528131485e+01,1.05011513117692033e+02,6.52766714073395917e+01,4.28743276797266688e+01,2.81154709042536481e+01,4.61896285400393012e+01,1.42280263066783856e+01,6.54138890585061139e-01,7.07082117708234120e-02,9.50553487169360049e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_95,2.26075504541218164e+00,3.06698535805142836e+00,8.17289070941638762e+00,9.81542087378929828e+00,1.11519469936897107e+01,4.96509053810225538e+01,5.31764223791140438e+01,5.26381439758779237e+01,9.48967372344014848e+01,7.47932193607418583e+01,1.05412234569370312e+02,6.55096278617286600e+01,4.29747126273593594e+01,2.81401599805039453e+01,4.61161469912383737e+01,1.40972665783382265e+01,6.49294096328978276e-01,7.05670581824784371e-02,9.56513713716702040e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_96,2.26000270463746977e+00,3.06610802876674704e+00,8.17142485723295842e+00,9.81308522337491418e+00,1.11496979418552797e+01,4.96416880261649993e+01,5.31689585696235980e+01,5.26260794562713556e+01,9.48801840730853456e+01,7.47031749203737547e+01,1.05263749576755714e+02,6.54143806882336634e+01,4.29294019284158352e+01,2.81243821020412383e+01,4.61233806493894960e+01,1.41367564909812593e+01,6.50683496480099377e-01,7.05207412957972596e-02,9.52733483304174338e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_97,2.26057969733867115e+00,3.06656074034137882e+00,8.17155951153897320e+00,9.81403661023141538e+00,1.11505571812248938e+01,4.96441735770040538e+01,5.31741586620721023e+01,5.26344874438094763e+01,9.48821832390521251e+01,7.47313509734078991e+01,1.05308862769092045e+02,6.54452954373204250e+01,4.29465946131003804e+01,2.81317826663164219e+01,4.61199436459392871e+01,1.41250126759072483e+01,6.50513493089942996e-01,7.04856195180070116e-02,9.52641516920292759e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_98,2.25999698680778405e+00,3.06584077879109840e+00,8.17084512322662349e+00,9.81254554694674397e+00,1.11493055812383819e+01,4.96416588927828286e+01,5.31682392341004970e+01,5.26259832782531163e+01,9.48805742263893421e+01,7.46912361766383697e+01,1.05243820644630148e+02,6.54021029042745710e+01,4.29224137573229143e+01,2.81220013425285842e+01,4.61261444656726098e+01,1.41382983305893948e+01,6.51147855637386974e-01,7.05961509289597666e-02,9.56446904471230062e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_Response_99,2.25857495393226237e+00,3.06437873052306697e+00,8.16892139388911609e+00,9.81075304791098546e+00,1.11471166537412998e+01,4.96274028638980127e+01,5.31552330198788283e+01,5.26110242053661068e+01,9.48501693066585005e+01,7.45980978975263440e+01,1.05102143738938196e+02,6.53326005576267761e+01,4.29015247385964571e+01,2.81199692785185213e+01,4.61613300390720553e+01,1.41942275119759600e+01,6.53120300954138644e-01,7.07278708000271122e-02,9.54585331703451841e-03


==> anc/tables/h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px_staterrors_1d.csv <==
6.66147660428474953e-02,6.00807308986612554e-02,9.60674676759295937e-02,1.03748861237010576e-01,1.03124797714768943e-01,2.97970665241220345e-01,2.96651277911150590e-01,2.43745004491295963e-01,4.21997733550082355e-01,3.27666586271314508e-01,4.57794760700169834e-01,4.88711429657310847e-01,3.41191864545576429e-01,2.27772728665838836e-01,5.16964924560667893e-01,3.09624326099664227e-01,4.65296915118735208e-02,9.52174222036082478e-03,5.37186988179797278e-03


==> anc/tables/h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px_syserrors_1d.csv <==
1.59337065724569932e-01,2.00841297941669383e-01,5.84960695659859198e-01,7.75046205484352657e-01,1.03287389940524799e+00,3.60291678137570681e+00,3.18211331998594371e+00,3.11102527752533264e+00,5.53908044466942773e+00,5.83530079685508607e+00,8.30935459147394617e+00,5.05235055309493930e+00,3.27060045106271025e+00,2.06157809402921322e+00,3.97689618611035467e+00,1.83002859196981005e+00,1.18857456228651182e-01,1.43301518346081822e-02,2.35881977454593895e-03


==> anc/tables/h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px_vertdump.csv <==
 vert 45
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_0,2.38854266649003133e+00,3.23672841855342286e+00,8.55737782522913548e+00,1.02437657566686884e+01,1.16162284996754295e+01,5.17014190344782634e+01,5.54357902740791744e+01,5.48176378221240128e+01,9.89302040131238272e+01,7.79259590208498594e+01,1.09956197621682804e+02,6.88426040519649405e+01,4.53218822039487108e+01,2.97520855957363501e+01,4.92368965737583650e+01,1.55309927537093628e+01,7.37967186702617073e-01,7.06079930795153327e-02,9.07030082862069625e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_1,2.37615143625745517e+00,3.22014456752848277e+00,8.51486217652927557e+00,1.01942716147217372e+01,1.15577388625485931e+01,5.14488929807522908e+01,5.51662273035976654e+01,5.45556108852783836e+01,9.84864289772319808e+01,7.75326976624047575e+01,1.09413909563835020e+02,6.85646137791248407e+01,4.51472789926883991e+01,2.96738923435340460e+01,4.90805266717389017e+01,1.53917644099428159e+01,7.15021986056757042e-01,6.87466813498389256e-02,8.80626930443991623e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_2,2.38059311003825780e+00,3.22315664129607260e+00,8.52365493980172495e+00,1.02034263106601824e+01,1.15738270857066734e+01,5.15208371030960564e+01,5.52392433116392851e+01,5.46356772239723796e+01,9.86193458910187246e+01,7.76712170509262450e+01,1.09577937294708420e+02,6.86110947381517775e+01,4.51527682606407836e+01,2.96361854514895597e+01,4.90392334955208682e+01,1.54489200409663461e+01,7.18762881946343746e-01,6.85654156066857479e-02,8.55285209320942770e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_3,2.36613783219223128e+00,3.20268532809085960e+00,8.46459084006395912e+00,1.01352715328203580e+01,1.14877809066706931e+01,5.11395143112316504e+01,5.48291870703953350e+01,5.42284351865594374e+01,9.79290022580832442e+01,7.70175117815449966e+01,1.08642415763975592e+02,6.81242774601000463e+01,4.48971184171675048e+01,2.95758625523112464e+01,4.91657332054673901e+01,1.54866613672013180e+01,6.99921265088673583e-01,6.71515424519906340e-02,8.68396186195940362e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_4,2.35909755117526521e+00,3.19751072898349209e+00,8.45033416190813824e+00,1.01097280705289432e+01,1.14641903128896292e+01,5.10375805873506607e+01,5.47221003865397648e+01,5.41142632886055353e+01,9.76453317714739342e+01,7.70032330839981540e+01,1.08662018979879861e+02,6.80192619475284204e+01,4.47407575642139932e+01,2.92938402173007084e+01,4.83836329528548674e+01,1.53425782978823282e+01,7.38532152231458183e-01,6.94185699393444489e-02,8.78323940327117685e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_5,2.35926402169184701e+00,3.19230086170794847e+00,8.44180220552535587e+00,1.01088968000067521e+01,1.14628453253102016e+01,5.10300023011397670e+01,5.47228723042288721e+01,5.41313739490323371e+01,9.77398777148556235e+01,7.69281357935200845e+01,1.08562146458534158e+02,6.80683958355498930e+01,4.48189376212908002e+01,2.94822954300904705e+01,4.87077865509584100e+01,1.51591481230660303e+01,6.97248615063315036e-01,6.83795872024983292e-02,8.59691196185387134e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_6,2.37568926887819387e+00,3.21357055813151415e+00,8.49734105313361354e+00,1.01799615527906102e+01,1.15402516511073010e+01,5.13663681911390597e+01,5.50776659886221438e+01,5.44876826931813980e+01,9.84290211133571518e+01,7.72600560043206883e+01,1.08980197557803166e+02,6.84143675753801688e+01,4.51766464174516855e+01,2.98899660669854086e+01,4.98278390973820393e+01,1.54821879301749004e+01,6.65733571521603174e-01,6.56154051130666410e-02,8.41217010372741214e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_7,2.33965443285689556e+00,3.16565116478946207e+00,8.36368100973985129e+00,1.00180958190755831e+01,1.13512057612238912e+01,5.05371057533959629e+01,5.41964747529656279e+01,5.36196660412611266e+01,9.69087481477409938e+01,7.60963711804622278e+01,1.07312097514086375e+02,6.73736949130787508e+01,4.44190015420805224e+01,2.93471610010635224e+01,4.89064241265869057e+01,1.52607126536730355e+01,6.55586049042471752e-01,6.27476166172574318e-02,8.00057401553727100e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_8,2.36548352733597422e+00,3.20430999894575308e+00,8.46897515362392284e+00,1.01393017796664164e+01,1.14969471877996359e+01,5.11861229882448185e+01,5.48708313843861077e+01,5.42836931660766737e+01,9.80434338120008135e+01,7.71149488720515421e+01,1.08744331187500549e+02,6.81404785517665772e+01,4.48715943395772854e+01,2.95325404464874239e+01,4.91637439728912682e+01,1.55130459058743781e+01,6.95856045544364532e-01,6.64829172555428255e-02,8.48724112744605498e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_9,2.35566110878029233e+00,3.19002487873683416e+00,8.42556436635883088e+00,1.00871698625508461e+01,1.14335314829946810e+01,5.09011828583495571e+01,5.45714769557777828e+01,5.39798558414911014e+01,9.75199268749045984e+01,7.66563319325366592e+01,1.08128216710991396e+02,6.78488857388711608e+01,4.47096737186634101e+01,2.94497892754310016e+01,4.90054787532411069e+01,1.55007279111297542e+01,6.91798937681019965e-01,6.45395570536372032e-02,8.22721484076923727e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_10,2.41159155179267026e+00,3.26522856683829321e+00,8.64266823466775413e+00,1.03475350269431257e+01,1.17369921570395785e+01,5.22531565072320348e+01,5.59999963716463469e+01,5.53903486973192258e+01,9.99739944320498637e+01,7.86672817415259260e+01,1.10951035338681550e+02,6.94789736591919791e+01,4.57745834766599913e+01,3.00993987992981253e+01,5.00008378815554906e+01,1.58145845098861830e+01,7.17151694227257108e-01,6.85885509034482727e-02,8.57443923711800025e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_11,2.39531939367743840e+00,3.24259440567090262e+00,8.56905858841638590e+00,1.02598015385265828e+01,1.16345560558260139e+01,5.17877780327503814e+01,5.55202840991785109e+01,5.49167338047475653e+01,9.92009824480672506e+01,7.79451516440570913e+01,1.09917371965334027e+02,6.89227438113126851e+01,4.54231732997085516e+01,2.99150204336766627e+01,4.98294447142583508e+01,1.58282629916455964e+01,7.04792509510991372e-01,6.47527037985045351e-02,7.96519214199336960e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_12,2.35535093208159507e+00,3.18579553828767681e+00,8.42341570764091863e+00,1.00891399335028300e+01,1.14375910432536081e+01,5.09182211966725191e+01,5.45965430326011614e+01,5.40093445903132547e+01,9.75537039598240199e+01,7.66487819698396891e+01,1.08141483755926089e+02,6.78771988907424628e+01,4.47726602582254287e+01,2.95637885421428663e+01,4.91704796715717052e+01,1.53124112516900812e+01,6.69103091345946477e-01,6.56657364363544549e-02,8.38024926493225603e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_13,2.39632630557162463e+00,3.24078552349683235e+00,8.58713697167795509e+00,1.02870621434131202e+01,1.16665797872653663e+01,5.19459132716039846e+01,5.56848845870867351e+01,5.50909416750942285e+01,9.94393951386375363e+01,7.82818965403075708e+01,1.10414189716690416e+02,6.91209361419640231e+01,4.54910518968672051e+01,2.99146300398562630e+01,4.94902453246661693e+01,1.53938783350323583e+01,6.94718988372983182e-01,6.94370813002529591e-02,8.64972104285799751e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_14,2.41483295604985093e+00,3.26907856291811649e+00,8.65293540111716375e+00,1.03608833477796480e+01,1.17520087069385646e+01,5.23270521270934665e+01,5.60778186991351433e+01,5.54760804745892742e+01,1.00159923623427787e+02,7.87982265675999685e+01,1.11087894631070100e+02,6.95363236324480454e+01,4.57800073458901124e+01,3.00879560700988620e+01,5.00211469403519118e+01,1.58635009471629385e+01,7.10794548714944407e-01,6.68303219417075711e-02,8.11082588219432313e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_15,2.39896866996862634e+00,3.24855272695932573e+00,8.58774875731191223e+00,1.02786755557320291e+01,1.16557281621787041e+01,5.18853811028118770e+01,5.56156126961387471e+01,5.50038815206901575e+01,9.93251152277457834e+01,7.81126987718746477e+01,1.10126947514439024e+02,6.89850116456165523e+01,4.54621264192678893e+01,2.99060359579763464e+01,4.98763004433159196e+01,1.59493186955943962e+01,7.20650148347135922e-01,6.61686514671952358e-02,8.07483104347175851e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_16,2.40210185859780800e+00,3.25190342981338887e+00,8.60335389663367778e+00,1.03026066937090182e+01,1.16852616210877969e+01,5.20189958306572535e+01,5.57563565684163223e+01,5.51518382683516748e+01,9.95952342198527560e+01,7.82627974449749786e+01,1.10375719226240093e+02,6.92004886171583706e+01,4.56390556137958470e+01,3.00877812142590599e+01,5.00953105487618089e+01,1.57814647324639505e+01,6.94600711899043377e-01,6.60846418271036073e-02,8.16364478717571292e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_17,2.34746335502127312e+00,3.17628156351740953e+00,8.38941661738203948e+00,1.00444648085151744e+01,1.13831128726913278e+01,5.06773058872019604e+01,5.43404793010413414e+01,5.37591349769339644e+01,9.71540455756447443e+01,7.62976630312388977e+01,1.07599114571176500e+02,6.75589120116337085e+01,4.45459823951106060e+01,2.94014197611855899e+01,4.90449158815822912e+01,1.54584842289833233e+01,6.69415661125929762e-01,6.23606969605302389e-02,7.75070981958634556e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_18,2.44853177745980455e+00,3.31674181651404210e+00,8.77216761842439752e+00,1.05055705055560722e+01,1.19155175488297225e+01,5.30296291149978600e+01,5.68460667983261700e+01,5.62175217344261569e+01,1.01504572985867128e+02,7.97842009314662448e+01,1.12485448016542961e+02,7.04131486459236129e+01,4.64005545893049245e+01,3.05338910524729457e+01,5.08626554018051138e+01,1.62182627992974737e+01,7.35303875000667850e-01,6.81011460870181440e-02,8.42146415880520513e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_19,2.44439946961539611e+00,3.31478982451938897e+00,8.76606056057661398e+00,1.05030153327015174e+01,1.19116486764462390e+01,5.30076544624914163e+01,5.68442265482095053e+01,5.62285564991631048e+01,1.01580440458324404e+02,7.97927759280626390e+01,1.12491813365556766e+02,7.04186851980345523e+01,4.63740756836363346e+01,3.05330719049997299e+01,5.07146971152737436e+01,1.59727747402897595e+01,7.16973308611600912e-01,6.64961638031210250e-02,8.18754439765189898e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_20,2.34887491358629763e+00,3.17950766597281609e+00,8.40907738268389160e+00,1.00599951979143523e+01,1.14067586744926537e+01,5.07940036483762896e+01,5.44448090943253931e+01,5.38460629115664062e+01,9.71582731422248145e+01,7.66173031549751329e+01,1.08103122204718971e+02,6.76975947623825078e+01,4.45507852629709973e+01,2.91959161071681947e+01,4.82983337923002907e+01,1.53083693587506726e+01,7.22725232600232803e-01,6.89837823687196039e-02,8.60174914109511531e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_21,2.38236280668932876e+00,3.22124356735605133e+00,8.51316770385583332e+00,1.01924781550622168e+01,1.15542242447570320e+01,5.14398134827039470e+01,5.51381561946434005e+01,5.45406380484897539e+01,9.85350635612962975e+01,7.74178007855087174e+01,1.09151450900407582e+02,6.84641045374337125e+01,4.51253903505312337e+01,2.97378438225619064e+01,4.96927666922087496e+01,1.58642900020237629e+01,6.96538385221727840e-01,6.43521645989709734e-02,7.87557091912674360e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_22,2.44340171495720426e+00,3.30804549555692873e+00,8.75680794520172157e+00,1.04979642634038761e+01,1.19061782330277186e+01,5.29864292965296286e+01,5.68179954196218162e+01,5.62149995811290708e+01,1.01561387477968040e+02,7.96792472951430852e+01,1.12352769774669213e+02,7.04164193193113590e+01,4.64401754674793779e+01,3.06916696437028307e+01,5.10572299507405631e+01,1.58532998532850797e+01,6.82548523312564881e-01,6.68408932832343650e-02,8.40389008899532740e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_23,2.36650674121128457e+00,3.20159494571118541e+00,8.45401134244724695e+00,1.01168405293867369e+01,1.14700426669073874e+01,5.10534291902781803e+01,5.47375937086463438e+01,5.41375132256287372e+01,9.78036497492538217e+01,7.68599451011767343e+01,1.08397907015099278e+02,6.80153267431084743e+01,4.48346803179101983e+01,2.95239238970272417e+01,4.92712195458921727e+01,1.57705809251840385e+01,7.04637788689545519e-01,6.38251320857247395e-02,7.73720954681707783e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_24,2.39510879739050875e+00,3.24389235504868756e+00,8.56851663380855477e+00,1.02631887694373436e+01,1.16349727947417723e+01,5.17828946993310382e+01,5.55186915973794584e+01,5.49196851057967095e+01,9.92726425121977059e+01,7.78367698506594223e+01,1.09735149066960474e+02,6.88788526467197499e+01,4.54765620623270195e+01,3.00884470918331601e+01,5.03950414392930810e+01,1.59343763074111617e+01,6.82194496322363175e-01,6.37738738463642790e-02,8.08091533811760090e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_25,2.44154671027583081e+00,3.30679044941934919e+00,8.75355168056373678e+00,1.04866155693686895e+01,1.18969680253476700e+01,5.29546276585986178e+01,5.67598053016499975e+01,5.61507316331296948e+01,1.01386201835244862e+02,7.96774603874993090e+01,1.12343822789721600e+02,7.03354707416945502e+01,4.63447172600909951e+01,3.05297169006626987e+01,5.07696342236377873e+01,1.59649179204232734e+01,7.10279113037084464e-01,6.83997594742700998e-02,8.52172624976174978e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_26,2.33967214699741488e+00,3.16457119567009038e+00,8.35996533299854150e+00,1.00026346551364629e+01,1.13396171481165702e+01,5.04798926323933301e+01,5.41239185516556631e+01,5.35299510766378717e+01,9.66461807917170148e+01,7.60756423686913053e+01,1.07330095061014987e+02,6.73113649962745910e+01,4.43551737437412257e+01,2.91754231231832151e+01,4.85231160241192470e+01,1.53835890029833333e+01,7.05981924072527689e-01,6.75128310304618229e-02,8.57848128446265547e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_27,2.35674328332311811e+00,3.18714779733793874e+00,8.42532475978615381e+00,1.00912775429790180e+01,1.14406361675464137e+01,5.09333019656859705e+01,5.46045970881329907e+01,5.40214431341394459e+01,9.76045906199777988e+01,7.66386212829553415e+01,1.08060389054640524e+02,6.78096379715783542e+01,4.47369724815727992e+01,2.95696504964601132e+01,4.94254380798763080e+01,1.54946884062548129e+01,6.61361237376483113e-01,6.38997213356320704e-02,8.09760427664527917e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_28,2.38852422282457066e+00,3.23309971588982847e+00,8.53978577777651715e+00,1.02272578851867344e+01,1.15910158771044252e+01,5.15917662803932444e+01,5.53166774204166742e+01,5.47197419911890961e+01,9.89050773303298740e+01,7.75996655804713953e+01,1.09421074611811719e+02,6.86891343214276731e+01,4.53080282447031877e+01,2.99206243335493269e+01,5.00242343578725794e+01,1.58707199814798674e+01,6.84405576703285834e-01,6.28941416424321498e-02,7.88704548736185451e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_29,2.42298265603994345e+00,3.28104248480944927e+00,8.67194695107826874e+00,1.03879902785919498e+01,1.17813946676466266e+01,5.24367908788994583e+01,5.62221077105233675e+01,5.56171425431118251e+01,1.00511562180555387e+02,7.88431701276363981e+01,1.11171246628536352e+02,6.97328972436389449e+01,4.59938265641616653e+01,3.03698657419645528e+01,5.06955470431086965e+01,1.60244265308368483e+01,6.90661590346196674e-01,6.33063423659030594e-02,7.74755268752217677e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_30,2.35242309380354886e+00,3.18428503811911234e+00,8.40510258148738565e+00,1.00569403638070654e+01,1.13996694631551012e+01,5.07451600541160701e+01,5.44044880614539181e+01,5.38034790576535258e+01,9.71997435808642365e+01,7.63977268315035900e+01,1.07752453372557653e+02,6.76222368818240938e+01,4.45812037933499923e+01,2.93657845071107140e+01,4.90525997488735470e+01,1.57024471141848583e+01,7.01641898409497977e-01,6.36406737994254235e-02,7.95458302635237459e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_31,2.33354896331325046e+00,3.15493908791512956e+00,8.33018668918573368e+00,9.97427887423631709e+00,1.13052659134345905e+01,5.03266222504646521e+01,5.39680085444139479e+01,5.33907992140207526e+01,9.65141787025152951e+01,7.57487595410273116e+01,1.06826983078232843e+02,6.71253102789387128e+01,4.42888575108083629e+01,2.92761451113180513e+01,4.89298339124067070e+01,1.53815906398487368e+01,6.55846916861467566e-01,6.16774886458652319e-02,7.64913792519744500e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_32,2.39580769785785463e+00,3.24325976225995039e+00,8.57092531523390733e+00,1.02582277894912135e+01,1.16335612174777463e+01,5.17921130485754944e+01,5.55029854738351531e+01,5.48992616255685206e+01,9.91677146467405635e+01,7.79128672082771061e+01,1.09841095030197096e+02,6.88804378590040187e+01,4.54188666882930505e+01,2.99151168357845947e+01,5.00187607133243048e+01,1.60618501992861553e+01,7.10394016040658660e-01,6.43164671566403001e-02,7.80668346891467968e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_33,2.32930053399218506e+00,3.15151970589450725e+00,8.33208209549915502e+00,9.97377833235374922e+00,1.13050520571716255e+01,5.03391784664114681e+01,5.39659167426578961e+01,5.33745284183045641e+01,9.63448795539629543e+01,7.58611856661851363e+01,1.07063407869001026e+02,6.71558836380778956e+01,4.42483510718823609e+01,2.91270361658373673e+01,4.82862816824507419e+01,1.51033308892902767e+01,6.87057104441609390e-01,6.73108142514373398e-02,8.78896229631864756e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_34,2.37540043690680402e+00,3.21000461506578150e+00,8.48741563651178232e+00,1.01660137997000728e+01,1.15259925394657454e+01,5.13137266351390835e+01,5.50100838896589011e+01,5.44290103638075493e+01,9.83563831800278479e+01,7.72159851105318467e+01,1.08853032152802342e+02,6.82885457617605454e+01,4.50233384850125731e+01,2.97299118893017749e+01,4.97077790684086196e+01,1.56927244774929360e+01,6.70315309599041176e-01,6.36388092434345271e-02,7.86080254808610782e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_35,2.33972581871342955e+00,3.16480672486381120e+00,8.35954004837699038e+00,1.00014138855156069e+01,1.13362733266963023e+01,5.04673414650332646e+01,5.41029554032096769e+01,5.35043942376636963e+01,9.66171426566214393e+01,7.60334149340014278e+01,1.07267487214415070e+02,6.73176176586338357e+01,4.43696455689706681e+01,2.91893683807908673e+01,4.85822113456296734e+01,1.54622342677322830e+01,7.06323106247101595e-01,6.56472478008550686e-02,8.09184675986639179e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_36,2.33847228988180689e+00,3.16402427276104126e+00,8.35322523460344613e+00,9.99328053303422159e+00,1.13278411223482376e+01,5.04327862934681335e+01,5.40703672642607671e+01,5.34718091861125373e+01,9.65569097693452250e+01,7.60191635383665414e+01,1.07257547189977814e+02,6.72774769825678760e+01,4.43068383214252748e+01,2.91078799218287330e+01,4.83685580865726052e+01,1.54305374098547787e+01,7.11005654932285736e-01,6.54617309779568640e-02,8.22474794118956826e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_37,2.29990045463612258e+00,3.11155028742230177e+00,8.21970035857547821e+00,9.83896553058620249e+00,1.11492200255068621e+01,4.96403096119174805e+01,5.32411460696053638e+01,5.26630786840117366e+01,9.51230131194164130e+01,7.49090068283308028e+01,1.05715463385801186e+02,6.63503481402953099e+01,4.36744158673104366e+01,2.87256271795789644e+01,4.75056022214448035e+01,1.48081480996060737e+01,6.77937379971724763e-01,6.52239240200351844e-02,8.07864836148718991e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_38,2.33097940873584353e+00,3.15002237189447998e+00,8.33081474901621277e+00,9.97909554752399330e+00,1.13092485014680566e+01,5.03537710963714744e+01,5.39914869373991664e+01,5.34186977960825899e+01,9.65042803274749019e+01,7.58545168126644000e+01,1.07018445733447791e+02,6.71965653874688229e+01,4.42958876688185299e+01,2.92453813495586736e+01,4.85911394734322357e+01,1.50475475853106655e+01,6.53436928127850147e-01,6.50741064789619461e-02,8.30312892767587005e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_39,2.33643828931720954e+00,3.15841717566164926e+00,8.34540523927307909e+00,9.98786162434714520e+00,1.13219904097605681e+01,5.04074171357747076e+01,5.40414366891105900e+01,5.34589581177581010e+01,9.65605450598395691e+01,7.59480940178096233e+01,1.07147717029764607e+02,6.72538987772651495e+01,4.43028519551641651e+01,2.91711500239051631e+01,4.85473043803459845e+01,1.53426611366005510e+01,6.84644354480403727e-01,6.49883715979688859e-02,8.12283802462326551e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_40,2.34786585897712952e+00,3.17532097371616873e+00,8.39277839573514939e+00,1.00419421792112793e+01,1.13843032170262397e+01,5.06905696402994579e+01,5.43304463550350505e+01,5.37309953194810390e+01,9.70077813375752385e+01,7.63463647330646467e+01,1.07719798107068073e+02,6.75971692192923115e+01,4.45596556586083210e+01,2.93096220087451798e+01,4.87459721372356682e+01,1.55087244847289512e+01,7.01583027963870731e-01,6.51274782539054686e-02,7.90377629175514386e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_41,2.36534739834506658e+00,3.19895612769844018e+00,8.46207717497282275e+00,1.01436642050612260e+01,1.15001809542118210e+01,5.11983518960542412e+01,5.48972668946419446e+01,5.43273026349642052e+01,9.81867322122787414e+01,7.70403368901840508e+01,1.08642946113227254e+02,6.81896209156039674e+01,4.49756243894397230e+01,2.97648266111756961e+01,4.95832370724352529e+01,1.53054536554266853e+01,6.46118388008642075e-01,6.50829591163083476e-02,8.42973508764083800e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_42,2.34220667397277493e+00,3.16315043933391005e+00,8.36033723661360462e+00,1.00085538579382742e+01,1.13448938922110418e+01,5.05042105682410210e+01,5.41495085445359337e+01,5.35638049494558857e+01,9.67507874252630700e+01,7.60343613374821388e+01,1.07274443030589794e+02,6.73715591791323760e+01,4.44446036515752496e+01,2.93408914423054838e+01,4.89206123105598110e+01,1.53737063742127589e+01,6.72779487431882761e-01,6.50989014385183196e-02,8.15195103305029443e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_43,2.32820336229103075e+00,3.14862504744603955e+00,8.31162479932091536e+00,9.94551846982495213e+00,1.12733596441454882e+01,5.01840866042327178e+01,5.38060922898991834e+01,5.32135328095522482e+01,9.61278040487323722e+01,7.55751382428607599e+01,1.06646452129569766e+02,6.70146340462290340e+01,4.42078561969023411e+01,2.91362807224962026e+01,4.84999003489403862e+01,1.53624493617379372e+01,6.90466007721701525e-01,6.41025745057331869e-02,7.87652396758345766e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_44,2.32735387295854323e+00,3.14878164765576418e+00,8.31445775863233116e+00,9.94898487310093493e+00,1.12738558278481644e+01,5.01925475388727591e+01,5.38127295162548336e+01,5.32217469449696665e+01,9.61272887620599477e+01,7.55961461923719469e+01,1.06659982395196721e+02,6.69689806676312713e+01,4.41594133056785410e+01,2.90997238137867242e+01,4.84987786182694407e+01,1.53793909537327949e+01,6.89676451636175192e-01,6.50454115553624895e-02,8.31097387033911429e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_45,2.38983600965174547e+00,3.23369653142964797e+00,8.54814993594341033e+00,1.02379035563543042e+01,1.16087891725733279e+01,5.16770649746731721e+01,5.53920577930371465e+01,5.48016367332131296e+01,9.90527438715490831e+01,7.76976371466111004e+01,1.09548001015007742e+02,6.87790979846733705e+01,4.53975664192131063e+01,3.00088103583117096e+01,5.01979512334123967e+01,1.58538585197234525e+01,6.75017472373055538e-01,6.34612562057264296e-02,7.71934155631171914e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_46,2.37048098628947734e+00,3.20436961492365624e+00,8.48142469395622101e+00,1.01595090713498308e+01,1.15201516286234735e+01,5.12881064859800233e+01,5.49857877027739121e+01,5.43945301331024993e+01,9.82196367873617362e+01,7.72243997573565082e+01,1.08961706647463870e+02,6.83375767085062762e+01,4.50500138275629567e+01,2.97204201059785866e+01,4.93596046087602645e+01,1.53295092544820086e+01,6.75484786849588015e-01,6.76107443688453574e-02,8.60887339239698596e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_47,2.42424347890459035e+00,3.28061305507367695e+00,8.67951780258929517e+00,1.04021008083250486e+01,1.17936216578972655e+01,5.24983429045298777e+01,5.62741861043263043e+01,5.56806620009619593e+01,1.00633472836403428e+02,7.88967226189921575e+01,1.11212028836086219e+02,6.97689087536389394e+01,4.60464532673326090e+01,3.04641137595907665e+01,5.09298191092367389e+01,1.59908917097315371e+01,6.74250300910309797e-01,6.42865122343058842e-02,7.97789789869292852e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_48,2.33991508024651962e+00,3.16392049700948741e+00,8.36035067668852072e+00,1.00110278393648802e+01,1.13475630995742893e+01,5.05265016260034301e+01,5.41599040914552106e+01,5.35856064912862493e+01,9.68459697109040718e+01,7.60015229819613154e+01,1.07161293320539613e+02,6.73270056674914770e+01,4.44458330743985286e+01,2.93947363704513478e+01,4.91870552362992584e+01,1.54951187079929387e+01,6.52736467289477651e-01,6.15817178926554923e-02,7.59060839479221757e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_49,2.34462843207365212e+00,3.16907729376879832e+00,8.37262314044770939e+00,1.00228321030802832e+01,1.13630661095568506e+01,5.05847489715110186e+01,5.42273831565835707e+01,5.36440761044653271e+01,9.69250712381393669e+01,7.61283401721480573e+01,1.07364018420375217e+02,6.74178424131211642e+01,4.44882377990527615e+01,2.93840861730861995e+01,4.91417053601831455e+01,1.55267660289620064e+01,6.75685825190021072e-01,6.44095207186831387e-02,7.99792107802548523e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_50,2.34910758266743747e+00,3.17558520638137898e+00,8.38413910616741198e+00,1.00374148697709291e+01,1.13746448877355828e+01,5.06362847787247219e+01,5.42848002388422941e+01,5.37000742314171049e+01,9.70682185994946707e+01,7.61309569513704645e+01,1.07353339373333739e+02,6.74807187387785206e+01,4.45737123019382864e+01,2.94951408146485541e+01,4.94848964533489664e+01,1.57047158492887995e+01,6.61022021346972188e-01,6.10039146819289085e-02,7.60807421569915585e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_51,2.32836226025696558e+00,3.14705695731453039e+00,8.30910530893499910e+00,9.95212624098236986e+00,1.12769527735369852e+01,5.02060922707549793e+01,5.38357909402773771e+01,5.32705273868950187e+01,9.63459861478462187e+01,7.54850956886545248e+01,1.06449456600214788e+02,6.69898351346311927e+01,4.42639523963544619e+01,2.93446288191920210e+01,4.91780969362557485e+01,1.54107990007087956e+01,6.29447685647786748e-01,5.93588273249640863e-02,7.39064748990926699e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_52,2.34639308640218447e+00,3.17258588791857621e+00,8.37350163273153392e+00,1.00253634971223882e+01,1.13624482162021021e+01,5.05826798802513480e+01,5.42295454955565859e+01,5.36479134829899778e+01,9.70110220466809210e+01,7.60638482639215425e+01,1.07255392244812782e+02,6.74410939499932454e+01,4.45344640231534896e+01,2.94667845477009642e+01,4.94457845423902924e+01,1.56984266575677260e+01,6.59537415854513975e-01,6.03811025006913277e-02,7.37005556644505008e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_53,2.32186557736165700e+00,3.13798339520220981e+00,8.28672394417749381e+00,9.91884398605415463e+00,1.12421764337714887e+01,5.00549748449427767e+01,5.36627811377079453e+01,5.30897140309256343e+01,9.59421654630671839e+01,7.53577597818930798e+01,1.06283770871762400e+02,6.67771670350553421e+01,4.40432078939916778e+01,2.90770274715074812e+01,4.85853103676476294e+01,1.53463466708624416e+01,6.61346413960976154e-01,6.23313115851776497e-02,7.78262665198711703e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_54,2.33225831391987715e+00,3.15316202702030202e+00,8.32182463506174130e+00,9.95719382373684958e+00,1.12851950870972217e+01,5.02418808825457219e+01,5.38609946624828737e+01,5.32756951324217667e+01,9.62799361725595020e+01,7.56268560714702431e+01,1.06659919675843454e+02,6.70208229202840045e+01,4.42087550901342468e+01,2.91545453791044196e+01,4.87874157380751967e+01,1.56051491876154582e+01,6.76312483254941754e-01,6.07087445841377679e-02,7.35542522886964249e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_55,2.31760024953276522e+00,3.13408690570249648e+00,8.27649299687028694e+00,9.89980649062575324e+00,1.12217705485997410e+01,4.99644105498599984e+01,5.35692909299361375e+01,5.29812039320923276e+01,9.56683110159779062e+01,7.53515359078557765e+01,1.06328003915224912e+02,6.67171853253658043e+01,4.39326900958322639e+01,2.88482020065410651e+01,4.78753858568255737e+01,1.52346366417203321e+01,7.05364444942648383e-01,6.58550026468165545e-02,8.06872351951112322e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_56,2.34505646688644420e+00,3.17073049039084021e+00,8.36548644469491443e+00,1.00111532800010394e+01,1.13445951079344240e+01,5.04947833262667274e+01,5.41342253919060425e+01,5.35322240845511033e+01,9.67282909931714130e+01,7.59621579424464244e+01,1.07124441099547681e+02,6.72931418934185643e+01,4.44280074379099403e+01,2.93354854918703474e+01,4.92191971654383806e+01,1.57907024262852769e+01,6.93153772964834713e-01,6.35338273892439576e-02,8.09788615883939682e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_57,2.32344291207858111e+00,3.14092988786183147e+00,8.29074578078081714e+00,9.91897062657280237e+00,1.12419783477754507e+01,5.00448574577080336e+01,5.36505008062941897e+01,5.30572630984790266e+01,9.58419898504849073e+01,7.53598233205625263e+01,1.06318479400118150e+02,6.67890293614584749e+01,4.40566156475536488e+01,2.90369615555145089e+01,4.84831591428013482e+01,1.54566244124187726e+01,6.94342992519363711e-01,6.45503606245143857e-02,8.05806181473349946e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_58,2.44681692862721878e+00,3.31358113860771120e+00,8.77186867630794609e+00,1.05133608186396614e+01,1.19239811049899505e+01,5.30768651298063432e+01,5.68970230728112369e+01,5.62966448124273953e+01,1.01731823441326497e+02,7.98101668544404106e+01,1.12496637569084044e+02,7.05022410875505301e+01,4.64781699606843333e+01,3.06894410166472866e+01,5.11611442675355121e+01,1.60323336680490058e+01,6.80762339882200584e-01,6.39857305533249321e-02,7.73607701086788217e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_59,2.32180189272165993e+00,3.13847825559188998e+00,8.29603586323939446e+00,9.93247942003678475e+00,1.12584948661264441e+01,5.01322542986224633e+01,5.37472119608666006e+01,5.31728370824385053e+01,9.60623037550779770e+01,7.55007955780451994e+01,1.06530851779772433e+02,6.69247519531495385e+01,4.41279196793105513e+01,2.91238223457668006e+01,4.84209238585633699e+01,1.51125019748204927e+01,6.59264751918425151e-01,6.40486291432182664e-02,8.02728637943430495e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_60,2.44768842644235773e+00,3.31836185095840230e+00,8.77159832755459945e+00,1.05120817905826147e+01,1.19218571515494123e+01,5.30543098411198812e+01,5.68826106329562720e+01,5.62769762155745354e+01,1.01724394102767803e+02,7.97531505041903017e+01,1.12405176954233568e+02,7.04522708393340054e+01,4.64612274189797390e+01,3.06883268178421922e+01,5.12594620171903586e+01,1.61996309432287795e+01,6.98276748072639619e-01,6.48917872344576124e-02,8.16805481120513530e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_61,2.36491095963075271e+00,3.19502441510446022e+00,8.44403789275158623e+00,1.01152983254295972e+01,1.14671881159921956e+01,5.10506073823997326e+01,5.47318982511922201e+01,5.41559847114635886e+01,9.79068335195860300e+01,7.67537792465921882e+01,1.08223007692862737e+02,6.80084217712292229e+01,4.49074781071789104e+01,2.97389751526775044e+01,4.98279760379123715e+01,1.56428616362936417e+01,6.45138747075046592e-01,6.12979714195624054e-02,7.50175934410928988e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_62,2.35406702912972055e+00,3.18044447663250507e+00,8.40034983823169412e+00,1.00567861247161137e+01,1.14000620248097384e+01,5.07576174875970807e+01,5.44065187494418510e+01,5.38237011258340914e+01,9.72780957259252546e+01,7.63503339610141154e+01,1.07663610599966461e+02,6.76442713898207160e+01,4.46412125838924325e+01,2.94932857076811068e+01,4.94184716530354109e+01,1.57280039715048670e+01,6.69112427962710754e-01,6.22253844795164074e-02,7.60696371855278195e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_63,2.34002598487322100e+00,3.16249857360901654e+00,8.34387236326890580e+00,9.98935895889515102e+00,1.13206706925625866e+01,5.03880393828923872e+01,5.40240349807317983e+01,5.34370989902388942e+01,9.66245627482115879e+01,7.57305495735334944e+01,1.06792087714978095e+02,6.71805499409111064e+01,4.44027090302416525e+01,2.94265357054854206e+01,4.95048584780074492e+01,1.57397059407097384e+01,6.58121023153876772e-01,6.09705413241700273e-02,7.67855365806179545e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_64,2.33056269952053086e+00,3.14896151683215697e+00,8.30920878866963974e+00,9.95061235480164186e+00,1.12721016950464499e+01,5.01798046199061503e+01,5.38032645615529503e+01,5.32259339010846588e+01,9.62612011985993377e+01,7.54031036696483454e+01,1.06339010354579301e+02,6.69401386053379781e+01,4.42636515773596955e+01,2.93635090988107592e+01,4.93555440780321746e+01,1.55966091062649532e+01,6.43213189704757715e-01,6.01174266204377999e-02,7.63472838685225284e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_65,2.35122758385397645e+00,3.17805417934794443e+00,8.38655559398095818e+00,1.00404368997108779e+01,1.13773575000136606e+01,5.06431391786324951e+01,5.43004412758672714e+01,5.37159443155162322e+01,9.71311156129348063e+01,7.61294234286584270e+01,1.07342025833971817e+02,6.75223193964426258e+01,4.46207153800067218e+01,2.95452888790129116e+01,4.95958889314441222e+01,1.57663616027644764e+01,6.60066357780611956e-01,5.99520963587650974e-02,7.22502207871679632e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_66,2.32389726458456325e+00,3.14284296886810210e+00,8.30211245947562482e+00,9.93610161385962165e+00,1.12631310234865190e+01,5.01518902239426012e+01,5.37595975510530835e+01,5.31790615037883612e+01,9.60688933149259583e+01,7.55240192257334684e+01,1.06547551565657329e+02,6.69121338300191582e+01,4.41211692474618928e+01,2.90888425706439300e+01,4.85052088236163073e+01,1.53199739411169311e+01,6.72718659211359205e-01,6.37748145184565546e-02,8.04206866090090983e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_67,2.35129877305181978e+00,3.17776505576537582e+00,8.39254139383800890e+00,1.00487583517190959e+01,1.13884314087662659e+01,5.07048702173451034e+01,5.43464705134455173e+01,5.37672965174858035e+01,9.72052004860654506e+01,7.62034303948277341e+01,1.07438056666790430e+02,6.75454241163066200e+01,4.46249744361361493e+01,2.95530303856379781e+01,4.96659551271227571e+01,1.57595889365190533e+01,6.51940230240213747e-01,6.05809803448893666e-02,7.57260666495846585e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_68,2.35320454578015914e+00,3.18294663000858158e+00,8.40492942922901598e+00,1.00523322061045075e+01,1.13953087911893185e+01,5.07368112776630227e+01,5.43786444879161053e+01,5.37759628993924821e+01,9.71093449470443204e+01,7.63873718406986342e+01,1.07728622661221863e+02,6.75819936141500079e+01,4.45579004899475564e+01,2.93053293176871037e+01,4.89811419452251471e+01,1.58288957935868311e+01,7.11544606652507072e-01,6.35767182216608884e-02,7.76728374362752397e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_69,2.32802866372992456e+00,3.14481503743807522e+00,8.30333596458368461e+00,9.94043534766503711e+00,1.12643087031155513e+01,5.01514254770616077e+01,5.37642624949392314e+01,5.31867719396438190e+01,9.61349406079935846e+01,7.54169906555976581e+01,1.06384247185169954e+02,6.69215784195662735e+01,4.42094106058192509e+01,2.92641895866805370e+01,4.90241272226774072e+01,1.54683433948356299e+01,6.50999078005655263e-01,6.16061883864868556e-02,7.75798308422544127e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_70,2.32548488371764472e+00,3.14149558700488818e+00,8.30160567729006615e+00,9.93353142133904932e+00,1.12574740161655793e+01,5.01337947437639073e+01,5.37336042913681453e+01,5.31446760850344475e+01,9.59711324244117634e+01,7.55246751959717812e+01,1.06540534323884685e+02,6.68800843280081665e+01,4.40747256430988088e+01,2.90098246589309170e+01,4.83434235844977280e+01,1.53923720849373922e+01,6.87087310132864615e-01,6.43638158633284413e-02,7.94984600860360220e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_71,2.31931496098453493e+00,3.13885941302623417e+00,8.28801298458461844e+00,9.91165818852551084e+00,1.12352557116727674e+01,5.00230525768640888e+01,5.36278239478530239e+01,5.30320405557746852e+01,9.57383086763658611e+01,7.54273693346171399e+01,1.06444518544974642e+02,6.67886907526601732e+01,4.39930024083771940e+01,2.88805760092910973e+01,4.79413504475363652e+01,1.52939671390720804e+01,7.15256484724857367e-01,6.59845528956868321e-02,8.18781694184532970e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_72,2.32307209746844379e+00,3.13705889359789403e+00,8.27959121387431374e+00,9.91554685863019891e+00,1.12357544336111541e+01,5.00141460048872233e+01,5.36367818451668867e+01,5.30628103147988952e+01,9.59704814603860825e+01,7.51808822448917624e+01,1.06055897931708515e+02,6.68018325204824350e+01,4.41686752416459640e+01,2.93018781173524019e+01,4.91278969319362773e+01,1.54075853611814857e+01,6.32952449364647118e-01,5.94136284325939915e-02,7.26160516267320821e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_73,2.32571924802207119e+00,3.14347725475568307e+00,8.29156263787585068e+00,9.92726813214981973e+00,1.12483126092153842e+01,5.00755702302371333e+01,5.36930520180495776e+01,5.31215220097202163e+01,9.60943633452510113e+01,7.53075170452772937e+01,1.06180322447125661e+02,6.68136759421521305e+01,4.41211545433867727e+01,2.92176764967254030e+01,4.90781103386867557e+01,1.55833727289728579e+01,6.45043524875449248e-01,5.83102572016726273e-02,7.07676594197332275e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_74,2.35356592922099939e+00,3.18103863499613659e+00,8.39671782332355399e+00,1.00507979874779068e+01,1.13919063291961393e+01,5.07113249605314991e+01,5.43507415530119431e+01,5.37635030306361585e+01,9.71854710987761621e+01,7.62009440748501419e+01,1.07407106466534486e+02,6.75013944816069653e+01,4.46137149644230746e+01,2.95409731754166600e+01,4.97808637491349657e+01,1.59415115406761956e+01,6.68044530223471322e-01,6.12416772315268962e-02,7.68285009387429437e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_75,2.30474262767378280e+00,3.11270316196308450e+00,8.20856999025201262e+00,9.82615953060167513e+00,1.11296129336883354e+01,4.95430728408557570e+01,5.31346239485731928e+01,5.25568869588039433e+01,9.50323357666831896e+01,7.45488566104413337e+01,1.05167744674882883e+02,6.61987933599222913e+01,4.37181977700239912e+01,2.89421490558969623e+01,4.84920282800736047e+01,1.53218167874041207e+01,6.52683334539142068e-01,6.06458737262695405e-02,7.63026248443057255e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_76,2.33724005527855683e+00,3.15868298925548663e+00,8.34049242119722223e+00,9.97482206044572095e+00,1.13076460178139779e+01,5.03495605399275377e+01,5.39609869175766690e+01,5.33686970534692975e+01,9.63867767295802764e+01,7.58364056143643097e+01,1.06961004335013342e+02,6.71404151775886646e+01,4.42556182683582264e+01,2.90994122861625613e+01,4.85940127976731233e+01,1.56715554908099381e+01,7.03034021132306508e-01,6.28565160193921141e-02,7.45396060487868266e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_77,2.31422932267621340e+00,3.13025598900609259e+00,8.25728118113078935e+00,9.87775234258340973e+00,1.11944131457552150e+01,4.98391246741365990e+01,5.34300840705940061e+01,5.28481145582448448e+01,9.54996284066839394e+01,7.50369786598979545e+01,1.05842756969307274e+02,6.65059337027093704e+01,4.38623495918882611e+01,2.89237652563706540e+01,4.84129535189896600e+01,1.54894022494713717e+01,6.80395207272263991e-01,6.19033197388779363e-02,7.82599154670050347e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_78,2.33099937180719907e+00,3.14657179142223375e+00,8.30837670519217397e+00,9.94715738026724594e+00,1.12733311457180641e+01,5.01871435480554240e+01,5.38079575299134234e+01,5.32322086327371551e+01,9.62363449760454728e+01,7.54675482538512910e+01,1.06432530527615228e+02,6.69571009544560098e+01,4.42355377889931987e+01,2.92975084410629414e+01,4.91401916707535449e+01,1.55259806504636337e+01,6.47014510034961576e-01,6.08254983429714624e-02,7.44801684335701097e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_79,2.38898851416947844e+00,3.23320930889296987e+00,8.53565939318086819e+00,1.02188752126240576e+01,1.15837742742417156e+01,5.15599635006879424e+01,5.52755591360528200e+01,5.46758620887441467e+01,9.88406456120961963e+01,7.75151651115345430e+01,1.09256132347546128e+02,6.85899522974522711e+01,4.52661504379576414e+01,2.98997501589437817e+01,5.01873474001185329e+01,1.61082268389316923e+01,6.85763108847856517e-01,6.03529621613562647e-02,7.32209216984763475e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_80,2.33425138594679682e+00,3.15174832418235074e+00,8.32875238351567049e+00,9.97232799408144466e+00,1.13031839767303701e+01,5.03270088538295255e+01,5.39502965059078221e+01,5.33787723305902304e+01,9.64729862657234207e+01,7.57209715093181899e+01,1.06802197883710249e+02,6.71317208614222096e+01,4.43078487640815410e+01,2.93015000137864057e+01,4.90071752537944789e+01,1.54273056080336399e+01,6.53673340491329191e-01,6.28750786663068439e-02,7.81480466587742249e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_81,2.32253250006883016e+00,3.14049914425954224e+00,8.28884529169246775e+00,9.91337177754409637e+00,1.12350519778569105e+01,5.00139865199051457e+01,5.36182247061346615e+01,5.30145912703925006e+01,9.57342170932769250e+01,7.53120780834375267e+01,1.06269303549117225e+02,6.67527369274355351e+01,4.40437310784667915e+01,2.90063179688100554e+01,4.83999746599707805e+01,1.54886618123901556e+01,7.04406663609248973e-01,6.45591953483238001e-02,8.02866090538950986e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_82,2.32462470074126726e+00,3.14306362734783828e+00,8.30650784510703133e+00,9.94021420677286294e+00,1.12696572352558224e+01,5.01795072616511675e+01,5.37894702948936114e+01,5.32031753859092760e+01,9.60643881891745366e+01,7.56050494682038732e+01,1.06687139991175286e+02,6.69734306337006586e+01,4.41562667196337841e+01,2.90730020324491250e+01,4.83378169276863829e+01,1.52285644845118924e+01,6.84216922972566199e-01,6.59343586022510669e-02,8.24609997809611431e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_83,2.33684988249667969e+00,3.15821609959673300e+00,8.33516981497891507e+00,9.98062255265321951e+00,1.13091097679016723e+01,5.03440958232731219e+01,5.39733362474473779e+01,5.33965067349268807e+01,9.65827781370890648e+01,7.56428544378703407e+01,1.06648520609064477e+02,6.71323190963917682e+01,4.43867496479674486e+01,2.94422412318777162e+01,4.95618593244761456e+01,1.57051458708535048e+01,6.37859357807637917e-01,5.84583984621095537e-02,7.19090299155826940e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_84,2.33849574795271975e+00,3.15974940208687816e+00,8.34460133323816144e+00,9.99099475329206044e+00,1.13249076970808265e+01,5.04275971435285157e+01,5.40532580118437522e+01,5.34838048704803413e+01,9.67038702935654157e+01,7.58557558753447410e+01,1.06948433731142330e+02,6.72427931375524679e+01,4.43808737008356928e+01,2.93452262079192963e+01,4.91601880754751406e+01,1.55716445080267682e+01,6.44816127293447172e-01,5.86621090892773533e-02,6.98795093454542427e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_85,2.32189770917645921e+00,3.13691889830990389e+00,8.27975480955454657e+00,9.90770427751609795e+00,1.12283291446820019e+01,4.99937008981565825e+01,5.35884171013291422e+01,5.30136739950532956e+01,9.58091470411880550e+01,7.52260730467419592e+01,1.06108424894634368e+02,6.67149343091043932e+01,4.40306260095171211e+01,2.90827279569854795e+01,4.87207199215638909e+01,1.55225757183735844e+01,6.65567776219924800e-01,6.18972380081219617e-02,7.78418795748230669e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_86,2.34912217754069674e+00,3.17414781349292108e+00,8.37161765594842322e+00,1.00267761862819267e+01,1.13601711854066529e+01,5.05606083451236543e+01,5.42154492241749182e+01,5.36351992864542808e+01,9.70338405595696827e+01,7.59234976307249383e+01,1.07033563048690425e+02,6.73782802098859293e+01,4.45846953856689510e+01,2.96322828044746487e+01,5.00303356551348131e+01,1.58578083833362768e+01,6.42406650813930447e-01,5.96646344532106160e-02,7.55573638513699387e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_87,2.46662256918507294e+00,3.34054153755550320e+00,8.85206275466765291e+00,1.06081093581226806e+01,1.20380640897377624e+01,5.35909279477629781e+01,5.74333598817656821e+01,5.68328591893551405e+01,1.02634189488957048e+02,8.06401421039180093e+01,1.13671023492672177e+02,7.11117025182184079e+01,4.68086371449477312e+01,3.08053002015773529e+01,5.11727820745558759e+01,1.60841143939464892e+01,7.05428150166194756e-01,6.79402647527244663e-02,8.37826796173953524e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_88,2.32476168156206286e+00,3.14230274855132130e+00,8.29218145811446838e+00,9.91823818728714457e+00,1.12398014977898182e+01,5.00400579657909006e+01,5.36444347883370156e+01,5.30498367976270373e+01,9.58283637509032218e+01,7.53349949676293704e+01,1.06263957489805549e+02,6.67554929751628805e+01,4.40474206631871255e+01,2.90298169473838996e+01,4.85695232302563866e+01,1.55896009298608700e+01,6.94003071766021051e-01,6.30284882637686950e-02,7.74921692646444830e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_89,2.31443886615704697e+00,3.13251393026454661e+00,8.26867036694746282e+00,9.88851291822684608e+00,1.12085216253675899e+01,4.99024910504229595e+01,5.34962484558031051e+01,5.29016862211800287e+01,9.55127211275786010e+01,7.52178536904807657e+01,1.06112486171153506e+02,6.65779673525677111e+01,4.38795254321604702e+01,2.88466603987723644e+01,4.80439015366777298e+01,1.53476234373074760e+01,7.06464166229303081e-01,6.52206333110002534e-02,8.16354069570481705e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_90,2.30245407048149042e+00,3.11271527384315894e+00,8.20612368329907937e+00,9.82045360592914207e+00,1.11278887366330004e+01,4.95340387398869950e+01,5.31164130075554652e+01,5.25446381729054082e+01,9.50113501884876541e+01,7.45276597972704451e+01,1.05116698025366134e+02,6.61442405444225017e+01,4.36848300213840020e+01,2.89102918145861096e+01,4.85083061448729396e+01,1.53959846275423704e+01,6.52536715760449137e-01,5.99767709325850079e-02,7.55740471658751696e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_91,2.30088759131658982e+00,3.10861693750191259e+00,8.20563755953453189e+00,9.81879067497706970e+00,1.11244104236106480e+01,4.95284354142289089e+01,5.31056640817601888e+01,5.25238239220931433e+01,9.49046263773813052e+01,7.45863742433665919e+01,1.05240414095769580e+02,6.61777862061700830e+01,4.36720243832279351e+01,2.88338500449849207e+01,4.81418983571545098e+01,1.52019869416861653e+01,6.64731087913963292e-01,6.23551492505888330e-02,7.72615629022679277e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_92,2.29754725936405357e+00,3.10439013311852907e+00,8.19088370069440330e+00,9.79987454605000785e+00,1.11035184448576540e+01,4.94256720732673216e+01,5.30019270411261516e+01,5.24177797293145602e+01,9.47021284176206564e+01,7.44297377088743559e+01,1.05043773083349947e+02,6.60578514492908084e+01,4.35933854567143868e+01,2.87779665567769101e+01,4.80377063522876782e+01,1.51882220728535771e+01,6.75395013834114488e-01,6.42122400058137699e-02,8.20322736896920632e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_93,2.31230718303208072e+00,3.12780627864899419e+00,8.25446184729357313e+00,9.87212871099830913e+00,1.11869714790531436e+01,4.98007345775565113e+01,5.33985213110115637e+01,5.28001043991630752e+01,9.53457087063089830e+01,7.50745288689167012e+01,1.05947567172857845e+02,6.65259216509397220e+01,4.38459203072331718e+01,2.88216394038981214e+01,4.79151800984500369e+01,1.52934324769828294e+01,7.10929905770027459e-01,6.55962306485790153e-02,8.12749875743273495e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_94,2.34136609202616208e+00,3.16289340924620133e+00,8.34767785970592513e+00,9.98926762807592716e+00,1.13241794182016999e+01,5.04184715294837957e+01,5.40372529577571683e+01,5.34521504161186414e+01,9.66115877336518736e+01,7.58364210243405239e+01,1.06942133955218139e+02,6.72284421162025581e+01,4.43780543551065492e+01,2.93027076081433684e+01,4.91647100511995561e+01,1.57812948363449017e+01,6.74912925226555882e-01,6.08041987126074351e-02,7.33308104594578881e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_95,2.31686166321780496e+00,3.13213057936069905e+00,8.26776553125757907e+00,9.88773158402635843e+00,1.12052753545894017e+01,4.98901139096006006e+01,5.34826185697422289e+01,5.28891785060666564e+01,9.54983433120324037e+01,7.51696757501451316e+01,1.06068521597090381e+02,6.65868050403351219e+01,4.38903390945454319e+01,2.88711555554942692e+01,4.81582762875195129e+01,1.54246694932906081e+01,7.06020872231735708e-01,6.59206359351508647e-02,8.45339507321531299e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_96,2.30872890777898565e+00,3.11852328928617029e+00,8.23397498853220355e+00,9.85202524745354680e+00,1.11638151412874986e+01,4.97110652266309927e+01,5.32898350698279302e+01,5.27126835490348924e+01,9.52395320178807339e+01,7.48219154214742019e+01,1.05571783257299529e+02,6.64043515839931189e+01,4.38353902403271434e+01,2.89448494073737805e+01,4.83450119510454641e+01,1.53234171163752251e+01,6.63813328159513327e-01,6.22204540642673498e-02,7.66302393362908868e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_97,2.29854099219181185e+00,3.10669884633890270e+00,8.19784452408822872e+00,9.80911228695205040e+00,1.11181440158670064e+01,4.94971433872025202e+01,5.30747864388779860e+01,5.25016197058281335e+01,9.48739473550564014e+01,7.45632049370485390e+01,1.05192922906974587e+02,6.61130802538698816e+01,4.36030885435546125e+01,2.87738208868198129e+01,4.80220755185110733e+01,1.51667154420573063e+01,6.66630980739945866e-01,6.28069086213959016e-02,7.85685617132559841e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_98,2.42203282986732349e+00,3.27885877034725581e+00,8.66008661338900509e+00,1.03676226592716176e+01,1.17538208754679054e+01,5.23168999484913542e+01,5.60751037159842767e+01,5.54632782946566820e+01,1.00226728472300010e+02,7.86525010279317769e+01,1.10838969246544792e+02,6.94895566132154556e+01,4.58305767938943376e+01,3.02244595242698892e+01,5.07458093198880533e+01,1.63977032677877048e+01,7.13653039012656976e-01,6.33227632331771068e-02,7.75009706856739748e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_99,2.31666081603757812e+00,3.13247507155665161e+00,8.25861106080411389e+00,9.88511215885412042e+00,1.12010948629418365e+01,4.98646575679614585e+01,5.34659657068657097e+01,5.28969986516161725e+01,9.56878824817421503e+01,7.49624100148785288e+01,1.05695729062848258e+02,6.65253962988340248e+01,4.39589505426638638e+01,2.91296549562386176e+01,4.90570204557028262e+01,1.56244870358937344e+01,6.40406550415202447e-01,5.78878251155954954e-02,7.25456549884530635e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_100,2.33355100163695939e+00,3.15333437859805787e+00,8.31457801895560067e+00,9.95308046150588233e+00,1.12776286804593511e+01,5.01961797622982004e+01,5.38188180197175541e+01,5.32359802345835575e+01,9.62949219950428983e+01,7.54265321601242249e+01,1.06332083307426075e+02,6.69274946990267949e+01,4.42507634551771361e+01,2.93416260299943659e+01,4.94749599932044219e+01,1.58037314052761779e+01,6.50472174993397378e-01,5.80571109850998163e-02,7.10277621428755807e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_101,2.28783530160387993e+00,3.09258479437143174e+00,8.16500472700808011e+00,9.76915184334356645e+00,1.10691765755260825e+01,4.92771305423668551e+01,5.28530942922963121e+01,5.22643616681673393e+01,9.43659952771495085e+01,7.42861460626654377e+01,1.04892610004999696e+02,6.59029771959755664e+01,4.34475871279292107e+01,2.86200689400047068e+01,4.74813995727594360e+01,1.48782501822546269e+01,6.85423408057000194e-01,6.71861916451687580e-02,8.74310903897913654e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_102,2.30152204739137511e+00,3.11326965713767478e+00,8.20742965102895283e+00,9.81981655736588799e+00,1.11250176940266776e+01,4.95258459625798579e+01,5.31046108967824821e+01,5.25246557593393959e+01,9.49604813541289161e+01,7.45188268719164171e+01,1.05100696389012995e+02,6.61256316791964736e+01,4.36739814957371664e+01,2.88804389352793436e+01,4.84754191691323584e+01,1.54515136445012562e+01,6.58639351155691721e-01,5.94429028107282056e-02,7.46118567391423036e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_103,2.44025654659107394e+00,3.30397579065171021e+00,8.73558423009363771e+00,1.04618632109731706e+01,1.18645300699725595e+01,5.28170617925689641e+01,5.66013973206701380e+01,5.59977905102387297e+01,1.01205229036958414e+02,7.93733251606114152e+01,1.11847820816552968e+02,7.01479789456120670e+01,4.62761336588365282e+01,3.05380567355688690e+01,5.11465606964252117e+01,1.63841152956232818e+01,6.96915717468275964e-01,6.15854415238556580e-02,7.16582539591420487e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_104,2.33872693551616617e+00,3.16181088298216428e+00,8.33970983484402595e+00,9.97823903379877386e+00,1.13066295813373561e+01,5.03354061245604640e+01,5.39495171954294790e+01,5.33563452910018157e+01,9.64429322510495979e+01,7.56369348527567524e+01,1.06663914548745623e+02,6.71157058636917441e+01,4.43727310121158212e+01,2.93609336013338620e+01,4.93978167760419637e+01,1.58885831012818066e+01,6.70080453714544499e-01,5.93951958373577296e-02,7.36150018460127262e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_105,2.30726387565559188e+00,3.11588406470180024e+00,8.21118418873984623e+00,9.83020079501742750e+00,1.11335534307887443e+01,4.95649086772053309e+01,5.31525341442111596e+01,5.25827572555191409e+01,9.51511969037469498e+01,7.44843612846865852e+01,1.05060560456579111e+02,6.62507230661259143e+01,4.38220687325093223e+01,2.90786754225720330e+01,4.88919706870513480e+01,1.55022043719381593e+01,6.30378680069519803e-01,5.65432672038585701e-02,6.89266751939712416e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_106,2.29015730934522699e+00,3.09273494819954919e+00,8.16704035484527857e+00,9.77380094583421410e+00,1.10747213960291582e+01,4.93145269461384572e+01,5.28711672064414842e+01,5.23092691653505284e+01,9.45300980689437438e+01,7.42562768712140553e+01,1.04770543267950714e+02,6.59128449861290733e+01,4.35075820852072184e+01,2.87539267628537267e+01,4.80000009050788279e+01,1.50733826997270164e+01,6.48913700348859313e-01,6.24326435577970476e-02,7.73283360251164013e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_107,2.27128609150992711e+00,3.06652466936420964e+00,8.09430698546078631e+00,9.69092265906899186e+00,1.09748309133114166e+01,4.88667717249078208e+01,5.24066460887127263e+01,5.18443280931319777e+01,9.37168781135075051e+01,7.35626400957304440e+01,1.03804730866812335e+02,6.53602801011485326e+01,4.31736052369478145e+01,2.86043745862529235e+01,4.77975475812974011e+01,1.48503531235981114e+01,6.23383612774736973e-01,6.06941411342719825e-02,7.77039772067400145e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_108,2.31001307470406747e+00,3.11767150771643431e+00,8.22460317210828507e+00,9.84373926829417734e+00,1.11517275840711338e+01,4.96510841075654739e+01,5.32338319991774824e+01,5.26646294131600428e+01,9.52528423219312970e+01,7.46380816229912227e+01,1.05263962937795455e+02,6.63146320318250133e+01,4.38383937486403283e+01,2.90574366155620076e+01,4.88816015944136240e+01,1.55373941043556236e+01,6.30752604886932411e-01,5.71739218146114919e-02,6.86816244539361579e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_109,2.29651259800524210e+00,3.10375604389023119e+00,8.19221186668548107e+00,9.79880818790926256e+00,1.11046470729945899e+01,4.94405423817221674e+01,5.30030788743734789e+01,5.24221406434103301e+01,9.46895111427286054e+01,7.44721128789751816e+01,1.05068179627965009e+02,6.60269640417488688e+01,4.35667368542756179e+01,2.87343330482242827e+01,4.80093742259782488e+01,1.52431795583941572e+01,6.77367209058329478e-01,6.41242626144369748e-02,8.02612181119478386e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_110,2.32321236567970102e+00,3.13883598146900189e+00,8.29105603717258788e+00,9.91862917273982703e+00,1.12478755933316155e+01,5.00809614532167515e+01,5.36793983590305075e+01,5.30973967816898949e+01,9.58854399336043173e+01,7.54324119001252740e+01,1.06425610441750862e+02,6.68096184885360600e+01,4.40444600652988427e+01,2.90123567735625514e+01,4.83995491985512416e+01,1.53880775876223765e+01,6.88881871556031311e-01,6.58113356111425241e-02,8.31038280443282575e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_111,2.36092126407295577e+00,3.19094471036264116e+00,8.45195817007684624e+00,1.01174153895801897e+01,1.14777244878752001e+01,5.11081543887276268e+01,5.47852182845669731e+01,5.41930873299357359e+01,9.77660925426238521e+01,7.70666845692841775e+01,1.08801481395181611e+02,6.81777209549170067e+01,4.48869244628398434e+01,2.94715629194884627e+01,4.85535271681211142e+01,1.50690655650481560e+01,6.98214220344083869e-01,6.99442065748045877e-02,8.68595718056774067e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_112,2.49819608770915913e+00,3.38422428387293506e+00,8.96098827008333920e+00,1.07473570968226664e+01,1.21896547488474081e+01,5.42437309582248162e+01,5.81497210874519652e+01,5.75352991423791877e+01,1.03964730417047747e+02,8.14985029176665989e+01,1.14840419762256289e+02,7.18744957134479137e+01,4.73974033163325856e+01,3.13460332115515605e+01,5.24094606481764629e+01,1.64098493062853983e+01,6.99390200890739111e-01,6.80452162024842849e-02,8.72783721341335167e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_113,2.28187650248920271e+00,3.08042425285828170e+00,8.13317979788665113e+00,9.73685131692214689e+00,1.10310240188755522e+01,4.91070836547387728e+01,5.26689736473841492e+01,5.20993388392473520e+01,9.41469652565661903e+01,7.39706823509622637e+01,1.04407144586905758e+02,6.56982592759858051e+01,4.33686401141417619e+01,2.86834896855569355e+01,4.77638514084269659e+01,1.48407545695160525e+01,6.47204509898632541e-01,6.43517647616406174e-02,8.23623747263015592e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_114,2.31346935276991106e+00,3.12547645401080576e+00,8.23938430651645248e+00,9.85697287826649848e+00,1.11669741391264541e+01,4.97088760010683117e+01,5.33008009926967148e+01,5.27156244659696611e+01,9.53059851837277847e+01,7.47668878019432981e+01,1.05447938936218108e+02,6.63597734734486693e+01,4.38375356596414463e+01,2.89850905138517376e+01,4.86944073260588368e+01,1.56381263930268055e+01,6.69206039905252070e-01,5.95548148747333805e-02,7.29364426897424149e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_115,2.28813699506364987e+00,3.09544977361241935e+00,8.16615699316484012e+00,9.76723914966887108e+00,1.10675231921494301e+01,4.92708903467620445e+01,5.28296654134225818e+01,5.22444886599012079e+01,9.43781700848083318e+01,7.42234854885014812e+01,1.04744039964444980e+02,6.58582122653878912e+01,4.34705406868527504e+01,2.86690367366633119e+01,4.78217293412744979e+01,1.51661539519994779e+01,6.80823647516441977e-01,6.39796700834545790e-02,8.05644278074435331e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_116,2.29472207195700362e+00,3.10017163357820946e+00,8.18050692807070767e+00,9.78416005129263233e+00,1.10863691872093604e+01,4.93663751839716625e+01,5.29139988811286841e+01,5.23347650611006117e+01,9.45518548091397122e+01,7.43253812342467057e+01,1.04846218090028387e+02,6.59089892655061362e+01,4.34930980231165663e+01,2.86919548672586231e+01,4.80572039566032885e+01,1.53859700705090248e+01,6.73798169904222810e-01,6.25053871000821604e-02,7.88616274195219451e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_117,2.28020840420211801e+00,3.07954858881484839e+00,8.12038988747124968e+00,9.71420201825294782e+00,1.10059475187359315e+01,4.89934481868671412e+01,5.25383536728219980e+01,5.19643204198749160e+01,9.39319260561654232e+01,7.37633826128643477e+01,1.04093575936596068e+02,6.55332459320624849e+01,4.32712007506314507e+01,2.86028318792194085e+01,4.78731510231669404e+01,1.51749788036265212e+01,6.60252484261895201e-01,6.16864851784828666e-02,7.66898852373441506e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_118,2.29156749909000634e+00,3.09405861809323790e+00,8.15388820806141368e+00,9.75547371212742043e+00,1.10533077788227576e+01,4.92033961138675124e+01,5.27539554882580504e+01,5.21811404879183769e+01,9.43703069417236122e+01,7.39910135935356834e+01,1.04351563030202897e+02,6.57289919649365686e+01,4.34439508763803417e+01,2.87773231225931525e+01,4.84565372726071502e+01,1.54932922519535676e+01,6.49456816486479016e-01,5.89275276260250586e-02,7.25973226198793620e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_119,2.53425609449289713e+00,3.43841551711169435e+00,9.11182035371713184e+00,1.09200151068558320e+01,1.23923028356143146e+01,5.51520946500448304e+01,5.91092297035059957e+01,5.84652132943050873e+01,1.05524244831694105e+02,8.29464224902387457e+01,1.16892782502771581e+02,7.29817558614595896e+01,4.80337622319815765e+01,3.15507652449403082e+01,5.23850957289407617e+01,1.66500735661061299e+01,7.59299621871907693e-01,7.10623269999977603e-02,8.91087873166452986e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_120,2.27565378206412650e+00,3.07205599830437670e+00,8.10424710106808810e+00,9.69471594895316180e+00,1.09845685125276926e+01,4.89046238417844847e+01,5.24475910992819365e+01,5.18768213466283115e+01,9.37485138818165638e+01,7.37117628214044203e+01,1.04036666837000951e+02,6.54420400924619940e+01,4.31359265745937535e+01,2.84360729577965969e+01,4.74030470124310099e+01,1.50150265052233927e+01,6.63913918350391263e-01,6.19547983871912636e-02,7.65467246405642128e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_121,2.30863804966099639e+00,3.11999768812236544e+00,8.25145645800232685e+00,9.87774161436408527e+00,1.11983740761643169e+01,4.98691708455076750e+01,5.34569045617415810e+01,5.28936146165161460e+01,9.55271538157261659e+01,7.51228265262352863e+01,1.06004707453050557e+02,6.65826692736532095e+01,4.39106625912793618e+01,2.89773623834403082e+01,4.81643683288022046e+01,1.49609960269817055e+01,6.47256146957116307e-01,6.43379493518307088e-02,8.12458848847009800e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_122,2.27479063577058538e+00,3.07185178011209947e+00,8.09839853514271368e+00,9.69068103090238075e+00,1.09773108009232914e+01,4.88744994240111197e+01,5.24070516556196608e+01,5.18465633448631280e+01,9.37821093105738441e+01,7.35375007807482888e+01,1.03730422215864451e+02,6.53763990883558961e+01,4.32009558121894059e+01,2.86120054445154466e+01,4.80245896621270134e+01,1.52095111028244432e+01,6.29966935648598958e-01,5.70610176732822688e-02,6.83080214087539682e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_123,2.49325320115006388e+00,3.37894361047103731e+00,8.94353838962423175e+00,1.07191535989778401e+01,1.21597106747392836e+01,5.41142225426647627e+01,5.80054656523042311e+01,5.73915110789333696e+01,1.03694264998939474e+02,8.13073376617258248e+01,1.14547570332565385e+02,7.17025411298333921e+01,4.72888537903789796e+01,3.12256596573884053e+01,5.22181421720134864e+01,1.65494676838987615e+01,7.10831689778990916e-01,6.64644760749786012e-02,8.17500974178355343e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_124,2.27449121723517766e+00,3.07108468958797554e+00,8.10466852666278115e+00,9.69792617841577531e+00,1.09867058332463507e+01,4.89226202867937445e+01,5.24536353467728844e+01,5.18862211268326732e+01,9.37664989277393488e+01,7.36825053547387370e+01,1.03968671615796410e+02,6.54280112924260351e+01,4.31841346141880464e+01,2.85328630879789742e+01,4.76527835156845541e+01,1.49898879124062923e+01,6.45479530094936194e-01,6.10383051432333706e-02,7.56820944209868601e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_125,2.29249158152326338e+00,3.09520440452909096e+00,8.16513776851324202e+00,9.76655109690083734e+00,1.10650461652051728e+01,4.92674622997485443e+01,5.28094586249917057e+01,5.22321930416779097e+01,9.43844679045265877e+01,7.41304969147821282e+01,1.04557280991188478e+02,6.57681114176472050e+01,4.34399263433361114e+01,2.87149038002423396e+01,4.82531273537935661e+01,1.54529340553846133e+01,6.63968411215116849e-01,6.18223992139966608e-02,7.86327685338802582e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_126,2.53024031514092096e+00,3.43155813964783896e+00,9.10300761114145551e+00,1.09223136150894629e+01,1.23945413796797741e+01,5.51608826045598732e+01,5.91345044362752290e+01,5.85149268926233361e+01,1.05657198116802718e+02,8.29616617830976537e+01,1.16905561936932514e+02,7.30004229505432392e+01,4.80580498436419816e+01,3.16966897794468458e+01,5.25815588139717249e+01,1.62297398406813649e+01,7.12115171666486968e-01,7.19611721392040687e-02,9.29701334881214564e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_127,2.27216936348267318e+00,3.07132192320322872e+00,8.09515208626856264e+00,9.68395165461688023e+00,1.09719149867911145e+01,4.88469087545451259e+01,5.23761947629832463e+01,5.18027165735457089e+01,9.36441273981621549e+01,7.35306423141103238e+01,1.03762643101692547e+02,6.53388694096702523e+01,4.31624228551308136e+01,2.85429101354018968e+01,4.77942874876512391e+01,1.51355982903075592e+01,6.51832539620141094e-01,6.02695002044389277e-02,7.59273801287489031e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_128,2.27540662941179495e+00,3.07370125148541007e+00,8.10480135198697837e+00,9.69531443578891938e+00,1.09843377431701885e+01,4.89073879313134867e+01,5.24347740551887682e+01,5.18717058065621046e+01,9.37674170361710537e+01,7.36327899974105833e+01,1.03873458772876930e+02,6.53746573963554880e+01,4.31574463567114606e+01,2.85259732444198306e+01,4.78416631742338154e+01,1.52084994641181108e+01,6.48030993442871739e-01,5.98032215868238501e-02,7.53690666438346177e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_129,2.29502899626082391e+00,3.09616110106946651e+00,8.17346877706127728e+00,9.78239751127843959e+00,1.10839630053575871e+01,4.93566640723536807e+01,5.29073991389263512e+01,5.23413658940808375e+01,9.46244365072110440e+01,7.42467133060077202e+01,1.04712649002711615e+02,6.59118492192755241e+01,4.35442891929685771e+01,2.88326866775829842e+01,4.84393365794059179e+01,1.53388076146106016e+01,6.35678966700535031e-01,5.98989734310353128e-02,7.37022120511628825e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_130,2.26988204425559514e+00,3.06496615648369630e+00,8.07861054857244554e+00,9.66272081801376359e+00,1.09472608442446671e+01,4.87401595579564386e+01,5.22691761245205555e+01,5.17012500275323532e+01,9.34758115930950453e+01,7.33965278200623175e+01,1.03554571021406588e+02,6.52108411550148901e+01,4.30488246107953074e+01,2.84398698256345952e+01,4.76166625526633993e+01,1.51680644415658534e+01,6.50115944302142812e-01,5.88143895328468932e-02,7.13224801233205280e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_131,2.28588439287197431e+00,3.08537565468511543e+00,8.13606705195652857e+00,9.73251852361811842e+00,1.10254370251339342e+01,4.90914345335696822e+01,5.26265065929035671e+01,5.20569604585871275e+01,9.41250459467870968e+01,7.38612092025100679e+01,1.04163431772783213e+02,6.55806989054267859e+01,4.33218535522782702e+01,2.86497957262026404e+01,4.81857221342669959e+01,1.54573791512170438e+01,6.47807603186892234e-01,5.84167078109304599e-02,7.07124633531337320e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_132,2.27087497120703086e+00,3.06514800708006607e+00,8.08263493457239512e+00,9.66876997278856010e+00,1.09533005658793545e+01,4.87692223419195727e+01,5.22944442238096059e+01,5.17251577717182798e+01,9.34966738236561810e+01,7.34346465705731788e+01,1.03639176459276712e+02,6.52825243853536961e+01,4.31082715055853924e+01,2.84875271033757613e+01,4.75963914403816020e+01,1.50824299331254608e+01,6.55278218493528630e-01,6.07951679336742185e-02,7.39938397232473011e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_133,2.27813282427124708e+00,3.07846592904948535e+00,8.11407643544711910e+00,9.70477248266973191e+00,1.09936286425784644e+01,4.89467399345826806e+01,5.24769182917890973e+01,5.18937194274143252e+01,9.37870726228333638e+01,7.37013149483917971e+01,1.03988344500409511e+02,6.54319959871860988e+01,4.31884587044543622e+01,2.85104619079312336e+01,4.77789804886460772e+01,1.53025632629272881e+01,6.74317712327470065e-01,6.16507506910125014e-02,7.75168756616419988e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_134,2.51834054696184495e+00,3.42055008903189828e+00,9.05568991607083440e+00,1.08472283720333227e+01,1.23059589457329484e+01,5.47737154053125863e+01,5.87015862181802177e+01,5.80576232010778099e+01,1.04797565159071041e+02,8.24378151942408692e+01,1.16151808435985515e+02,7.24852353628212143e+01,4.76579650400413968e+01,3.12311759119017083e+01,5.18829057196313670e+01,1.66885666448545038e+01,7.76506161797496985e-01,6.97530119970307949e-02,8.76910689118362043e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_135,2.26612441882175153e+00,3.06057572669089284e+00,8.06411342902789485e+00,9.64592330009931764e+00,1.09269146875834497e+01,4.86476455569534423e+01,5.21697993843621646e+01,5.16058996273026978e+01,9.33236748587695075e+01,7.32178405924516937e+01,1.03290707431372326e+02,6.50711685798923867e+01,4.29872421298189522e+01,2.84405187652419400e+01,4.77525679825642015e+01,1.52167331801032653e+01,6.42186016539120996e-01,5.80894226293708835e-02,7.20787968109781046e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_136,2.27590444048333485e+00,3.07693381577781366e+00,8.12067527278607493e+00,9.71002057683496744e+00,1.10038916577741190e+01,4.90019475253471128e+01,5.25410812115172376e+01,5.19604410665404686e+01,9.38153076123835916e+01,7.39455490819426586e+01,1.04370739310528421e+02,6.55279339180099782e+01,4.31489290299178165e+01,2.83340769595065396e+01,4.70033714020439817e+01,1.49050760710012113e+01,6.91888847675896979e-01,6.49960242572295011e-02,8.16617534153058801e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_137,2.27440592784479279e+00,3.07239581744571799e+00,8.10761196537719186e+00,9.69909548287863821e+00,1.09914965650857521e+01,4.89455024239122309e+01,5.24778471625530187e+01,5.19110931535731197e+01,9.37974070236091251e+01,7.37683410410759848e+01,1.04112581630016905e+02,6.54842001899647244e+01,4.31798482790198150e+01,2.84686563444206477e+01,4.74057093555416316e+01,1.49550183664859873e+01,6.60666706565039896e-01,6.20998246498347187e-02,7.67100887393282801e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_138,2.27927781727498191e+00,3.07728247649957565e+00,8.12061344308449762e+00,9.71214781161011764e+00,1.10039164317133125e+01,4.90002823221998653e+01,5.25289478054967276e+01,5.19548827586334738e+01,9.38618894860153432e+01,7.38314389247819491e+01,1.04158541188129163e+02,6.54794493678457599e+01,4.31871295427371180e+01,2.84713575049856615e+01,4.76181751262820896e+01,1.51848070827219370e+01,6.69875745206102380e-01,6.24929482723463048e-02,7.76315254294404275e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_139,2.26366623920730126e+00,3.05542517645102452e+00,8.05630848858662318e+00,9.63761344145386900e+00,1.09194532732050362e+01,4.86187709542673616e+01,5.21321118919254616e+01,5.15707886470484169e+01,9.32421324793180730e+01,7.32015028419705516e+01,1.03274941082741719e+02,6.50476060638822560e+01,4.29595937694935586e+01,2.84101623091316640e+01,4.75856135745715889e+01,1.50646607848943148e+01,6.37453868486036690e-01,5.82357676069250596e-02,6.95698160754810828e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_140,2.30778248609292946e+00,3.11500164803887358e+00,8.23328616721832240e+00,9.85792356515170454e+00,1.11736383959611096e+01,4.97577360013932406e+01,5.33376519202749222e+01,5.27767784069753247e+01,9.53535061580445813e+01,7.48994906669069422e+01,1.05660756787920377e+02,6.64220170174453131e+01,4.38416339487431088e+01,2.90013630631368322e+01,4.84261013335969750e+01,1.50909293910555924e+01,6.35343680728508331e-01,6.29886617823523509e-02,8.03132315733335635e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_141,2.27367608325343706e+00,3.07326501193790902e+00,8.11013363935914633e+00,9.69825349875988074e+00,1.09894769540528277e+01,4.89286382309537231e+01,5.24613680294024931e+01,5.18809363521207985e+01,9.36844973410344295e+01,7.37721096630484254e+01,1.04116065203027091e+02,6.54116130551472992e+01,4.31287343817643603e+01,2.83874995669777341e+01,4.72846132840827238e+01,1.50037932507902347e+01,6.85026641486620846e-01,6.52257725859926168e-02,8.36360458974389105e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_142,2.52833276072280766e+00,3.43056842133383499e+00,9.08609401759598256e+00,1.08966673254909523e+01,1.23644196821298937e+01,5.50212303787729624e+01,5.89823892348279202e+01,5.83513406914405124e+01,1.05413108564917195e+02,8.26716684658737648e+01,1.16492035442563918e+02,7.28486349266473070e+01,4.80122766221247304e+01,3.16864867610801326e+01,5.27668472479185695e+01,1.65617545749350121e+01,7.18852801471414837e-01,6.81721250481503588e-02,8.61728397255342657e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_143,2.27237769971434389e+00,3.06745656249618737e+00,8.08586353263552482e+00,9.67179071969847826e+00,1.09589503887981170e+01,4.87934174826919929e+01,5.23150921135790909e+01,5.17488469230114205e+01,9.35615676246558081e+01,7.34491056008135388e+01,1.03626993489566644e+02,6.52669736351812730e+01,4.31060940047303589e+01,2.84987483943565536e+01,4.77776518689748499e+01,1.52235761617889640e+01,6.50562790905923505e-01,5.94495208883330101e-02,7.22269652202118910e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_144,2.29193715921313190e+00,3.09482712326921394e+00,8.17128681723176165e+00,9.77013699607759989e+00,1.10742876896876243e+01,4.93247007888195768e+01,5.28586828963624953e+01,5.22867672956640064e+01,9.44485074107282543e+01,7.43448324235572215e+01,1.04882934371439219e+02,6.59057034642289636e+01,4.34334992448675621e+01,2.85630863701767019e+01,4.76693599107272732e+01,1.53011085121001695e+01,6.80687693703802887e-01,6.20609910704012155e-02,7.32271706324563645e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_145,2.27390843390388531e+00,3.07152416087985092e+00,8.09756812797137115e+00,9.68178541919135327e+00,1.09699345429392121e+01,4.88395561616536611e+01,5.23670702201450595e+01,5.17886497569094075e+01,9.35820028502537298e+01,7.35734437520593900e+01,1.03824136390598284e+02,6.53241285267268523e+01,4.31024758612659582e+01,2.84199475759025724e+01,4.75301111214042393e+01,1.52358198223581240e+01,6.75979537164926536e-01,6.15615749559865130e-02,7.64657295396641533e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_146,2.27271376404932601e+00,3.07226837690195831e+00,8.09658504513561361e+00,9.68094463194401200e+00,1.09697943522118386e+01,4.88495882779445623e+01,5.23600952260664698e+01,5.17909053065430101e+01,9.36235537076100286e+01,7.35666115818517170e+01,1.03764120043263162e+02,6.52911797924759441e+01,4.30824483148759398e+01,2.84121426654903217e+01,4.76412300715505239e+01,1.53402664600327494e+01,6.64810606362400858e-01,5.88375619741564049e-02,7.16145628224577023e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_147,2.26372433294389630e+00,3.05838270584324423e+00,8.06664978243645514e+00,9.64603069633667864e+00,1.09315496461587109e+01,4.86720378725825782e+01,5.21919277422572563e+01,5.16199594516888922e+01,9.32624852164279901e+01,7.33679564876627950e+01,1.03566900428512895e+02,6.51659132740081048e+01,4.29858876461677042e+01,2.83224363689575505e+01,4.71508605009297739e+01,1.49293605337871487e+01,6.64847136972954833e-01,6.14016655034321651e-02,7.44396054733307330e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_148,2.49093705770921492e+00,3.37677998446021466e+00,8.92704890753133107e+00,1.06928805651672469e+01,1.21272503528375264e+01,5.39696408356486756e+01,5.78426862686140950e+01,5.72078680905223038e+01,1.03365339045513196e+02,8.10875350272697375e+01,1.14237949855603603e+02,7.15130531758907466e+01,4.71438733855205783e+01,3.10700666391887950e+01,5.20875826146236420e+01,1.68355909390366847e+01,7.36082520634949833e-01,6.44154302975817467e-02,7.84556684101631388e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_149,2.26849266583843745e+00,3.06477221887478368e+00,8.07092386731459577e+00,9.65337245758547091e+00,1.09338228617553241e+01,4.86813643279845323e+01,5.22001452177233389e+01,5.16324987180617683e+01,9.33829119795463498e+01,7.32819775145252379e+01,1.03372198563852621e+02,6.51204534251550200e+01,4.29973922623820428e+01,2.84271484066797271e+01,4.77621230708624722e+01,1.53075836249045842e+01,6.48022543202062651e-01,5.72062688257914259e-02,7.06224794546505066e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_150,2.33279313966346891e+00,3.14720451749409369e+00,8.32285772053951689e+00,9.96527027860637027e+00,1.12991051968435592e+01,5.03125754148214241e+01,5.39198186222884033e+01,5.33607711662872930e+01,9.64320185658266382e+01,7.56714054004865773e+01,1.06698642800421482e+02,6.70681594060139332e+01,4.42978233325610162e+01,2.93287200988366585e+01,4.91710797579239483e+01,1.54280338502668766e+01,6.38559271411719531e-01,6.25412063565324583e-02,7.58706562971401492e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_151,2.29691916157110709e+00,3.09920485024019188e+00,8.17362907591498811e+00,9.77248538544725243e+00,1.10769712218485452e+01,4.93193480818753613e+01,5.28594501403855972e+01,5.22770096114762737e+01,9.44456592108509057e+01,7.42418491501018707e+01,1.04717466339657875e+02,6.58412991078477177e+01,4.34665705464881640e+01,2.86755326657974514e+01,4.81832594114404671e+01,1.55628431233815192e+01,6.81450887921856152e-01,6.20422826594232077e-02,7.57579894079064061e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_152,2.52056157463631259e+00,3.42058998945627479e+00,9.04932933284871055e+00,1.08493037219252741e+01,1.23065056415565710e+01,5.47547672516664505e+01,5.87055711770960471e+01,5.80689874385951583e+01,1.04933252994379302e+02,8.23122919934044575e+01,1.15963626562020153e+02,7.25139989971753494e+01,4.77580899276006647e+01,3.14737879670750473e+01,5.24864964281182722e+01,1.66795860744342015e+01,7.39909063508847775e-01,6.76139324466067670e-02,8.41085072818756677e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_153,2.28244462263215286e+00,3.08407096154387883e+00,8.13960017934244817e+00,9.73112129861307373e+00,1.10322033408120372e+01,4.91237392959647678e+01,5.26644326298379042e+01,5.20840977773248213e+01,9.40412384032829323e+01,7.40850220714672787e+01,1.04578535206395301e+02,6.56973679389213601e+01,4.32927135917273134e+01,2.84453630045152224e+01,4.72622456310436618e+01,1.50364415914759455e+01,6.90234249035875269e-01,6.42210341201297774e-02,7.90142687394501317e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_154,2.27742220367015502e+00,3.07654219999560663e+00,8.12235449455020841e+00,9.71269050336533901e+00,1.10057582588191565e+01,4.90123000648302138e+01,5.25331734463574662e+01,5.19568174342223159e+01,9.38187649687618261e+01,7.38546513616612543e+01,1.04233820790094939e+02,6.55285847067715252e+01,4.32376702608132817e+01,2.84817857743803629e+01,4.74730119841761820e+01,1.50809195699379419e+01,6.79478576601874495e-01,6.47894223490286247e-02,8.16942109700659509e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_155,2.27465392339120154e+00,3.07322424016708107e+00,8.11041416497442036e+00,9.69857274929530888e+00,1.09918542375889103e+01,4.89470483039321493e+01,5.24697000353291116e+01,5.18911252739548345e+01,9.37071969467901056e+01,7.37604439863688270e+01,1.04083549672601578e+02,6.54207897711589794e+01,4.31664028029306408e+01,2.84362319080152801e+01,4.74302161150669619e+01,1.50721696250700301e+01,6.73691323318388879e-01,6.32903366289538777e-02,7.93673109335148001e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_156,2.25191213077046060e+00,3.04101666762732048e+00,8.01093524716446836e+00,9.58154073869110690e+00,1.08514019548814247e+01,4.83162073582472189e+01,5.18174741243790820e+01,5.12543669868741816e+01,9.26761404985812334e+01,7.27711534834583631e+01,1.02673423272870139e+02,6.46777396724192073e+01,4.27031316213650030e+01,2.82294423325262471e+01,4.72672610966611444e+01,1.50096921138112123e+01,6.42201867099444268e-01,5.80856738196696976e-02,7.18817011196677940e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_157,2.25614134731652483e+00,3.04534655027927492e+00,8.02454021238616733e+00,9.59908557549381314e+00,1.08701996373906375e+01,4.83995254096369365e+01,5.18994903401786303e+01,5.13355079453464924e+01,9.28312027169693863e+01,7.28533099376725062e+01,1.02789414696521419e+02,6.47703188235042262e+01,4.27799278722587033e+01,2.83078116231474191e+01,4.75173563766470295e+01,1.51351622198122087e+01,6.40978309923938894e-01,5.87707053231158599e-02,7.41387664575803278e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_158,2.26925669366863136e+00,3.06536130480571378e+00,8.08786340199068476e+00,9.67064052360516158e+00,1.09568852771820477e+01,4.87879484482746335e+01,5.23139032410937972e+01,5.17296690587752011e+01,9.34096081385919632e+01,7.35864176806317118e+01,1.03896391156963347e+02,6.53081584906932164e+01,4.30408362985562150e+01,2.82966060662145580e+01,4.69970149185374453e+01,1.49277649109004766e+01,6.89736711524409962e-01,6.47585807243200307e-02,8.11914081443704076e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_159,2.26756319177701471e+00,3.06300459113225187e+00,8.08704600422925957e+00,9.67247570013180002e+00,1.09589009977840846e+01,4.88015105797488005e+01,5.23226498796147723e+01,5.17428864404206053e+01,9.34395979376760124e+01,7.35734054555416179e+01,1.03868685580141431e+02,6.53214731035377696e+01,4.30776022639287177e+01,2.83684413237386508e+01,4.71409527490036737e+01,1.48608957417784548e+01,6.69825523216320828e-01,6.37966470231922378e-02,7.94977553870085570e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_160,2.28622565581197090e+00,3.08648373541927690e+00,8.13623360032632803e+00,9.72687222176594624e+00,1.10203282788640866e+01,4.90684532236367446e+01,5.25913596566419201e+01,5.20109713536832743e+01,9.40086773569133811e+01,7.38248520475404177e+01,1.04133254614050855e+02,6.55766509090356635e+01,4.33324442821298277e+01,2.86212712052969280e+01,4.81408661151311534e+01,1.55887065129493347e+01,6.69274536279447885e-01,5.89792662378240962e-02,6.97880332088063413e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_161,2.25945949589313377e+00,3.05019403460851235e+00,8.05088463370458030e+00,9.62930216068699174e+00,1.09079372548693669e+01,4.85699683743251640e+01,5.20859391998610164e+01,5.15129058571717309e+01,9.30344622670720156e+01,7.32543144611574917e+01,1.03420668626939630e+02,6.50286198284477592e+01,4.28709014767896122e+01,2.82358248061319372e+01,4.69203451845241233e+01,1.47692018442922581e+01,6.71785716641802422e-01,6.51095268931800447e-02,8.24564555512529926e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_162,2.26768186564890728e+00,3.06325336883800281e+00,8.07684201946953451e+00,9.65508237919702061e+00,1.09434072353901719e+01,4.87303239797999979e+01,5.22385454722981066e+01,5.16713122168472694e+01,9.33720736763871315e+01,7.34185993981846536e+01,1.03596730877701575e+02,6.51809782403306457e+01,4.29965756943214572e+01,2.83298770689756552e+01,4.73901097284833241e+01,1.52007546033733867e+01,6.67756501761605947e-01,6.03433391578834105e-02,7.30245072767580616e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_163,2.28937083461219792e+00,3.09135976663215306e+00,8.16848080132109544e+00,9.76973444695780735e+00,1.10742082935253539e+01,4.93209605567349456e+01,5.28609103499515953e+01,5.22832622102450486e+01,9.43825215007236693e+01,7.43576391227283864e+01,1.04929332923912042e+02,6.58838073203449284e+01,4.34274177251833962e+01,2.85680500213473572e+01,4.75323745695343547e+01,1.50556540418819313e+01,6.82865101621207837e-01,6.58812156898791745e-02,8.20245933877961422e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_164,2.27054256346526984e+00,3.06555424805360532e+00,8.08448269086234994e+00,9.66434330054702961e+00,1.09510076069000473e+01,4.87597638749372706e+01,5.22741973002676801e+01,5.16949820032896596e+01,9.33797864133849060e+01,7.34901329074310325e+01,1.03719389757370763e+02,6.52318766566622088e+01,4.30238449270953893e+01,2.83191096770955646e+01,4.72850401581498332e+01,1.51695364099560148e+01,6.81850810685351250e-01,6.22295634674695786e-02,7.61960175004398627e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_165,2.26094300123874392e+00,3.05022803595696024e+00,8.04073483998858407e+00,9.61826885357357142e+00,1.08971884966881163e+01,4.85192937683713907e+01,5.20239693634296927e+01,5.14637270885705718e+01,9.30591686005948873e+01,7.30280475695969358e+01,1.03028544174010449e+02,6.49115318573965112e+01,4.28870698728153030e+01,2.83886232646404437e+01,4.76965888024065308e+01,1.51613142700298660e+01,6.37431442787306457e-01,5.91723472949147664e-02,7.28824818628611305e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_166,2.26485997853876109e+00,3.05628075616488815e+00,8.06850890796735953e+00,9.65005455238356014e+00,1.09334822852587088e+01,4.86923076725503563e+01,5.22014330237340261e+01,5.16367423719672587e+01,9.32724849129901941e+01,7.34197651986656723e+01,1.03630033464771245e+02,6.51706245461244578e+01,4.29603352785502608e+01,2.82973519673957696e+01,4.70998830999572604e+01,1.48908649535069326e+01,6.65135538451253949e-01,6.35752725015581582e-02,7.85033796509376595e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_167,2.25600411971341552e+00,3.04394989025036899e+00,8.02994304206352716e+00,9.61014148608422403e+00,1.08870679809215911e+01,4.84776217560041687e+01,5.19809439317840827e+01,5.14261144725005153e+01,9.29782672319581138e+01,7.29943897731768345e+01,1.02986664286719900e+02,6.48635220716047769e+01,4.28364231946034693e+01,2.83614997355465768e+01,4.74893802457720966e+01,1.48914366024253777e+01,6.27100390465570978e-01,6.04018618815061401e-02,7.58337983434247739e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_168,2.25009857610134922e+00,3.03926425121766863e+00,8.00858881608193762e+00,9.57699368087626723e+00,1.08474834225744914e+01,4.82938198949434678e+01,5.17906276433364425e+01,5.12200703724064255e+01,9.25691953427407697e+01,7.27806435493574071e+01,1.02722922294497323e+02,6.46732496591985466e+01,4.26788149906596885e+01,2.81657183317393844e+01,4.70354904093607615e+01,1.49342798514053161e+01,6.64700835346455743e-01,6.16196429696976231e-02,7.71483744584666644e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_169,2.25821461153272951e+00,3.05038955103761733e+00,8.03633732557986491e+00,9.60681052323409368e+00,1.08827788337009270e+01,4.84540484564760874e+01,5.19549705061880900e+01,5.13828210814424580e+01,9.28650116170446722e+01,7.30032685560353798e+01,1.03017800480775605e+02,6.48543043335833858e+01,4.27877552996124848e+01,2.82092861363857530e+01,4.71859282811286249e+01,1.51490405136990418e+01,6.70722596092163115e-01,5.99122726629061284e-02,7.40681845162951234e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_170,2.25563246035697418e+00,3.04549834715263756e+00,8.03149724428551082e+00,9.60530931351431327e+00,1.08827873428686388e+01,4.84613755013245253e+01,5.19606558640115566e+01,5.13968198194500587e+01,9.28813305231518740e+01,7.30291975077924747e+01,1.03064269109155262e+02,6.48646239649707326e+01,4.27900319200715415e+01,2.82314103255155544e+01,4.71522519440380989e+01,1.49371519667519159e+01,6.52626994041301645e-01,6.08904534189125060e-02,7.56701510920030490e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_171,2.27105973534292849e+00,3.06710093408881512e+00,8.09054638305193130e+00,9.67209037333132571e+00,1.09597332091391344e+01,4.88022314981487426e+01,5.23171357124317282e+01,5.17350713878461121e+01,9.34311310245531388e+01,7.35656236579403355e+01,1.03838998425485073e+02,6.52937487238619809e+01,4.30636179987427639e+01,2.83357586786318230e+01,4.72324206324580800e+01,1.51109770753103856e+01,6.86984543561128147e-01,6.35412298763061850e-02,7.82848872545211828e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_172,2.25322113546934943e+00,3.04020670089971512e+00,8.01289486750759394e+00,9.58483818465447257e+00,1.08561520311310673e+01,4.83324777624350901e+01,5.18277384132932184e+01,5.12647266590957997e+01,9.26753466846278826e+01,7.27446047444729658e+01,1.02647502445994263e+02,6.46814925820336413e+01,4.27524991235049612e+01,2.83108868934969991e+01,4.75466077572891237e+01,1.50770671253245769e+01,6.40000999709208540e-01,6.06161362574917650e-02,7.69720237994943410e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_173,2.26177309693316442e+00,3.05617565074906761e+00,8.05238585449387045e+00,9.62761503936676100e+00,1.09055439638975571e+01,4.85536807135687596e+01,5.20567712305124388e+01,5.14833046490210648e+01,9.30392648425392963e+01,7.31273338000702182e+01,1.03170897166054019e+02,6.49237613020373630e+01,4.28629933561927317e+01,2.82945667623077384e+01,4.74714601534186542e+01,1.52387288220206401e+01,6.69851389821893517e-01,6.14564520127413444e-02,7.85561076228501187e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_174,2.26293476279313843e+00,3.05199724612720003e+00,8.04285338452875465e+00,9.61945109762244144e+00,1.08951786757650133e+01,4.85108016717649875e+01,5.20035314388085510e+01,5.14435972476385928e+01,9.30420722664402717e+01,7.29359714176473517e+01,1.02885472808771681e+02,6.48967764958809283e+01,4.29429884012545742e+01,2.84791498329221682e+01,4.80293002594919969e+01,1.53512407361916825e+01,6.30902343638848118e-01,5.74069593016558744e-02,7.00630506235595547e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_175,2.25045243499484382e+00,3.03799171743507568e+00,8.00647549494804345e+00,9.57376128639035961e+00,1.08449727073890507e+01,4.82871587356803147e+01,5.17801326268831161e+01,5.12072973241195939e+01,9.25448463178309595e+01,7.27170185138543417e+01,1.02654274076308681e+02,6.46864466830374312e+01,4.27278322731986719e+01,2.82299669420680637e+01,4.71929994514668749e+01,1.49773752516470058e+01,6.50834116260341933e-01,5.95943598619735893e-02,7.33191127984348257e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_176,2.26561814279046958e+00,3.05959548297988437e+00,8.06690604761014640e+00,9.64107048484029860e+00,1.09253330731199316e+01,4.86473175988998392e+01,5.21532266294749007e+01,5.15737257161136853e+01,9.31478982572351129e+01,7.33501309162002428e+01,1.03534115227265573e+02,6.51100144520199962e+01,4.29303346589710841e+01,2.82269442123192249e+01,4.70699707857484455e+01,1.51364671669955424e+01,6.94201177837239669e-01,6.32987907530933175e-02,7.72643681344256043e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_177,2.27514585319800000e+00,3.07369640438119474e+00,8.10138576652574827e+00,9.68130351575240944e+00,1.09702549799797282e+01,4.88457313170297240e+01,5.23617236034984330e+01,5.17717817402306082e+01,9.34853746144924429e+01,7.36322506183721970e+01,1.03903811900357297e+02,6.52922061661378450e+01,4.30568053166274609e+01,2.83020282828529979e+01,4.72884717413300919e+01,1.53065823284738869e+01,7.04368410466098993e-01,6.29999168004913429e-02,7.82733073001248315e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_178,2.25646305201569586e+00,3.04437730239938853e+00,8.02845269460234334e+00,9.59983854152321214e+00,1.08767827768376595e+01,4.84302803833645967e+01,5.19259825933097687e+01,5.13564580175755196e+01,9.27921613414248441e+01,7.29651946290223066e+01,1.02978412267345348e+02,6.48180585626636940e+01,4.27885659042314117e+01,2.82426864235624997e+01,4.72365359336795834e+01,1.50205318580659473e+01,6.61578281326664186e-01,6.19829960135177202e-02,7.63656957811092128e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_179,2.25114467283920927e+00,3.04111401675969306e+00,8.01819591160634992e+00,9.58611952528835154e+00,1.08604845529848060e+01,4.83544219336074406e+01,5.18595100457852141e+01,5.12813125934357643e+01,9.26170232295494742e+01,7.29626649012576536e+01,1.03024365223272497e+02,6.47862495296805747e+01,4.26906177918861758e+01,2.80709612046909527e+01,4.66032362519759360e+01,1.47667398734943447e+01,6.84464425587657965e-01,6.39010301654728552e-02,8.00030349124250181e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_180,2.24142875695217381e+00,3.02861386166849789e+00,7.97662682810999257e+00,9.53852419494184822e+00,1.08040407744539575e+01,4.81033451182917418e+01,5.15851685309284065e+01,5.10188381376890163e+01,9.22277175327681249e+01,7.24584140387414664e+01,1.02271097599455359e+02,6.44379049412391112e+01,4.25480385739935159e+01,2.81101659114772389e+01,4.70213443079500664e+01,1.49289966788310018e+01,6.49923152598229636e-01,5.99002232743029023e-02,7.67550640487245275e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_181,2.25658710003126961e+00,3.04558561483001311e+00,8.02665049641965567e+00,9.59489904321714171e+00,1.08704464636896372e+01,4.84000160999935076e+01,5.18922695909919298e+01,5.13189781882583134e+01,9.27282757183371587e+01,7.29032450942373913e+01,1.02887497173857867e+02,6.47764876771323799e+01,4.27602719191844542e+01,2.82090926569897817e+01,4.72448118353256064e+01,1.51621551764530640e+01,6.72556852707603126e-01,6.17163509407215594e-02,7.70398935111296559e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_182,2.25117465939072314e+00,3.04218575776052935e+00,8.01497903729372396e+00,9.58138183267161736e+00,1.08550932423185671e+01,4.83383251105169833e+01,5.18218670796831731e+01,5.12517195827736032e+01,9.26266419058830195e+01,7.28111050493186127e+01,1.02748749972845488e+02,6.46953471270357170e+01,4.27041160776902515e+01,2.81733793186800554e+01,4.71890806762701231e+01,1.51228472231154001e+01,6.61837235248213696e-01,5.97148424837017772e-02,7.43979929307796942e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_183,2.26095538518509720e+00,3.04972994626160343e+00,8.04599095306457635e+00,9.62256359016971530e+00,1.09022977279747639e+01,4.85464015653289778e+01,5.20418432552691925e+01,5.14749617026171933e+01,9.30074767010261354e+01,7.30881792318368042e+01,1.03145958033162827e+02,6.49637735732685542e+01,4.29212190484682949e+01,2.83724478970476532e+01,4.75039350846020199e+01,1.50550342939880437e+01,6.47743963951848967e-01,6.08580988239904447e-02,7.47496962265743747e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_184,2.26394337679481961e+00,3.05584055529260779e+00,8.05777796930935608e+00,9.62936282858929182e+00,1.09127385970670403e+01,4.85972248498947437e+01,5.20974872241185807e+01,5.15279746328150949e+01,9.30778676222257673e+01,7.32825879620137925e+01,1.03425911441511630e+02,6.50386726849048671e+01,4.28668708695764735e+01,2.81849423402861312e+01,4.70370958779983681e+01,1.51347155894518384e+01,6.82897766494534930e-01,6.17611348251656464e-02,7.42091831594419993e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_185,2.25459379200487930e+00,3.04246498990516612e+00,8.02285523628493635e+00,9.59623683163956365e+00,1.08723320513028554e+01,4.84140136744907394e+01,5.19104497636801199e+01,5.13482444507088758e+01,9.27969148322082020e+01,7.29580452970962199e+01,1.02977469574956274e+02,6.48352863527285450e+01,4.27804172681122381e+01,2.82336047977639630e+01,4.71164155920585657e+01,1.48996641433034611e+01,6.52376492727192780e-01,6.15120735642728372e-02,7.67848100885015761e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_186,2.24807063423199693e+00,3.03201876681375992e+00,7.99126889880999869e+00,9.55706420638834686e+00,1.08287270372514399e+01,4.82137095475841377e+01,5.16985408707037166e+01,5.11442288493548887e+01,9.24750884813314258e+01,7.25885965559909607e+01,1.02430341428434247e+02,6.45781543185770630e+01,4.26743924820215170e+01,2.82387018454516756e+01,4.73263869054235542e+01,1.49914532032807539e+01,6.31050158929611693e-01,5.75945109967277921e-02,6.90947476663846764e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_187,2.25777433185533205e+00,3.04668467342203320e+00,8.03223755743414713e+00,9.60592512277958122e+00,1.08862712421356598e+01,4.84743098947997169e+01,5.19728728981954049e+01,5.14183745286904710e+01,9.29484030535015222e+01,7.30111319221657737e+01,1.03024775966131529e+02,6.48795016633363417e+01,4.28338956610733206e+01,2.83036487396920222e+01,4.73934346986937740e+01,1.50239156721831009e+01,6.42641424468858080e-01,5.98136632717743352e-02,7.29639807499624701e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_188,2.26379021614914633e+00,3.05912666226538343e+00,8.07715631027980052e+00,9.65632302548937105e+00,1.09453026865857819e+01,4.87447789760618448e+01,5.22634679292045590e+01,5.16843337001642311e+01,9.32840494421942026e+01,7.35881275570502709e+01,1.03917953962437267e+02,6.52671907040033403e+01,4.29800685529308453e+01,2.81924669079736887e+01,4.65982435276245113e+01,1.47193168162969279e+01,6.95401180460243018e-01,6.62778877415508560e-02,8.16517959543243237e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_189,2.25947088936212337e+00,3.04982858261142242e+00,8.05546979373392169e+00,9.63967151059672922e+00,1.09216396532809199e+01,4.86399381109495081e+01,5.21477153287907811e+01,5.15862787674546297e+01,9.31758352078071255e+01,7.32882761479166476e+01,1.03456279163528123e+02,6.51029611361891227e+01,4.29788908837874430e+01,2.83930740663452568e+01,4.72257316091940069e+01,1.46860520549729063e+01,6.41553188977921907e-01,6.39958648920505024e-02,8.21221575811874847e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_190,2.25071327515634545e+00,3.03883923766227859e+00,8.00884919043465793e+00,9.57421323808343239e+00,1.08476390782117083e+01,4.83032295605412898e+01,5.17892122683649632e+01,5.12203493523473767e+01,9.25583945634469956e+01,7.27778146616159347e+01,1.02732079478398759e+02,6.47024253591586387e+01,4.27029712615905979e+01,2.81582746147095371e+01,4.70350607817742059e+01,1.50250657622463919e+01,6.64633153031247259e-01,6.05401138426700236e-02,7.46718349517745510e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_191,2.23403224228303809e+00,3.01525429413099078e+00,7.94860395939253817e+00,9.50741376354275047e+00,1.07675334603937554e+01,4.79516854398157193e+01,5.14189944947441830e+01,5.08653072834291748e+01,9.19483894474138026e+01,7.22618688729737215e+01,1.01980336213059985e+02,6.42464939677364555e+01,4.23972151389830785e+01,2.80119601043051887e+01,4.68151621054459852e+01,1.47726095115361744e+01,6.38111991829123371e-01,5.98262419893789768e-02,7.44920652782641440e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_192,2.25495489131699545e+00,3.04538767050685211e+00,8.02908259015539194e+00,9.59744336811759702e+00,1.08722936824412901e+01,4.84131153666054104e+01,5.19015679277138489e+01,5.13244561740373371e+01,9.27032896721452033e+01,7.29704363959990161e+01,1.02982578191341617e+02,6.47804577091018672e+01,4.27349039215021023e+01,2.81441297805921664e+01,4.70268060283398484e+01,1.50641108255966643e+01,6.78563708707126789e-01,6.21682450406950415e-02,7.77209067804728038e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_193,2.50297331380580745e+00,3.39188364589334990e+00,8.96580766901033677e+00,1.07469988028687453e+01,1.21907389745750727e+01,5.42449799175199985e+01,5.81477126006272158e+01,5.75251411994339037e+01,1.04026365230903707e+02,8.13853877533123438e+01,1.14642961848116698e+02,7.18777691128430831e+01,4.74763443278545552e+01,3.14373903110261210e+01,5.28581229048382468e+01,1.68996486432711848e+01,6.99656216328776503e-01,6.17224616358084330e-02,7.38733149134614218e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_194,2.25340806885493583e+00,3.04252558750643676e+00,8.02420537708932535e+00,9.59426177454345819e+00,1.08688070129475438e+01,4.83962611334674335e+01,5.18832240936765601e+01,5.13104522496091704e+01,9.26939640967071625e+01,7.29138989386823937e+01,1.02902715811256769e+02,6.47621279733298394e+01,4.27505753338005547e+01,2.82085579676544995e+01,4.71704170925556951e+01,1.50182232302901451e+01,6.67402610764257664e-01,6.31902664834388811e-02,8.01346189408173697e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_195,2.23009054987623490e+00,3.01122406192593628e+00,7.93213915147552395e+00,9.48735958164217408e+00,1.07446542855333700e+01,4.78361622012796914e+01,5.13044684235791024e+01,5.07440179615348228e+01,9.17623614148631077e+01,7.20556846949616130e+01,1.01689885682825604e+02,6.40970086077822288e+01,4.23359134357739606e+01,2.80124800256042583e+01,4.69354012959160372e+01,1.48254221687416425e+01,6.34211883288786638e-01,5.88216982955462320e-02,7.38306311953551998e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_196,2.25917431875400210e+00,3.04639476518827568e+00,8.03326463071873675e+00,9.60429934657767781e+00,1.08844462511080913e+01,4.84736617540509656e+01,5.19595668367470367e+01,5.14050318542957854e+01,9.29108875266570067e+01,7.30323455090895663e+01,1.03034546530844068e+02,6.48681737747737515e+01,4.27953557382506489e+01,2.82226105897707420e+01,4.72511242961438143e+01,1.51502922706175660e+01,6.54371895534911818e-01,5.94505165828840831e-02,7.05678613887783957e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_197,2.25444563196533432e+00,3.04461523205624784e+00,8.02010359426335739e+00,9.58585776795341538e+00,1.08584110665462976e+01,4.83526166361896301e+01,5.18305832467193142e+01,5.12584215052849004e+01,9.26422642298622918e+01,7.28282315384793719e+01,1.02760202170996408e+02,6.47113966846489745e+01,4.27107240352505499e+01,2.81666467542253329e+01,4.72374412044544911e+01,1.52637334157704778e+01,6.72064831324824863e-01,5.97009340261941135e-02,7.33699588456424457e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_198,2.25988754801823433e+00,3.04841078918262909e+00,8.03879622934755922e+00,9.61248969077585080e+00,1.08916497478650385e+01,4.85055653833707936e+01,5.19879948574581192e+01,5.14225301571145152e+01,9.29266302935578210e+01,7.30165317986488418e+01,1.03024380130337363e+02,6.48725982153956409e+01,4.28489010717163197e+01,2.83170972954944773e+01,4.75343455301295563e+01,1.51914559018204933e+01,6.49832437607992586e-01,6.01080958955376235e-02,7.45792540764557855e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_199,2.24832634537194309e+00,3.03680957764357995e+00,8.00728110326138953e+00,9.57244063925715061e+00,1.08461455395880346e+01,4.82978752383596017e+01,5.17849109696245620e+01,5.12149427487666813e+01,9.25115691938851370e+01,7.28212672765744315e+01,1.02815023220438064e+02,6.47042939127448165e+01,4.26738804056310244e+01,2.81022262001403398e+01,4.68000790815209555e+01,1.48679796312521653e+01,6.71696062468968180e-01,6.26692313742161222e-02,7.82207555222260049e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_200,2.25089342307996620e+00,3.03424838773917704e+00,8.00270477297035399e+00,9.57310005963298494e+00,1.08469625511380006e+01,4.82968451259994609e+01,5.17884724923274433e+01,5.12313689359592743e+01,9.26014785086398859e+01,7.27514987975825420e+01,1.02683677679147451e+02,6.46898742813382057e+01,4.27071499132100953e+01,2.82288071234449305e+01,4.71793104438292374e+01,1.48853504213322321e+01,6.41158628075640724e-01,6.10738234069566552e-02,7.52774148491661826e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_201,2.23306860815351271e+00,3.01576592138176158e+00,7.95117009091423732e+00,9.50873800028933758e+00,1.07698136870388215e+01,4.79654906279817652e+01,5.14269943852806932e+01,5.08724018570290610e+01,9.19422627703729063e+01,7.22969076189380502e+01,1.02036975785328224e+02,6.42473562723880178e+01,4.23871703948599077e+01,2.79825062787771017e+01,4.67237089965795320e+01,1.47526711746688211e+01,6.44065587757834734e-01,6.09447462606998794e-02,7.76324928723627454e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_202,2.24651179425691749e+00,3.03164415644837071e+00,7.99073772788676173e+00,9.55281195855061149e+00,1.08236997505565871e+01,4.82047580562019604e+01,5.16667673938397485e+01,5.11092698310637914e+01,9.23955805252471407e+01,7.26172083562309183e+01,1.02435547271476551e+02,6.45095051861919586e+01,4.25678443077597990e+01,2.80864945134543191e+01,4.71304510623348918e+01,1.51389009292235350e+01,6.48234629689407815e-01,5.80639995038950765e-02,6.95566772093438469e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_203,2.23723935440833799e+00,3.02092934504400024e+00,7.96335969069961358e+00,9.52045548192263169e+00,1.07852876473766361e+01,4.80315115522186744e+01,5.14904069924545382e+01,5.09285082263918270e+01,9.20344986281924946e+01,7.23801797051448119e+01,1.02149179816818972e+02,6.43216195311643588e+01,4.24422435506288522e+01,2.79942639908637503e+01,4.68105786474334593e+01,1.49161350535631900e+01,6.51230449202356176e-01,5.95736128980972612e-02,7.40699729157223968e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_204,2.23304807744537914e+00,3.01510123152559384e+00,7.94525624570561995e+00,9.50065525147814682e+00,1.07602163185612589e+01,4.79147475875010258e+01,5.13806638902110322e+01,5.08172308350886226e+01,9.18237049138701593e+01,7.22194444277337766e+01,1.01938943390533325e+02,6.41881955763718537e+01,4.23621356117364769e+01,2.79652135306328553e+01,4.67018452066324983e+01,1.47699285595762095e+01,6.50098878321375029e-01,6.08744233748307328e-02,7.81680393894610553e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_205,2.25311435705968988e+00,3.04038196463858368e+00,8.01154501152845455e+00,9.57615587343236108e+00,1.08464265301793130e+01,4.82956130809503250e+01,5.17781695587013857e+01,5.12012926552275829e+01,9.25078586260545137e+01,7.27326026627042097e+01,1.02641043557153267e+02,6.46396811057552725e+01,4.27010350804923320e+01,2.81846655305808653e+01,4.72756946270397620e+01,1.51960855716895509e+01,6.68898332188119449e-01,6.08264689358523972e-02,7.49219622568159018e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_206,2.25071336741578421e+00,3.03982655435254046e+00,8.02685312278935115e+00,9.60321287471651885e+00,1.08809824408112021e+01,4.84506683065888879e+01,5.19608948600220799e+01,5.13920896351290040e+01,9.28033626889737917e+01,7.30829756597147053e+01,1.03222616987246468e+02,6.49306163920181660e+01,4.28146191915708769e+01,2.82292753732145201e+01,4.67772407577399889e+01,1.44957901733539316e+01,6.53628972947093656e-01,6.50119871422989160e-02,8.32563447863966799e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_207,2.24645561366143331e+00,3.03398118609062051e+00,7.99918854704044424e+00,9.56088099211609688e+00,1.08296588951031652e+01,4.82288026638361060e+01,5.16987908675048402e+01,5.11258971235607191e+01,9.23536022623583790e+01,7.26978226842872743e+01,1.02591818806122703e+02,6.45504227915094759e+01,4.25799326720305444e+01,2.80367628366942938e+01,4.68943812530730000e+01,1.50452154934935045e+01,6.72530520407876864e-01,6.17528552241018991e-02,7.73924669396172660e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_208,2.29247267122725829e+00,3.09376679465690696e+00,8.18172965958816789e+00,9.79261146190125054e+00,1.11039476301643756e+01,4.94514480247114534e+01,5.30078558722439794e+01,5.24526727099520329e+01,9.47179244459819500e+01,7.45280313716828147e+01,1.05174820660035209e+02,6.60583528978283141e+01,4.35527054958261033e+01,2.87282006054336030e+01,4.77666948925443506e+01,1.48522670225812057e+01,6.47623665514361457e-01,6.54434448888324277e-02,8.28058927958809365e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_209,2.22896507646215136e+00,3.01011394574189683e+00,7.92573879717131469e+00,9.47771323341859251e+00,1.07303424750255019e+01,4.77813396843267810e+01,5.12378855062428329e+01,5.06776955324974310e+01,9.16384477691547374e+01,7.19568170311166710e+01,1.01543615573538958e+02,6.40243207683484599e+01,4.22921779778853804e+01,2.79700488391245834e+01,4.69092724190232175e+01,1.49418462738782072e+01,6.40340533853146820e-01,5.82537967918231453e-02,7.44318926325334817e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_210,2.24434379000780249e+00,3.03198869095137402e+00,7.99374291795668679e+00,9.55491108802991640e+00,1.08272586932051293e+01,4.82229301060165341e+01,5.16933377681217223e+01,5.11307836875335155e+01,9.23747261365984969e+01,7.27210686250886340e+01,1.02645829574263516e+02,6.45816562012255844e+01,4.25640717393679893e+01,2.80041685737160257e+01,4.66842372778345975e+01,1.49221486773459979e+01,6.71032733401429771e-01,6.18044453076989145e-02,7.65327115508362705e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_211,2.57263158429581695e+00,3.49011147975193659e+00,9.25261718426957991e+00,1.10968308240875047e+01,1.25974306337778508e+01,5.60553688743340643e+01,6.00827205646346911e+01,5.94450120305893677e+01,1.07363386858824995e+02,8.42175339144168618e+01,1.18637015961931212e+02,7.40989113033565303e+01,4.88027526405759247e+01,3.21550177371155428e+01,5.35087898135479705e+01,1.68839470187895309e+01,7.40389799575242313e-01,6.95712550454849477e-02,8.50937028199025627e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_212,2.24087822271442860e+00,3.02261709662614297e+00,7.97045050962804336e+00,9.53122808040271430e+00,1.07987172982577917e+01,4.80906923995508606e+01,5.15599079323947933e+01,5.10058726258437787e+01,9.21811402914802329e+01,7.24706474120248743e+01,1.02263691490363115e+02,6.43942423368807226e+01,4.25069601201433684e+01,2.80665735778605310e+01,4.69377855113933293e+01,1.48703433251539128e+01,6.42909765196162497e-01,6.07158143190284494e-02,7.47108099858138398e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_213,2.24260383120626594e+00,3.02751393985098094e+00,7.98825197275318732e+00,9.55070030434318262e+00,1.08220861093969258e+01,4.81964572008616940e+01,5.16756690398824290e+01,5.11124493280110315e+01,9.23175134891469611e+01,7.26915036327966249e+01,1.02649940625921431e+02,6.46065882652792567e+01,4.26041289164998034e+01,2.80499273732220296e+01,4.65920275258121990e+01,1.46953914716358369e+01,6.62980196669683219e-01,6.30647953493603114e-02,7.75324879560587103e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_214,2.24386910837098696e+00,3.02568072749247996e+00,7.97477352170302289e+00,9.53420690517470781e+00,1.07998401651736042e+01,4.80997209319158330e+01,5.15546363342427370e+01,5.09999860207756797e+01,9.22086977958199583e+01,7.24028418911606053e+01,1.02164748296318351e+02,6.44163197875786580e+01,4.25523278982805095e+01,2.81320064506001195e+01,4.72830702109793037e+01,1.51574966115052305e+01,6.37236961866085916e-01,5.79482628371622427e-02,7.04754825464087246e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_215,2.23412855508491015e+00,3.01469868676605302e+00,7.94611695513255256e+00,9.50026152360207732e+00,1.07602111406201093e+01,4.79154450291956309e+01,5.13766190346964393e+01,5.08147238277857340e+01,9.18360801726677352e+01,7.21847819334158061e+01,1.01896123316578652e+02,6.42306279938448199e+01,4.24264095186027461e+01,2.80268340097282334e+01,4.68630186568651013e+01,1.48751303454529200e+01,6.45649128256209348e-01,6.01063056294459039e-02,7.42388857579995721e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_216,2.24780872011001565e+00,3.03538419779999780e+00,7.99781122397413480e+00,9.55804494629108525e+00,1.08249049544427649e+01,4.82073686506510910e+01,5.16769609554063223e+01,5.11024308997190815e+01,9.23267853721887661e+01,7.26460165358063961e+01,1.02511530094881977e+02,6.45068153883018880e+01,4.25554381305865732e+01,2.80351501619101171e+01,4.70029063139038996e+01,1.51771369949390760e+01,6.72896031077063084e-01,6.03592701359682501e-02,7.63288511627375349e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_217,2.24214555724842146e+00,3.03054834477552371e+00,7.98676794960782388e+00,9.54500027937870499e+00,1.08123654638129985e+01,4.81460699119997315e+01,5.16213803458250595e+01,5.10401057767405746e+01,9.21775914801748968e+01,7.26341117039910813e+01,1.02567653960063481e+02,6.45229323182407057e+01,4.25278255302575161e+01,2.79522398766583073e+01,4.64832394053084741e+01,1.48517097267251419e+01,6.93362151755010925e-01,6.39461270560599954e-02,8.07038655926595530e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_218,2.23308614406090555e+00,3.01298461931717299e+00,7.94708653009754329e+00,9.50442657897013632e+00,1.07652034124160618e+01,4.79346233832150688e+01,5.14057881150160227e+01,5.08422924756987342e+01,9.18485684754697331e+01,7.22625543788058025e+01,1.02029852910742051e+02,6.42347055571382128e+01,4.23897800106319309e+01,2.79903851078274819e+01,4.66629344177465271e+01,1.46456454021867692e+01,6.49952412291144088e-01,6.34117853184691382e-02,8.14559994829363795e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_219,2.24601651010530379e+00,3.03412834088660999e+00,8.01134194215540241e+00,9.57940615913649296e+00,1.08547393597536814e+01,4.83491086378082571e+01,5.18267633006056911e+01,5.12639502256317030e+01,9.25550363938911715e+01,7.29318065281493091e+01,1.02967268492564216e+02,6.47351928878439367e+01,4.26615150565334531e+01,2.80664528983952977e+01,4.66124791954621571e+01,1.46765303345042657e+01,6.63902087610381497e-01,6.42229336241076920e-02,8.18661450610561579e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_220,2.23591848178582531e+00,3.01311973268837141e+00,7.92952238918159225e+00,9.48367108205646403e+00,1.07395823223340052e+01,4.78085605549121695e+01,5.12682191742146500e+01,5.07094234860830753e+01,9.17554706263707942e+01,7.18453998915473164e+01,1.01380276998166210e+02,6.40621643479833267e+01,4.24505419667730877e+01,2.82261171211518729e+01,4.77081762492388748e+01,1.52143916495067337e+01,6.17777288529113067e-01,5.63812366649252134e-02,6.97657595692918395e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_221,2.24798689091199932e+00,3.03071828326469728e+00,7.99029553457585262e+00,9.55533588401856804e+00,1.08265574716523982e+01,4.82152868700966764e+01,5.16823839230554256e+01,5.11286698058146669e+01,9.24407703879217166e+01,7.25646390629398894e+01,1.02376416061409373e+02,6.45346538570582027e+01,4.26558707629644829e+01,2.82311785085951179e+01,4.74655415666065608e+01,1.51350745727686764e+01,6.31256609474271202e-01,5.84086642090550293e-02,7.06974813108174685e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_222,2.23063611468198575e+00,3.00857671006079475e+00,7.92959231867345249e+00,9.48224468479614835e+00,1.07412401218524014e+01,4.78282035700806674e+01,5.12844821907845727e+01,5.07304509580514065e+01,9.17098551962122599e+01,7.20224050784048302e+01,1.01660923993993890e+02,6.40997214944046192e+01,4.23573747350471379e+01,2.80288936868896990e+01,4.69661338653290557e+01,1.48451881360126308e+01,6.33422935683753296e-01,5.99472606125006705e-02,7.45390893259725070e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_223,2.24385762915742282e+00,3.02899847977518366e+00,7.97891810128971191e+00,9.53484264095641798e+00,1.08009556974591270e+01,4.80942225897767415e+01,5.15579192724780242e+01,5.09869918567903824e+01,9.21453519094283706e+01,7.24502381171811578e+01,1.02248163506500347e+02,6.44084519520481962e+01,4.25223660930307830e+01,2.80489655713169803e+01,4.70576922660362769e+01,1.51695424295101766e+01,6.66079143295025822e-01,5.98125142667692913e-02,7.37002352337535506e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_224,2.23049305408245768e+00,3.00928788992616481e+00,7.92616489194740126e+00,9.47705129494018372e+00,1.07298974469508082e+01,4.77706572951350026e+01,5.12295317392505609e+01,5.06585401350129985e+01,9.15676240531297481e+01,7.19457482671134017e+01,1.01542870322688046e+02,6.39935909969254766e+01,4.22692889001415963e+01,2.79556830048637615e+01,4.69380100464481202e+01,1.49599418072677608e+01,6.51619501535492418e-01,6.08294871481935909e-02,7.82888735977090369e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_225,2.25799349559462614e+00,3.04823183131811648e+00,8.05895793185087150e+00,9.64507351432001592e+00,1.09299811263266253e+01,4.86775806857629050e+01,5.21986618504249265e+01,5.16396110866824216e+01,9.32332109430376619e+01,7.34767145771700854e+01,1.03783761462268473e+02,6.52207250748759577e+01,4.29461770617784850e+01,2.82737736457360889e+01,4.66401808154745652e+01,1.43296542516071845e+01,6.52988823662255746e-01,6.70799163683535732e-02,8.61624477259538904e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_226,2.23119141242089247e+00,3.00966158163625774e+00,7.93895990543014740e+00,9.49412413425392643e+00,1.07531479176786018e+01,4.78907870342794268e+01,5.13433438777774498e+01,5.07894664541726826e+01,9.17804001105318434e+01,7.21620467485938519e+01,1.01853185367820913e+02,6.41666696293477798e+01,4.23713623605934373e+01,2.79986719916861269e+01,4.67980414116877057e+01,1.47623723975267040e+01,6.37101877035924580e-01,6.07536677899609204e-02,7.54632038896809257e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_227,2.23256667079090265e+00,3.01140702175256170e+00,7.94417210214666714e+00,9.50258227263019428e+00,1.07647550715722353e+01,4.79359805782222423e+01,5.14014558444771055e+01,5.08489550257839227e+01,9.18886457202877693e+01,7.22438451728421995e+01,1.01981108590536138e+02,6.42459065036343304e+01,4.24173355670630912e+01,2.80337446303213866e+01,4.67787955769411639e+01,1.46617882779054014e+01,6.35359174593870257e-01,6.17403205455254733e-02,7.74132018730091555e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_228,2.23281113205101489e+00,3.01279081462717091e+00,7.94959082864309607e+00,9.50674654768815586e+00,1.07708614735233610e+01,4.79671814743427660e+01,5.14295233886811758e+01,5.08769448400195117e+01,9.19089448187324649e+01,7.22974169969155582e+01,1.02056432582087240e+02,6.42572782165658367e+01,4.24233837156961968e+01,2.80216873436348095e+01,4.67307674807955209e+01,1.46351838571827102e+01,6.38065844362496137e-01,6.19413323557911275e-02,7.76214341419188564e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_229,2.58531326586101162e+00,3.51062724550577210e+00,9.30396371557351465e+00,1.11604466386490344e+01,1.26643913967761144e+01,5.63429272604659985e+01,6.04055953803348302e+01,5.97568293886133404e+01,1.07917910587269375e+02,8.46716659526499171e+01,1.19258217284628614e+02,7.44229224098152145e+01,4.90011325868246814e+01,3.22767324636506316e+01,5.37066847744498403e+01,1.69470645377405482e+01,7.57151931919345156e-01,7.17318072890295311e-02,9.06690996652920536e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_230,2.23724672827756743e+00,3.01923369514453066e+00,7.94993977496981152e+00,9.49996299796195132e+00,1.07606706480432148e+01,4.79165418079963459e+01,5.13691338142623692e+01,5.08041115176658593e+01,9.18354176707739214e+01,7.21529521162821510e+01,1.01806132667593488e+02,6.41636428594591450e+01,4.23836180819101784e+01,2.79870490304919031e+01,4.70551641588914933e+01,1.52012577890605094e+01,6.54761748131508114e-01,5.76500329693596311e-02,6.99029307821854087e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_231,2.23146807396168478e+00,3.00950270535382902e+00,7.93392259270242484e+00,9.48754055738401014e+00,1.07470207599496224e+01,4.78614365912557105e+01,5.13110734479196537e+01,5.07561813584175425e+01,9.17426191215729432e+01,7.20972755087289556e+01,1.01760834984221177e+02,6.41418861298838578e+01,4.23591708526033131e+01,2.79959257493398077e+01,4.68607345468515391e+01,1.48361983082357636e+01,6.34810513062370685e-01,5.90985521680243084e-02,7.27142466775565748e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_232,2.24101904393031770e+00,3.02262845603654062e+00,7.96584711916289478e+00,9.52043901606859500e+00,1.07844986477941269e+01,4.80193986044200614e+01,5.14819964128727037e+01,5.09111650278801520e+01,9.19831170128278757e+01,7.23301628546806228e+01,1.02078970638167704e+02,6.42848903238688223e+01,4.24643223070505869e+01,2.80337966616233913e+01,4.70474930790549593e+01,1.50956141211595973e+01,6.61570633484400150e-01,6.12695929793025604e-02,7.65026218071155305e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_233,2.23467986074751268e+00,3.01297720776271438e+00,7.94492005869003481e+00,9.50067771134020056e+00,1.07631989237835057e+01,4.79302947674837014e+01,5.13914436835138702e+01,5.08370051086009624e+01,9.18795567672258073e+01,7.22129572642281374e+01,1.01934340909103724e+02,6.42459255654663224e+01,4.24292073207876257e+01,2.80458176141534707e+01,4.68688570204979627e+01,1.47827415295757820e+01,6.36693834889238142e-01,6.01988767827591892e-02,7.36509946510794690e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_234,2.22570765000925164e+00,3.00143441473947181e+00,7.91643582700870674e+00,9.46815371201734379e+00,1.07218575786345074e+01,4.77434975048500547e+01,5.12002084306763692e+01,5.06374256913760448e+01,9.15005572195981074e+01,7.19719161284896671e+01,1.01627190215642088e+02,6.40370904087002799e+01,4.22660000238834144e+01,2.79167864722603198e+01,4.65134755701817753e+01,1.45945432193931737e+01,6.45464891493437998e-01,6.24553047042252854e-02,7.86988931891250895e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_235,2.22716961140074687e+00,3.00118024607288092e+00,7.90734781500213835e+00,9.45966784150781770e+00,1.07138936762616730e+01,4.77029079068669901e+01,5.11522409009685219e+01,5.06088941180787941e+01,9.15702856089503427e+01,7.17684937879585476e+01,1.01253065582557753e+02,6.39222221857047259e+01,4.22899237929549585e+01,2.80833980536478620e+01,4.73023068719170965e+01,1.49266838209146258e+01,6.08044317733265505e-01,5.72076913476182933e-02,6.94181236300499618e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_236,2.23964830454572317e+00,3.01843251938487356e+00,7.95758749326967596e+00,9.51531546762487501e+00,1.07793608420275149e+01,4.79960751877385405e+01,5.14585843451701237e+01,5.08976588301393775e+01,9.19901158727645338e+01,7.22833938263438398e+01,1.02020952513618255e+02,6.42957862906485076e+01,4.24723930185922924e+01,2.80790822542776937e+01,4.70921553364672931e+01,1.49788404032197526e+01,6.45663739807449844e-01,6.14127884093470244e-02,7.65686459524844015e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_237,2.22045478127538498e+00,2.99446744225592854e+00,7.88194098581329783e+00,9.42583603682044924e+00,1.06723841467093230e+01,4.75215118183743854e+01,5.09568660610702864e+01,5.04039756318082510e+01,9.11713915780633073e+01,7.15235493156101398e+01,1.00935438734260799e+02,6.37070788609085454e+01,4.21203970792929994e+01,2.79187732399830679e+01,4.69857186907592776e+01,1.49514595566295672e+01,6.24950518485729134e-01,5.73714832612140235e-02,7.25259326476236730e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_238,2.23526655404956820e+00,3.01487525077179441e+00,7.95215249671850710e+00,9.50871163560212729e+00,1.07734396432432487e+01,4.79765427392645591e+01,5.14406295443135377e+01,5.08792449506392472e+01,9.19180533479626547e+01,7.23220094881811804e+01,1.02112174478520558e+02,6.43021530690138690e+01,4.24218117621916591e+01,2.79822405382820172e+01,4.66250497972704636e+01,1.47142756786537241e+01,6.52131931598579184e-01,6.18094119497900191e-02,7.73143170622047748e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_239,2.22777814517983686e+00,3.00567951225432006e+00,7.92251654543371142e+00,9.47096145068157647e+00,1.07297186107215143e+01,4.77820040054262876e+01,5.12311164295719053e+01,5.06685562229710555e+01,9.15415874544589485e+01,7.20352992174377391e+01,1.01696543040815499e+02,6.40447831273518489e+01,4.22542375573104536e+01,2.78539564106549165e+01,4.64645373442937881e+01,1.47658324760714041e+01,6.55782694201087479e-01,6.08895039463172791e-02,7.64229982613132304e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_240,2.21373076417558323e+00,2.98457357596163009e+00,7.85256657165284189e+00,9.39047302206915369e+00,1.06306790226369952e+01,4.73340633317481974e+01,5.07632511566872182e+01,5.02138914706958701e+01,9.08634423671195179e+01,7.12172753064689488e+01,1.00478914636318564e+02,6.34574477475759480e+01,4.19795008076169012e+01,2.78564347551814144e+01,4.69921554710971918e+01,1.49917745822561415e+01,6.15560225594682264e-01,5.56189442961903049e-02,6.89374772503467421e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_241,2.22210258234914670e+00,2.99795507341106626e+00,7.90291785518636036e+00,9.45135919961401605e+00,1.07051718642630629e+01,4.76688440251453756e+01,5.11170182814369980e+01,5.05679036847438255e+01,9.14164974431419921e+01,7.18073250334218471e+01,1.01364066461994142e+02,6.39183962270139716e+01,4.22223402210267125e+01,2.79435441840368419e+01,4.67779080095877475e+01,1.46893639042976965e+01,6.23944781317932740e-01,5.95711589657173385e-02,7.49022432991272840e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_242,2.21887534808789599e+00,2.99129136734006007e+00,7.88090748305408262e+00,9.42450991229159918e+00,1.06743743877500972e+01,4.75330018598644131e+01,5.09737532231862076e+01,5.04239621350432117e+01,9.11748146267035509e+01,7.15977236221190196e+01,1.01045226351967102e+02,6.37311919670833049e+01,4.21089506721532842e+01,2.78685847864085687e+01,4.66964609663953070e+01,1.47662762893971458e+01,6.24385122497817746e-01,5.78928680772590326e-02,7.05145349531809736e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_243,2.23314706287390230e+00,3.01521699840364210e+00,7.95746220270134863e+00,9.51261526307151506e+00,1.07799675297363660e+01,4.80055383060472707e+01,5.14844906899947077e+01,5.09174089829097340e+01,9.19267757385781294e+01,7.24878722376363669e+01,1.02380688527618872e+02,6.43732288902582468e+01,4.24099472458350988e+01,2.78588886117827101e+01,4.60686296080502515e+01,1.44564418668659300e+01,6.68874840375204838e-01,6.39206203355201230e-02,7.83729874427024215e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_244,2.23828677435289469e+00,3.02112744917708120e+00,7.95396505064044934e+00,9.50475003592147694e+00,1.07659747697294534e+01,4.79251517713048543e+01,5.13912948285003850e+01,5.08070841670520537e+01,9.17929291549451705e+01,7.21941143486710928e+01,1.01921472157633715e+02,6.42117334904031480e+01,4.24147431351588864e+01,2.79872862241122107e+01,4.69063973671650274e+01,1.51095032447294102e+01,6.81828874435331689e-01,6.20903490145988599e-02,7.82545785992154984e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_245,2.23617420310202641e+00,3.01818987331064115e+00,7.95938463507785610e+00,9.51687660271033842e+00,1.07841998073365790e+01,4.80252448163798960e+01,5.14890240089422164e+01,5.09278062118775168e+01,9.20099435666735701e+01,7.24091793878162377e+01,1.02217300077882129e+02,6.43466581205071861e+01,4.24452165327030428e+01,2.79810486110748329e+01,4.66381686221631497e+01,1.47423258869264941e+01,6.54780925683972392e-01,6.20455469210102820e-02,7.72769600088519908e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_246,2.23585146622893838e+00,3.01541155422093565e+00,7.95399502803539971e+00,9.51164984331797569e+00,1.07766178148628722e+01,4.79927831192667611e+01,5.14503443400091385e+01,5.08988063859786450e+01,9.19902340769984335e+01,7.22881667003174329e+01,1.02029867084033569e+02,6.43016695951549337e+01,4.24789518334856311e+01,2.80897675627869141e+01,4.70233690621470899e+01,1.48304540510380569e+01,6.29065430961005312e-01,5.98398893593343889e-02,7.28501646515226139e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_247,2.21180758813400313e+00,2.98651915064995688e+00,7.86613416215990746e+00,9.40439416501611625e+00,1.06529493775962045e+01,4.74356066580294140e+01,5.08753126497434067e+01,5.03233413533830003e+01,9.09574256715290517e+01,7.15219646181845548e+01,1.00964162188798127e+02,6.36173547339372476e+01,4.19892763086153522e+01,2.77275809696934488e+01,4.62981982273754369e+01,1.45932167916581754e+01,6.35443354446509456e-01,5.93620735380163272e-02,7.49311041651046228e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_248,2.23935446130013638e+00,3.02300249411262234e+00,7.97143984802617656e+00,9.52580943901238619e+00,1.07935701451138328e+01,4.80649599583821470e+01,5.15309754589126356e+01,5.09581916837549471e+01,9.20084900627420836e+01,7.25027895572522141e+01,1.02363670903772231e+02,6.43857909226873488e+01,4.24633495920127828e+01,2.79282837574144907e+01,4.65257784172377242e+01,1.48524284326743796e+01,6.82193658431237582e-01,6.39158510925288276e-02,7.97026233391785049e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_249,2.23039753319061518e+00,3.00839008713541833e+00,7.93878271424930659e+00,9.49428996421871751e+00,1.07544224919801117e+01,4.78945728104301409e+01,5.13531533330678229e+01,5.07973453954033545e+01,9.17771869307837562e+01,7.22010324619366770e+01,1.01949346807186728e+02,6.42318448267676132e+01,4.23960644337339190e+01,2.79957935608267192e+01,4.66200967575404306e+01,1.45918635919194166e+01,6.39358527599922510e-01,6.21567719878142674e-02,7.70885195957945329e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_250,2.22633036567257570e+00,3.00256331040638980e+00,7.91306147948488281e+00,9.46178732065023453e+00,1.07184630970399493e+01,4.77293971836683539e+01,5.11733997175359789e+01,5.06206859999550858e+01,9.15018668493742240e+01,7.18695449640455593e+01,1.01447501414764474e+02,6.39659332086331531e+01,4.22732701226141501e+01,2.79803020851531379e+01,4.69092087202370394e+01,1.48379497023169229e+01,6.35301171335356574e-01,6.05192485184517029e-02,7.62019855342474083e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_251,2.22682253093717275e+00,3.00243679562943777e+00,7.91333970652772223e+00,9.46153577893304387e+00,1.07176147272445856e+01,4.77290373103706003e+01,5.11682726896284521e+01,5.06142877179646575e+01,9.14940033274100983e+01,7.18863899167256619e+01,1.01456387915470913e+02,6.39576717403765684e+01,4.22473564998627893e+01,2.79343832079164649e+01,4.68204361503188764e+01,1.48745239810882346e+01,6.38311751949706352e-01,5.98816017228648995e-02,7.42373218616168215e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_252,2.23175340962834712e+00,3.00650880265467313e+00,7.92774136405098062e+00,9.48255388311030245e+00,1.07419712114788304e+01,4.78398755247081482e+01,5.12824802749170630e+01,5.07423063851533271e+01,9.17509530914705920e+01,7.19770128280114534e+01,1.01559137416029088e+02,6.40584541039513198e+01,4.23680757814035474e+01,2.81010834325110537e+01,4.72774566534198399e+01,1.49306738196112043e+01,6.12304656559249039e-01,5.90451098905834665e-02,7.42051504976354564e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_253,2.23330893063132274e+00,3.01070057555726978e+00,7.92950840404338209e+00,9.47826254487147679e+00,1.07364021802121758e+01,4.78084526373842920e+01,5.12461039802740430e+01,5.06873220377369762e+01,9.16348506545114390e+01,7.19214758074101468e+01,1.01493751720657144e+02,6.40311137260690941e+01,4.23553754329424521e+01,2.80520617071156586e+01,4.72936427916160440e+01,1.51933479123534614e+01,6.37420947004151528e-01,5.85412371678765697e-02,7.34237059616806888e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_254,2.22607949986891906e+00,3.00113914319490238e+00,7.91554791472946118e+00,9.46654044962870067e+00,1.07251864628331237e+01,4.77625106506583066e+01,5.12109885370106142e+01,5.06654880322592334e+01,9.15786002642931862e+01,7.19756010879054173e+01,1.01586226755856330e+02,6.40165231582077752e+01,4.22631704875336141e+01,2.79368675475693848e+01,4.67207902029484430e+01,1.47005467392905764e+01,6.27081017448128497e-01,5.98300234589642863e-02,7.32380935500346296e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_255,2.22974791010472639e+00,3.01030484325706560e+00,7.92744576950300939e+00,9.47080497461725379e+00,1.07279238778893919e+01,4.77723668591092974e+01,5.12174856758272554e+01,5.06434788478045306e+01,9.14906278775231669e+01,7.20241674202608380e+01,1.01667946498963303e+02,6.40210603953940023e+01,4.22412329846201615e+01,2.78024557794146041e+01,4.64561815873140134e+01,1.50058510682342465e+01,6.81020142641424964e-01,6.05843171562257671e-02,7.38805714847992883e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_256,2.22086716586518662e+00,2.99396951250383125e+00,7.88111555017601617e+00,9.41833872045292608e+00,1.06681270510929416e+01,4.75078615451277670e+01,5.09308000403557273e+01,5.03776266534185879e+01,9.10947948815342130e+01,7.15443273231050796e+01,1.00945145133316686e+02,6.36622073166275513e+01,4.20488780794377632e+01,2.77902793615409394e+01,4.67645246507963606e+01,1.50948891727851215e+01,6.40795403014713050e-01,5.65996728213347469e-02,6.81503516200014821e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_257,2.23148942652139670e+00,3.00960743855109536e+00,7.93943823434198848e+00,9.49329063594006151e+00,1.07550611253897390e+01,4.79011937479087848e+01,5.13470418246061655e+01,5.07930888917106316e+01,9.17765358096071964e+01,7.21712091431605529e+01,1.01871526171436386e+02,6.41798648239083320e+01,4.23819457693574790e+01,2.79982989696847291e+01,4.68041660946768587e+01,1.47865140805251727e+01,6.37579886395804762e-01,6.08020392639454302e-02,7.56035224578259415e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_258,2.22440213513750562e+00,2.99897876740141145e+00,7.90783226715381993e+00,9.45649399747642327e+00,1.07133327851283582e+01,4.77103192249290373e+01,5.11510149500709019e+01,5.06012535936506396e+01,9.14668788707352007e+01,7.18601210139702573e+01,1.01432059591572767e+02,6.39577400490771240e+01,4.22606034928226180e+01,2.79618659150973627e+01,4.67964708066258268e+01,1.47455328491602273e+01,6.27648589116905353e-01,5.96985413471094878e-02,7.29329119160528581e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_259,2.23633962979491763e+00,3.01523609217439237e+00,7.95271209172184790e+00,9.50676927555820228e+00,1.07723404620997840e+01,4.79787987291889522e+01,5.14240659170216858e+01,5.08686898543546420e+01,9.18995557367096012e+01,7.22734278886260881e+01,1.02006786079746689e+02,6.42539143363048879e+01,4.24316118549350136e+01,2.80134786935282314e+01,4.69106498213362073e+01,1.49286285384462563e+01,6.45142297305678181e-01,6.07585118441558644e-02,7.48917098577741268e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_260,2.23987802082836351e+00,3.02455000498022875e+00,7.98729211396644168e+00,9.54787591817223991e+00,1.08182578320569700e+01,4.81869246256239876e+01,5.16642754647341960e+01,5.10849156282510606e+01,9.21815141969298821e+01,7.27843437294033464e+01,1.02820205977697242e+02,6.46132691734490834e+01,4.25527837310502690e+01,2.79014994982217210e+01,4.60251595746660414e+01,1.44693105578374741e+01,6.88540396479419337e-01,6.63489876272029683e-02,8.16977160278800976e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_261,2.20996746220545282e+00,2.98029780077807604e+00,7.85559667029110642e+00,9.39747432861026155e+00,1.06423071353920857e+01,4.73976802567213866e+01,5.08208833200525163e+01,5.02859604850822279e+01,9.09495511350016557e+01,7.13543397263976260e+01,1.00703957727838699e+02,6.35687086993526620e+01,4.20345460529349779e+01,2.78873052492356237e+01,4.67754724695935167e+01,1.46307674937483618e+01,5.99872921911293155e-01,5.78276060510282339e-02,7.23818707671150183e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_262,2.25855499830101225e+00,3.04808214390481647e+00,8.05445389178052729e+00,9.62712165724001601e+00,1.09112532132532394e+01,4.86044324225926445e+01,5.20893620423635682e+01,5.15098991714809742e+01,9.29326521242761032e+01,7.33478784389475322e+01,1.03588929248566657e+02,6.50747833140877674e+01,4.28788624490214261e+01,2.81287943822576736e+01,4.66037017078561178e+01,1.47901973800676245e+01,6.94838101313469458e-01,6.77744868931886568e-02,8.52692989801113847e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_263,2.57941374197059847e+00,3.49570273847785806e+00,9.26424450557170864e+00,1.11129839967596435e+01,1.26117123267688171e+01,5.61185527368175059e+01,6.01455444970781627e+01,5.95155062931611667e+01,1.07550283241393089e+02,8.42172985993260710e+01,1.18583597118577359e+02,7.41205069468246904e+01,4.88779058331696135e+01,3.23092846667346265e+01,5.41523308128270742e+01,1.71799833858423732e+01,7.18781011610371889e-01,6.71507612938277154e-02,8.21516099055252975e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_264,2.22317950350029925e+00,2.99890546236052957e+00,7.90561461422336365e+00,9.44982000731450356e+00,1.07067124198944992e+01,4.76854093688000091e+01,5.11180791101002328e+01,5.05673383279069952e+01,9.13766705390815872e+01,7.18720751550321211e+01,1.01450131974540312e+02,6.39052355697447183e+01,4.21809875889765991e+01,2.78354270951683880e+01,4.65632437271362249e+01,1.48016545146873426e+01,6.44531252123952902e-01,6.05549664583353020e-02,7.52945076785696381e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_265,2.22150544641881620e+00,2.99411931429188227e+00,7.88803895873459737e+00,9.42891309690522483e+00,1.06825891425890713e+01,4.75718489407435356e+01,5.09982445172246628e+01,5.04507289575022497e+01,9.12225770243997971e+01,7.16544969001579517e+01,1.01112505450869648e+02,6.37689715504543031e+01,4.21297798138674864e+01,2.78560964991191753e+01,4.67820320294280023e+01,1.49434424040163094e+01,6.34882558627236970e-01,5.79888497270121817e-02,6.87852767257611172e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_266,2.22793351287184471e+00,3.00461642807344109e+00,7.92635316954732705e+00,9.48027512669050765e+00,1.07421339905076731e+01,4.78373205686366560e+01,5.13010672099531604e+01,5.07489416293088809e+01,9.16915731783516179e+01,7.21647014201827517e+01,1.01899825169481431e+02,6.41483290109389372e+01,4.22926941431369130e+01,2.78908679898759857e+01,4.63484620996732417e+01,1.44887107134733970e+01,6.43846479547979356e-01,6.26031279716736527e-02,7.80544726970474820e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_267,2.21608204441983059e+00,2.99213411603344914e+00,7.87829375727811865e+00,9.41268364971855398e+00,1.06612103782023073e+01,4.74734259542847212e+01,5.08966251909354952e+01,5.03309707073124812e+01,9.09476888465548967e+01,7.15548348568527501e+01,1.00997076631642557e+02,6.36323334158975200e+01,4.20061952066959208e+01,2.76961737186979029e+01,4.63904334291837586e+01,1.49176299124461842e+01,6.66192922856866820e-01,6.02516424109248161e-02,7.46358326931018373e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_268,2.20050907302638032e+00,2.96687073083068098e+00,7.80944517819392381e+00,9.33768479505250859e+00,1.05723002890825200e+01,4.70814669320420123e+01,5.04895880183630794e+01,4.99463840355107109e+01,9.03459129791766458e+01,7.08994496087369157e+01,1.00070829211079300e+02,6.31915323327575749e+01,4.17742704325303436e+01,2.76761487943871742e+01,4.64772065084058923e+01,1.47243078452533620e+01,6.11476251194572273e-01,5.58906694429509923e-02,6.90282035879141199e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_269,2.20986779789842558e+00,2.97789977326052080e+00,7.85152305065541434e+00,9.39135561382834894e+00,1.06351129795962471e+01,4.73702459206046953e+01,5.07925408566096479e+01,5.02542370020081179e+01,9.08635572207303852e+01,7.13693048952643210e+01,1.00736104487135819e+02,6.35361581425346458e+01,4.19637838709102127e+01,2.77786525416397723e+01,4.64757115148440434e+01,1.45841358129738232e+01,6.13545945243432089e-01,5.91422961624275476e-02,7.35342010468406203e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_270,2.21992721030304230e+00,2.99203063158555338e+00,7.87330251822933036e+00,9.41028855984591672e+00,1.06532580552022651e+01,4.74374272126869627e+01,5.08594234159965097e+01,5.03028804780415371e+01,9.09956802406244378e+01,7.13689563786292211e+01,1.00691176475643061e+02,6.35814849146887795e+01,4.20672665642225496e+01,2.78831108954986995e+01,4.71180000813906759e+01,1.52049023524410298e+01,6.28322663045779106e-01,5.56368178788379242e-02,6.74057254290853173e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_271,2.22423780940386528e+00,2.99858973820668862e+00,7.90314018444192978e+00,9.44839178374795807e+00,1.07008481494126322e+01,4.76622798078921122e+01,5.10829709714610090e+01,5.05331434253154868e+01,9.13507596372105866e+01,7.17571669474996270e+01,1.01240061351974404e+02,6.38257766345945683e+01,4.21840977483372725e+01,2.79209197501152389e+01,4.69995582617865466e+01,1.49972668477546307e+01,6.27184244411693292e-01,5.83400285712919256e-02,7.25363935684596780e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_272,2.22058609023070330e+00,2.99578341261390557e+00,7.89311788404252557e+00,9.43276820993848375e+00,1.06874925596809387e+01,4.75923095490092010e+01,5.10224839046139067e+01,5.04639478591159616e+01,9.11917390826960315e+01,7.17192738832168857e+01,1.01230491348682051e+02,6.37910518068959433e+01,4.21314033680655342e+01,2.78114070632422568e+01,4.65673764695685861e+01,1.48482690707321670e+01,6.47539686472359266e-01,5.96375678409087964e-02,7.25667651103244216e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_273,2.22551185425888454e+00,3.00288915556932512e+00,7.92131594375666026e+00,9.47160596208621897e+00,1.07318094926109708e+01,4.77946978740936217e+01,5.12500548816418018e+01,5.06908564380094333e+01,9.15480604873584696e+01,7.21070371724813413e+01,1.01823528971584935e+02,6.40850682258063387e+01,4.22578085913706616e+01,2.78362043753295225e+01,4.62662376653712784e+01,1.45396621664991521e+01,6.52801361909915223e-01,6.33285960062756059e-02,8.02169600867862730e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_274,2.23254746690996697e+00,3.01111437955201655e+00,7.94150964037020302e+00,9.49505312358992448e+00,1.07595048514216423e+01,4.79201885576946296e+01,5.13649298396334970e+01,5.08132221193567517e+01,9.18313987836873196e+01,7.21673626475475203e+01,1.01866244641158460e+02,6.42058749536138720e+01,4.24137054653119918e+01,2.80361723838694026e+01,4.69414581016665977e+01,1.48554337148113049e+01,6.33523929454088863e-01,5.99024509417245138e-02,7.39203067298545551e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_275,2.22294409316152075e+00,3.00117361625493073e+00,7.90805225909496379e+00,9.44845650365363099e+00,1.07029323686223883e+01,4.76621081839069873e+01,5.11079717219072904e+01,5.05370248878445949e+01,9.12607157531848259e+01,7.19306678682337974e+01,1.01580207248489955e+02,6.39282787116941407e+01,4.21454447057628059e+01,2.76899409885060059e+01,4.60280054399159795e+01,1.47226540801076986e+01,6.85504726049515622e-01,6.34003611981615173e-02,7.92592003248328292e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_276,2.20910577141646769e+00,2.97697998858559787e+00,7.83811785591330601e+00,9.37279665583785793e+00,1.06123144786955255e+01,4.72568647994226723e+01,5.06687926458063984e+01,5.01239045855370620e+01,9.06694761368677007e+01,7.11001004883065661e+01,1.00339288066836588e+02,6.33743122466010504e+01,4.19452267732538076e+01,2.78490033965088699e+01,4.69361403543590185e+01,1.48829163387095047e+01,6.12700939279592571e-01,5.71698064888154778e-02,7.11096983682070211e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_277,2.22577151228089898e+00,3.00188191642801039e+00,7.90588621712058526e+00,9.44655184048115082e+00,1.06987742084804420e+01,4.76458887245371727e+01,5.10730789350893204e+01,5.05045883962493249e+01,9.12525281936161718e+01,7.17766316122942243e+01,1.01306942514016114e+02,6.38333469491272183e+01,4.21560670078597539e+01,2.78125583666519454e+01,4.66734247143092915e+01,1.50660054255580249e+01,6.64958045202503012e-01,6.04294184514065982e-02,7.62203000893617831e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_278,2.21628591508406769e+00,2.99057788416994486e+00,7.88314898893185934e+00,9.42141432532947576e+00,1.06683897335402573e+01,4.75132894454325339e+01,5.09376453971737888e+01,5.03723342567876102e+01,9.09930499925045382e+01,7.16500508507734253e+01,1.01153462536770363e+02,6.37083750145616321e+01,4.20302500166047821e+01,2.76927073663337140e+01,4.62336520786683991e+01,1.47504916921299198e+01,6.64055020944423480e-01,6.21008843272048347e-02,7.79208535777958962e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_279,2.19968347713674417e+00,2.96471176394746250e+00,7.80312713948641612e+00,9.33102028657929417e+00,1.05626104033645074e+01,4.70330091802102856e+01,5.04313753167718914e+01,4.98824023576272211e+01,9.02502133836337350e+01,7.07583428091519266e+01,9.98337222445710779e+01,6.30638545626504481e+01,4.17441680469713674e+01,2.77210044899291113e+01,4.67972834454176407e+01,1.48952800615705758e+01,6.10229271606271384e-01,5.61113439177400933e-02,7.00250692868201619e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_280,2.21956954217545466e+00,2.99311548972033581e+00,7.89082637070182180e+00,9.43206320011679189e+00,1.06835358162818519e+01,4.75860841705310023e+01,5.10107769080094826e+01,5.04555539429489670e+01,9.11679600135695125e+01,7.17190600145793269e+01,1.01240391029317564e+02,6.37978748110943457e+01,4.21151759515832964e+01,2.77890286630370191e+01,4.64811509906511020e+01,1.47936491215505281e+01,6.42437579706411799e-01,5.95696930525758880e-02,7.34247105184780875e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_281,2.20580800134067978e+00,2.97389318122487234e+00,7.82457950142777925e+00,9.35102956063313506e+00,1.05887320561861760e+01,4.71539551948114237e+01,5.05601412380644675e+01,5.00100085740628799e+01,9.04560758166428798e+01,7.10150024143270429e+01,1.00223405741017402e+02,6.32668213915994642e+01,4.18000278734389923e+01,2.76448956525059302e+01,4.65003030062158018e+01,1.49565436128467955e+01,6.34703183251009717e-01,5.64081276920423147e-02,6.83595950379619222e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_282,2.21942540526413357e+00,2.99452885823023784e+00,7.90020247073930371e+00,9.44365620162637676e+00,1.06993767350796301e+01,4.76506448254598780e+01,5.10945819274702728e+01,5.05357908326809167e+01,9.12593051254391412e+01,7.19227017734441745e+01,1.01568213133284274e+02,6.39145473076573367e+01,4.21336606053476928e+01,2.77213943004450876e+01,4.60070022597368080e+01,1.44884510105330726e+01,6.61977091853619637e-01,6.38363130297945475e-02,7.91487703672654787e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_283,2.20463818431779002e+00,2.97550160549423159e+00,7.83393752439084867e+00,9.36475466737552686e+00,1.06018348359206875e+01,4.72037818146149206e+01,5.06307199015956186e+01,5.00657404179647045e+01,9.04845582215131969e+01,7.11462725945920624e+01,1.00461963458490203e+02,6.33465962337931856e+01,4.18388501057276017e+01,2.76448580023196371e+01,4.62192174140625056e+01,1.46448773823725009e+01,6.45417567705781958e-01,6.03374553055698939e-02,7.80092385847746487e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_284,2.22129406969129439e+00,2.99540324469390029e+00,7.90465724758791222e+00,9.45346986694672609e+00,1.07094907765076783e+01,4.77002251448241950e+01,5.11421620625995246e+01,5.05921040747724859e+01,9.14004792537505466e+01,7.19236767058817748e+01,1.01543472798463839e+02,6.39531390013767194e+01,4.21975067357133824e+01,2.78540190934412948e+01,4.63796730833311202e+01,1.45243363946768707e+01,6.36057326635783404e-01,6.20391395313937624e-02,7.73191002284470946e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_285,2.21208869593926716e+00,2.98120479601893384e+00,7.85933439804830147e+00,9.39756897924117496e+00,1.06439632116962386e+01,4.74056614892473434e+01,5.08330357614956299e+01,5.02873137654485589e+01,9.08852642721399775e+01,7.14561575684859918e+01,1.00889785729812928e+02,6.36222165972646110e+01,4.20134561069493273e+01,2.77637850407000215e+01,4.63212423830890430e+01,1.45613384693743555e+01,6.28304430933742775e-01,6.00659277579744383e-02,7.38691286675880170e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_286,2.21296149222583782e+00,2.98396611367398013e+00,7.85760298840323212e+00,9.39196587159643848e+00,1.06375251501207870e+01,4.73670383673255202e+01,5.07832807317847070e+01,5.02292856040729632e+01,9.08003935256409420e+01,7.13265828132257411e+01,1.00655172497615808e+02,6.34747520682151176e+01,4.19574456176819055e+01,2.77649048302480068e+01,4.67338584752608455e+01,1.49469963500223244e+01,6.38855938012338309e-01,5.93717818058350985e-02,7.42558620176498544e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_287,2.21760617475352273e+00,2.99025557641675466e+00,7.87297902546798856e+00,9.40708641829053249e+00,1.06532114057821232e+01,4.74398968289264644e+01,5.08652382304879538e+01,5.03009412720617348e+01,9.09153515290632726e+01,7.14734555413935766e+01,1.00891044090060163e+02,6.36297371108656122e+01,4.20329180317463056e+01,2.77521056827136370e+01,4.65524784308062962e+01,1.49844449232661976e+01,6.53481947960726783e-01,5.85139778595406904e-02,7.11256350668729685e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_288,2.20579275940945863e+00,2.97234353231509951e+00,7.83354003261822207e+00,9.36834221793861310e+00,1.06102789950886223e+01,4.72489680714716513e+01,5.06686363159336963e+01,5.01242803384458995e+01,9.06233313880467506e+01,7.12062422387524094e+01,1.00501531181213878e+02,6.33668608781342968e+01,4.18488108123082654e+01,2.76895063987403738e+01,4.63725844937064835e+01,1.46041347706865068e+01,6.23959852870208720e-01,5.99884703725359625e-02,7.48909620039095794e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_289,2.19777681778656220e+00,2.96487835424543400e+00,7.80967802324823968e+00,9.33773642081658650e+00,1.05756573255675832e+01,4.71011689373723570e+01,5.05026566488424464e+01,4.99630551315253655e+01,9.03422936996071257e+01,7.09660699476185073e+01,1.00151507322819057e+02,6.31781124106698257e+01,4.17372558165156846e+01,2.76219571539564441e+01,4.62654230963937465e+01,1.45931548690930786e+01,6.15747642425814479e-01,5.74253316772881939e-02,7.12807244380785771e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_290,2.21784179665390013e+00,2.99101032178625781e+00,7.87431164769698544e+00,9.40877408948960259e+00,1.06558550627024164e+01,4.74493363824495802e+01,5.08694992218773763e+01,5.03021531418782075e+01,9.09239470572586583e+01,7.14610331309658022e+01,1.00878150682783740e+02,6.36411141194920731e+01,4.20610511149987900e+01,2.77898877965937885e+01,4.66419678245686669e+01,1.50057113578077974e+01,6.51206752504788322e-01,5.79687583991715660e-02,7.05626216052330363e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_291,2.21279656183726647e+00,2.98440025185974944e+00,7.86306449524521156e+00,9.39808699746902043e+00,1.06457174718235095e+01,4.74052951934606739e+01,5.08300914524139600e+01,5.02710335663006305e+01,9.08380400002215254e+01,7.14919337940799409e+01,1.00924309898204925e+02,6.35767889165947366e+01,4.19477155532188277e+01,2.76629268563521578e+01,4.62193349284141206e+01,1.47107044746375148e+01,6.56890021391494661e-01,6.13070184634437534e-02,7.59630011750876341e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_292,2.20950777576628887e+00,2.97684189917208508e+00,7.84256845050389906e+00,9.37642301726813443e+00,1.06167644179114724e+01,4.72825297183198785e+01,5.06904455115917827e+01,5.01398801810019066e+01,9.06577711048843611e+01,7.11839300994322457e+01,1.00469792143354937e+02,6.34122776840437723e+01,4.19238741918502953e+01,2.77662452363889685e+01,4.66883802249690305e+01,1.48584477604618748e+01,6.21166573461742755e-01,5.77670744916302173e-02,7.15353018385133082e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_293,2.22826436152756413e+00,3.00341204582961430e+00,7.92608282507085082e+00,9.48075453917215860e+00,1.07419050697192819e+01,4.78351536459512658e+01,5.12957057947239292e+01,5.07446454703974297e+01,9.16753710326726150e+01,7.21074155027667985e+01,1.01826005869350666e+02,6.41468484202626286e+01,4.23504937891318960e+01,2.79847009829966780e+01,4.65786533867497496e+01,1.45162599123459000e+01,6.33703979491091363e-01,6.31080671600045690e-02,8.00435539664295058e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_294,2.21887778214542974e+00,2.99441240104420636e+00,7.87852645929350270e+00,9.41278725260914229e+00,1.06581595271498202e+01,4.74563604292525767e+01,5.08859883491802876e+01,5.03127100859119523e+01,9.09415535684122460e+01,7.14969534226927976e+01,1.00914801024457802e+02,6.36286849357936930e+01,4.20297553449364827e+01,2.77346343236793693e+01,4.65463905004807756e+01,1.50636005942576254e+01,6.64096907157990524e-01,5.80072661150857552e-02,7.11324978995642523e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_295,2.19612937735216818e+00,2.95978543962347018e+00,7.79140816370644007e+00,9.31490997560396394e+00,1.05431588964506702e+01,4.69544821762397007e+01,5.03500380136683674e+01,4.98017932135551860e+01,9.00937210098394843e+01,7.06830532873214707e+01,9.97686709503385316e+01,6.30460815698828867e+01,4.16962534187265206e+01,2.76419980107421921e+01,4.64904250710634273e+01,1.47766376203908383e+01,6.07709977083538244e-01,5.49029280733467975e-02,6.68792663515406938e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_296,2.20206904114452851e+00,2.96894307905078714e+00,7.81838226398344993e+00,9.34844078851403104e+00,1.05881459007878398e+01,4.71538706720643290e+01,5.05584216530802024e+01,5.00228765650631146e+01,9.04791260707957150e+01,7.10097351589133865e+01,1.00211504290454926e+02,6.32602693184296072e+01,4.18075137947467326e+01,2.77001640328545200e+01,4.65280930951357732e+01,1.47095207267702737e+01,6.09890850192028044e-01,5.66993726203986262e-02,6.98451174018126578e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_297,2.20963088130637964e+00,2.98076127574871208e+00,7.86044887765670808e+00,9.40051644033002631e+00,1.06485907679102070e+01,4.74208968685419876e+01,5.08587889004164140e+01,5.03062096985634000e+01,9.08755324536184048e+01,7.15459409411758571e+01,1.01052383639559181e+02,6.36513348124737774e+01,4.19897274688245474e+01,2.76992003131414997e+01,4.59912912383242869e+01,1.43347776373517757e+01,6.43529197209950943e-01,6.32398582517822161e-02,8.12653630087769099e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_298,2.20666134634751465e+00,2.97589140781514905e+00,7.84470846660344812e+00,9.37775107001945329e+00,1.06187815432961141e+01,4.72906966147656576e+01,5.07135893684552173e+01,5.01523902563732378e+01,9.06002871139088768e+01,7.13273401963975715e+01,1.00746366353962884e+02,6.35006425286688838e+01,4.19073310043699720e+01,2.76410339243031302e+01,4.59910036979155592e+01,1.44831894619048835e+01,6.49130755568860129e-01,6.20450629239741383e-02,7.79130373114758461e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_299,2.20890629440166952e+00,2.97832229652842484e+00,7.84694570242632050e+00,9.38076837566043942e+00,1.06270087484884375e+01,4.73276079652252761e+01,5.07421729613159727e+01,5.01973056395793122e+01,9.07496215027189521e+01,7.13304980648314739e+01,1.00696848910212537e+02,6.34979296945239540e+01,4.19213451492083919e+01,2.76973898722841767e+01,4.63404424966536794e+01,1.46865385326672317e+01,6.34687386003344622e-01,5.95388167302774995e-02,7.34657156964197387e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_300,2.19636759675613824e+00,2.96191769784284764e+00,7.79884160507630408e+00,9.32366914367755406e+00,1.05576707671419427e+01,4.70159095055558609e+01,5.04144206125218091e+01,4.98689168628650208e+01,9.01661908523530826e+01,7.08338503106521102e+01,9.99843086233027663e+01,6.30883583209066714e+01,4.16813650575465573e+01,2.75846181864354349e+01,4.62925834377172265e+01,1.46768318166675655e+01,6.25634936995089874e-01,5.89137014736995507e-02,7.46409562936186169e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_301,2.20094662076327152e+00,2.97035007417413999e+00,7.82595789839674350e+00,9.35266879909999815e+00,1.05917176992181048e+01,4.71702902216472353e+01,5.05843309257769249e+01,5.00268810522438088e+01,9.03808327741377298e+01,7.11640366754224942e+01,1.00514103673497942e+02,6.33466479974997156e+01,4.17863685768253816e+01,2.75308484433115019e+01,4.58086435551158928e+01,1.45003536150665333e+01,6.56003863364955309e-01,6.17951669964693848e-02,7.78360969798828298e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_302,2.18978689611495581e+00,2.95445500331920607e+00,7.78277311430484087e+00,9.30630780018169013e+00,1.05386705527865914e+01,4.69332429066125769e+01,5.03393524007373117e+01,4.97982196635431791e+01,9.00354109922817543e+01,7.07668423474921156e+01,9.99402114865594200e+01,6.30753247439761466e+01,4.16519157991436515e+01,2.75450831406371464e+01,4.59087689525375424e+01,1.43351027416927366e+01,6.14348135248790839e-01,5.80715981917320559e-02,7.15368991860071413e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_303,2.20245091932301795e+00,2.96722168556411203e+00,7.81686661959750584e+00,9.34518021568649715e+00,1.05851699720808696e+01,4.71387352143894560e+01,5.05544465048773120e+01,5.00105913901772894e+01,9.03960390561988163e+01,7.10460106912865399e+01,1.00315764538110358e+02,6.32894883615149553e+01,4.18114844944116655e+01,2.76467066205562126e+01,4.62136463310191203e+01,1.45441824882109252e+01,6.20176364165739180e-01,5.85419863383581235e-02,7.22985138662985121e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_304,2.18527569444497383e+00,2.94719391927000585e+00,7.75946608915219027e+00,9.27512125619060868e+00,1.05026402374448526e+01,4.67731412601808998e+01,5.01558817050173644e+01,4.96148582099063375e+01,8.97123526035985037e+01,7.04979375578097063e+01,9.95003930597421515e+01,6.27766784161935618e+01,4.14610686258388981e+01,2.74187124669934335e+01,4.59538665384079223e+01,1.45526036479946583e+01,6.19693090028532345e-01,5.69430665698955618e-02,7.05845661634929046e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_305,2.19170642355265510e+00,2.95307029848317315e+00,7.77392336638622439e+00,9.29270926082151227e+00,1.05201744372862276e+01,4.68493490059902413e+01,5.02361604298753264e+01,4.96891593193911802e+01,8.98626901561089539e+01,7.05600610475587331e+01,9.95782160034969621e+01,6.28744798869904784e+01,4.15698530471474896e+01,2.75275152287426899e+01,4.62776000565682750e+01,1.47470092066540879e+01,6.20706018437024776e-01,5.70136113583520621e-02,6.96859995737061314e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_306,2.20388156063456542e+00,2.97105251049812713e+00,7.82861829394791719e+00,9.36005115246784491e+00,1.06012119054301373e+01,4.72147241379195961e+01,5.06157276355018837e+01,5.00738775883983180e+01,9.05364988102210333e+01,7.11143018796003190e+01,1.00363339128437630e+02,6.33146088947673960e+01,4.18417203794879740e+01,2.77001352587424492e+01,4.65022860315877580e+01,1.47196194227121353e+01,6.17252799983671774e-01,5.81895585234951870e-02,7.24530538470471216e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_307,2.20475887570341600e+00,2.97453567939233210e+00,7.83739049130663634e+00,9.36531262330280434e+00,1.06080261001117861e+01,4.72442676723474122e+01,5.06562782492048740e+01,5.00978572073304917e+01,9.05166082290118084e+01,7.12468311464873523e+01,1.00612069171882581e+02,6.34153256326925785e+01,4.18426276256584160e+01,2.75801921072632297e+01,4.60082259732766587e+01,1.46360557181685849e+01,6.51863322752494367e-01,6.03328711334830126e-02,7.46672899378018808e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_308,2.20111702457287128e+00,2.97371829952453837e+00,7.83659978312223338e+00,9.36605513804973455e+00,1.06106308508812806e+01,4.72538512546221909e+01,5.06731124273052203e+01,5.01157324392005918e+01,9.05345333771429921e+01,7.13312422385495211e+01,1.00748678366882331e+02,6.34467914590758042e+01,4.18217800695744089e+01,2.75230869463607561e+01,4.56732181932113477e+01,1.43906089989088652e+01,6.56791881306345804e-01,6.22075016123510641e-02,7.79963228030276443e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_309,2.18676514812627865e+00,2.94879158198307501e+00,7.76138771572030262e+00,9.27871973253779281e+00,1.05043099411059462e+01,4.67782340774601764e+01,5.01690489619451512e+01,4.96233269917140589e+01,8.97291645608650157e+01,7.05093114322620096e+01,9.95449689375833060e+01,6.28277013151656618e+01,4.14964998977779231e+01,2.74393687693745036e+01,4.59317314872721454e+01,1.45437437689321563e+01,6.24890996810916644e-01,5.78546263557753668e-02,7.28544536691038639e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_310,2.19970143297003018e+00,2.96385529335802467e+00,7.80050697836780493e+00,9.32149791004035855e+00,1.05537773482988886e+01,4.70046871006108731e+01,5.03904816237289026e+01,4.98431076456602966e+01,9.01401640348596800e+01,7.07541309461831673e+01,9.98486376721102005e+01,6.30494056827197085e+01,4.16948157046738928e+01,2.76100706095863409e+01,4.65366325902655191e+01,1.49540681769852064e+01,6.21250478849060372e-01,5.53704503040259380e-02,6.76860235549509894e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_311,2.20227794037828772e+00,2.96842162788976260e+00,7.81688341244946372e+00,9.34244366450077734e+00,1.05806350811206276e+01,4.71237967191458154e+01,5.05143257021771532e+01,4.99692466209430108e+01,9.03556685258147922e+01,7.09522861417783446e+01,1.00115285469839009e+02,6.31741466904882074e+01,4.17560716656529110e+01,2.76395164314886870e+01,4.65682962575723636e+01,1.49143484969281772e+01,6.21990727047972425e-01,5.68101888953269976e-02,7.01806752092307660e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_312,2.21469249624726716e+00,2.98864107379664468e+00,7.88463257310177301e+00,9.42986817910157349e+00,1.06836774529912866e+01,4.75729864644265632e+01,5.10225395658027026e+01,5.04699441069386694e+01,9.11748283610142778e+01,7.17654889591329379e+01,1.01369268923982176e+02,6.38515261351727688e+01,4.21341095831364498e+01,2.78152868179517618e+01,4.61722998085826504e+01,1.43168769327058669e+01,6.36930873414508936e-01,6.36382146279402400e-02,8.13921764628239286e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_313,2.19252359771245864e+00,2.95498654662251958e+00,7.78064133830053173e+00,9.30104723698423541e+00,1.05294530002675071e+01,4.68926737018539939e+01,5.02818002387268308e+01,4.97317285432869340e+01,8.99149889831116127e+01,7.06457948159104774e+01,9.97249259974460358e+01,6.29328356916958072e+01,4.15834712889186804e+01,2.75167120155551146e+01,4.61980136369123784e+01,1.46946303076262410e+01,6.28403206393751246e-01,5.86786951224020012e-02,7.44608991506671286e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_314,2.21750323559885798e+00,2.98802293110999706e+00,7.88358084928078462e+00,9.42883426216498322e+00,1.06820838740787085e+01,4.75796999665058564e+01,5.10107558425213412e+01,5.04702862319684016e+01,9.12055144247287899e+01,7.17221142512889429e+01,1.01257173574832194e+02,6.38242367206811636e+01,4.21305989924169211e+01,2.78357649302462704e+01,4.64183357149798042e+01,1.45290262386376057e+01,6.23145488243741164e-01,6.08990309077802813e-02,7.53135142587394325e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_315,2.20064346500044872e+00,2.96819135516502852e+00,7.82461515282521702e+00,9.35558448693876699e+00,1.05966941590501378e+01,4.71951879460912593e+01,5.06075035877683916e+01,5.00659251104654217e+01,9.04766749204615621e+01,7.11875339989332758e+01,1.00516364410935836e+02,6.33474434812021272e+01,4.17994444706111565e+01,2.76003323794636017e+01,4.59938417495006107e+01,1.44037347485742320e+01,6.30894894771395487e-01,6.13908054865794778e-02,7.76411759114275027e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_316,2.19433999873214391e+00,2.96089363933122263e+00,7.79994335363607938e+00,9.32256400507331939e+00,1.05567844104342861e+01,4.70097168451403604e+01,5.04243082405305643e+01,4.98652232849680388e+01,9.01009030227325241e+01,7.09510916480061553e+01,1.00232484387455088e+02,6.31819687876403293e+01,4.16649878389913297e+01,2.74488786676337497e+01,4.55927242285521430e+01,1.43649588095833387e+01,6.52488142123669013e-01,6.17344651479478576e-02,7.79066797869604373e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_317,2.23156067601049601e+00,3.01079164643665420e+00,7.94730947252309772e+00,9.49967655707501990e+00,1.07669759123493929e+01,4.79449768349250149e+01,5.14179376061665323e+01,5.08431354054343245e+01,9.17581228294133098e+01,7.24284904108606469e+01,1.02325417996579773e+02,6.43194974287919905e+01,4.23742198342138536e+01,2.78104973359623457e+01,4.59097166174400115e+01,1.44055281482205704e+01,6.84986933855015190e-01,6.67236478597753035e-02,8.19658386932773167e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_318,2.21482970022239734e+00,2.98615581873166747e+00,7.87802063933775187e+00,9.41614598815201376e+00,1.06648519322379762e+01,4.75028997815665832e+01,5.09281238001769907e+01,5.03651932732116023e+01,9.09380860292558566e+01,7.16914504076301426e+01,1.01255299731381356e+02,6.37439279342964866e+01,4.20266460632704479e+01,2.76542417138826018e+01,4.59226237343437234e+01,1.45005246835634640e+01,6.65525450151983278e-01,6.39800015241020065e-02,7.98173727936278207e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_319,2.19527909807015531e+00,2.95701869076038992e+00,7.79426321450031967e+00,9.32099930431436441e+00,1.05552993330017024e+01,4.70113471166655685e+01,5.04189227276566854e+01,4.98766589568953194e+01,9.01481638259049021e+01,7.08834000313031680e+01,1.00086048983732852e+02,6.31155287334653181e+01,4.16680260671545852e+01,2.75516559701046688e+01,4.59883736667020813e+01,1.43916168236312014e+01,6.16873385181616829e-01,5.95202247361759432e-02,7.46494294825122539e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_320,2.19246326874562980e+00,2.95357209506809193e+00,7.77766796699996910e+00,9.29998517935790225e+00,1.05306101643775669e+01,4.68970010441514162e+01,5.02892467212221987e+01,4.97495445969780548e+01,8.99936997281790809e+01,7.06009315539060651e+01,9.96625185994382008e+01,6.29809452240280905e+01,4.16671358082334891e+01,2.76402018548490993e+01,4.64388600239216274e+01,1.46538217302957214e+01,6.01692314256576766e-01,5.61617395945190542e-02,6.82901746969467004e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_321,2.24157110318830011e+00,3.02801305856767566e+00,7.99630908475806823e+00,9.55919293299523964e+00,1.08379218079850883e+01,4.82691976419545057e+01,5.17510530564905622e+01,5.11831840706779531e+01,9.23643941416803216e+01,7.29230309248440136e+01,1.03017886280447996e+02,6.47085437979189919e+01,4.25952785826227895e+01,2.79233785774857743e+01,4.60342900360797174e+01,1.44132847171229663e+01,6.84389934120980703e-01,6.70465489665769826e-02,8.43494329764573648e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_322,2.20651208918145958e+00,2.97656516168027974e+00,7.84365690800132054e+00,9.37110090595827394e+00,1.06167422723513010e+01,4.72882418565276907e+01,5.06949811036332960e+01,5.01375653276409636e+01,9.05672246237099614e+01,7.13342025469434162e+01,1.00716816330167021e+02,6.34429400267770873e+01,4.18487507686096194e+01,2.75469976630475131e+01,4.59538863621248339e+01,1.46785643668580335e+01,6.57837063811740785e-01,6.02864552786393920e-02,7.32275435562651511e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_323,2.19809992637675489e+00,2.96243836294932494e+00,7.80917938159926273e+00,9.33663941021789334e+00,1.05729461728627445e+01,4.70881322422311754e+01,5.04915806003710586e+01,4.99414617291566785e+01,9.02393689652966060e+01,7.09834554036456495e+01,1.00225854771972095e+02,6.31949526285562797e+01,4.17422156140203171e+01,2.75905269802949604e+01,4.60863733617220177e+01,1.44841455312240299e+01,6.27555483744062337e-01,6.05566611100688823e-02,7.67030527132906131e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_324,2.19577979911758403e+00,2.96307158586578590e+00,7.79102262352535924e+00,9.30662709867519666e+00,1.05375975403360815e+01,4.69204183393963277e+01,5.03176899365113854e+01,4.97560717990665324e+01,8.99633829441416424e+01,7.07216045778396278e+01,9.98391588734399278e+01,6.30051230230566830e+01,4.16034872659339996e+01,2.74483119967870834e+01,4.60072898356665476e+01,1.48655553432584657e+01,6.56665404871272451e-01,5.69220893150302679e-02,6.94912746471926506e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_325,2.20687356241423549e+00,2.97584396426576570e+00,7.84189440373323965e+00,9.36878094590311683e+00,1.06153516652227591e+01,4.72757470132172557e+01,5.06909228532792611e+01,5.01376290058192424e+01,9.05738029061196528e+01,7.13354372798685290e+01,1.00733849231453306e+02,6.34577433767827372e+01,4.18486840427286921e+01,2.75435164803011894e+01,4.58876940392068207e+01,1.46267274319765708e+01,6.57746589901607503e-01,6.06534309638171315e-02,7.28945955430633508e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_326,2.17602175166435519e+00,2.93105028753547714e+00,7.71072598347950144e+00,9.22106691081882168e+00,1.04363929356494776e+01,4.64718587466174995e+01,4.98436673929830505e+01,4.93060061258292990e+01,8.92333206904315830e+01,6.99459887599290084e+01,9.87403733373504053e+01,6.24582119468702146e+01,4.13406182224383159e+01,2.74648527346925952e+01,4.62387675140043797e+01,1.45812713540975274e+01,5.95724151446555106e-01,5.53168976296429041e-02,6.88352159217523515e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_327,2.20743776408615799e+00,2.97362430126184485e+00,7.84057738350513667e+00,9.37447417360719726e+00,1.06186325113889346e+01,4.72934570592944468e+01,5.07026602846823522e+01,5.01554805595370254e+01,9.06452747554458114e+01,7.12445567502758905e+01,1.00573286928336032e+02,6.34366020843611693e+01,4.19231777387102369e+01,2.77366637936287006e+01,4.64572815708354057e+01,1.46450204840461282e+01,6.20148465762097145e-01,5.95843312542704076e-02,7.38326492315922057e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_328,2.19605830023957260e+00,2.96012292444774427e+00,7.80118353614427207e+00,9.32524754117844878e+00,1.05608119464951766e+01,4.70365379220075752e+01,5.04286008294587589e+01,4.98848306803951260e+01,9.01673826553621041e+01,7.08765995442419268e+01,1.00066110489407194e+02,6.31411718709863479e+01,4.17149482905345650e+01,2.75832225337424504e+01,4.61705023810424180e+01,1.46029029587753207e+01,6.24794105557902268e-01,5.95042991600724588e-02,7.44427455030117341e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_329,2.20172067733880317e+00,2.97344439057179821e+00,7.83509370978723751e+00,9.36428272536686102e+00,1.06072729674165238e+01,4.72302732456073002e+01,5.06629853266906096e+01,5.00915752880492704e+01,9.04509742614186649e+01,7.13261317946732873e+01,1.00779322790307106e+02,6.34388309088180335e+01,4.18059475029492447e+01,2.74868546718586266e+01,4.55149960445992789e+01,1.43171358406636333e+01,6.74386534049950970e-01,6.48736679233950370e-02,8.37777140327942982e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_330,2.18480964013144474e+00,2.94339002148683537e+00,7.75269600284298210e+00,9.27209548265098427e+00,1.04961407049198492e+01,4.67427748761216364e+01,5.01281163178357403e+01,4.95861714415113397e+01,8.96740770693153308e+01,7.04198668838126309e+01,9.94264681297671018e+01,6.28016323818114870e+01,4.15156879802440955e+01,2.75152346096617748e+01,4.60765733384799745e+01,1.44459157751469931e+01,6.10241888624343365e-01,5.87104187342892686e-02,7.40429872736964988e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_331,2.21613654806113791e+00,2.99070767557618344e+00,7.88962711749536805e+00,9.42713364274063892e+00,1.06813964571465050e+01,4.75754805104927385e+01,5.10005348914411130e+01,5.04352661312609101e+01,9.10459826589416394e+01,7.18149980463744555e+01,1.01421661498522724e+02,6.37998146726446507e+01,4.20512374080251945e+01,2.76299422284816742e+01,4.58967140960849278e+01,1.45774212772788339e+01,6.79746605156166916e-01,6.52834647731002360e-02,8.18736215179487192e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_332,2.20221291814780074e+00,2.96761838609089024e+00,7.81378699957427880e+00,9.33400869457654458e+00,1.05733423476126145e+01,4.70941303197666130e+01,5.04820209800705939e+01,4.99310131652494746e+01,9.02523624692736490e+01,7.09664275794896326e+01,1.00177726112897631e+02,6.31991247607032776e+01,4.17302128194512250e+01,2.75298784167884492e+01,4.61996764291398421e+01,1.49096019567554201e+01,6.42100368060204874e-01,5.70386124400986960e-02,6.80837608264503805e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_333,2.19438112509813488e+00,2.95760135642331878e+00,7.78366282970382439e+00,9.29990996960780869e+00,1.05316533488642854e+01,4.68979027463780795e+01,5.02847020990360747e+01,4.97321068925510943e+01,8.99031748667318880e+01,7.06509395800689077e+01,9.97351411669676509e+01,6.29439438305522998e+01,4.16012657477314463e+01,2.75036813645370763e+01,4.62103073402416840e+01,1.48115927298558283e+01,6.35717064115443931e-01,5.77187206361776881e-02,7.15672822578419625e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_334,2.20823660553759415e+00,2.97326177259943591e+00,7.84101452294945123e+00,9.37424660130508514e+00,1.06176979851602677e+01,4.72895353993603322e+01,5.06974464858849814e+01,5.01477207375871075e+01,9.06110915416867613e+01,7.12499324066204736e+01,1.00590985906122611e+02,6.34322872245981415e+01,4.19093818871441428e+01,2.77145137025757506e+01,4.64058578279190925e+01,1.46558664128688747e+01,6.27932587827846778e-01,6.03359919888851945e-02,7.48882357959552297e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_335,2.19601336455801377e+00,2.96264208389210371e+00,7.80027786271150170e+00,9.32146812544385739e+00,1.05565167541694205e+01,4.70151714470133015e+01,5.04018777961055662e+01,4.98483874351293608e+01,9.00959063519724168e+01,7.08298793369791753e+01,9.99997043260547542e+01,6.30952253077315746e+01,4.16914016285130486e+01,2.75586932999702015e+01,4.62099916835766535e+01,1.47226560023507353e+01,6.35936271000112296e-01,5.88346798135563828e-02,7.44911792823515530e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_336,2.19338454127266180e+00,2.95362569512452300e+00,7.77492728330136806e+00,9.29318408877107771e+00,1.05232796595020766e+01,4.68545363281241833e+01,5.02428289497986782e+01,4.96909827716360653e+01,8.98562959842919184e+01,7.05382534381002984e+01,9.95656710551043602e+01,6.28870621372224221e+01,4.16140167501684104e+01,2.75853354414813872e+01,4.64528493624175809e+01,1.48033326461512331e+01,6.21894504322389463e-01,5.77522892672441349e-02,7.09107386480656559e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_337,2.18878771428461150e+00,2.94965766346067548e+00,7.76845700069410672e+00,9.28709004860481713e+00,1.05179883457839622e+01,4.68364542437584532e+01,5.02325088864039841e+01,4.96875617715701807e+01,8.98439096968002389e+01,7.05821318091338981e+01,9.96643507446682548e+01,6.29275819948330835e+01,4.15890833367720418e+01,2.75279792003842765e+01,4.60654848947533822e+01,1.44952793157977489e+01,6.16077775787954418e-01,5.79613085264919572e-02,7.08294252211060394e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_338,2.18357301296257633e+00,2.94366605166187023e+00,7.74528862357193759e+00,9.25573494644859274e+00,1.04787035098440029e+01,4.66660037901676361e+01,5.00327478335206663e+01,4.94905908973652799e+01,8.95116861651672195e+01,7.02649268836464955e+01,9.91641893908818446e+01,6.26428197388523955e+01,4.14313962887298715e+01,2.74449728291364821e+01,4.62240315601064182e+01,1.47837627156955893e+01,6.17087048297867424e-01,5.60664137850470576e-02,7.01553134895405162e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_339,2.18732346849704129e+00,2.94512728595108353e+00,7.75994547374787214e+00,9.28003306684803420e+00,1.05083252490186343e+01,4.68014962832498327e+01,5.01876301413213355e+01,4.96565498864464772e+01,8.98106296929702523e+01,7.05079101324927819e+01,9.95141777746573553e+01,6.28370179069133883e+01,4.15328449210578867e+01,2.75259791109423091e+01,4.61889128877141175e+01,1.45078018916803426e+01,5.96543887547598128e-01,5.66104210221673176e-02,6.88881148163917895e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_340,2.19564074365990614e+00,2.95707826477161140e+00,7.79122452174657454e+00,9.31643256258137242e+00,1.05500924201430575e+01,4.69908946499462346e+01,5.03749311804877067e+01,4.98411504175429485e+01,9.01414977528544767e+01,7.07250842207048720e+01,9.98131402785778477e+01,6.30412014688304865e+01,4.17048581765775310e+01,2.76722124293544383e+01,4.65827828443525576e+01,1.47043110583170851e+01,6.00164797812944850e-01,5.73040858859296190e-02,7.13971986465584789e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_341,2.17667669761751403e+00,2.93419183891573576e+00,7.71437076027943558e+00,9.22103158799439626e+00,1.04385894166676163e+01,4.64763525070579675e+01,4.98523944619857815e+01,4.93042176855109702e+01,8.91848408600015716e+01,6.99763654769674730e+01,9.87918752056080791e+01,6.24371066243437198e+01,4.13170746658328056e+01,2.74086323138731842e+01,4.61383818715030358e+01,1.46390909129404125e+01,6.13451408587850744e-01,5.66983757993998611e-02,7.24006515024370242e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_342,2.20255661976836103e+00,2.97050278428510683e+00,7.83370606954835935e+00,9.36426239527625626e+00,1.06089225161992040e+01,4.72500052163618633e+01,5.06577871346613620e+01,5.01086826502652443e+01,9.05213629477846666e+01,7.12809653985220422e+01,1.00661215550203934e+02,6.34181150918981800e+01,4.18322276666087234e+01,2.75775095162460389e+01,4.59037315288055439e+01,1.44424059299504499e+01,6.43591602378944305e-01,6.22396517313015540e-02,7.78084079969745563e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_343,2.19473113856864988e+00,2.96095124771246176e+00,7.80443205303188847e+00,9.32862441599062819e+00,1.05654983233152979e+01,4.70482271963780860e+01,5.04619031641578246e+01,4.99022725518179371e+01,9.01208425830795079e+01,7.10018386076081072e+01,1.00309757092065141e+02,6.31979163252714713e+01,4.17008057948612247e+01,2.74853068237961295e+01,4.56273395645540063e+01,1.43066933507887253e+01,6.54791390112344662e-01,6.40789791949412935e-02,8.23848217631643898e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_344,2.18750366472327906e+00,2.94864378479718781e+00,7.76818249924179050e+00,9.28322300709768378e+00,1.05121151856653690e+01,4.68147513462274887e+01,5.02048550676787357e+01,4.96499867959146002e+01,8.96979553565104766e+01,7.06350782156602435e+01,9.97380086261267138e+01,6.28594482298127915e+01,4.14756052007788796e+01,2.73447852613695659e+01,4.56094262381081563e+01,1.44708810828991794e+01,6.49745723555323784e-01,6.12368054179736748e-02,7.66642605577716636e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_345,2.19774984392867223e+00,2.96375550484100980e+00,7.81181627168233561e+00,9.33878254333005664e+00,1.05782500497690570e+01,4.71073650908308537e+01,5.05114289110329935e+01,4.99577823205604972e+01,9.02628137201068199e+01,7.10127765491764080e+01,1.00300352169583462e+02,6.32585273019690248e+01,4.17830368903213412e+01,2.76065265089031122e+01,4.60182977204399748e+01,1.44408560222680418e+01,6.36995968781382760e-01,6.16148692645592036e-02,7.80352889670869309e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_346,2.19070076547664572e+00,2.95285851322805559e+00,7.78547022842470948e+00,9.31169441723297098e+00,1.05443598404040042e+01,4.69670802602644670e+01,5.03616376364430138e+01,4.98212296195166786e+01,9.00416258899340676e+01,7.08208010076632917e+01,1.00010354555912016e+02,6.30880780245996959e+01,4.16490751938757171e+01,2.75330322171891169e+01,4.58627422968139768e+01,1.42929184616075489e+01,6.17143797022378648e-01,6.03991373790534886e-02,7.65764833326999447e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_347,2.19668723248923836e+00,2.96082010625630598e+00,7.80449421158536172e+00,9.33019210040360747e+00,1.05668805542993294e+01,4.70574736494887702e+01,5.04650636999351576e+01,4.99166481361772654e+01,9.01890178023881219e+01,7.10046404572805585e+01,1.00275316936065437e+02,6.31877704039322339e+01,4.16856364068409064e+01,2.75011153566002449e+01,4.58366956109651866e+01,1.44008910474088925e+01,6.41262801797931603e-01,6.28436327378473075e-02,8.05003616866040682e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_348,2.20268612048921053e+00,2.97135778866331890e+00,7.83610681482774041e+00,9.36379159805818517e+00,1.06097053355235555e+01,4.72608144802885661e+01,5.06629907808308104e+01,5.01141435105286490e+01,9.05116063834997533e+01,7.13298937579180858e+01,1.00703090571577135e+02,6.33816694069425921e+01,4.17853229573386571e+01,2.74967254166706425e+01,4.58063804271797466e+01,1.45405086428457047e+01,6.53431574621309519e-01,6.22703958194731205e-02,7.72532033786607446e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_349,2.19943059103660232e+00,2.96530236653905011e+00,7.80345787929597456e+00,9.31823275538092588e+00,1.05527191253324855e+01,4.70000848411428223e+01,5.03776007862887951e+01,4.98187302828682093e+01,9.00416465138049489e+01,7.08181450913983213e+01,9.99675180086980220e+01,6.30789742363434840e+01,4.16665443713501062e+01,2.74806316879320818e+01,4.61706225285514051e+01,1.49965702597354511e+01,6.55246795644852775e-01,5.71674813996794692e-02,6.82794823798818073e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_350,2.21983589004491222e+00,2.99019679981106323e+00,7.89736910103091461e+00,9.44655008662355122e+00,1.07053711575833592e+01,4.76847794224498429e+01,5.11265964552312155e+01,5.05934343694025230e+01,9.14081435521862034e+01,7.19189476523140030e+01,1.01527328830325686e+02,6.39348092944708739e+01,4.21762046839552696e+01,2.78493091361243970e+01,4.63450929585283546e+01,1.43968976095615790e+01,6.14723422394770957e-01,6.13568456268626869e-02,7.57114904105547510e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_351,2.17790413359044344e+00,2.93234120741006654e+00,7.71148244189239485e+00,9.21862584728085466e+00,1.04346318758189067e+01,4.64663101599894759e+01,4.98263584093526433e+01,4.92910208209196412e+01,8.92082676356984337e+01,6.98960554920944759e+01,9.86377196158973959e+01,6.24015213096561752e+01,4.13351462421630700e+01,2.74876426494375607e+01,4.64999341531962358e+01,1.47965634983652450e+01,5.92030163247080354e-01,5.39618456375293015e-02,6.66731862897996901e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_352,2.18892967198920330e+00,2.95057486903272981e+00,7.76427256474175831e+00,9.27474417892347702e+00,1.05011044085839131e+01,4.67662634626576903e+01,5.01417261324359416e+01,4.95867056762318299e+01,8.96339840287381122e+01,7.05060594749438678e+01,9.95163833333353978e+01,6.27707732517884054e+01,4.14454626116341984e+01,2.73501082331367478e+01,4.59088731893232165e+01,1.47925356234522063e+01,6.48351692349282138e-01,5.82567241803317523e-02,7.14818303548441728e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_353,2.18814633358502997e+00,2.94918067489554359e+00,7.77711881087062906e+00,9.30048402874809099e+00,1.05334645687790616e+01,4.69156703435547868e+01,5.03149215359651407e+01,4.97759879790801989e+01,8.99410909859761603e+01,7.07726420368301774e+01,9.99408979929200854e+01,6.30029075615819067e+01,4.15784929133854249e+01,2.74721786492871516e+01,4.57235107222877346e+01,1.42143379426266954e+01,6.15772366977575425e-01,6.09184618947495454e-02,7.80045258498863504e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_354,2.17744644378042640e+00,2.93299952513035134e+00,7.71655514866762182e+00,9.22198821855490714e+00,1.04405586405746735e+01,4.64923905526104448e+01,4.98554658042701320e+01,4.93140343791560554e+01,8.92024109011055089e+01,7.00036187232206828e+01,9.88096533912054866e+01,6.24481189914668064e+01,4.13150639616604778e+01,2.73935941031985166e+01,4.61356891026576150e+01,1.47095060574918861e+01,6.13717600965990262e-01,5.63627750491969073e-02,6.94427473383631925e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_355,2.19145300250354103e+00,2.95633338943044022e+00,7.78942755773085338e+00,9.30432292889885026e+00,1.05371989964017203e+01,4.69341761051641910e+01,5.03144892281830849e+01,4.97588926742888660e+01,8.98882088780645176e+01,7.08132621522395027e+01,9.99724522633913040e+01,6.29896791810040213e+01,4.15593600671720367e+01,2.73670149517872616e+01,4.57276487882316829e+01,1.46313149031619059e+01,6.54424763212748006e-01,6.00714774384494901e-02,7.28979205007351978e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_356,2.18956549320715110e+00,2.95297197395293942e+00,7.78411176560497964e+00,9.30624373850303321e+00,1.05395739444278309e+01,4.69403378159081086e+01,5.03397420615261026e+01,4.97888404474370887e+01,8.99548285063759465e+01,7.08054710449316502e+01,1.00012641994820370e+02,6.30626491681257306e+01,4.16277042513329718e+01,2.74837662249675674e+01,4.57340404257548059e+01,1.43009571080706195e+01,6.30529432713891502e-01,6.12626515825867440e-02,7.78768138758549264e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_357,2.18906847964708229e+00,2.94900524523580154e+00,7.76253694350388379e+00,9.27504639814432785e+00,1.05037082544752813e+01,4.67769783357956470e+01,5.01537111137557332e+01,4.96056788483933460e+01,8.96836352344020327e+01,7.04679496961976923e+01,9.94868240787860856e+01,6.28213881838318287e+01,4.15300023149786668e+01,2.74672057222091404e+01,4.61232062046970199e+01,1.47594103708074513e+01,6.33535511967523446e-01,5.86279045448081793e-02,7.17981820984022780e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_358,2.17628718336327154e+00,2.93430309340701490e+00,7.72953480515964042e+00,9.23891714612839010e+00,1.04590200852069373e+01,4.65802174832254678e+01,4.99549869360011911e+01,4.94032975759029966e+01,8.92812948828280923e+01,7.02610772759821174e+01,9.92248757013584992e+01,6.25906709864041488e+01,4.13197848023372813e+01,2.72890103372862143e+01,4.55288962158822912e+01,1.43392141474118091e+01,6.34676011728733780e-01,6.06021316417168013e-02,7.63224846144494769e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_359,2.19388490444515805e+00,2.95581565398008950e+00,7.77246489542732633e+00,9.28576155334935116e+00,1.05118732323457991e+01,4.68072390439033938e+01,5.01812447960574346e+01,4.96199235183224090e+01,8.97333863343814073e+01,7.04340727809765070e+01,9.94184793614189886e+01,6.28246848470263330e+01,4.15787108484245422e+01,2.75458180993774633e+01,4.65360909738833115e+01,1.50757562088863075e+01,6.36114924248074809e-01,5.63315007686805008e-02,7.08264913997049255e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_360,2.18550075288777768e+00,2.94612352707783742e+00,7.76082201748158340e+00,9.27629959934708026e+00,1.05060511339775431e+01,4.67885093752653916e+01,5.01730694360360587e+01,4.96263786883334816e+01,8.96889114928675042e+01,7.05464133838901972e+01,9.96429365502906137e+01,6.28802428313474167e+01,4.15242827373043113e+01,2.74357250298333746e+01,4.57689595147461219e+01,1.44110313187541550e+01,6.31554093621580548e-01,6.01056542773778305e-02,7.51656192135597302e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_361,2.18128877739299520e+00,2.94153339280778781e+00,7.74462336745838620e+00,9.25552351999535894e+00,1.04807220827720275e+01,4.66719900139152060e+01,5.00493519872923187e+01,4.94997137794533089e+01,8.94593401075650547e+01,7.03719844403039900e+01,9.93602791523518363e+01,6.26748950723897380e+01,4.13974436748914343e+01,2.73554144346108110e+01,4.57835596610496651e+01,1.44933220034668597e+01,6.34450457774171195e-01,5.99796297709952325e-02,7.60848783166082933e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_362,2.18559640968362867e+00,2.94476669178604844e+00,7.75208607617538448e+00,9.26386668569187677e+00,1.04894846965617390e+01,4.67144908159485226e+01,5.00889878614912476e+01,4.95365281182917698e+01,8.95490255409105060e+01,7.04079582143997555e+01,9.94226392433297121e+01,6.27693867413894537e+01,4.14728510296077957e+01,2.74047513261721924e+01,4.59109358710447921e+01,1.46398297967781872e+01,6.33999642636462357e-01,5.82232973968393255e-02,7.14344176229249079e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_363,2.19670358680523137e+00,2.96218413884543397e+00,7.80645866574103664e+00,9.32662700923702559e+00,1.05620606236503001e+01,4.70403177961711236e+01,5.04388798663477829e+01,4.98746408871051727e+01,9.00544927541839400e+01,7.09990132232083795e+01,1.00288484807171258e+02,6.31655392014262631e+01,4.16563460479455188e+01,2.74025202713161526e+01,4.55770985499402173e+01,1.44971520755265608e+01,6.70269290128891693e-01,6.34089319684168901e-02,8.07161788585175968e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_364,2.18349163464870832e+00,2.94134791499374559e+00,7.73618414197152937e+00,9.24258753426444635e+00,1.04637830815415107e+01,4.66015317839324226e+01,4.99615068234516357e+01,4.94151627542436529e+01,8.93789468316304294e+01,7.01476467423423315e+01,9.90137113086499312e+01,6.25964561940281570e+01,4.14220346439860947e+01,2.74430879371931979e+01,4.62767136300987971e+01,1.48865742808840622e+01,6.17799644725791297e-01,5.49055822710935240e-02,6.60505307082818668e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_365,2.16472230326889914e+00,2.91676383280664631e+00,7.67176045792243233e+00,9.16781917058691498e+00,1.03787105889880209e+01,4.62188172123193084e+01,4.95674008713354795e+01,4.90303155615180941e+01,8.86981265455700481e+01,6.96167616463407484e+01,9.82641386884932899e+01,6.21067790837320928e+01,4.10768374078390721e+01,2.72195514232963696e+01,4.57958379009601728e+01,1.45947021620580983e+01,6.08330698384576540e-01,5.51024574763976926e-02,6.76584779843461982e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_366,2.19257626233148439e+00,2.95634584656958754e+00,7.79239564232394777e+00,9.30929551663536969e+00,1.05436061915864894e+01,4.69669012862368902e+01,5.03498683612201248e+01,4.97946550750247781e+01,8.99306895864580724e+01,7.08557039737713694e+01,1.00066500934003813e+02,6.30573618304694961e+01,4.16055732024425922e+01,2.73963132060984194e+01,4.56595131032922978e+01,1.45316628373463530e+01,6.52958893249363181e-01,6.12428458370686962e-02,7.60115466895269765e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_367,2.19948756693062597e+00,2.96380530877009285e+00,7.81938548649343179e+00,9.34632351879457701e+00,1.05853403083539881e+01,4.71504104840866418e+01,5.05518142859083426e+01,4.99985557201478983e+01,9.02803093401841181e+01,7.11458728576712645e+01,1.00480295470924034e+02,6.32744966320724913e+01,4.17324162856156065e+01,2.74948109668056659e+01,4.57509563932551799e+01,1.44086250446800346e+01,6.47962408444636817e-01,6.37786690040427345e-02,8.20798989620590523e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_368,2.18280379311355333e+00,2.94374390574149558e+00,7.75116199615857315e+00,9.26325385060404649e+00,1.04897753582516149e+01,4.67118962115311263e+01,5.00914956690313460e+01,4.95359946136372713e+01,8.95186951648596505e+01,7.04127509444494422e+01,9.94394769862394838e+01,6.27422611026466228e+01,4.14538152740102106e+01,2.73950971233994380e+01,4.58412236128529216e+01,1.45194072329490194e+01,6.38998072005196427e-01,6.09439164510511625e-02,7.83090371518536943e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_369,2.17820139852366612e+00,2.93963967539345772e+00,7.73671054886838494e+00,9.24050557616068069e+00,1.04666464829428154e+01,4.66058220165550097e+01,4.99890905487773693e+01,4.94349448531648861e+01,8.93230292623231605e+01,7.03423596917625105e+01,9.93455437666012102e+01,6.26308873316041286e+01,4.13217832357193657e+01,2.72133505944277410e+01,4.53638977478894319e+01,1.44534400428340248e+01,6.56044689174520523e-01,6.00120198496376933e-02,7.35164398134751165e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_370,2.17889501986330814e+00,2.93802261405353660e+00,7.72750990672334837e+00,9.23041505712118138e+00,1.04538448369339871e+01,4.65494670631324468e+01,4.99133817763591523e+01,4.93664399676117185e+01,8.92608966034314903e+01,7.01337522383149548e+01,9.90178347196580546e+01,6.25354390878138560e+01,4.13450821723033499e+01,2.73407556182976812e+01,4.59568171855112553e+01,1.47350639779762727e+01,6.32654354053566181e-01,5.69872310549384073e-02,6.92020661940728407e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_371,2.20043146437885895e+00,2.97031045249269976e+00,7.82159065006027454e+00,9.33967098317622302e+00,1.05802955280160855e+01,4.71162418280870270e+01,5.05212863383824455e+01,4.99493202769903917e+01,9.01962209493981675e+01,7.11257168381672500e+01,1.00471606613790925e+02,6.32689705538495346e+01,4.17151564344962793e+01,2.73986731575918938e+01,4.56117340701694118e+01,1.46664425290191449e+01,6.87420409872356308e-01,6.26242586318343647e-02,7.75603650252920836e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_372,2.19446050722968033e+00,2.95768562648686428e+00,7.79044289612115737e+00,9.30818350348306289e+00,1.05435356127235682e+01,4.69521602417097483e+01,5.03388239231577046e+01,4.97853742612590509e+01,8.99467334950948327e+01,7.07908992681755223e+01,9.99483220148155738e+01,6.30081020910532601e+01,4.16109394293808634e+01,2.74682556902431934e+01,4.59963807279576358e+01,1.46603018879648754e+01,6.49136515131468084e-01,6.13717230407971395e-02,7.72467921168603494e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_373,2.19225256262442203e+00,2.95612124785049701e+00,7.78785846195463272e+00,9.30512511272976006e+00,1.05418679709433896e+01,4.69522127063419674e+01,5.03411025905754030e+01,4.97912679776525451e+01,8.99498828946285442e+01,7.08345252961008640e+01,1.00035380721212178e+02,6.30410878387926843e+01,4.15855989517092439e+01,2.73982018378202312e+01,4.56923028285700354e+01,1.45117592865744456e+01,6.50804472604008533e-01,6.12776579732843482e-02,7.67364537647957905e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_374,2.17641901889419342e+00,2.93029193884187977e+00,7.71395591978602546e+00,9.22194293518459673e+00,1.04400673987850503e+01,4.64971710839699739e+01,4.98624237249165319e+01,4.93294893641423471e+01,8.92293283087142299e+01,7.00214302533331079e+01,9.88568248472013664e+01,6.24898443114051148e+01,4.13458102535474481e+01,2.74294576000772778e+01,4.60858468566437764e+01,1.45290707386438633e+01,5.97073778645372366e-01,5.60713068078933230e-02,6.89334383497186391e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_375,2.19482352101652811e+00,2.96110461029773475e+00,7.80485780420881525e+00,9.32661009274964137e+00,1.05617310204912300e+01,4.70359290388695257e+01,5.04317106640306108e+01,4.98680145689078671e+01,9.00401946273329088e+01,7.09697977808538383e+01,1.00233643802410597e+02,6.31158441448748775e+01,4.16404758456496324e+01,2.74322300802076597e+01,4.57142056411405164e+01,1.44899984566513620e+01,6.69033606705862094e-01,6.55876301701503323e-02,8.65057275212352886e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_376,2.17290228184103595e+00,2.92657100677418303e+00,7.70812117487553650e+00,9.21437300422459415e+00,1.04315730614397708e+01,4.64664411801657096e+01,4.98179620530996630e+01,4.92808664871875024e+01,8.91261080082641683e+01,6.99756812648846704e+01,9.87637972341753994e+01,6.23954545225405042e+01,4.12592229644374200e+01,2.73542582443950018e+01,4.59963720342206202e+01,1.45444149219669612e+01,5.96080163079252823e-01,5.54028754713745061e-02,6.80199065104838962e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_377,2.17507439827436455e+00,2.93262501212119497e+00,7.71106491242785896e+00,9.21157125254671172e+00,1.04287629448668984e+01,4.64394591441344033e+01,4.97994513457940471e+01,4.92509620569076674e+01,8.90604707259267059e+01,6.99611597308015831e+01,9.87648503657255787e+01,6.23839299009964776e+01,4.12462300727277622e+01,2.72858995086442242e+01,4.58902628022287260e+01,1.47357347975774751e+01,6.30296203821361090e-01,5.65539424211578545e-02,7.09108100024984523e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_378,2.19732741650074725e+00,2.96408427925411511e+00,7.80991571898304748e+00,9.33208314981657949e+00,1.05702098958927628e+01,4.70741995100838793e+01,5.04677192933161223e+01,4.99082692728110828e+01,9.01561442923075163e+01,7.09627486712897735e+01,1.00222421836602649e+02,6.31970289664501834e+01,4.17513934075149251e+01,2.75650473033462546e+01,4.60596973917048160e+01,1.46004673896049173e+01,6.48604482950982053e-01,6.18638606371142083e-02,7.85129945966844996e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_379,2.16818160144213223e+00,2.92250797713212007e+00,7.69258001935360625e+00,9.19298964837571475e+00,1.04085308773931313e+01,4.63590748271354371e+01,4.97171918353731854e+01,4.91762676729105124e+01,8.89043598307216456e+01,6.99238932783267302e+01,9.87439734272095109e+01,6.23359422287528346e+01,4.11497040933542308e+01,2.71735241858535872e+01,4.53838385267760955e+01,1.43768521583448567e+01,6.26562915954066768e-01,5.78449464469699207e-02,7.15306647053284492e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_380,2.19319561587771439e+00,2.95419888171721556e+00,7.78404281638238871e+00,9.30256210550904328e+00,1.05384446806177934e+01,4.69364364172638133e+01,5.03206117224229672e+01,4.97780556560194540e+01,8.99556884974731474e+01,7.07528470420724176e+01,9.98942359990039392e+01,6.29999792353323542e+01,4.16042290750896413e+01,2.74797776933659961e+01,4.60016707981919595e+01,1.46073181100841563e+01,6.34098242350792929e-01,6.04071583214502508e-02,7.54214052700598499e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_381,2.18106473858402072e+00,2.93952177565334738e+00,7.74726728933631570e+00,9.26108305600776482e+00,1.04864359309877262e+01,4.67010276600738621e+01,5.00911806358789136e+01,4.95392959369512269e+01,8.94919395603792793e+01,7.04559844522327694e+01,9.95417713324462738e+01,6.27774694671741997e+01,4.14441546527812008e+01,2.73613824985893785e+01,4.55203263429762757e+01,1.42434422057857546e+01,6.34617574604959267e-01,6.22997707926315272e-02,7.97725734235614145e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_382,2.18490639032165612e+00,2.94111606906066392e+00,7.74940219473511505e+00,9.25909344683316604e+00,1.04867199533602093e+01,4.67143194115682761e+01,5.00782479438097141e+01,4.95381185037232825e+01,8.95354875591080486e+01,7.04229501468321928e+01,9.94252085964428005e+01,6.27450280570118579e+01,4.14292792523407840e+01,2.73454899325226855e+01,4.57749263079588573e+01,1.46074103316765846e+01,6.25382675467826776e-01,5.75363392332991427e-02,6.88545839138020050e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_383,2.20939280150637929e+00,2.98420126949428566e+00,7.87401066136270167e+00,9.40930828840653000e+00,1.06656534734595390e+01,4.75033475536737981e+01,5.09327081428572512e+01,5.03756663655650812e+01,9.09281206046858017e+01,7.17634526821059353e+01,1.01373987182840082e+02,6.37425788638319872e+01,4.19846200651698993e+01,2.75586177786951936e+01,4.55744439354600246e+01,1.43078324556778611e+01,6.71535461844674386e-01,6.57195254524979844e-02,8.28957365742409406e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_384,2.20200780751137692e+00,2.97062442185982700e+00,7.84430337487337681e+00,9.38249953208614329e+00,1.06295933745262836e+01,4.73539495451565600e+01,5.07715404179699021e+01,5.02261151518742111e+01,9.07010168819094673e+01,7.14645407950722387e+01,1.00941490419341505e+02,6.35608309536899796e+01,4.19142677605712208e+01,2.76375126722516455e+01,4.57798526691956269e+01,1.41375574092293785e+01,6.22583124686091338e-01,6.27346931859013857e-02,7.98811150184135579e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_385,2.18174790733544999e+00,2.93909229826401219e+00,7.73865596555783952e+00,9.24730950644686622e+00,1.04719520728977464e+01,4.66385907215480415e+01,5.00054105222841230e+01,4.94572331436062882e+01,8.93951886150468908e+01,7.02840624173580153e+01,9.92411058479071642e+01,6.26510304197382055e+01,4.14011285835509213e+01,2.73707420360716505e+01,4.58885922230090344e+01,1.45941813182870348e+01,6.23786491290693745e-01,5.74185570971465498e-02,7.06789714614117388e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_386,2.19104216293752385e+00,2.95603071921951432e+00,7.79114291939927028e+00,9.31241192630682058e+00,1.05487057811496605e+01,4.69790725682172763e+01,5.03799111444064636e+01,4.98274331256748511e+01,9.00050435653787702e+01,7.09239340983526318e+01,1.00197752497460371e+02,6.31196412244584124e+01,4.16080976152263844e+01,2.73969633571937656e+01,4.54830812861735012e+01,1.42796811382534479e+01,6.50567581309481668e-01,6.32810856897560586e-02,8.13820050936096308e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_387,2.15772222939266500e+00,2.90883428106051545e+00,7.65816657813703028e+00,9.15810763678401685e+00,1.03687853042992231e+01,4.61805348650185863e+01,4.95333306260902688e+01,4.90117448417022104e+01,8.86618489334885851e+01,6.95846023971963916e+01,9.82475704567553123e+01,6.20793532830963031e+01,4.10460531755646656e+01,2.72354933054282391e+01,4.56167144943330527e+01,1.41786119352401254e+01,5.85586673908480515e-01,5.69551416272048514e-02,7.30515508563061092e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_388,2.18071969268532584e+00,2.93711762760713091e+00,7.73617119056716085e+00,9.24343875074205812e+00,1.04661424596512962e+01,4.66172898473056847e+01,4.99771626665134860e+01,4.94297251949779053e+01,8.93284373096446842e+01,7.02581522874196622e+01,9.91963401280810615e+01,6.26026792115948680e+01,4.13599527025319986e+01,2.73294780677473952e+01,4.58236825729710375e+01,1.46150114057853138e+01,6.29154474100569572e-01,5.84413008949848378e-02,7.24688549529091137e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_389,2.16296615973919026e+00,2.91569640717712675e+00,7.67494793718056911e+00,9.17446320326771136e+00,1.03878886946834470e+01,4.62629279732001635e+01,4.96213255074491073e+01,4.90876132974146415e+01,8.87673040574994445e+01,6.97345411227211684e+01,9.84756099035783166e+01,6.21974714326803522e+01,4.11015154423426239e+01,2.72168191530900572e+01,4.55635153084927182e+01,1.43006177261789009e+01,6.05430447486940304e-01,5.76559205173203873e-02,7.31560689480197524e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_390,2.18117885697637925e+00,2.93962716627338594e+00,7.73884440964298204e+00,9.24875552109292265e+00,1.04755684884190927e+01,4.66496604802186710e+01,5.00232813712769868e+01,4.94809984323871603e+01,8.94668621924760146e+01,7.02824820199662526e+01,9.92378651396683296e+01,6.26715398545497422e+01,4.14408348967626594e+01,2.74384704084706215e+01,4.60398904024016247e+01,1.45562304713056818e+01,6.16847476096716085e-01,5.77550722461936950e-02,7.07240930349709637e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_391,2.17259009480008736e+00,2.92614609945720616e+00,7.70354358124884975e+00,9.20496337394799546e+00,1.04210741914144283e+01,4.64079743574210966e+01,4.97667585447155645e+01,4.92207526632611092e+01,8.89818511180410496e+01,6.99562427106645401e+01,9.87709942483659376e+01,6.23607230540229196e+01,4.12062395370386056e+01,2.72497895957628060e+01,4.56900418447784915e+01,1.45382826744153668e+01,6.30863938096911214e-01,5.93653896354113808e-02,7.33578995544696254e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_392,2.17870111254469156e+00,2.93515968340448108e+00,7.72785827429313343e+00,9.23505045900246735e+00,1.04566496117610335e+01,4.65709888866288750e+01,4.99321828420572587e+01,4.93867280016309564e+01,8.92722287617148140e+01,7.01747347961272681e+01,9.90823431029695740e+01,6.25512141923229379e+01,4.13393702079303651e+01,2.73439401212156383e+01,4.58761133589210814e+01,1.46029042184583027e+01,6.26847024624105131e-01,5.90051522187701946e-02,7.51049931490651267e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_393,2.19055343140983538e+00,2.94990937377587370e+00,7.77652425814099679e+00,9.29235886529422217e+00,1.05255052580138955e+01,4.68906238421968169e+01,5.02596039953416778e+01,4.97226201904701171e+01,8.98495666171015728e+01,7.07052874578539274e+01,9.98218951381782347e+01,6.29633084829349556e+01,4.15641371729384304e+01,2.74290875761184516e+01,4.58663170619015474e+01,1.45668019592747910e+01,6.28000533818550477e-01,5.86659277312778227e-02,6.99364527976184102e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_394,2.18177475024563661e+00,2.94120040969874230e+00,7.75347302427878660e+00,9.26535360195428659e+00,1.04952081563747210e+01,4.67488002223242916e+01,5.01164774504327610e+01,4.95757182106941983e+01,8.95681962592024661e+01,7.05084593081311226e+01,9.95677137641275749e+01,6.27917765665255416e+01,4.14550939549154265e+01,2.73579449063044038e+01,4.56383468342746212e+01,1.43800163368497191e+01,6.28051108968326388e-01,5.97934277046570165e-02,7.30233980702685997e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_395,2.17089248957962333e+00,2.92875894188253172e+00,7.69944325528638807e+00,9.19491702498416963e+00,1.04089457991994223e+01,4.63532053597327973e+01,4.97138948367671389e+01,4.91610392793456583e+01,8.88964304548400861e+01,6.98953544883905238e+01,9.86768536675008221e+01,6.23074003523816558e+01,4.11476919405380244e+01,2.71499846186736207e+01,4.55309580837266594e+01,1.46817612255311634e+01,6.38717961894788799e-01,5.51821111737602552e-02,6.61544626764409491e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_396,2.19850714327052055e+00,2.96628657361225212e+00,7.82633658928965481e+00,9.35220180830342862e+00,1.05979945727794558e+01,4.72016146340731026e+01,5.06214910041308173e+01,5.00605256893446864e+01,9.03490834191019587e+01,7.13178895716260257e+01,1.00775376202074170e+02,6.34026387642649283e+01,4.17729447481096017e+01,2.74284397408884786e+01,4.53055401131821682e+01,1.41834269536310433e+01,6.63812388092805072e-01,6.44878371516524190e-02,7.98568235019056494e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_397,2.18442859365194719e+00,2.94721523587341805e+00,7.76796931534632584e+00,9.27923820142678224e+00,1.05127595632009161e+01,4.68300598824960304e+01,5.02077121521513945e+01,4.96612053592225777e+01,8.96935457737927493e+01,7.07094797789798406e+01,9.98827095331682671e+01,6.29347929560713268e+01,4.14837871111334024e+01,2.72707309345737130e+01,4.52628886580439698e+01,1.43448055101968848e+01,6.53400246285788744e-01,6.09512107264656294e-02,7.43618217570697713e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_398,2.17444467158794064e+00,2.93264821167569245e+00,7.70932116882115182e+00,9.20701395316062943e+00,1.04236476732883556e+01,4.64179867159953616e+01,4.97725506850264594e+01,4.92158395344968440e+01,8.89747467251471420e+01,6.99577950464108937e+01,9.87535284246789331e+01,6.23349693091871089e+01,4.11821406972563224e+01,2.71879122541915734e+01,4.57189684720454466e+01,1.48206582020464186e+01,6.49633089826127108e-01,5.72228565418255314e-02,7.17551177616434534e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_399,2.17097144278515586e+00,2.92648042435053402e+00,7.70156909049354255e+00,9.20392260274233109e+00,1.04224067414795840e+01,4.64151114243071419e+01,4.97756281522763331e+01,4.92340497433763460e+01,8.90072391145499751e+01,6.99844261482645891e+01,9.88335017070646416e+01,6.23977057466859222e+01,4.12130097856041502e+01,2.72459446095623719e+01,4.55842558723373514e+01,1.44145347593422937e+01,6.26553268642072725e-01,5.89792346896066064e-02,7.43077198170868317e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_400,2.17457820865947049e+00,2.93365094480235777e+00,7.73055173696419207e+00,9.23862046614369525e+00,1.04617456026935614e+01,4.66020345028713336e+01,4.99688012707023006e+01,4.94222826792451286e+01,8.92811883870117526e+01,7.03238102287829321e+01,9.93400082556133981e+01,6.26401449246630833e+01,4.13311733076444625e+01,2.72453002494975465e+01,4.53041362616480185e+01,1.42534826042574245e+01,6.37882900982779000e-01,6.12787651729045854e-02,7.83211709404784372e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_401,2.18585390118892464e+00,2.94738995075792465e+00,7.76171034026975626e+00,9.27329893881175948e+00,1.05021982334095867e+01,4.67686045977412306e+01,5.01533565274950490e+01,4.95887881844183056e+01,8.95702226620476125e+01,7.05738752524414394e+01,9.97054636665251195e+01,6.28630750647636702e+01,4.14828838595695899e+01,2.73165641699752868e+01,4.54668155274067445e+01,1.44513062657307394e+01,6.60641561421821177e-01,6.18466506919835082e-02,7.80735055275484126e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_402,2.16962984040583873e+00,2.92320653580556566e+00,7.69313379008099041e+00,9.19161238116589452e+00,1.04080145386047178e+01,4.63505657970847977e+01,4.96976098791012362e+01,4.91562531564169660e+01,8.88874560480243190e+01,6.98147279045343225e+01,9.85491001102366653e+01,6.22530778369887301e+01,4.11777933254526403e+01,2.72744589923803105e+01,4.59202478277244381e+01,1.46330169117744955e+01,6.13368939672163882e-01,5.67509172897806904e-02,7.01816977911366800e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_403,2.17742273519530416e+00,2.93294717492761770e+00,7.72775986089067768e+00,9.23336997525951375e+00,1.04569656416726211e+01,4.65762436900751737e+01,4.99382975533645421e+01,4.93943893525214293e+01,8.92517405168313616e+01,7.02833732268689175e+01,9.92333439088407232e+01,6.25533890529487877e+01,4.12629908578183091e+01,2.71978393788438630e+01,4.54387708029846920e+01,1.44474990568992947e+01,6.41006285220190097e-01,6.04005583464679099e-02,7.45710880090876254e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_404,2.16258249899838706e+00,2.91246458061562663e+00,7.66953093845823730e+00,9.16946972580484143e+00,1.03799704174947287e+01,4.62348964525162529e+01,4.95839083783115058e+01,4.90551628147278933e+01,8.87044291083173988e+01,6.96908646435109205e+01,9.84169784544187110e+01,6.21747914147949530e+01,4.10824601561805025e+01,2.72070257504968929e+01,4.55297894420565186e+01,1.42726980573881299e+01,5.98847320431559194e-01,5.73817878138485477e-02,7.27552921335491553e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_405,2.15386192769844920e+00,2.90404255599896910e+00,7.63848752892753335e+00,9.13040020613369130e+00,1.03372444398884458e+01,4.60315216930918467e+01,4.93794314661206926e+01,4.88462821387751873e+01,8.83507536998863685e+01,6.93879952674256373e+01,9.79970964953684955e+01,6.19333676121773422e+01,4.09355126931281461e+01,2.71211633405745332e+01,4.54142040249237695e+01,1.42464193597372262e+01,6.05952311938895316e-01,5.73719552251409567e-02,7.29857656811158054e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_406,2.18067574005144094e+00,2.93780035952100471e+00,7.73631040264090242e+00,9.24615622451536900e+00,1.04726787916695354e+01,4.66339498363019089e+01,5.00235791835704688e+01,4.94752586682582489e+01,8.93997127092706307e+01,7.03742769779984059e+01,9.94162523927305983e+01,6.26967822934024852e+01,4.13742439047586359e+01,2.73015325626993786e+01,4.54698550466178091e+01,1.43048847665989580e+01,6.40223656801890639e-01,6.15119629666390638e-02,7.73761761260406775e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_407,2.16342285370250842e+00,2.91774883401132312e+00,7.67304833002718922e+00,9.16501389179862436e+00,1.03762524324947218e+01,4.62104305167826084e+01,4.95544634903500523e+01,4.90089970488334501e+01,8.86101046874322265e+01,6.96763023903224337e+01,9.83783818292077115e+01,6.21188740311297423e+01,4.10287304524907199e+01,2.70979637492506811e+01,4.54361996628186304e+01,1.45677930737179953e+01,6.38729734877584221e-01,5.78793428828320508e-02,7.21302719587979969e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_408,2.16587634483527314e+00,2.91722801652982566e+00,7.67758828539390237e+00,9.17519262369320820e+00,1.03887813480649331e+01,4.62633670411134403e+01,4.96174424754424308e+01,4.90748152000442985e+01,8.87362420977316333e+01,6.97454955649594268e+01,9.84889922036916516e+01,6.22039537001801364e+01,4.10987944976952662e+01,2.71898490735939191e+01,4.55332346007050361e+01,1.44115662721305284e+01,6.20827110173035268e-01,5.79423215269671832e-02,7.10700400240768439e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_409,2.18521865255380687e+00,2.94777882978423866e+00,7.76317578800214481e+00,9.27221065725984595e+00,1.04998209082832741e+01,4.67604319568221953e+01,5.01374552123573096e+01,4.95721863060207184e+01,8.95348179873392240e+01,7.05636239733671431e+01,9.96741417157604985e+01,6.28358102158362826e+01,4.14672668982193500e+01,2.73030827213044418e+01,4.55091218645616138e+01,1.45290230742854600e+01,6.66514989986026318e-01,6.17500956505374760e-02,7.67948748427101265e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_410,2.16731279819801781e+00,2.92251461107705790e+00,7.67548009833525757e+00,9.16935678382786712e+00,1.03766242637929356e+01,4.61982679969120653e+01,4.95536615952776884e+01,4.89966687356665744e+01,8.86341215736147774e+01,6.96077438155058559e+01,9.82568441189370674e+01,6.20929819053765755e+01,4.10524430702044825e+01,2.71692950281138472e+01,4.57496617488450568e+01,1.47507148904041223e+01,6.38019092360994855e-01,5.59537336197717949e-02,6.99153289319965395e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_411,2.15503034759467527e+00,2.90513709839662315e+00,7.64000568448954454e+00,9.12911405089876027e+00,1.03343414982195245e+01,4.60244700302232843e+01,4.93557299645214087e+01,4.88194755967382292e+01,8.82914417349990401e+01,6.93736996056058075e+01,9.79260052532697500e+01,6.18495369613422525e+01,4.08737037312220579e+01,2.70543877870005005e+01,4.54530998490283125e+01,1.44525127131726236e+01,6.15224178644523167e-01,5.64401614160175008e-02,7.09847729768326666e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_412,2.17876168507202372e+00,2.93933872583189526e+00,7.74312033192075422e+00,9.25101400928836703e+00,1.04775468761915089e+01,4.66684410224760455e+01,5.00359891374668919e+01,4.94858465315412559e+01,8.93941825256839309e+01,7.04058750881420679e+01,9.94522264901897870e+01,6.27169597220925610e+01,4.13893997153176798e+01,2.72821370580295515e+01,4.54690112495900678e+01,1.43982821294765628e+01,6.44275753186225875e-01,6.08699816617429834e-02,7.75083556734929100e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_413,2.18120538239122697e+00,2.94022464396618144e+00,7.74956838850558771e+00,9.26169033899845218e+00,1.04892110747781260e+01,4.67136082721470629e+01,5.00957328553035239e+01,4.95441243480398654e+01,8.94894864877790042e+01,7.04902227646064006e+01,9.95855822109735982e+01,6.27982527360674752e+01,4.14511991055513747e+01,2.73349562311975696e+01,4.54745518810266276e+01,1.42815151745918847e+01,6.40967610909712660e-01,6.23055872585121240e-02,7.85501577330240640e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_414,2.15224294084854018e+00,2.90190839847838022e+00,7.62872124889372749e+00,9.11386852992502483e+00,1.03166406659569070e+01,4.59458150542492376e+01,4.92740041561401867e+01,4.87364862864052171e+01,8.81491683750903405e+01,6.92563344865561703e+01,9.77685074203889997e+01,6.17781392893925414e+01,4.08327479067434922e+01,2.70193857028440902e+01,4.53696834851155941e+01,1.44692843226394778e+01,6.17276963350889440e-01,5.57794018765213756e-02,6.93021093759505023e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_415,2.17658466207875945e+00,2.93464284517295937e+00,7.73662505362940855e+00,9.24724942641678282e+00,1.04737957524325171e+01,4.66496625302145844e+01,5.00290442372527906e+01,4.94849182201731992e+01,8.93815377885089646e+01,7.04322577032751553e+01,9.94955493140887768e+01,6.27009285365507196e+01,4.13476236562735266e+01,2.72508675074046138e+01,4.52467464708005025e+01,1.41344340288692703e+01,6.37773156395814000e-01,6.29549129664172258e-02,7.97568971509476227e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_416,2.15068813206471088e+00,2.89768590987273988e+00,7.63166250657829082e+00,9.12618245237916703e+00,1.03310776460693177e+01,4.60146357775826687e+01,4.93574804121794344e+01,4.88322346815495791e+01,8.83082139322401645e+01,6.93809930916573165e+01,9.79775837162830925e+01,6.18879315998847872e+01,4.08869495225377406e+01,2.70954748536926751e+01,4.52885805680795457e+01,1.40645910039585118e+01,5.91240466043591262e-01,5.81542262094943002e-02,7.50115128782205889e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_417,2.17840203459721904e+00,2.93596568223389509e+00,7.72818825699421730e+00,9.23002352090037981e+00,1.04541590555149071e+01,4.65627124451879908e+01,4.99240468242215840e+01,4.93707386872876981e+01,8.92048008782620343e+01,7.02507683119886082e+01,9.92223009710097870e+01,6.25896112915666549e+01,4.13030863565213622e+01,2.72042745787652791e+01,4.54310962218561230e+01,1.45524258480622191e+01,6.51251325742968623e-01,5.90707267551993653e-02,7.17159168630155438e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_418,2.16949356351416167e+00,2.92360424116495832e+00,7.70014509359837351e+00,9.20111907940934159e+00,1.04173943220598151e+01,4.64033221421346624e+01,4.97542345369276191e+01,4.92074173848251704e+01,8.89124496103076183e+01,6.99965544292476807e+01,9.88578915544798349e+01,6.23713014189257322e+01,4.11786406265321787e+01,2.71701246857960754e+01,4.53532813511841653e+01,1.43743162400893976e+01,6.34161340443233690e-01,6.01063109943753490e-02,7.61001943026289301e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_419,2.16989778324741289e+00,2.92406131804495262e+00,7.69932236823712746e+00,9.19658175683875534e+00,1.04127273022009312e+01,4.63820632680898299e+01,4.97271541850153440e+01,4.91802778826712341e+01,8.88730641130052987e+01,6.99571450375851640e+01,9.87874530214609479e+01,6.23378597236415786e+01,4.11565602795798924e+01,2.71484443920780727e+01,4.54248688121455686e+01,1.45056608098188260e+01,6.35384904009088203e-01,5.85316019208990262e-02,7.23391344021211830e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_420,2.17784538925562687e+00,2.93469715177501467e+00,7.73037493464927028e+00,9.23875569007371666e+00,1.04632997680585884e+01,4.65969822269362481e+01,4.99706386223752617e+01,4.94234839453773844e+01,8.93038038906744873e+01,7.02809146225943948e+01,9.92684181892233966e+01,6.26229213539611820e+01,4.13569182432259481e+01,2.73236748842309503e+01,4.56165758295729873e+01,1.43534897846043386e+01,6.31252705230506694e-01,6.12553938370700921e-02,7.79344938138081412e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_421,2.17303035971572456e+00,2.93066237915679073e+00,7.72336856367350322e+00,9.22992647724201731e+00,1.04545425352166976e+01,4.65639521218687022e+01,4.99342280398606491e+01,4.93868225781473456e+01,8.92098392100901663e+01,7.02679097309043357e+01,9.92762536703205143e+01,6.26104651691992089e+01,4.13250839051839094e+01,2.72547303992309224e+01,4.52763865739742712e+01,1.41651422973932988e+01,6.34811656282702530e-01,6.14699164072001827e-02,7.73517784838438985e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_422,2.18840180397863016e+00,2.95044149642080100e+00,7.77741380887931388e+00,9.28842140462936250e+00,1.05232602789351262e+01,4.68731065168555432e+01,5.02487797383107733e+01,4.96933972795586314e+01,8.97291586523739255e+01,7.07690030172054634e+01,9.99454489700376314e+01,6.29351898692660043e+01,4.14900328883220340e+01,2.72691731924126515e+01,4.54169414236747073e+01,1.44949478363632434e+01,6.63307476002642726e-01,6.22138373559156660e-02,7.63586502037445596e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_423,2.17231376190894876e+00,2.92726671615153533e+00,7.70662056301449372e+00,9.20564766633775555e+00,1.04254150539738841e+01,4.64314203750994565e+01,4.97889730721336221e+01,4.92427095193709619e+01,8.89867530034801462e+01,7.00572829261856214e+01,9.89422838400328288e+01,6.24115986532510760e+01,4.11805657388898751e+01,2.71557166706901612e+01,4.53940276736211246e+01,1.44553865305099603e+01,6.42888471623594859e-01,6.02792194519596453e-02,7.49228598986103993e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_424,2.17500064050155562e+00,2.93391010048156842e+00,7.72924716602571849e+00,9.23347630117511997e+00,1.04535105392559604e+01,4.65625836230835048e+01,4.99231870086931337e+01,4.93616510802740223e+01,8.91454872761239585e+01,7.02488879426892794e+01,9.92479439593558368e+01,6.25950062348064336e+01,4.13189571456563343e+01,2.72308567173636114e+01,4.53504526554056184e+01,1.43698904302897468e+01,6.50629304880699810e-01,6.17625025063181995e-02,7.91796111138487815e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_425,2.16237482671694670e+00,2.91368590095661029e+00,7.66955406899486825e+00,9.16270778728397062e+00,1.03743966730921464e+01,4.62103955559948645e+01,4.95494593529328853e+01,4.90105631264844277e+01,8.85783072483229148e+01,6.97089829613644554e+01,9.84500136565635273e+01,6.21528533866323016e+01,4.10425091222300509e+01,2.70875021955125987e+01,4.52351315727713228e+01,1.43714542317931215e+01,6.33469462342726719e-01,5.90363966501849316e-02,7.30138251771667891e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_426,2.15985389316211007e+00,2.91058838002372022e+00,7.65634252151167516e+00,9.14707031152896732e+00,1.03534760306977933e+01,4.61063173251461080e+01,4.94481183942804634e+01,4.88991207102694574e+01,8.84045954576396866e+01,6.94991776556092731e+01,9.81681823668223927e+01,6.20341248542686827e+01,4.10067727766734293e+01,2.71214879812500378e+01,4.54644102364792957e+01,1.44507732768556014e+01,6.24302208548833004e-01,5.77398129131024979e-02,7.25219493824141512e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_427,2.15843346576430895e+00,2.90748035589283305e+00,7.64416391659017869e+00,9.12919500471057610e+00,1.03375997974718103e+01,4.60375688850253795e+01,4.93683658157300087e+01,4.88263317768579981e+01,8.82994491780058866e+01,6.93972907758640218e+01,9.79896187271235561e+01,6.19322281054615829e+01,4.09334468952989070e+01,2.70536606901077548e+01,4.54233233599401061e+01,1.45768608652854468e+01,6.24354535676086009e-01,5.53103788967948609e-02,6.53552314171600146e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_428,2.15876388835485900e+00,2.90749443152189047e+00,7.64715325069418750e+00,9.13479131916077058e+00,1.03409317410128860e+01,4.60548006156181486e+01,4.93862631157728700e+01,4.88442035875750875e+01,8.83248763822388128e+01,6.94096936042192851e+01,9.80029944557210513e+01,6.19315009993006882e+01,4.09426222096964949e+01,2.70887869049265326e+01,4.55201309546568069e+01,1.45476010747765852e+01,6.19749310729444280e-01,5.64628969512229115e-02,6.93576518188652232e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_429,2.17914966195363924e+00,2.93923673142818842e+00,7.74339257156424843e+00,9.24768421595439527e+00,1.04728505957374960e+01,4.66465364882544264e+01,5.00127372291170715e+01,4.94546767771734750e+01,8.92996663671792419e+01,7.04348492110491691e+01,9.94912737949988752e+01,6.26756881127028578e+01,4.13331471096393699e+01,2.71791676321526303e+01,4.52442719273535516e+01,1.44232909922826806e+01,6.67693869771782578e-01,6.28383305145549659e-02,7.86695416060942398e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_430,2.17866918463078463e+00,2.93922293063776641e+00,7.73981957812714061e+00,9.24450999001834361e+00,1.04692996965865230e+01,4.66229822943028083e+01,4.99872561668857713e+01,4.94251295225219636e+01,8.92611297313306409e+01,7.03729217735310755e+01,9.93934807705214496e+01,6.26211723610292452e+01,4.13129863552392393e+01,2.71918006651436563e+01,4.53629045621903373e+01,1.44880262071647881e+01,6.71559067454550185e-01,6.36293573084409786e-02,8.17591134277027669e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_431,2.16346673862320227e+00,2.91496806827742061e+00,7.67163023576179981e+00,9.16358855922226212e+00,1.03749698598481022e+01,4.62134891353882509e+01,4.95492941214088916e+01,4.90034140781342202e+01,8.85657558674421352e+01,6.96924804181914510e+01,9.84009988652216947e+01,6.20983545601400948e+01,4.10093629229077621e+01,2.70720730715052511e+01,4.53721830414893930e+01,1.45202487177831436e+01,6.33743027308490858e-01,5.81096294359951804e-02,7.22088529299536562e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_432,2.14689763622452379e+00,2.89004815940149618e+00,7.60418717580159242e+00,9.09241629364761117e+00,1.02918557560045709e+01,4.58336520554580176e+01,4.91665702230808535e+01,4.86381243258007174e+01,8.79828981729682340e+01,6.90614485297515728e+01,9.75341076452680937e+01,6.16791191106046170e+01,4.07929569765003066e+01,2.70731685507406006e+01,4.53874810202493606e+01,1.41678576365531406e+01,5.87829936180571000e-01,5.65858882671489843e-02,7.27221713718628066e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_433,2.16012622234659002e+00,2.91306785815316172e+00,7.65748193169870284e+00,9.14466155767879130e+00,1.03503955357666513e+01,4.60967004590578000e+01,4.94354611209975019e+01,4.88856334900536424e+01,8.83848556972683213e+01,6.95111362506939514e+01,9.81249636850031095e+01,6.19510915730808378e+01,4.09175270785672822e+01,2.70090765025921868e+01,4.53513217714759875e+01,1.46353305174149355e+01,6.36701266760897333e-01,5.56168733009842556e-02,6.91180609864895830e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_434,2.14214541073781417e+00,2.88620049103513310e+00,7.59594744206839501e+00,9.07838972007463063e+00,1.02759723922231512e+01,4.57708944750494950e+01,4.90956967778001214e+01,4.85701484570286439e+01,8.78437033346922362e+01,6.90612140306117936e+01,9.75231777877687733e+01,6.16029552112946561e+01,4.06665155894673376e+01,2.68941390992017944e+01,4.49434868326669203e+01,1.41168611153526644e+01,6.05453364685699991e-01,5.74133244007400123e-02,7.12115582056261319e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_435,2.16312699979792411e+00,2.91583308459537349e+00,7.68389157984114490e+00,9.18466872855326244e+00,1.03973795481329674e+01,4.63111405328539050e+01,4.96668439861044817e+01,4.91171240868071948e+01,8.87257569066496643e+01,6.98877197023937242e+01,9.87412874371465676e+01,6.23018031341769642e+01,4.11395851982374126e+01,2.71590131586003238e+01,4.51508659310462406e+01,1.40863340774298180e+01,6.24268437096776596e-01,6.07027791041570217e-02,7.70894700535002062e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_436,2.14849661013484550e+00,2.89190306315180079e+00,7.60689167045298831e+00,9.09301854900382445e+00,1.02903620267351457e+01,4.58361728748997024e+01,4.91475258479234753e+01,4.86187164666012421e+01,8.79691319330609645e+01,6.90017791031924475e+01,9.74089198778717815e+01,6.16390701833330823e+01,4.08025390464387883e+01,2.71013409866075676e+01,4.56872186819274404e+01,1.44638452382663996e+01,5.84659022740510514e-01,5.44034698504590464e-02,6.85727370732355356e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_437,2.16006357149514550e+00,2.91241406029483629e+00,7.66115754103685465e+00,9.14930828216992253e+00,1.03602685614762677e+01,4.61398137178417613e+01,4.94785792043998498e+01,4.89316412257945501e+01,8.84351706826091970e+01,6.96178409011145334e+01,9.83137705705216689e+01,6.20326081561299674e+01,4.09478537071841302e+01,2.70030866173365460e+01,4.51835983380700839e+01,1.44608781316323878e+01,6.46320347582434285e-01,5.90321893198270872e-02,7.32786412758991597e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_438,2.15632155720385610e+00,2.90191371927854114e+00,7.63455723637076922e+00,9.12478257566660567e+00,1.03286853915318009e+01,4.60023816165430333e+01,4.93281549656357825e+01,4.87962358111554551e+01,8.82781342156295494e+01,6.92763927158801920e+01,9.78035222393499453e+01,6.18700934302096570e+01,4.09456296660783181e+01,2.71668135595408344e+01,4.57489257069736652e+01,1.45126813871320373e+01,5.94331473746775196e-01,5.52297607460718043e-02,6.84178681663931854e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_439,2.17084124885589080e+00,2.92545289640864548e+00,7.70282757963908171e+00,9.20043566709534133e+00,1.04198125088932230e+01,4.64026255947521875e+01,4.97607723805918596e+01,4.92099588638046441e+01,8.89018825773318753e+01,7.00044139169055910e+01,9.88894032527139473e+01,6.23997569098442426e+01,4.12059259350906757e+01,2.71802218409290504e+01,4.53626347661078739e+01,1.44113468942672878e+01,6.47122337984616047e-01,6.10322221480824462e-02,7.58293948310693761e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_440,2.15277394998670557e+00,2.90235047810317504e+00,7.63279043202078444e+00,9.11797096696713716e+00,1.03222374372038050e+01,4.59750504361988561e+01,4.93046434299097456e+01,4.87609199541703759e+01,8.81599739614184017e+01,6.93219815562966204e+01,9.79032916065468726e+01,6.18531094117153302e+01,4.08706079233087323e+01,2.70182353378181723e+01,4.52680186523107011e+01,1.43887899704684212e+01,6.20264234263455005e-01,5.63169619505408808e-02,6.98494309983970375e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_441,2.19324655423963133e+00,2.95784840088981893e+00,7.80310801072920768e+00,9.32242789160352991e+00,1.05655712930484391e+01,4.70613383548336870e+01,5.04533233013818716e+01,4.99055489909069081e+01,9.00936369436694520e+01,7.10506248262007318e+01,1.00382792853992129e+02,6.32192166789605707e+01,4.16969675225559797e+01,2.74276723588236067e+01,4.54693007268115181e+01,1.42831243987506191e+01,6.55278303505478665e-01,6.41679223419495404e-02,7.95603509274719380e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_442,2.13890265719328898e+00,2.88185473672159587e+00,7.58322028444913787e+00,9.06288525527439681e+00,1.02556500354472675e+01,4.56826394290324203e+01,4.89949469041743697e+01,4.84644767325035630e+01,8.76484794498201722e+01,6.88744359497110992e+01,9.72798018579113091e+01,6.15136951127744283e+01,4.06542449281559470e+01,2.69179595976957664e+01,4.50500932360177728e+01,1.41615571574191108e+01,5.96301311385687649e-01,5.60836159584437791e-02,7.05159271784734989e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_443,2.14556961419431058e+00,2.89015204396225167e+00,7.60208233984291581e+00,9.08034591253393053e+00,1.02784919358650253e+01,4.57858183073707750e+01,4.90965758156172569e+01,4.85637700195517539e+01,8.78246066799547833e+01,6.90546530830755785e+01,9.75152501680778840e+01,6.16254713342109426e+01,4.06909566448058726e+01,2.68846365578404729e+01,4.50270670363024976e+01,1.43530109689513505e+01,6.16832475090586918e-01,5.57245040178132589e-02,6.74250741332334431e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_444,2.14216007022957600e+00,2.88279622896306753e+00,7.58460591596511247e+00,9.06633255777853186e+00,1.02592277254057365e+01,4.56985653020172791e+01,4.90042576049600314e+01,4.84789637275640857e+01,8.77144592253730480e+01,6.87990912019946848e+01,9.71490325237910639e+01,6.15083592640561463e+01,4.07186168325329589e+01,2.70514233922491307e+01,4.55385597086539420e+01,1.43440886746354437e+01,5.78478304615305028e-01,5.44576473356873578e-02,6.87517570620728956e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_445,2.16701264263343729e+00,2.92030037249399177e+00,7.69605444214757295e+00,9.19586190764485956e+00,1.04140056479925818e+01,4.63911800340599427e+01,4.97379957708854832e+01,4.91981155402061674e+01,8.88833362211047415e+01,6.99858832942133517e+01,9.88589833174774526e+01,6.23780227033236088e+01,4.11904554408506627e+01,2.71830330270193485e+01,4.52986348467348705e+01,1.42690592341952343e+01,6.29401614830912615e-01,6.07071560733035143e-02,7.57959807144326092e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_446,2.15425596486898563e+00,2.90328140545994318e+00,7.64577307313014920e+00,9.13632333047088530e+00,1.03427818206090780e+01,4.60653782344764622e+01,4.94024158244628495e+01,4.88597011347864481e+01,8.82892287159475018e+01,6.95101594845992707e+01,9.81889759642612177e+01,6.19664982561220299e+01,4.09153992484408704e+01,2.70213557013825323e+01,4.50890886865241214e+01,1.41700028013839905e+01,6.25423088844689667e-01,6.00850391790592880e-02,7.63064322484036193e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_447,2.15514421900024189e+00,2.90287478177580693e+00,7.63550743310600133e+00,9.11969761325149264e+00,1.03228513471348347e+01,4.59800888387998086e+01,4.92950362433443772e+01,4.87515143270770466e+01,8.81358585112301682e+01,6.92823158908092864e+01,9.78238348705468184e+01,6.18281983683798870e+01,4.08876036368224476e+01,2.70381126515069639e+01,4.54410528247336174e+01,1.45858765985979808e+01,6.22118493222818425e-01,5.62325208629683576e-02,6.95660162707107364e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_448,2.15360199311808254e+00,2.89887498286094614e+00,7.63079579943853048e+00,9.11799131241084382e+00,1.03236941622524849e+01,4.59840170870308640e+01,4.93140826158082248e+01,4.87832624999155726e+01,8.82095695861928135e+01,6.93537633029455804e+01,9.79529939426468985e+01,6.18928935353853760e+01,4.08796344248949524e+01,2.70249864423875295e+01,4.51954217891454135e+01,1.42850276833342047e+01,6.12564302037189701e-01,5.74286170278525201e-02,6.94896173049001920e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_449,2.13789825767201069e+00,2.87929805290075524e+00,7.56578606089764438e+00,9.03887350571169890e+00,1.02277542274237838e+01,4.55542646326291347e+01,4.88486674218179999e+01,4.83156745686074061e+01,8.74343089598745564e+01,6.85854926934511013e+01,9.68275515546714729e+01,6.12999466662603680e+01,4.05771729799860665e+01,2.69271492781859934e+01,4.54483058775069182e+01,1.45287406723854495e+01,5.93188992944296500e-01,5.32728213322443758e-02,6.66650414283616929e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_450,2.17054211146196385e+00,2.92677540451686369e+00,7.71094067231936275e+00,9.20740965829005553e+00,1.04273946123735985e+01,4.64454262310588319e+01,4.98000677004390653e+01,4.92409904143579809e+01,8.88959599591465803e+01,7.01526717589682391e+01,9.91375988777427892e+01,6.24830139670488194e+01,4.11975171453039550e+01,2.70489765136660907e+01,4.48557418535612982e+01,1.43016618895881464e+01,6.74768762512585885e-01,6.32595133636900536e-02,7.82362068414848948e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_451,2.14511263317495748e+00,2.88743112311356898e+00,7.59267683822055695e+00,9.06889092670636821e+00,1.02662926963884669e+01,4.57229887859523245e+01,4.90259858662471117e+01,4.84948903860009466e+01,8.77102287596187722e+01,6.88979983309036896e+01,9.72687152004552047e+01,6.14959727511253575e+01,4.06577977145156098e+01,2.69159088476997184e+01,4.53289429650163314e+01,1.45243299479097967e+01,6.09503156251779421e-01,5.51001354772095164e-02,6.77881850071058566e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_452,2.15702014968386946e+00,2.90801981327858794e+00,7.65880467957131739e+00,9.15096424985734558e+00,1.03620872331731917e+01,4.61575575990389453e+01,4.94916423017359435e+01,4.89521691109485531e+01,8.84506617875306205e+01,6.96846005275956486e+01,9.84154655612358056e+01,6.20551299318953156e+01,4.09213963792654667e+01,2.69675746178409774e+01,4.49673037258424557e+01,1.42233517528389584e+01,6.36174900173364977e-01,6.07157667541997903e-02,7.74817846225114674e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_453,2.16001511974247107e+00,2.91135238496683657e+00,7.66266236172039594e+00,9.15325957737671025e+00,1.03648128914020443e+01,4.61608710695367677e+01,4.94990658715877032e+01,4.89479320473517205e+01,8.84462249664748867e+01,6.96437461545306036e+01,9.83659896927816817e+01,6.20764301153682041e+01,4.09904967570936165e+01,2.70456973055842802e+01,4.51793068708273609e+01,1.43562684550039741e+01,6.45345136304136813e-01,6.07437386816985642e-02,7.58846867440021722e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_454,2.15736804549756878e+00,2.90551591425999023e+00,7.64816726997998320e+00,9.13511329250680149e+00,1.03436804024949875e+01,4.60708009454065461e+01,4.94033906047107507e+01,4.88593213524752343e+01,8.82920709152134435e+01,6.95101864426641072e+01,9.81710557452978776e+01,6.19644989462444471e+01,4.09140727266995867e+01,2.69959446956634146e+01,4.51242802027773990e+01,1.43592575906895199e+01,6.33553608503505061e-01,5.88490830803506393e-02,7.21073488488977420e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_455,2.15827342762547492e+00,2.90611067682254864e+00,7.64781766961568366e+00,9.13536791768389378e+00,1.03446158012113827e+01,4.60703300728243050e+01,4.93961587670961535e+01,4.88592081600418666e+01,8.83348701818413247e+01,6.94394756588058186e+01,9.80384470734350373e+01,6.19198800792800910e+01,4.09282547915194641e+01,2.70816400927417185e+01,4.55489229695067834e+01,1.45412956717071502e+01,6.20396988666535920e-01,5.79467792037588469e-02,7.16219344629956747e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_456,2.17947088561037061e+00,2.93855763162503214e+00,7.74784845297004932e+00,9.25869356507725527e+00,1.04895934346588096e+01,4.67207437666141487e+01,5.01056631938596695e+01,4.95551820612393641e+01,8.94754374688161249e+01,7.05805817735772223e+01,9.97453110118759980e+01,6.28387660022679739e+01,4.14263785272455181e+01,2.72489206723872357e+01,4.50538802457866865e+01,1.40652878979361642e+01,6.49029121035182399e-01,6.32738442047202782e-02,7.87778137785690932e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_457,2.16186446573420188e+00,2.91199514343687937e+00,7.66398150563526581e+00,9.15381649649559570e+00,1.03677687438982282e+01,4.61786579311912675e+01,4.95057210296884591e+01,4.89701939136446001e+01,8.85248996978589560e+01,6.96248126050446530e+01,9.83099097693324637e+01,6.20737258371386744e+01,4.10004381903108168e+01,2.70856827399307392e+01,4.54506839079648799e+01,1.45164593511561684e+01,6.22801189235953956e-01,5.71595138547209974e-02,6.97668823738855411e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_458,2.15910084383623202e+00,2.90964126698025050e+00,7.66141861157486215e+00,9.15170965161040861e+00,1.03642367279635188e+01,4.61648116361249023e+01,4.95001542113536672e+01,4.89573904321965898e+01,8.84534495378479590e+01,6.96764960172278052e+01,9.84206482757112724e+01,6.21016710002928392e+01,4.09835752927217598e+01,2.70130493892031112e+01,4.50035427378323334e+01,1.42622960320576890e+01,6.38784294987372325e-01,6.01337507340915303e-02,7.40501263808114162e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_459,2.15557160988925434e+00,2.90439255865281343e+00,7.63727086308475922e+00,9.11803184943353884e+00,1.03222084999892907e+01,4.59803866489383637e+01,4.92924174016593568e+01,4.87453657902683020e+01,8.81145125572659254e+01,6.92966083852835766e+01,9.78430292526953451e+01,6.18277779448636906e+01,4.08687812174067346e+01,2.69893412503896428e+01,4.53662537224743971e+01,1.46683366399363191e+01,6.30822216783878398e-01,5.51649145767303672e-02,6.70811282697460556e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_460,2.15120146418193148e+00,2.89846488854567674e+00,7.63107512081396777e+00,9.11925658647817805e+00,1.03266353816895222e+01,4.59955441187494074e+01,4.93289510113039213e+01,4.87982074328441868e+01,8.82119955338637567e+01,6.93904644450177983e+01,9.80262533116988806e+01,6.19217071213557944e+01,4.08895928391885874e+01,2.70232900120076565e+01,4.50615439766176920e+01,1.41259101233570110e+01,6.11603865419233395e-01,5.82300432969948961e-02,7.17450473243158669e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_461,2.16352878224040879e+00,2.91426610180446666e+00,7.67959560453844681e+00,9.17828521310886458e+00,1.03926248429111894e+01,4.62917953305211256e+01,4.96410119227685485e+01,4.90988256873670110e+01,8.87153864183803762e+01,6.98435092545743998e+01,9.86851050763321780e+01,6.23050168398313957e+01,4.11378893982642282e+01,2.71665780101018228e+01,4.52156595932950651e+01,1.41430284076328991e+01,6.19183803107174913e-01,6.00160464962402121e-02,7.46551523224931249e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_462,2.14949458498219226e+00,2.89490166517674563e+00,7.60892710836448316e+00,9.08608429544598728e+00,1.02838539155403073e+01,4.58042285257687922e+01,4.91158921377508051e+01,4.85715233335091199e+01,8.78336913595743454e+01,6.90385579339063895e+01,9.74822681614386255e+01,6.16172807675706693e+01,4.07325204636069387e+01,2.69332480325683825e+01,4.53164960284607830e+01,1.46089600652386551e+01,6.24775729330685592e-01,5.55230260379135782e-02,6.83219404535220960e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_463,2.15867092078357459e+00,2.91067142282626934e+00,7.65763410801987732e+00,9.14242631255233285e+00,1.03505470963179000e+01,4.60982760531557645e+01,4.94324003222137236e+01,4.88771078641740147e+01,8.83098889109388949e+01,6.95804907267682040e+01,9.83032581908943541e+01,6.20423769319354150e+01,4.09365509087345387e+01,2.69520196880672174e+01,4.49743548654947105e+01,1.44300231227125639e+01,6.57484970186096640e-01,5.94863131343953272e-02,7.32846098030008348e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_464,2.16705450193795768e+00,2.92262732909877299e+00,7.69858027654471577e+00,9.19506790203037561e+00,1.04125818842838544e+01,4.63751826594749730e+01,4.97297175663519795e+01,4.91700687645441050e+01,8.87732821794111260e+01,7.00328827450573215e+01,9.89317778194606205e+01,6.23192167700859585e+01,4.11126747975683600e+01,2.70578807758488509e+01,4.50296238098203006e+01,1.42691830284256547e+01,6.65850673231217716e-01,6.43556958829306219e-02,8.31087813405876827e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_465,2.15207283107337588e+00,2.90074895712566594e+00,7.63215655076316413e+00,9.11399185847878357e+00,1.03193673372817791e+01,4.59653446431995505e+01,4.92879927334064760e+01,4.87441230106669110e+01,8.80856364057519841e+01,6.93666096831422578e+01,9.79724255209743831e+01,6.18222022568780574e+01,4.07935581119879558e+01,2.68874747188586731e+01,4.49705637096270365e+01,1.43915717219373249e+01,6.39821503641961664e-01,5.90105062764302371e-02,7.38983192598230247e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_466,2.15557927081602685e+00,2.90419106512201219e+00,7.64417601800772317e+00,9.13010987653748707e+00,1.03370996406016609e+01,4.60404087829839170e+01,4.93725251057089380e+01,4.88203015813003418e+01,8.82051117957499287e+01,6.94503376095876916e+01,9.81236689204532126e+01,6.19585537064139729e+01,4.09224517120711866e+01,2.69975956701259676e+01,4.50549112541157868e+01,1.43266667338519156e+01,6.40609158052695471e-01,6.02534197179239034e-02,7.58588328147560224e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_467,2.14828249276319294e+00,2.89434530130214807e+00,7.61749949491783163e+00,9.09922910383309436e+00,1.03015914042170849e+01,4.58868267323360755e+01,4.92044846845014305e+01,4.86640070858665794e+01,8.79564372540668131e+01,6.92294573256358206e+01,9.77883841421002415e+01,6.17573848096472489e+01,4.07781989762644912e+01,2.69137361642557380e+01,4.49569235397573550e+01,1.42808286336461236e+01,6.27352438725924499e-01,5.83403179830117580e-02,7.21898647495278212e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_468,2.15170051301831711e+00,2.89931079167480688e+00,7.63481960179963082e+00,9.12417129761566059e+00,1.03325954525787918e+01,4.60233517662694922e+01,4.93637930526970621e+01,4.88314164999283591e+01,8.82532825423769225e+01,6.95065794798926646e+01,9.81997210318359208e+01,6.19566659801525645e+01,4.08511768686861103e+01,2.69334750362655342e+01,4.47719470455080852e+01,1.40257150254260612e+01,6.23703544117910402e-01,5.98550379016768649e-02,7.48276801854855060e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_469,2.14481631893102387e+00,2.88781394069604502e+00,7.58961470953248618e+00,9.06690443132035462e+00,1.02625512709932298e+01,4.56992383014996832e+01,4.90086264268611416e+01,4.84655281565967471e+01,8.76645936066008602e+01,6.88300452792016983e+01,9.71870693343472283e+01,6.14739695356273472e+01,4.06813359312937237e+01,2.69755663020985921e+01,4.55014992169192922e+01,1.45558533516870021e+01,6.11533701406578811e-01,5.62268899444147291e-02,7.16215847924925233e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_470,2.17595882205608593e+00,2.93567579294329484e+00,7.73673160924381609e+00,9.23716002082788989e+00,1.04629817186351577e+01,4.66047442789582291e+01,4.99716863492326198e+01,4.94065204414633712e+01,8.91577985343437263e+01,7.04521668182603236e+01,9.95747396708550525e+01,6.26826255521246765e+01,4.12886381757983045e+01,2.70443087242825797e+01,4.47078326586537074e+01,1.42341337842133306e+01,6.91962072848982368e-01,6.56163772631338515e-02,8.20115780041811432e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_471,2.11367921409380743e+00,2.84567622436028067e+00,7.47632166455792291e+00,8.93449728451374980e+00,1.01093780539139182e+01,4.50279189753375420e+01,4.82979508563329532e+01,4.77814027788725184e+01,8.65126268082028815e+01,6.78438108536559810e+01,9.57745080572860559e+01,6.06707365082168621e+01,4.01419301270679654e+01,2.66537825771924197e+01,4.49074976198494866e+01,1.41992154435442046e+01,5.71086002070603782e-01,5.14080299880179670e-02,6.18626224939794380e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_472,2.15211310901586250e+00,2.89930928388061071e+00,7.63820308966332462e+00,9.12335333192405251e+00,1.03324739654703048e+01,4.60250747421573720e+01,4.93518472989071739e+01,4.88141902470100462e+01,8.81886127790086221e+01,6.94797257031984969e+01,9.81358943584995558e+01,6.19064521647215571e+01,4.08530161554434912e+01,2.69273771902618968e+01,4.49111397462839932e+01,1.42030234557805191e+01,6.27930250372306986e-01,5.93859356418352385e-02,7.28595345912038794e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_473,2.16531755539514803e+00,2.91549217150292650e+00,7.68867581776714992e+00,9.18938342307213851e+00,1.04069098722014086e+01,4.63581449303656470e+01,4.97086017635678701e+01,4.91703955342956789e+01,8.88100505531346016e+01,6.99833052256091435e+01,9.88682913792945754e+01,6.23399136440120998e+01,4.11217827493077976e+01,2.71221873703429708e+01,4.50816525951422165e+01,1.40804236902435616e+01,6.29300437402855350e-01,6.26541669723018474e-02,7.94285801414809645e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_474,2.14585724692507807e+00,2.88971739491718882e+00,7.60287488871709094e+00,9.08018205773129772e+00,1.02797915388710095e+01,4.57910630064537330e+01,4.90964030720774787e+01,4.85583979737138947e+01,8.77674011424776666e+01,6.90866414499161436e+01,9.75628317650233470e+01,6.15972400364850969e+01,4.06615376563107844e+01,2.68294970524727319e+01,4.49277589299725406e+01,1.43814133199254925e+01,6.34042830130164381e-01,5.87702972474777943e-02,7.35413180582650955e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_475,2.13436356550378603e+00,2.87686552404068330e+00,7.56845756309346740e+00,9.03912613510717833e+00,1.02313607891695497e+01,4.55721585247851806e+01,4.88700102413132598e+01,4.83316492303099992e+01,8.73639773925160341e+01,6.87655563394749265e+01,9.71077442912580722e+01,6.13231999360963940e+01,4.04959111281089648e+01,2.67310774214833984e+01,4.47343197828848105e+01,1.42530402840520516e+01,6.27516440690635280e-01,5.79675953256360427e-02,7.21402630283193846e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_476,2.15007017515921994e+00,2.89836695638096886e+00,7.62778287564737312e+00,9.10932758171430379e+00,1.03115659353868807e+01,4.59289407550259625e+01,4.92457002437816200e+01,4.86970704052023677e+01,8.79764162702773547e+01,6.93109215052339067e+01,9.78953748887431772e+01,6.17742885262984558e+01,4.07849479865748421e+01,2.68875213929590657e+01,4.49235405805628574e+01,1.43380429914347918e+01,6.44894067648615787e-01,6.02094113216784729e-02,7.66017467889812485e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_477,2.13467957524110341e+00,2.87377556636265830e+00,7.55357343319746999e+00,9.02246506448638286e+00,1.02117663819916018e+01,4.54855373466133557e+01,4.87736065243694910e+01,4.82432954702828809e+01,8.72691866947668018e+01,6.85586510916529193e+01,9.67947146758806127e+01,6.12197831249721744e+01,4.04738349287663297e+01,2.67957737972840775e+01,4.50877545143530938e+01,1.44288230789978069e+01,6.09990754171369498e-01,5.54340836184773963e-02,6.81319327179724567e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_478,2.14164168939317090e+00,2.88322019107991157e+00,7.58832483986642181e+00,9.06418106366107956e+00,1.02601302865663069e+01,4.57051853328583562e+01,4.90067822202526742e+01,4.84716472791197361e+01,8.76060172732546789e+01,6.89300449342174204e+01,9.73386440695572617e+01,6.14632934729721754e+01,4.06034952464237548e+01,2.68347377779707266e+01,4.49997168472451250e+01,1.43227757310411583e+01,6.19346283625734739e-01,5.84935160215130298e-02,7.46065166286950712e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_479,2.12675682762054130e+00,2.86547348571221372e+00,7.53532810773988970e+00,9.00194523031563421e+00,1.01873665034232275e+01,4.53734885947592517e+01,4.86692005341721909e+01,4.81362447458428164e+01,8.70387375061151403e+01,6.84562721051085106e+01,9.66990367780959588e+01,6.11275630128610459e+01,4.03699321292604267e+01,2.66816889015891725e+01,4.46357514714664418e+01,1.41282192133128817e+01,6.10819260681729981e-01,5.67010722401724149e-02,7.16057122511455212e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_480,2.14610250139455072e+00,2.89001373237765868e+00,7.61082949851131740e+00,9.09603574016105654e+00,1.02974031437070543e+01,4.58728033426526167e+01,4.91895777699060304e+01,4.86607741819835127e+01,8.79661267424271500e+01,6.91871008426815024e+01,9.77296949050197554e+01,6.17512136866092476e+01,4.08006557507783612e+01,2.69885093887263388e+01,4.50877180676565104e+01,1.41299217046914016e+01,6.01584858315693194e-01,5.79229452847167398e-02,7.26241790134628511e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_481,2.14272988432719247e+00,2.88571225724973424e+00,7.58823495035060969e+00,9.06400150245501557e+00,1.02587823030931009e+01,4.56854672253687681e+01,4.89950327271119903e+01,4.84489570441402861e+01,8.75826202987562397e+01,6.88647967036590671e+01,9.72600200463225235e+01,6.14675844968601339e+01,4.06574998855970264e+01,2.69173381040228037e+01,4.52134646998462557e+01,1.43883230018509156e+01,6.25904857192612685e-01,5.90074449294326620e-02,7.54219902187599957e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_482,2.14999510734700783e+00,2.89831967589383144e+00,7.63049192046903180e+00,9.11309602892989012e+00,1.03200132067134476e+01,4.59682343911646427e+01,4.92958393484222199e+01,4.87481792781018370e+01,8.80576807975332230e+01,6.94325279919248572e+01,9.81088969709763319e+01,6.18872955705142900e+01,4.08090910662163466e+01,2.68490942737908576e+01,4.46107637513957229e+01,1.41380892551911703e+01,6.46660464401652035e-01,6.04099433497967131e-02,7.50779847385060067e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_483,2.14559505500810710e+00,2.89020470945563357e+00,7.61478388410619367e+00,9.09642757215907238e+00,1.03006994391066939e+01,4.58930094375308144e+01,4.92001950190634361e+01,4.86758539759248308e+01,8.79532800473811562e+01,6.92626120369997693e+01,9.78293400403086224e+01,6.17555705358162328e+01,4.07661895204858098e+01,2.68988638059262151e+01,4.48497020253668026e+01,1.41150221750496812e+01,6.15622473439642492e-01,5.89916022508199592e-02,7.24505670758984754e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_484,2.14998912404049758e+00,2.89661859781114606e+00,7.61925577569468793e+00,9.09565502191519926e+00,1.02991420125875504e+01,4.58730606293186867e+01,4.91839566336074370e+01,4.86353818354035639e+01,8.78909158601641138e+01,6.92141431811307655e+01,9.77710591648246634e+01,6.17432615693596745e+01,4.07707100144218657e+01,2.68733194226750918e+01,4.49597444500690315e+01,1.44514253372483861e+01,6.46378624304328797e-01,5.84107854226242548e-02,7.05219030575688494e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_485,2.16513690963936822e+00,2.91771597171909747e+00,7.68832781254917563e+00,9.18290191725854221e+00,1.04011192801351040e+01,4.63316036245409393e+01,4.96702147099697982e+01,4.91258999113569530e+01,8.87185655796530739e+01,6.99281123184312605e+01,9.87882365613886577e+01,6.23012295509778440e+01,4.11238530995729406e+01,2.70996876046698105e+01,4.51437247384705458e+01,1.42721079069378902e+01,6.42846875652360761e-01,6.20183343229588485e-02,7.73461453360587813e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_486,2.14792147165663261e+00,2.88963775134913270e+00,7.61332656968530586e+00,9.09818127906185126e+00,1.03012800195535537e+01,4.58906854607056189e+01,4.92066438583809074e+01,4.86794870545892877e+01,8.79878234248086528e+01,6.92212563666907243e+01,9.77716788877489194e+01,6.17499254039758512e+01,4.07825351403851215e+01,2.69630803575991855e+01,4.50457760337929685e+01,1.41481116081786418e+01,6.05748644643331224e-01,5.84760602263997703e-02,7.25080203597826788e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_487,2.13318424057305789e+00,2.87046087017843332e+00,7.54391568574922111e+00,9.01081588508395548e+00,1.01988681570237159e+01,4.54244539499463258e+01,4.87045490620576373e+01,4.81761831905439806e+01,8.71689981650591363e+01,6.84083217831228723e+01,9.65636077613496866e+01,6.11157534622136751e+01,4.04552848414909008e+01,2.68423634613697111e+01,4.53706081949785158e+01,1.45335942418081814e+01,5.92553337124651858e-01,5.33142805633964045e-02,6.53036729827348277e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_488,2.14489639349392158e+00,2.88858234670694047e+00,7.60632379516345747e+00,9.08965740428407010e+00,1.02925418694638768e+01,4.58400357177733753e+01,4.91683799977965066e+01,4.86336223386783573e+01,8.78981386110993697e+01,6.91834140048245416e+01,9.77468944757108602e+01,6.17250700911377166e+01,4.07558375186862705e+01,2.69267361170514405e+01,4.48652614149276516e+01,1.40275499376654800e+01,6.13819533138148632e-01,5.93344780636000310e-02,7.44275390620423392e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_489,2.14079398605891491e+00,2.88420478352130916e+00,7.59396475566922291e+00,9.07372691107650375e+00,1.02736903839319229e+01,4.57584670167097443e+01,4.90782406882502471e+01,4.85391178163892150e+01,8.77067949934379101e+01,6.90592983621952357e+01,9.75712376057469584e+01,6.15949686170099469e+01,4.06603144158691947e+01,2.68448565778629451e+01,4.47639397533096073e+01,1.40629620414419172e+01,6.22404258028504076e-01,6.04830207002694450e-02,7.74928104349659631e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_490,2.14834461585991887e+00,2.89122054286800223e+00,7.61470701340480449e+00,9.09889746482993544e+00,1.03003778762010700e+01,4.58845836233568534e+01,4.92004810066243721e+01,4.86637704696317499e+01,8.79537480886745300e+01,6.91861144227773508e+01,9.77591278871045972e+01,6.17903362964534253e+01,4.08306687386610250e+01,2.70001278273189662e+01,4.50886529237041884e+01,1.41742289681002678e+01,6.08258611465143706e-01,5.82541868954231518e-02,7.35193785957511791e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_491,2.13220362272095576e+00,2.86940593936914512e+00,7.54280643419711083e+00,9.00887919492040901e+00,1.01973909921152011e+01,4.54108912809191381e+01,4.87108522060499070e+01,4.81739406222456239e+01,8.71251225084406826e+01,6.84615119169201023e+01,9.66883865679433683e+01,6.11703393422605899e+01,4.04618325206346228e+01,2.67939550991723792e+01,4.50067370828096216e+01,1.43063877692586559e+01,6.05136172676923767e-01,5.50563183281276708e-02,6.66014668262956966e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_492,2.13660935254915207e+00,2.87952710678824264e+00,7.58131440590132843e+00,9.05800497553870265e+00,1.02546020912104634e+01,4.56833608668683979e+01,4.89866902645412807e+01,4.84583670655274332e+01,8.75747627177705681e+01,6.89474510243354075e+01,9.74023130779515895e+01,6.15045010236328338e+01,4.05988802946876746e+01,2.68040944827930012e+01,4.46745584133730205e+01,1.40279098396624811e+01,6.16953778678206000e-01,5.94835251364389320e-02,7.57423826092491585e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_493,2.15252720583175572e+00,2.89976159734868943e+00,7.63510553468934194e+00,9.12060105856231118e+00,1.03294433721286048e+01,4.60058449397232607e+01,4.93291951324382865e+01,4.87924546710455616e+01,8.81676894124368857e+01,6.93961285682098321e+01,9.80182579235684557e+01,6.18701042358650497e+01,4.08668232783013181e+01,2.69966551520573823e+01,4.51647913709945783e+01,1.42817212286320476e+01,6.27239774404160455e-01,6.06247724564836499e-02,7.67630433111613983e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_494,2.13081383410496894e+00,2.86907942640921521e+00,7.54005761191117330e+00,9.00478021415416663e+00,1.01910364660048245e+01,4.53839215249841601e+01,4.86693833483141418e+01,4.81324653360448522e+01,8.70571021161096326e+01,6.83703178165130794e+01,9.65485595433705157e+01,6.10973191467836756e+01,4.04398418355519809e+01,2.68084255817415631e+01,4.51774863320166276e+01,1.44553845976854962e+01,6.12396779916530076e-01,5.65653550513287168e-02,7.10402004721628639e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_495,2.14910846021314628e+00,2.89484725887160188e+00,7.61152398933773178e+00,9.08490942419891034e+00,1.02850924454538699e+01,4.58127531086360733e+01,4.91111146613378011e+01,4.85612092677488576e+01,8.77606403292683552e+01,6.91120751358503469e+01,9.75952026314725885e+01,6.16241843440514572e+01,4.06878247243018620e+01,2.68117606919533031e+01,4.49997941606676264e+01,1.46165951140300443e+01,6.51440631356231648e-01,5.75237779342504529e-02,7.03627089329202614e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_496,2.15599422967899645e+00,2.90414202892475792e+00,7.64607180066735026e+00,9.12911601485464530e+00,1.03388881679380749e+01,4.60547707767867820e+01,4.93741091284676870e+01,4.88276353053570276e+01,8.82084538021653657e+01,6.95186421936609662e+01,9.81956026394366006e+01,6.19573788822887721e+01,4.08849379331077500e+01,2.69194692254396024e+01,4.49787996111561625e+01,1.44076340561756737e+01,6.45987742380829011e-01,5.97684507019863101e-02,7.28007873388374863e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_497,2.17048775426446516e+00,2.92319953194045157e+00,7.71416989407065490e+00,9.21606439236635566e+00,1.04394857778501464e+01,4.65088234061765249e+01,4.98655307918391486e+01,4.93157920696075465e+01,8.89896055689266063e+01,7.02904128912003756e+01,9.93260291306526995e+01,6.25271123465779652e+01,4.12044509681135551e+01,2.70636304076740828e+01,4.47513914880751216e+01,1.40239726419363340e+01,6.56743021625211587e-01,6.50878744354644878e-02,8.13971836081867420e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_498,2.13910134121903583e+00,2.88371508919130370e+00,7.59177952326461547e+00,9.06751632124917784e+00,1.02651623147282827e+01,4.57204245058664327e+01,4.90343084602448016e+01,4.84942583368127274e+01,8.76078849037801177e+01,6.90244242199475337e+01,9.75396692138889421e+01,6.15718026700350904e+01,4.06406698918281819e+01,2.68050503089331471e+01,4.46517243601943292e+01,1.40594114364398592e+01,6.31489825799813942e-01,6.08009668217352472e-02,7.84969880002042188e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Flux_499,2.14316178313324324e+00,2.88517682603167946e+00,7.59191813465441623e+00,9.06680857987378452e+00,1.02623947131505453e+01,4.57103233476494779e+01,4.90117637770352346e+01,4.84658299748708572e+01,8.75863552731187980e+01,6.89318276050809828e+01,9.73688719708113695e+01,6.15268602683072245e+01,4.06681866062837685e+01,2.68766538113964053e+01,4.50551053951873754e+01,1.43725312530884874e+01,6.29279825365894885e-01,5.90062884493567502e-02,7.34931573218572907e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_AGKYxF1pi_0,2.26938346745576514e+00,3.07414390262421744e+00,8.18902832918574042e+00,9.83120415569811534e+00,1.11631613944175516e+01,4.97480541721166958e+01,5.33060883138602435e+01,5.27744373260717339e+01,9.51788228248703945e+01,7.53051848196325011e+01,1.06230028558216389e+02,6.57310020149526508e+01,4.30688302262732350e+01,2.82176237947248723e+01,4.61210759820288203e+01,1.40369129917835416e+01,6.48103337061301632e-01,7.12678053202427525e-02,9.68119195018394066e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_AGKYxF1pi_1,2.26090271163687229e+00,3.06809204775246958e+00,8.17848429895349227e+00,9.82354146112758819e+00,1.11636764659711645e+01,4.96908656904994928e+01,5.31990179799433918e+01,5.26496337837881541e+01,9.48803285007074635e+01,7.45891089421301530e+01,1.05003246812155794e+02,6.51442504040076642e+01,4.27348357303044892e+01,2.79735717156404071e+01,4.58384152218357670e+01,1.40297175322049732e+01,6.42163740209714673e-01,6.97792726813892400e-02,9.60617937316817112e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_AhtBY_0,2.26269353300000331e+00,3.06979054340277591e+00,8.18147149059974055e+00,9.82559685621322032e+00,1.11638756964221812e+01,4.97058735648068080e+01,5.32374885285927277e+01,5.26969427859762760e+01,9.50032327210279561e+01,7.47471812443268107e+01,1.05256688735072018e+02,6.53877661421917225e+01,4.30023185646649821e+01,2.82351015603369717e+01,4.64387576507299755e+01,1.43252842721081635e+01,6.62457254920360894e-01,7.13362566216797361e-02,9.52198346026589953e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_AhtBY_1,2.26253873870915534e+00,3.06972629345519943e+00,8.18130652587276508e+00,9.82548890394064856e+00,1.11638808782816596e+01,4.97057937625077173e+01,5.32367639829777275e+01,5.26908034221455495e+01,9.49791164184708663e+01,7.48503465358155182e+01,1.05531020240140577e+02,6.55291275444898389e+01,4.29007267364446463e+01,2.80358296340462232e+01,4.58228939663913906e+01,1.39295687277609801e+01,6.37813289474197020e-01,6.94832853188102756e-02,9.50865209970668673e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_BhtBY_0,2.26247176153083274e+00,3.06967453746780183e+00,8.18118958360555304e+00,9.82540194172512749e+00,1.11638242607333353e+01,4.97056481538527706e+01,5.32369796951187553e+01,5.26892374343313890e+01,9.49741154835334953e+01,7.48811843571994586e+01,1.05606021137061035e+02,6.55273008887269697e+01,4.28299149745420777e+01,2.79635381738699635e+01,4.56950949955996961e+01,1.38998398238281844e+01,6.36941804704617476e-01,6.93781378759005113e-02,9.49512885466903024e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_BhtBY_1,2.26273313692873446e+00,3.06981652619184242e+00,8.18153560963414073e+00,9.82562750707783827e+00,1.11638792982522279e+01,4.97057884697162962e+01,5.32374603942557201e+01,5.26984313459592215e+01,9.50080405579502383e+01,7.47186610599964638e+01,1.05188183452371618e+02,6.53936116654592468e+01,4.30710116332727182e+01,2.83024698923895421e+01,4.65515646425095113e+01,1.43471390421824498e+01,6.62961127119492621e-01,7.14088362372131136e-02,9.53307328714450564e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_CCQEPauliSupViaKF_0,2.27301929239007539e+00,3.06556698540447847e+00,8.08934923525202798e+00,9.70989981512983569e+00,1.10354660670731519e+01,4.94750495475457654e+01,5.31285011395523767e+01,5.26806963554820982e+01,9.50876832176687969e+01,7.48086887472488229e+01,1.05391717292834471e+02,6.54584457366828190e+01,4.29494271734770479e+01,2.81335177097722564e+01,4.61265934513117486e+01,1.41250142962911251e+01,6.49748571760869975e-01,7.03710881314961317e-02,9.48932121335986992e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_CCQEPauliSupViaKF_1,2.24955940495352902e+00,3.06729013174961684e+00,8.23432314615532768e+00,9.89746152864770146e+00,1.12559821776172377e+01,5.00680085301274005e+01,5.34374653853740682e+01,5.27600642794323917e+01,9.51294771169306301e+01,7.47617513818876205e+01,1.05335704915497487e+02,6.54531768167686892e+01,4.29483250428930319e+01,2.81315580035341668e+01,4.61221773447374375e+01,1.41256934446432556e+01,6.50546500882071888e-01,7.04803557812149484e-02,9.55198848534971265e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_CV1uBY_0,2.26250054589643401e+00,3.06966640236935939e+00,8.18115757482344286e+00,9.82543307767939034e+00,1.11638453451585118e+01,4.97056466739615814e+01,5.32371603247293308e+01,5.26900134257594885e+01,9.49772286890806754e+01,7.48793323615222448e+01,1.05570525681487410e+02,6.54608495634923884e+01,4.28316986806287829e+01,2.80213802458762657e+01,4.59416987633996499e+01,1.40687852074134589e+01,6.46743937821541715e-01,7.01116177181018985e-02,9.48393240470390975e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_CV1uBY_1,2.26270178292255286e+00,3.06982919258032139e+00,8.18156939344780909e+00,9.82561075252488791e+00,1.11638747164810894e+01,4.97058380102291153e+01,5.32372659412692713e+01,5.26972826953468498e+01,9.50034234565876829e+01,7.47279875364005903e+01,1.05238779428859857e+02,6.54540569321477363e+01,4.30535558376734784e+01,2.82340288534540704e+01,4.62981597759166021e+01,1.41821678838813678e+01,6.53306124579432268e-01,7.06972570019471086e-02,9.54058385424837174e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_CV2uBY_0,2.26270088748837273e+00,3.06982947358986680e+00,8.18156903681998671e+00,9.82561660648650737e+00,1.11638846980966608e+01,4.97058477231419502e+01,5.32372005119754164e+01,5.26971246860350959e+01,9.50028831141165284e+01,7.47301109113523694e+01,1.05244349329204653e+02,6.54579348094816993e+01,4.30528291944957786e+01,2.82306562741616034e+01,4.62864457267284308e+01,1.41754504792515910e+01,6.52930907944105687e-01,7.06675520547261765e-02,9.53923144081104263e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_CV2uBY_1,2.26251651979079993e+00,3.06967984460584242e+00,8.18119061282025228e+00,9.82545539014624758e+00,1.11638634597023145e+01,4.97055242800270847e+01,5.32370666026046919e+01,5.26904073202097791e+01,9.49787926464133108e+01,7.48694419987492523e+01,1.05548826487535351e+02,6.54604157207356394e+01,4.28462963376013022e+01,2.80354146583572472e+01,4.59653768147608233e+01,1.40763841408378152e+01,6.47184729112804003e-01,7.01512603964168507e-02,9.48817192101234982e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_EtaNCEL_0,2.26259906722877080e+00,3.06974482915864844e+00,8.18135978471724101e+00,9.82551088905251113e+00,1.11638398219879953e+01,4.97057383653540867e+01,5.32372668475265343e+01,5.26938113482560055e+01,9.49909741490136810e+01,7.48001125951048635e+01,1.05397110961479513e+02,6.54592956826482180e+01,4.29492868813711652e+01,2.81327536123544419e+01,4.61254851822065959e+01,1.41257970606079244e+01,6.50049431227092356e-01,7.04084817076227054e-02,9.51319614300047238e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_EtaNCEL_1,2.26260229753842168e+00,3.06974796633241276e+00,8.18136575691050005e+00,9.82551757153792060e+00,1.11638513114975861e+01,4.97057404483968668e+01,5.32372591534306849e+01,5.26938169001811687e+01,9.49909742430854465e+01,7.48001123415656224e+01,1.05397110942357926e+02,6.54592956864658078e+01,4.29492868882758287e+01,2.81327536108452740e+01,4.61254851806435866e+01,1.41257970399100685e+01,6.50049425840905526e-01,7.04084808824926717e-02,9.51319571138242205e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_FrAbs_N_0,2.26813185957708940e+00,3.08282297456058485e+00,8.20049377368126642e+00,9.84701430021544688e+00,1.11918321270894925e+01,4.98111051110294341e+01,5.33150279725931071e+01,5.28134526527969257e+01,9.52846036236790610e+01,7.49404453266496233e+01,1.05725638762641495e+02,6.58305313383260540e+01,4.32303076111655287e+01,2.83328341906356940e+01,4.64766633404811671e+01,1.42459631906961715e+01,6.54139988362966385e-01,7.10257788006715823e-02,9.56022670835415291e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_FrAbs_N_1,2.25692618558812397e+00,3.05710011948394556e+00,8.16267508008199627e+00,9.80343666950685488e+00,1.11374067898805222e+01,4.95998368791137239e+01,5.31610793788849136e+01,5.25762633721961095e+01,9.47031921210989083e+01,7.46639054130183979e+01,1.05077948537966108e+02,6.50902634979125452e+01,4.26678406764027471e+01,2.79326348589958684e+01,4.57726838949185719e+01,1.40036371388110421e+01,6.45769379378122177e-01,6.97900226599635076e-02,9.45967931324752202e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_FrAbs_pi_0,2.24191422535722884e+00,3.03331001106656251e+00,8.08850207385113507e+00,9.71568008156810237e+00,1.10534157833677149e+01,4.91299701870852417e+01,5.25407427597895591e+01,5.20033543731902341e+01,9.36291060820016980e+01,7.30741013327181861e+01,1.02864209607909089e+02,6.39675450024462720e+01,4.20245055014898554e+01,2.75152307764080604e+01,4.50404920822798047e+01,1.39107515760385798e+01,6.39571092591122436e-01,6.64275825635434608e-02,8.90329856842973950e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_FrAbs_pi_1,2.27785024268894976e+00,3.10009921869805183e+00,8.26023165423050365e+00,9.92304904478612571e+00,1.12640922881950551e+01,5.02440481775383176e+01,5.39000884474243449e+01,5.33582918269750479e+01,9.63063419326806809e+01,7.64998670300090993e+01,1.07900296894643574e+02,6.68842740671034335e+01,4.38134879499121226e+01,2.86937257731289250e+01,4.70705057307662571e+01,1.42671928639708003e+01,6.55675929357640852e-01,7.35954778562499523e-02,9.99689051731837350e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_FrCEx_N_0,2.25924510793846389e+00,3.07004642438733022e+00,8.16751048283940762e+00,9.82275939881077775e+00,1.11801792885898692e+01,4.97098097921099722e+01,5.32680111760433448e+01,5.27112625359299614e+01,9.50502479807117879e+01,7.48057986015497249e+01,1.05504219589366784e+02,6.55297517908871185e+01,4.29777906077598928e+01,2.81537629149583246e+01,4.60883379071682882e+01,1.40489546435642438e+01,6.44079135085544818e-01,6.87614261825652689e-02,9.31589120725178667e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_FrCEx_N_1,2.26570529652895569e+00,3.06960040038522664e+00,8.19647777130805011e+00,9.82859165484882169e+00,1.11476303516821584e+01,4.96971433274607790e+01,5.32078495432473488e+01,5.26754900583869698e+01,9.49364281502850531e+01,7.47894668277820074e+01,1.05285318167934435e+02,6.53889965124785135e+01,4.29221293976529381e+01,2.81123090138996616e+01,4.61612871599465606e+01,1.41980723457371489e+01,6.56125254961417825e-01,7.20228975789051346e-02,9.72199992763356745e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_FrCEx_pi_0,2.27628210644981399e+00,3.08464212155905315e+00,8.21386136226407437e+00,9.85885898088679014e+00,1.11963714569628809e+01,4.98406061235606757e+01,5.33549161384372397e+01,5.27992934062028354e+01,9.52075030946501499e+01,7.49650803462100868e+01,1.05630486270293162e+02,6.56805871411116584e+01,4.31160258030830548e+01,2.82347522209055235e+01,4.62925673779230280e+01,1.41940360347792556e+01,6.54520626341503098e-01,7.11797850770731905e-02,9.52569956672643173e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_FrCEx_pi_1,2.24907741046366816e+00,3.05495759088834928e+00,8.14877356166205580e+00,9.79224814243865538e+00,1.11315270476040471e+01,4.95718559809917494e+01,5.31218784994133983e+01,5.25904054458519781e+01,9.47753513772986196e+01,7.46368526529285106e+01,1.05168427354011101e+02,6.52365660087255037e+01,4.27792386812789616e+01,2.80263191553526880e+01,4.59480904479362735e+01,1.40531872703207217e+01,6.45468863939808735e-01,6.96202231538599753e-02,9.50933027808150214e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_FrElas_N_0,2.26258986956450947e+00,3.06765763765809440e+00,8.16178324152740409e+00,9.79111866577448886e+00,1.11181152762700624e+01,4.95250059887358134e+01,5.30198571097550300e+01,5.25073872392460430e+01,9.45311048179715954e+01,7.45107262361536158e+01,1.04757528696527302e+02,6.50908842938453489e+01,4.26264705972419051e+01,2.78596828374393191e+01,4.55732970428065798e+01,1.39579915236040542e+01,6.45235075639035927e-01,6.95848718976576630e-02,9.37046523917360596e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_FrElas_N_1,2.26010050870688328e+00,3.07296983985478134e+00,8.20484402241622313e+00,9.85942190030498544e+00,1.12110765838031110e+01,4.98837901180034891e+01,5.34358841954776409e+01,5.28877837676677842e+01,9.54496627194435234e+01,7.50895770333093679e+01,1.06068860991334617e+02,6.58285326620714955e+01,4.32648090828657814e+01,2.83984522459302404e+01,4.66690957191379709e+01,1.42898659985899599e+01,6.54447142207538968e-01,7.11532263487741345e-02,9.66482652960664636e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_FrElas_pi_0,2.29094608332605443e+00,3.09890266488379096e+00,8.24082478766815996e+00,9.88419593646387007e+00,1.12214566326677758e+01,4.99479543288676524e+01,5.34793563400734726e+01,5.29330695867986236e+01,9.54380541512951197e+01,7.51547829316876488e+01,1.05888540600091389e+02,6.59049206225456743e+01,4.32481405634697893e+01,2.83261003990635913e+01,4.64310765005167738e+01,1.42054178743890418e+01,6.53577885511016032e-01,7.10726209647454532e-02,9.66164542732763504e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_FrElas_pi_1,2.23387562989576205e+00,3.04019562911328656e+00,8.12109794149639441e+00,9.76605911955328487e+00,1.11055318038377759e+01,4.94608666438728619e+01,5.29931888814838459e+01,5.24522904563632650e+01,9.45412839833134342e+01,7.44448116065717613e+01,1.04904672704762106e+02,6.50134626851611728e+01,4.26506366023232459e+01,2.79391202767749576e+01,4.58197279856746604e+01,1.40457259801692338e+01,6.46511892306071867e-01,6.97435717974787817e-02,9.36512781855011918e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_FrInel_N_0,2.25578976219477934e+00,3.05462924277498038e+00,8.18913928859010021e+00,9.82846178072094823e+00,1.11472896521635008e+01,4.97006504856664222e+01,5.32668625830414655e+01,5.26749578762945703e+01,9.49408325817495040e+01,7.48722896774932565e+01,1.05525805011469117e+02,6.53887770858286217e+01,4.29279481649544579e+01,2.81101311457936589e+01,4.59802483329839760e+01,1.40543297919940091e+01,6.48998934451078702e-01,7.16753629572357692e-02,9.80437281498813644e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_FrInel_N_1,2.26921669800211889e+00,3.08636592799551135e+00,8.17376750802567642e+00,9.82321592624148110e+00,1.11779995896261202e+01,4.97036886270588454e+01,5.32116276429956372e+01,5.27063132778507111e+01,9.50620891737134457e+01,7.47262897102200725e+01,1.05264974073632317e+02,6.55295864249312814e+01,4.29695930894847891e+01,2.81550563125585818e+01,4.62762705475394682e+01,1.41965759003631717e+01,6.50565637602857794e-01,6.91172617190955185e-02,9.25134715565953912e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_FrPiProd_N_0,2.26511624318830496e+00,3.07264600141982624e+00,8.18793189422038914e+00,9.83317190101538863e+00,1.11717554715683693e+01,4.97359267269298968e+01,5.32654075031245213e+01,5.27238470127344172e+01,9.50561196005609048e+01,7.48234186590357240e+01,1.05411597473139665e+02,6.53952926017187792e+01,4.29257091415315557e+01,2.81584952651462821e+01,4.64316466937417971e+01,1.43052041362792295e+01,6.57935797102213726e-01,7.12150476849251896e-02,9.58173756016009529e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_FrPiProd_N_1,2.26015816473248998e+00,3.06691662206014648e+00,8.17493374467909284e+00,9.81800997546587162e+00,1.11561100626388718e+01,4.96757416765126152e+01,5.32087493237657725e+01,5.26639101866478754e+01,9.49261960869984591e+01,7.47758443856327233e+01,1.05380194834020912e+02,6.55204756005465896e+01,4.29713725291619397e+01,2.81069942451151675e+01,4.58156557135462208e+01,1.39423772757457041e+01,6.41925567248488482e-01,6.95883589314384848e-02,9.44470706328826883e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_FrPiProd_pi_0,2.26352002903058347e+00,3.07090334030992329e+00,8.18391147005812414e+00,9.82737976871389662e+00,1.11655743508142162e+01,4.97238685921113159e+01,5.32636242422127140e+01,5.27206119931861252e+01,9.50364006021737708e+01,7.48833698330275723e+01,1.05532879321727506e+02,6.55110572613296682e+01,4.29727576746756483e+01,2.81458057796549923e+01,4.61479846279460801e+01,1.41222462443814667e+01,6.50290672124875235e-01,7.06561374465303899e-02,9.54400773710323280e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_FrPiProd_pi_1,2.26171338718745352e+00,3.06861889614682815e+00,8.17887045385609035e+00,9.82369868930622303e+00,1.11621710300387615e+01,4.96878681206414399e+01,5.32107354235856462e+01,5.26669637105591022e+01,9.49455085565213324e+01,7.47165904409022090e+01,1.05260920915964221e+02,6.54065607633358042e+01,4.29249997735409821e+01,2.81191510354831991e+01,4.61019698356298164e+01,1.41288884434279218e+01,6.49766390311155462e-01,7.01536592970953554e-02,9.48274640559247477e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_MFP_N_0,2.24575844123210899e+00,3.04316417105190551e+00,8.13052580441807393e+00,9.74668413329893646e+00,1.10874965754682933e+01,4.93429863678147598e+01,5.28333501114504287e+01,5.23823860795577758e+01,9.43449995091259268e+01,7.42741020661825218e+01,1.04273694358025836e+02,6.47555721042533889e+01,4.24577057378774256e+01,2.78026400396556390e+01,4.54339442836762615e+01,1.39121123636641926e+01,6.36119155847460482e-01,6.92514316611066993e-02,9.37461338378271954e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_MFP_N_1,2.27261586651154834e+00,3.09053376071830366e+00,8.22571697011209579e+00,9.89901621701903345e+00,1.12194490719844637e+01,5.00148447888578431e+01,5.36032359470021049e+01,5.29451714575531298e+01,9.55519728273725661e+01,7.51992027779500063e+01,1.06325550179251351e+02,6.60594205118299840e+01,4.33740001643451336e+01,2.84173222366632388e+01,4.67321483667671629e+01,1.43112063911812886e+01,6.61828686527985544e-01,7.14352560368881062e-02,9.57490397317591578e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_MFP_pi_0,2.29779345427446291e+00,3.10534513348933627e+00,8.25807086362908116e+00,9.89810904559000271e+00,1.12366390984235913e+01,5.00430901763237586e+01,5.36116330811862980e+01,5.30446881065682447e+01,9.56907912545955810e+01,7.54601197289092767e+01,1.06402006091500667e+02,6.66551835544474045e+01,4.38114746771561627e+01,2.86820552239344693e+01,4.69783236344175634e+01,1.43868058536216274e+01,6.64401246076071761e-01,7.26246576810273825e-02,1.00300089214899659e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_MFP_pi_1,2.22300792421363136e+00,3.03197436148009070e+00,8.10395859306823496e+00,9.74856068756691485e+00,1.10851668993740056e+01,4.93565748753599323e+01,5.28599542798379503e+01,5.23446720328504185e+01,9.43152380086862365e+01,7.40967051622291422e+01,1.04396248757487982e+02,6.43529954568391673e+01,4.21864765177059908e+01,2.76615561948753736e+01,4.54301584381222909e+01,1.39178756897507423e+01,6.38401097843210530e-01,6.85205257785935773e-02,9.07815123484928370e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_MaCCQEshape_0,2.26312563265293054e+00,3.06561662691234194e+00,8.15402772621659011e+00,9.79538623584605261e+00,1.11298571849784054e+01,4.95915263157433728e+01,5.31679555989872483e+01,5.26478058593784368e+01,9.49807672552294093e+01,7.46925147491046602e+01,1.05194663575975738e+02,6.53219607518862233e+01,4.28747954191481782e+01,2.81304314860850084e+01,4.62059596644127666e+01,1.41411142993733456e+01,6.38481286110023416e-01,6.92285049270549846e-02,9.12411476004429921e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_MaCCQEshape_1,2.26195752718640319e+00,3.07386320755709308e+00,8.20880514891834956e+00,9.85665971460140966e+00,1.11998544509515288e+01,4.98327314882141224e+01,5.33244372086641860e+01,5.27609483483803814e+01,9.50351405836571530e+01,7.49756144682088177e+01,1.05705397422207696e+02,6.56460848385545859e+01,4.30407587179889219e+01,2.81218152274385922e+01,4.59843173126486349e+01,1.40877155550766240e+01,6.68632192902712585e-01,7.25970000974471286e-02,1.01911573871680851e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_MaNCEL_0,2.26262231577146133e+00,3.06976755674645618e+00,8.18140187630051230e+00,9.82554931648929220e+00,1.11639024542449334e+01,4.97060047569463066e+01,5.32373926167391858e+01,5.26938008952722186e+01,9.49909547723893866e+01,7.48001117679839780e+01,1.05397111087025934e+02,6.54592953807260471e+01,4.29492866217693674e+01,2.81327533596305059e+01,4.61254843514771835e+01,1.41257961528668865e+01,6.50049287841900414e-01,7.04084630274337403e-02,9.51318944614044405e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_MaNCEL_1,2.26254052621513546e+00,3.06968752599514216e+00,8.18125382269081847e+00,9.82541727901878303e+00,1.11636911762533479e+01,4.97049793137629194e+01,5.32368696304704798e+01,5.26938554059676534e+01,9.49910319423652538e+01,7.48001144412766052e+01,1.05397110524637512e+02,6.54592965546406163e+01,4.29492876511140764e+01,2.81327543407432188e+01,4.61254875975027403e+01,1.41257996524669380e+01,6.50049834616559075e-01,7.04085339574406222e-02,9.51321452421512170e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_MaRES_0,2.16869287223203688e+00,2.98822351259690189e+00,8.07317665498279702e+00,9.79406807505019117e+00,1.12126171558209542e+01,4.95900452247670671e+01,5.28333664937982377e+01,5.23607285161626521e+01,9.42584841837322216e+01,7.29679273205985623e+01,1.02836586201499557e+02,6.33537318565063998e+01,4.17029026499068678e+01,2.74713627043719200e+01,4.47899197031643297e+01,1.34111886679310519e+01,5.76126605153858273e-01,6.14854163254001801e-02,8.45799129413842693e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_MaRES_1,2.31567243683504564e+00,3.11666420697413127e+00,8.24546385974587714e+00,9.84588573042405990e+00,1.11366071189055393e+01,4.97802174731719731e+01,5.35090757775439343e+01,5.28847839964490092e+01,9.53598013041213903e+01,7.75488242151744771e+01,1.09903856750523204e+02,6.83806987934123498e+01,4.40674677774078987e+01,2.81277113243648813e+01,4.47820689134690610e+01,1.30432643823525858e+01,6.47774598879676144e-01,7.50856731758447749e-02,1.09817270277157639e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_MvRES_0,2.24766134937488227e+00,3.05497911815459267e+00,8.15742461682343745e+00,9.81622687162830942e+00,1.11758858189047299e+01,4.96737816070555382e+01,5.30931227782525710e+01,5.25715959196209468e+01,9.47220464352224667e+01,7.35795126726458477e+01,1.03692896295952181e+02,6.43234927225767450e+01,4.24003809110248540e+01,2.79353029857088337e+01,4.58896334332635050e+01,1.40114305661264886e+01,6.22407811795181343e-01,6.62159310318537614e-02,8.86185073294320884e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_MvRES_1,2.27477634572170828e+00,3.08183406224277956e+00,8.20105698132126371e+00,9.83341452190871657e+00,1.11542381740287873e+01,4.97326390072691851e+01,5.33645922100037851e+01,5.27905056284993464e+01,9.51935458553157900e+01,7.63720491583108299e+01,1.07788722101366943e+02,6.69236663988107523e+01,4.35147805788368771e+01,2.81763587838227672e+01,4.57146610017124075e+01,1.38171181616505478e+01,6.62753043619073945e-01,7.42772420484259926e-02,1.03971030345752433e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_NormCCQE_0,2.25905516131038242e+00,3.07406928625143161e+00,8.22468862922520572e+00,9.87850526809524787e+00,1.12289622129706625e+01,4.99682371880088709e+01,5.34719668342863557e+01,5.29524782138993402e+01,9.54488056656205686e+01,7.48701353772751048e+01,1.05161034670748535e+02,6.50108736180964684e+01,4.26644407393985503e+01,2.80427967337274850e+01,4.62178478226752674e+01,1.41634536386283791e+01,6.44210693215635177e-01,7.10370164954901018e-02,9.49600326598349677e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_NormCCQE_1,2.26836074176772318e+00,3.06674369287817994e+00,8.13555011785336468e+00,9.76882671874299646e+00,1.10931745477053845e+01,4.94266853571202631e+01,5.29934087047386626e+01,5.24214116313949674e+01,9.45225800665167242e+01,7.48309217911642719e+01,1.05876544230406921e+02,6.61575537033617707e+01,4.34024128014637611e+01,2.83204479453504803e+01,4.61667270560197167e+01,1.41328288775050890e+01,6.59430520038569723e-01,7.00842770414537020e-02,9.60108564393589471e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_NormCCRES_0,2.26260069930540819e+00,3.06974641430654227e+00,8.18136280175433583e+00,9.82551425903043274e+00,1.11638456118153861e+01,4.97057395878424586e+01,5.32372630907464313e+01,5.26938141230984414e+01,9.49909741896485258e+01,7.48001124647753528e+01,1.05397110951191266e+02,6.54592956829353341e+01,4.29492868837970150e+01,2.81327536109597425e+01,4.61254851817671607e+01,1.41257970518877300e+01,6.50049428922225059e-01,7.04084813910267199e-02,9.51319602177001095e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_NormCCRES_1,2.26260069930540819e+00,3.06974641430654227e+00,8.18136280175433583e+00,9.82551425903043274e+00,1.11638456118153861e+01,4.97057395878424586e+01,5.32372630907464313e+01,5.26938141230984414e+01,9.49909741896485258e+01,7.48001124647753528e+01,1.05397110951191266e+02,6.54592956829353341e+01,4.29492868837970150e+01,2.81327536109597425e+01,4.61254851817671607e+01,1.41257970518877300e+01,6.50049428922225059e-01,7.04084813910267199e-02,9.51319602177001095e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_NormDISCC_0,2.26260069930540819e+00,3.06974641430654227e+00,8.18136280175433583e+00,9.82551425903043274e+00,1.11638456118153861e+01,4.97057395878424586e+01,5.32372630907464313e+01,5.26938141230984414e+01,9.49909741896485258e+01,7.48001124647753528e+01,1.05397110951191266e+02,6.54592956829353341e+01,4.29492868837970150e+01,2.81327536109597425e+01,4.61254851817671607e+01,1.41257970518877300e+01,6.50049428922225059e-01,7.04084813910267199e-02,9.51319602177001095e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_NormDISCC_1,2.26260069930540819e+00,3.06974641430654227e+00,8.18136280175433583e+00,9.82551425903043274e+00,1.11638456118153861e+01,4.97057395878424586e+01,5.32372630907464313e+01,5.26938141230984414e+01,9.49909741896485258e+01,7.48001124647753528e+01,1.05397110951191266e+02,6.54592956829353341e+01,4.29492868837970150e+01,2.81327536109597425e+01,4.61254851817671607e+01,1.41257970518877300e+01,6.50049428922225059e-01,7.04084813910267199e-02,9.51319602177001095e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_NormNCRES_0,2.26260307191964039e+00,3.06974885356087146e+00,8.18136705605871839e+00,9.82551874543306880e+00,1.11638572501420192e+01,4.97057895160520786e+01,5.32373096359578568e+01,5.26939020525800643e+01,9.49909937619141260e+01,7.48000344321472710e+01,1.05397019120461906e+02,6.54591845131170231e+01,4.29492330523168064e+01,2.81328160771543985e+01,4.61257851905614089e+01,1.41257910688336406e+01,6.50072627587936380e-01,7.04128055338798103e-02,9.51303893559769104e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_NormNCRES_1,2.26260054956466350e+00,3.06974639083040168e+00,8.18136339941122870e+00,9.82551453882294723e+00,1.11638397018374729e+01,4.97057353817138505e+01,5.32371618342749287e+01,5.26937393076664904e+01,9.49909378441965657e+01,7.48001287268287740e+01,1.05397173367606399e+02,6.54593588971837903e+01,4.29493062682075220e+01,2.81326683863826368e+01,4.61251498818739094e+01,1.41257965158858827e+01,6.50027231606599143e-01,7.04044727146476840e-02,9.51371151902014912e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_RDecBR1gamma_0,2.26426060093719217e+00,3.07140050228203876e+00,8.18477847478231624e+00,9.82959998439783433e+00,1.11689000065352406e+01,4.97207400347400323e+01,5.32469680724681993e+01,5.27024125991733001e+01,9.50102126270829501e+01,7.48144981125142436e+01,1.05416721738576811e+02,6.54747987380234520e+01,4.29568092379925517e+01,2.81365924507103529e+01,4.61349607537552018e+01,1.41294940547932182e+01,6.50262614663158378e-01,7.04534734608627117e-02,9.51793528448976328e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_RDecBR1gamma_1,2.26093599540083368e+00,3.06808748685617649e+00,8.17793888226788823e+00,9.82142627079901409e+00,1.11587917296047792e+01,4.96905534322014120e+01,5.32275677596935566e+01,5.26852357570109575e+01,9.49716494386453860e+01,7.47857456532726701e+01,1.05377574645495599e+02,6.54439103163923761e+01,4.29418544177137704e+01,2.81289762774774097e+01,4.61161164892056092e+01,1.41221407632430207e+01,6.49837555190654226e-01,7.03634406385823530e-02,9.50813485425279319e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_Rvn1pi_0,2.25801980990742468e+00,3.06554895218147960e+00,8.17467650844028171e+00,9.82188592164379770e+00,1.11637091489564035e+01,4.96867377550011682e+01,5.31956825926287138e+01,5.26547424778317250e+01,9.49284642728578802e+01,7.46146319512430836e+01,1.05126890648384830e+02,6.54683081121314956e+01,4.30056307949553229e+01,2.81855910237580360e+01,4.62513869586604969e+01,1.41955030713517942e+01,6.53935310339126774e-01,7.06945404203039585e-02,9.54929706785136341e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_Rvn1pi_1,2.26722686830883591e+00,3.07399213068408983e+00,8.18815764011007907e+00,9.82929180791009038e+00,1.11641897817705917e+01,4.97244288204297789e+01,5.32783028002156058e+01,5.27328201052138894e+01,9.50532149739870533e+01,7.49821789279169053e+01,1.05662764226299004e+02,6.54511670359065363e+01,4.28947472253352089e+01,2.80814562639527665e+01,4.60028804827130386e+01,1.40576923046233819e+01,6.46246579992359127e-01,7.01299923017699028e-02,9.47742408137114065e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_Rvn2pi_0,2.25653451913311276e+00,3.06376946714698262e+00,8.17192016169105351e+00,9.82095451956682020e+00,1.11640787100928200e+01,4.96838684139013793e+01,5.32114041217008022e+01,5.26549525587183140e+01,9.49081834939057103e+01,7.43846419588332139e+01,1.04775975921155080e+02,6.53811302988366094e+01,4.30314703814585329e+01,2.82180981383491165e+01,4.63405680750273135e+01,1.42261366649364085e+01,6.56083009336764333e-01,7.07086741608010522e-02,9.55761566082430868e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_Rvn2pi_1,2.26851219372525970e+00,3.07557018045320252e+00,8.19059090382212318e+00,9.83015731394838355e+00,1.11638440109900969e+01,4.97263474004059134e+01,5.32623777198002060e+01,5.27305263529674875e+01,9.50677349043066329e+01,7.51753103172900126e+01,1.05952984260993006e+02,6.55157112207105996e+01,4.28645074280968998e+01,2.80480186838133605e+01,4.59134399122369956e+01,1.40270232991787243e+01,6.44160085667162541e-01,7.01052204235345644e-02,9.47092620978394820e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_Rvp1pi_0,2.25801980990742468e+00,3.06554895218147960e+00,8.17467650844028171e+00,9.82188592164379770e+00,1.11637091489564035e+01,4.96867377550011682e+01,5.31956825926287138e+01,5.26547424778317250e+01,9.49284642728578802e+01,7.46146319512430836e+01,1.05126890648384830e+02,6.54683081121314956e+01,4.30056307949553229e+01,2.81855910237580360e+01,4.62513869586604969e+01,1.41955030713517942e+01,6.53935310339126774e-01,7.06945404203039585e-02,9.54929706785136341e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_Rvp1pi_1,2.26722686830883591e+00,3.07399213068408983e+00,8.18815764011007907e+00,9.82929180791009038e+00,1.11641897817705917e+01,4.97244288204297789e+01,5.32783028002156058e+01,5.27328201052138894e+01,9.50532149739870533e+01,7.49821789279169053e+01,1.05662764226299004e+02,6.54511670359065363e+01,4.28947472253352089e+01,2.80814562639527665e+01,4.60028804827130386e+01,1.40576923046233819e+01,6.46246579992359127e-01,7.01299923017699028e-02,9.47742408137114065e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_Rvp2pi_0,2.25252609146405547e+00,3.05978215920714813e+00,8.16909236081872869e+00,9.82593233384891285e+00,1.11751645035891300e+01,4.96906366723092958e+01,5.31772603415504577e+01,5.26270748837499553e+01,9.48692610986299769e+01,7.46265123946328544e+01,1.05118460306588076e+02,6.52002241330927177e+01,4.27255385747939158e+01,2.79248140472973176e+01,4.55764697675100621e+01,1.37807372912046002e+01,6.28125148559672053e-01,6.83462711344113294e-02,9.41363870326073979e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_Rvp2pi_1,2.27210543523174557e+00,3.07915799830090053e+00,8.19305562452049330e+00,9.82638211152052499e+00,1.11545937961354440e+01,4.97206410797387406e+01,5.32950266949209848e+01,5.27564353770691099e+01,9.51043490632502397e+01,7.49569103254536060e+01,1.05644044242726707e+02,6.56843073879335293e+01,4.31431560243341679e+01,2.83149552533548352e+01,4.66082741845683373e+01,1.44264419691041770e+01,6.68981173284467934e-01,7.21640852797872934e-02,9.59451800592934362e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_Theta_Delta2Npi_0,2.28996389567818781e+00,3.10273416539703772e+00,8.22805165483871193e+00,9.86775366983389546e+00,1.12131015724854475e+01,4.99161680768297060e+01,5.34352453188612984e+01,5.28698994264631494e+01,9.53321017080256610e+01,7.51605850430514693e+01,1.05875031453066583e+02,6.54265817566578960e+01,4.28808108839772260e+01,2.80619751883058726e+01,4.59567024408382920e+01,1.40363393040756002e+01,6.45006791967158710e-01,7.00292745173111270e-02,9.63850269524026311e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_Theta_Delta2Npi_1,2.23720078885499207e+00,3.03885857649144109e+00,8.13760629071961539e+00,9.78607166166041154e+00,1.11176423686545487e+01,4.95079378778341095e+01,5.30532832808830790e+01,5.25320982507180787e+01,9.46751626677574052e+01,7.44659774351585924e+01,1.04954831905296828e+02,6.54979956682318516e+01,4.30192650455453887e+01,2.82031150695092840e+01,4.62893870130141849e+01,1.42112810123150517e+01,6.54769041018344322e-01,7.07326689841961537e-02,9.39307309442229642e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_VecFFCCQEshape_0,2.26028664976508820e+00,3.06676576372745657e+00,8.17335257879690325e+00,9.81907327221918180e+00,1.11603512990198457e+01,4.97203330655169040e+01,5.32822263106908878e+01,5.27569151723220529e+01,9.50832981423139643e+01,7.50022658473301505e+01,1.05708482888966174e+02,6.55852272759947112e+01,4.29988388681495053e+01,2.81094652964517522e+01,4.59984086439801274e+01,1.40346731487469789e+01,6.31809165261184691e-01,6.59505205546264683e-02,8.68043734409801836e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px GENIE_VecFFCCQEshape_1,2.26495043411944597e+00,3.07276319548108656e+00,8.18943055329187786e+00,9.83191927850106495e+00,1.11672499335956186e+01,4.96909373735542701e+01,5.31943707421499070e+01,5.26342292016718858e+01,9.49037942968356276e+01,7.45995518059023652e+01,1.05086416677418057e+02,6.53354784449979036e+01,4.29043602931190051e+01,2.81625824489535646e+01,4.62656112912064259e+01,1.42264640472704720e+01,6.69545782044750570e-01,7.51245237025943147e-02,1.03751745860958880e-02
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px LowQ2Suppression_0,2.30338104481712502e+00,3.14850597167604862e+00,8.49961475099381936e+00,1.03164558736986631e+01,1.19080242278644111e+01,5.17089396537737471e+01,5.40077113066020971e+01,5.33371685337827302e+01,9.62063151192620580e+01,7.29342645849637989e+01,1.03992048553056748e+02,6.68338052099082915e+01,4.41111484783101844e+01,2.89109692107596459e+01,4.74530591437057083e+01,1.44860764209105941e+01,6.47291675636547104e-01,6.98106889863627234e-02,9.59737738033867790e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px LowQ2Suppression_1,2.21563334168534354e+00,2.98253992957849334e+00,7.84048076556992424e+00,9.30715613448367129e+00,1.03885891699377648e+01,4.75658472122662062e+01,5.23198431123815269e+01,5.19058346316501087e+01,9.35145495205156578e+01,7.64591081938858395e+01,1.06512081518342313e+02,6.39048453820902793e+01,4.16692311394924815e+01,2.72777289645659486e+01,4.46715213806853413e+01,1.37270597190615700e+01,6.50952458187997962e-01,7.08032243664486471e-02,9.40465873519863264e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Low_recoil_fits_0,2.26554060886629172e+00,3.06913150928791145e+00,8.17431963068844425e+00,9.84633216558466096e+00,1.11927981604115416e+01,4.96915127470690905e+01,5.32235791640720564e+01,5.25078548865444219e+01,9.52764833753324609e+01,7.47763338981509094e+01,1.05097958818818782e+02,6.54831724772038228e+01,4.29674449631125910e+01,2.81347302414812042e+01,4.61370895544438113e+01,1.41097582848500629e+01,6.43325364428092850e-01,6.96280690399532221e-02,9.29146870995457320e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Low_recoil_fits_1,2.26443307736968125e+00,3.05984918788564686e+00,8.16588947545974619e+00,9.80864285734615748e+00,1.11451518855457934e+01,4.97012702658938963e+01,5.34442054794610328e+01,5.26144397096912115e+01,9.47411217904223264e+01,7.48878961654314423e+01,1.05403891265432947e+02,6.53751268590753511e+01,4.29492130701711474e+01,2.81516513920450500e+01,4.61561941730713841e+01,1.41513726007052885e+01,6.57783256363318025e-01,7.11008077447413678e-02,9.48295840762604543e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Low_recoil_fits_2,2.27239814300822651e+00,3.07133435755586692e+00,8.15643461592628860e+00,9.88492444448329977e+00,1.12189469138920579e+01,4.93601713313064678e+01,5.31396941291316693e+01,5.26847952159550488e+01,9.54164548873835088e+01,7.46293263910032039e+01,1.05814966514772323e+02,6.55713596962323209e+01,4.29250113854288315e+01,2.81117123515373031e+01,4.61326715388204818e+01,1.41531234770740912e+01,6.50874569669683045e-01,7.00139848028875494e-02,9.13696543874165101e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Michel_Efficiency_0,2.28940263460471005e+00,3.10753527385299000e+00,8.28542854218295588e+00,9.95300586241076424e+00,1.13101146407730866e+01,5.03544565402151250e+01,5.39311963517270527e+01,5.33819675577003352e+01,9.62273212890301295e+01,7.57560894183780675e+01,1.06724434637440680e+02,6.62384358854877178e+01,4.34518489643245402e+01,2.84587654507606729e+01,4.66459603146907966e+01,1.42762941987506586e+01,6.56418273653963991e-01,7.10900738261155130e-02,9.60453188193307640e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Michel_Efficiency_1,2.23841442750103603e+00,3.03563010199395755e+00,8.08738293661865626e+00,9.71037575037770928e+00,1.10317540268050553e+01,4.91191052860801562e+01,5.26100990569150468e+01,5.20722454776091439e+01,9.38742003326868826e+01,7.39359850419041749e+01,1.04197019905193756e+02,6.47548414546973987e+01,4.24949184564788069e+01,2.78380092994430619e+01,4.56549302972842312e+01,1.39897436895604201e+01,6.44294373793428021e-01,6.97927655881532549e-02,9.43094866576166951e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Normalization_Factors_0,2.29018143013929532e+00,3.10784556228570175e+00,8.28486913194259067e+00,9.95151298037724352e+00,1.13083109172302709e+01,5.03470468784601621e+01,5.39288365166295378e+01,5.33905236156506149e+01,9.62741190449281703e+01,7.57635338997346679e+01,1.06774195309058967e+02,6.63445549326826409e+01,4.36025725051932938e+01,2.86082445443872260e+01,4.70281947219036809e+01,1.44732860281592952e+01,6.66787036367012420e-01,7.23452343759513061e-02,9.75328650764596856e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Normalization_Factors_1,2.23579556802097201e+00,3.03269347887100293e+00,8.08065697303098496e+00,9.70291692892379309e+00,1.10232856243754043e+01,4.90810219962539804e+01,5.25642547882139013e+01,5.20163792148629653e+01,9.37442844465787317e+01,7.38626384736745223e+01,1.04057748917313191e+02,6.46007202698556995e+01,4.23187340372385847e+01,2.76751548851723719e+01,4.52613063015205483e+01,1.37959147369488306e+01,6.34197259799621493e-01,6.85798498895868192e-02,9.28723607870069953e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_TrackEff_0,2.26684982495009191e+00,3.07512702496297807e+00,8.19505017237981370e+00,9.84130277452337410e+00,1.11803658945517324e+01,4.97849461489993033e+01,5.33320179033987074e+01,5.28013421211793244e+01,9.52095701112652932e+01,7.47578969097174877e+01,1.05253593381046386e+02,6.62085201291695853e+01,4.36472631136475684e+01,2.86659854833457466e+01,4.72391661144592803e+01,1.46003152741687714e+01,6.72725198863821094e-01,7.27555683508022272e-02,9.69544865203441665e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Proton_TrackEff_1,2.25837686896081680e+00,3.06439503607976294e+00,8.16774211960835750e+00,9.80979835539572598e+00,1.11473897729967391e+01,4.96264757843094060e+01,5.31429812087019187e+01,5.25866884933180785e+01,9.47739377443004116e+01,7.48378782337268404e+01,1.05529518708450084e+02,6.47275492349286878e+01,4.22739528925389152e+01,2.76191597670800739e+01,4.50600136214437796e+01,1.36764335743775707e+01,6.28572950629097127e-01,6.81850097513998360e-02,9.33848278837485016e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px RPA_HighQ2_0,2.26360165211283126e+00,3.06806537111505095e+00,8.16689173098135868e+00,9.80720771344368636e+00,1.11420739190519367e+01,4.96223755710203704e+01,5.31750710127273436e+01,5.26433175258097279e+01,9.48909749236993321e+01,7.50482011086763237e+01,1.06154307500191081e+02,6.58585607755777573e+01,4.30779135108413556e+01,2.82641889758953653e+01,4.61709992050016851e+01,1.40737929047167718e+01,6.41357492346453451e-01,6.91269072162936926e-02,9.30100857543542797e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px RPA_HighQ2_1,2.26173753023366286e+00,3.07171589236270082e+00,8.19683971644299092e+00,9.84497589433805054e+00,1.11868187763547642e+01,4.97934216425876457e+01,5.33092602251035004e+01,5.27577090015357015e+01,9.50852750657647761e+01,7.46046183852396325e+01,1.04910661997153071e+02,6.52418117509237163e+01,4.27028855993517169e+01,2.82255431299095072e+01,4.62575874799615292e+01,1.42126795027331454e+01,6.57296295632327721e-01,7.16434994004975373e-02,9.75473119792892931e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px RPA_LowQ2_0,2.26666713973807576e+00,3.06365061061312360e+00,8.13419760745946441e+00,9.76047626119886402e+00,1.10895786810305559e+01,4.94398346812033083e+01,5.30180311737291561e+01,5.25259229542719055e+01,9.48153220126167184e+01,7.47722364402769557e+01,1.05359498021708077e+02,6.55283782448130836e+01,4.29771603521696974e+01,2.81423379363078716e+01,4.61463786193124577e+01,1.41354128032223016e+01,6.48892472479226434e-01,7.02872327033355060e-02,9.46931258184353572e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px RPA_LowQ2_1,2.25940978230823175e+00,3.07897096146595128e+00,8.24111945606579965e+00,9.90632031488117981e+00,1.12549401809768241e+01,5.00265056552972638e+01,5.34913324429227259e+01,5.28809361832252094e+01,9.51800307070030556e+01,7.48293398543725345e+01,1.05432339037529275e+02,6.53888591513028530e+01,4.29209875342070646e+01,2.81229557974255080e+01,4.61040051572525797e+01,1.41156573847040256e+01,6.51147191421998284e-01,7.05225224050040067e-02,9.55817465736309539e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Reweight_Neutron_0,1.23266242418740712e+00,1.73165412383966966e+00,4.71457164376965032e+00,5.73857313834435523e+00,6.54315706835244715e+00,2.86417499288516382e+01,3.01415524313815162e+01,2.94505076791057334e+01,5.35273422140072768e+01,4.38057343282947400e+01,6.34785714509751386e+01,3.93579985872252252e+01,2.58283946053679863e+01,1.65640817773953728e+01,2.60013818249017241e+01,7.52517250662715043e+00,3.32690300930250316e-01,3.30791578092141866e-02,5.21311637208067037e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Reweight_Neutron_1,1.18105428940678658e+00,1.64078017725020864e+00,4.42789194502329408e+00,5.35122916388456105e+00,6.10086748785127408e+00,2.64946111046192208e+01,2.76924179326688780e+01,2.70846559852772018e+01,4.95573629432938674e+01,4.01632492208074510e+01,5.89905437837564079e+01,3.79709228760665169e+01,2.56237909826851791e+01,1.69593868719997616e+01,2.80068581138841068e+01,8.83428679640236147e+00,4.09768784375178385e-01,4.19519352035469667e-02,5.92851770674710649e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Reweight_Pion_0,2.29829944430186073e+00,3.11041368738365787e+00,8.25944899830754053e+00,9.89772087606684714e+00,1.12346066235481032e+01,5.00118868931736955e+01,5.35390541272545022e+01,5.29591702690245683e+01,9.53580154849603616e+01,7.56017600053179564e+01,1.06591469663844038e+02,6.49075737994869542e+01,4.22521527431557331e+01,2.75682786403897495e+01,4.48123067173141862e+01,1.33454359881855069e+01,5.92950596754366233e-01,6.44729668406708589e-02,9.07203889275682088e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Reweight_Pion_1,2.23440830957992054e+00,3.03709355018679350e+00,8.11884326280496715e+00,9.76809164990360301e+00,1.11076360244065970e+01,4.94601839712570239e+01,5.29947871367009498e+01,5.24850027822542415e+01,9.47195725994337039e+01,7.41095857053731493e+01,1.04371181631434396e+02,6.60513507956836179e+01,4.36450348199346010e+01,2.86853108788848274e+01,4.73771401451470879e+01,1.48492499122186885e+01,7.02608242290647222e-01,7.59160300986378989e-02,9.94487655494428156e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Reweight_Proton_0,1.61973915081802544e+00,2.23568554234201988e+00,6.01748065787859687e+00,7.30712011730235655e+00,8.31622712312450396e+00,3.68632041021751462e+01,3.83352081804605547e+01,3.65387212634924339e+01,6.09012016629246773e+01,4.28087750321079312e+01,5.03315546403255638e+01,2.39100430232449348e+01,1.19121187275619942e+01,6.02248745656407092e+00,6.67720628924051951e+00,1.25357774996259796e+00,4.26986928486857570e-02,4.47479154553846476e-03,4.56968030219561587e-04
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Reweight_Proton_1,1.59759133261132646e+00,2.20514834827647910e+00,5.92909688193353723e+00,7.19819948083019501e+00,8.18694494619538382e+00,3.62545194753044413e+01,3.76357280909857792e+01,3.58033095437167077e+01,5.95359582096212137e+01,4.14854029961470303e+01,4.85928305189743099e+01,2.33707042044682503e+01,1.18962731612752144e+01,6.17799226641283550e+00,7.14855600424979531e+00,1.44666080441322942e+00,5.05827302808369295e-02,5.14169978021350189e-03,5.00082495855143404e-04
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Target_Mass_0,2.29029261283168806e+00,3.10873520363659761e+00,8.28854225286797686e+00,9.95664439986268768e+00,1.13143303830138304e+01,5.03725437994976346e+01,5.39502514003568336e+01,5.34003735651911597e+01,9.62617922715393775e+01,7.57842275790343791e+01,1.06765718452354150e+02,6.62663991512578150e+01,4.34725208897342768e+01,2.84735856678666366e+01,4.66739700186084505e+01,1.42856349471614124e+01,6.56983042166934483e-01,7.11509635109081467e-02,9.61508341542601473e-03
h_q2_ptmu_data_nobck_unfold_effcor_cross_section_px Target_Mass_1,2.23570851109561985e+00,3.03186991710584808e+00,8.07721521093760231e+00,9.69808925452487536e+00,1.10176162632496553e+01,4.90571667140788037e+01,5.25439898968957095e+01,5.20069317125217552e+01,9.37557813441241592e+01,7.38431407278624050e+01,1.04065844358732022e+02,6.46741828280995890e+01,4.24403258685051696e+01,2.78012198243317101e+01,4.55919670673326181e+01,1.39703490973974240e+01,6.43312730536044097e-01,6.96879506815344663e-02,9.41556446459399649e-03

